Split Conformal Interval Length under Huber Contamination

Existing analyses of interval length in split conformal prediction largely focus on clean data. However, how contamination at the training and calibration stages alters interval length relative to the corresponding clean population oracle remains understudied. In this paper, we consider Huber contamination and derive a finite-sample upper bound that holds uniformly over contaminating distributions, with leading terms scaling as $L(\delta_1+n_1^{-1/2}) +(n_2^{-1/2}+\delta_2)/((1-\delta_2)r_0)$, in addition to a clean-sample estimation term. We further establish a minimax lower bound matching the upper-bound rate up to constant factors on a regular asymmetric location submodel. For calibration contamination, we obtain an exact worst-case characterization of the population interval-length deviation. We also extend the upper-bound results to conformalized quantile regression and adaptive residual scores. Experiments on synthetic and real-world datasets provide empirical support for our theoretical findings on training and calibration contamination.

==> anc/experiment_code/MANIFEST.json <==
{
  ".gitignore": {
    "bytes": 71,
    "sha256": "ceab5250d33cd348c4819d570e8d2ed388876577d251b52c04a907e2d673a4f4"
  },
  "README.md": {
    "bytes": 13811,
    "sha256": "dcc217f681dc153fd2c54c095813b9d100826d725e2f99d159067cc599bb1bdc"
  },
  "config/experiment.json": {
    "bytes": 6303,
    "sha256": "e9e5fbbd96baa12a512de0e68100cb59d8a6facb8da78dcd935b070ab36a99b7"
  },
  "config/input_data.json": {
    "bytes": 653,
    "sha256": "90741aeff36045fa1e5e260d0f3adb24c49a4ba2be668039bed037071847fa70"
  },
  "config/plotting.json": {
    "bytes": 140,
    "sha256": "0f15717c43c92d3317efe60903af98884ff8b492375cf7615bcff652ec4500b0"
  },
  "config/synthetic_population_oracle.json": {
    "bytes": 6847,
    "sha256": "d5f5bd0ff9f9767f8db3c7576e493114982ac66bd0a419f04a5b3d41f3060806"
  },
  "data_generation/__init__.py": {
    "bytes": 0,
    "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  "data_generation/core.py": {
    "bytes": 17227,
    "sha256": "a781ed3a3666ecdf4120e25da52810230dad092aee6e09a920f3635e39f726b7"
  },
  "data_generation/fetch_real.py": {
    "bytes": 1777,
    "sha256": "45ccc0709651c4074980e87a7f21f5b81ff46f2d5985f6abf5b5ac14cec2c3bc"
  },
  "data_generation/replacement.py": {
    "bytes": 602,
    "sha256": "18730e81fc4b8054b7d082ad5dc7d37a81635ed3dfe5f9cd52612a458d46866f"
  },
  "data_generation/utils.py": {
    "bytes": 6140,
    "sha256": "31246284925a25577cfe07ed9f9bb3417a39a214561136e663edf633fa68ce3c"
  },
  "environment.json": {
    "bytes": 323,
    "sha256": "ecacd9b4d5b9d21615a3831dd4d8c4ce8042b15fdddc5f1989a3876bae05f5bd"
  },
  "experiments/__init__.py": {
    "bytes": 0,
    "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  "experiments/aggregate.py": {
    "bytes": 4488,
    "sha256": "b5a040ef0e1b23420a4b11d7913034a8d7b5c6b93271f3dc8698d457d4159cde"
  },
  "experiments/compute_population_oracle.py": {
    "bytes": 9942,
    "sha256": "3528710d0c6a56f0db9562690c305b2111afea21c35217b649dff39cd092a268"
  },
  "experiments/conformal.py": {
    "bytes": 4511,
    "sha256": "d3bf3980b7832df42170408e52310caec8209ab1516d66fccdaf555f5329c39e"
  },
  "experiments/density.py": {
    "bytes": 3244,
    "sha256": "47e063d6ef46d50360892fbadff94d090d1e210f99cd247605292082a8a6d483"
  },
  "experiments/engine.py": {
    "bytes": 22648,
    "sha256": "86b11ca6db3509a20a243b2eca0ca2875bb77bd47839f590bd01d97d9d8fc601"
  },
  "experiments/fixed.py": {
    "bytes": 9487,
    "sha256": "f8b8027c980b65dfa3c67223203402af2d291dac73c2df6a3e082f24c4d253a5"
  },
  "experiments/fixed_io.py": {
    "bytes": 1127,
    "sha256": "0447ecaf8a57d813fc815f449340df8f1b68435f55232749897d13aa16282fba"
  },
  "experiments/learner.py": {
    "bytes": 15168,
    "sha256": "8f04d1255e02a8ee5df833097c49523d649b044927ecb539054998d11b3a3440"
  },
  "experiments/metrics.py": {
    "bytes": 3183,
    "sha256": "c95718a4d1d695d806b9d44d0c902bd63563d12fe4ec698af1e2f9e556ff9d3f"
  },
  "experiments/nn_learner.py": {
    "bytes": 8388,
    "sha256": "6a699511ba6bc8c3d3c163ae968a3d97e063760f60bb1447eea67bb50199d281"
  },
  "experiments/population_oracle.py": {
    "bytes": 5221,
    "sha256": "53fd1c83000ad1ab9e7de7c8478b030cd83c3fa7c732ddbf57ed5bbaf99bdfe5"
  },
  "experiments/protocol.py": {
    "bytes": 4353,
    "sha256": "c7e1b64491b1ebb24a7bd467970dc8c68d65a370365e2b8fa4a0d54a90a3ab93"
  },
  "experiments/real.py": {
    "bytes": 22068,
    "sha256": "e3466c895d202f93eb540c5da37b5f1fc1591a155d06f35ad7cddb40664d4c00"
  },
  "experiments/replay.py": {
    "bytes": 5416,
    "sha256": "a16cdc8af996088758cee8cab3082156ea417aa6c6286502a6f0ddbcaad3bad6"
  },
  "experiments/run.py": {
    "bytes": 3491,
    "sha256": "5e32206621152a74ba0f72b39aef64dfb927a04d643728744e78e0821ad4d0f7"
  },
  "experiments/score_engine.py": {
    "bytes": 19164,
    "sha256": "95e5f933db8d1aedcddc8d082c13e70175c8482d15684fc1d5013209bd924fbd"
  },
  "experiments/synthetic.py": {
    "bytes": 8810,
    "sha256": "e8cbbd9a08adbca560c0d627c32d3f797b58439ed727fa7baf88c0871ff9f136"
  },
  "output/paper/Figure_1.pdf": {
    "bytes": 14953,
    "sha256": "405e0da0e84bbd2a9f5d933ce4387ac6346ea89ae085447b5a7bd4843b4d246e"
  },
  "output/paper/Figure_1.png": {
    "bytes": 38777,
    "sha256": "640d2df563ed4d004abc38050dd5499630748f98bfde06946fda5fbae47867c6"
  },
  "output/paper/Figure_10.pdf": {
    "bytes": 106268,
    "sha256": "6398fdabd88e28b9eb9658f94f994f0a81e85b62da19e02c06325bca47e43e60"
  },
  "output/paper/Figure_10.png": {
    "bytes": 207768,
    "sha256": "268f2d543cdefd4161b805955c4c930c16a7aac3b29b47299234d18dd87fc0f7"
  },
  "output/paper/Figure_11.pdf": {
    "bytes": 107159,
    "sha256": "85ec998b930491a6873918adad0d7c3199c95b3124f72a73b0cf674140f3ec6e"
  },
  "output/paper/Figure_11.png": {
    "bytes": 206402,
    "sha256": "651d30f35ccce309581c372cb9f03c74f3f383ab8d5ed5a2590ed81f58b1f7b8"
  },
  "output/paper/Figure_12.pdf": {
    "bytes": 140561,
    "sha256": "8e0ad266847db32f1e20286b4f5a5907de2441ae0b9ccc7458f6cf0cb76dba70"
  },
  "output/paper/Figure_12.png": {
    "bytes": 377712,
    "sha256": "d52b693113e86696b2e04d3101f8e18ba5dc012ff4ae3718f86db1a8f193ee92"
  },
  "output/paper/Figure_13.pdf": {
    "bytes": 54103,
    "sha256": "4d6022084d3a8c4117bfa163a9b9386edf7170a0eacb1af903e1854827de9037"
  },
  "output/paper/Figure_13.png": {
    "bytes": 211752,
    "sha256": "7afb218ddab34118e093c08b7d9c7cbbb59d0df3ebf4d182196a9c2214c19be6"
  },
  "output/paper/Figure_14.pdf": {
    "bytes": 55296,
    "sha256": "d35456a768c1a59eee99e2b428adc1b18b140271ba2b06988bff0c140939c0f3"
  },
  "output/paper/Figure_14.png": {
    "bytes": 207697,
    "sha256": "bb85468df346232284fc67d54fdf525408b50a96578ee522566ad16164a5fd76"
  },
  "output/paper/Figure_15a.pdf": {
    "bytes": 20208,
    "sha256": "fc673a023986e2e76712e6c2fdd50dede889e4350592d4a5af55540243d02087"
  },
  "output/paper/Figure_15a.png": {
    "bytes": 56857,
    "sha256": "4c178fa39e47cb5ef75cd503639e61db41077ac32edfaa98b6374338080aafcb"
  },
  "output/paper/Figure_15b.pdf": {
    "bytes": 20203,
    "sha256": "371900490276a91003387611b401414d44085e5c05f66ff4c00616038bff1379"
  },
  "output/paper/Figure_15b.png": {
    "bytes": 56580,
    "sha256": "5be6931e6bf7f5118f0f5826c2f8e6229086724797469a7437136847dd693e3b"
  },
  "output/paper/Figure_16.pdf": {
    "bytes": 24513,
    "sha256": "f8c96c85d3fd0f8891e53d415621b258f2db87dc3dd023d47c36fe0783d0e9e5"
  },
  "output/paper/Figure_16.png": {
    "bytes": 76772,
    "sha256": "5c1bce6f2aed0e7e3c6947562f457ffd28bf8f0fc303178439013aa991a0d630"
  },
  "output/paper/Figure_2.pdf": {
    "bytes": 41160,
    "sha256": "48ab4b02434e9fbf077cc7d800f095a6b79080fec6c316ccf35f0f37bf541091"
  },
  "output/paper/Figure_2.png": {
    "bytes": 151905,
    "sha256": "b46149475d059aaef763b133ff8f789fdbc2e310c1d4b6e05c01f9e2cf814d3d"
  },
  "output/paper/Figure_3a.pdf": {
    "bytes": 14411,
    "sha256": "ef7503b1365858d928b349a4500047b6629827da2e6763236dff971b6bfeddaa"
  },
  "output/paper/Figure_3a.png": {
    "bytes": 96144,
    "sha256": "2e82bbb10845de2d6f558be24a62a3592b87a3cadf11f8a7ce06576159179986"
  },
  "output/paper/Figure_3b.pdf": {
    "bytes": 18322,
    "sha256": "41a2436493b1931de008c293db17562dec07bc4559c3944a0e73c4a4d89edb86"
  },
  "output/paper/Figure_3b.png": {
    "bytes": 107000,
    "sha256": "376b06ed3ea0ff01c7b10b5afbb26af3b550479c9337b6f8c7625742f81c26bc"
  },
  "output/paper/Figure_4a.pdf": {
    "bytes": 20121,
    "sha256": "2a19259dab4b29b7d7b4590d78fc80bba1bcbe50ce2ee6a4c822225b904ba925"
  },
  "output/paper/Figure_4a.png": {
    "bytes": 33240,
    "sha256": "b7a0dcd9355a2740a066cc0cb76f3ce39f5ef3b2a4273423d69243b57f58c12f"
  },
  "output/paper/Figure_4b.pdf": {
    "bytes": 25404,
    "sha256": "fe93877f435f1502bc49260e290219c82374e208c1aa5dc851917c572a4fa7e9"
  },
  "output/paper/Figure_5.pdf": {
    "bytes": 24559,
    "sha256": "984f49deeea519ac17a08142be4bd47c455795e226fa58efa1a158caf09375b5"
  },
  "output/paper/Figure_5.png": {
    "bytes": 69062,
    "sha256": "5023d080e3e81b4be68ea690afadedb76835665bbe81252ef35532acb884ec0a"
  },
  "output/paper/Figure_6.pdf": {
    "bytes": 146389,
    "sha256": "e07bd5de799e39fce1e8dea4d2744a28bb6a626a1cb8004a76d806e4d7325d77"
  },
  "output/paper/Figure_6.png": {
    "bytes": 305025,
    "sha256": "49ab02318aacaf8d02ee49be807abadcc2247387694e83f77827aabd0e2277ac"
  },
  "output/paper/Figure_7.pdf": {
    "bytes": 65059,
    "sha256": "4c7bc6a82675b5d54b4dc24139f93ad7a16273bc52d026afb45148f106f410f5"
  },
  "output/paper/Figure_7.png": {
    "bytes": 110798,
    "sha256": "e0d5bef76235ea758344cfb7c16bc82a975a81a07d01f3943bd4cfd17f581cce"
  },
  "output/paper/Figure_8.pdf": {
    "bytes": 47391,
    "sha256": "538ac7a272313e8e66b39a1e5fb602eb0eb5deade63a93993d37e3480a4efca3"
  },
  "output/paper/Figure_8.png": {
    "bytes": 117244,
    "sha256": "c537578ebf1bf861c4effcbb77aadee93ab9357dc8604e2fe7db9fad5dd5bbec"
  },
  "output/paper/Figure_9.pdf": {
    "bytes": 34083,
    "sha256": "c376ab29e853e750bb2940421a2e6dc6f720a89910080232a921df9777a0ed02"
  },
  "output/paper/Figure_9.png": {
    "bytes": 120933,
    "sha256": "a0dc3ea1192331e3ef21ced4429212fe93d52897d58ec40e970db9c714d0b39a"
  },
  "output/paper/figure_index.json": {
    "bytes": 6198,
    "sha256": "2a2f763156d02176b7b4e4dd7dcfaf5e19e6f174aad1d3f4324d79fa681e51c0"
  },
  "plotting/__init__.py": {
    "bytes": 173,
    "sha256": "57fac62630ebf2a499c9cae0aab576ae52cf42d1aeb9f5292d4bac7603c50428"
  },
  "plotting/contour.py": {
    "bytes": 4857,
    "sha256": "b8bf13e0da59fb07f84227170cfba9898ad145e0760fb94b76b3de503f85a01e"
  },
  "plotting/contour_triptych.py": {
    "bytes": 4005,
    "sha256": "120836f6934185e324c48da86231cf8a87d6a66fd8a966657caa4497f6564304"
  },
  "plotting/diagnostics.py": {
    "bytes": 6224,
    "sha256": "35d09298f6c6277bba5aa5beefc1c1b701df90b5dd3e5be4156cc20f200c8e21"
  },
  "plotting/figure_index.py": {
    "bytes": 4365,
    "sha256": "c3f63fdbdc593be992f188a0272f833fc95c4a325b211e12b126c5c28b4a555b"
  },
  "plotting/figures.py": {
    "bytes": 27545,
    "sha256": "8b9d363df5055a0a6e832a0d9fa8b697922eed781fd64dcc164a7bac39b70d99"
  },
  "plotting/fixed_panels.py": {
    "bytes": 7131,
    "sha256": "ab9e39d4763da1aadab8fbc128113d6596ffb8833005055f52afb714184fbf5d"
  },
  "plotting/manuscript_layout.py": {
    "bytes": 12463,
    "sha256": "74af524939b2a2fab33e69f609154f36ea9aa26e52aef33e3e438730fc9f436f"
  },
  "plotting/panels.py": {
    "bytes": 27529,
    "sha256": "1d650d2ebe84ae0d9e8d3d966881c2ba900e056722ad2be99c17cb3953f17773"
  },
  "plotting/paper.py": {
    "bytes": 2662,
    "sha256": "f68208c5947d4a72ef94eeba07b8b9c7b795a7d1bad03c8fd7ec37381b5ea652"
  },
  "plotting/placement_style.py": {
    "bytes": 89,
    "sha256": "230ec939a6d4551ee566c3ca8f41aa8d161dd2081475ffc8c5de81c0a6d81278"
  },
  "plotting/reference_compat.py": {
    "bytes": 996,
    "sha256": "d5c79c0b84bd68fdf25cd9267f3e5d765ec1a16d82f3f2316658d7bd1b22650c"
  },
  "plotting/render.py": {
    "bytes": 5047,
    "sha256": "34037636d4fd6f859e581fba034e4546d93eae5a7897651e721d8fe3d0efebfd"
  },
  "plotting/style.py": {
    "bytes": 4344,
    "sha256": "3f549090c933a2b8f2b3585a3c72511f8fd544e4798890948b133e3806f06885"
  },
  "plotting/surface.py": {
    "bytes": 7067,
    "sha256": "19b623c4e354c673ba22d48a0330e5526d0fa153418c9f6e0deaf62dab593928"
  },
  "reference/README.md": {
    "bytes": 674,
    "sha256": "57a41ffaa333b0956ffa469dbce4f01c28e8d6c69f20718214593a0b445df0ec"
  },
  "reference/checks/fixed/joint/synthetic/rep00/joint.csv": {
    "bytes": 1136834,
    "sha256": "ddb4d21cd5781ed0be4ddb7ce0c0dbde2b3eb31f8908157e152fa463ecd9ce64"
  },
  "reference/checks/fixed/real/abalone/rep00/correction.csv": {
    "bytes": 245422,
    "sha256": "ef282fdeec87a8cb07de7c15325caa58943a2db3920cab02473715254a96785e"
  },
  "reference/checks/fixed/real/abalone/rep00/dirac.csv": {
    "bytes": 16274,
    "sha256": "6adc0fc031c527b91803ea818998df182281f298802619603ca7e7a597ceaef1"
  },
  "reference/checks/fixed/real/abalone/rep00/trends.csv": {
    "bytes": 274732,
    "sha256": "b7e3d6eac070fbee16ec6287f8d6b412512bbad4b9a81f98c516e59ec26486b3"
  },
  "reference/checks/fixed/real/cadata/rep00/correction.csv": {
    "bytes": 243225,
    "sha256": "25626d8839090273dd42c252f6993d96d9144279c59518b5e1900aecdd1ab5dc"
  },
  "reference/checks/fixed/real/cadata/rep00/dirac.csv": {
    "bytes": 16664,
    "sha256": "7c88f0c9a55cbaf32dd98ac2e6239edebf7b562c2bbeb892ebfb4d91df5bc04c"
  },
  "reference/checks/fixed/real/cadata/rep00/trends.csv": {
    "bytes": 273823,
    "sha256": "0703756b490d00be9c6a68e66834d9bd8cd8d62d5dec285440f98ab823783fca"
  },
  "reference/checks/fixed/real/cpusmall/rep00/correction.csv": {
    "bytes": 248047,
    "sha256": "6b68a6fa26009f34995eef653966ffed24bb4f01c8c28f8a528b69b51eb12fa9"
  },
  "reference/checks/fixed/real/cpusmall/rep00/dirac.csv": {
    "bytes": 16403,
    "sha256": "76196ccc913f57930d32c0792ef95dc37fbb438c8054b6cd86012db4b8c1f76e"
  },
  "reference/checks/fixed/real/cpusmall/rep00/trends.csv": {
    "bytes": 277633,
    "sha256": "dd11e57c1ff685858fa3bc2e4b795619c5326bc9222051bd47d28dbfb4f73088"
  },
  "reference/checks/fixed/real/msd/rep00/correction.csv": {
    "bytes": 226746,
    "sha256": "b575ee3e5b666f5081d7b897b5c14118bac62b9699d7cfb91c4f864c016def9a"
  },
  "reference/checks/fixed/real/msd/rep00/dirac.csv": {
    "bytes": 15209,
    "sha256": "bcedd62a277dd8f73fbe19eca57c28adc2b83f9de53d3809da6bf88da8764bf1"
  },
  "reference/checks/fixed/real/msd/rep00/trends.csv": {
    "bytes": 255107,
    "sha256": "45bc70ec2ccf8e2e368dfe71d79d8138067ff81449e5a85544152619eec6aea8"
  },
  "reference/checks/fixed/synthetic/synthetic/rep00/correction.csv": {
    "bytes": 232798,
    "sha256": "31aace5518d92cf327656c5e8507e6daaf0519c9fe3f3203416029946c46d23e"
  },
  "reference/checks/fixed/synthetic/synthetic/rep00/dirac.csv": {
    "bytes": 15732,
    "sha256": "d3977739188bfd58166c55f04f8e5f7c3a0ffbdc18fec9a9468a8252c8520e35"
  },
  "reference/checks/fixed/synthetic/synthetic/rep00/trends.csv": {
    "bytes": 265197,
    "sha256": "5ae5a029051fdb776d370c9f24e2df170eb199689ef60d7f76107d045e157bea"
  },
  "reference/checks/manifest.json": {
    "bytes": 2554,
    "sha256": "ea5b38e3aeb270a197539c8006af8a890d3c06359286843a83f1804fe1fcc90b"
  },
  "reference/checks/original/joint/synthetic/rep00/joint.csv": {
    "bytes": 1208071,
    "sha256": "27a4c94c806ab75c0a3307bf3e8d53367ebb5d7503abb11c7db8a54979599996"
  },
  "reference/checks/original/learner/synthetic/rep00/learner.csv": {
    "bytes": 2132,
    "sha256": "63e5d4b5ad96fc56e30aed36502c3de0daacc770d566b555e01a472b6067a0c6"
  },
  "reference/checks/original/real/abalone/rep00/correction.csv": {
    "bytes": 256076,
    "sha256": "68378ff9b1b923c2ef44cb97db74c8502031bb23ed8efcea833ce2473c224ae7"
  },
  "reference/checks/original/real/abalone/rep00/dirac.csv": {
    "bytes": 16931,
    "sha256": "50ea93059c17f537876da41768f0cd9773b5889ebd218269658c29361d812012"
  },
  "reference/checks/original/real/abalone/rep00/trends.csv": {
    "bytes": 283267,
    "sha256": "49211cdd1cd9ee9f4847ac40f4f84a83fdcd70e3b770c356126648946f536b07"
  },
  "reference/checks/original/real/cadata/rep00/correction.csv": {
    "bytes": 254172,
    "sha256": "3fd8def0fe71de38d59ad3bfa9a0853761f38d9b92d11ad8ca13923902658790"
  },
  "reference/checks/original/real/cadata/rep00/dirac.csv": {
    "bytes": 16554,
    "sha256": "bce12637cf6fa16375437a328deba7e141e52b31cf28afe64ddf8c5dbd48f3c5"
  },
  "reference/checks/original/real/cadata/rep00/trends.csv": {
    "bytes": 282759,
    "sha256": "6b91943c9997b580acd53f6c4115b43209edc9e530890a4578dee0e3a7b9539b"
  },
  "reference/checks/original/real/cpusmall/rep00/correction.csv": {
    "bytes": 258665,
    "sha256": "840c51a78991f00a91dbd60134174a19747696e73c3142813671355604ae7444"
  },
  "reference/checks/original/real/cpusmall/rep00/dirac.csv": {
    "bytes": 16530,
    "sha256": "de98ddc7d187e313bacd5e5f6927ca606166fff37cfd810ef8f1d4ecb77d43ff"
  },
  "reference/checks/original/real/cpusmall/rep00/trends.csv": {
    "bytes": 286399,
    "sha256": "0379aa0cb630692d9c16d11a37a482b2ffe0cef8d558d8099ba175660b4c0efc"
  },
  "reference/checks/original/real/msd/rep00/correction.csv": {
    "bytes": 237545,
    "sha256": "2622f09d54badf67b8859a20794517d21db82b3638f60bd45ff4afad57542f3b"
  },
  "reference/checks/original/real/msd/rep00/dirac.csv": {
    "bytes": 15543,
    "sha256": "7f1a60f3162c7f6d5abd76f4d13adb3311bf8f42ba57c32c678c2a4fa615af3c"
  },
  "reference/checks/original/real/msd/rep00/trends.csv": {
    "bytes": 264181,
    "sha256": "3451a6b004afe037297dbd45a1ae4d46355bc55d648a032c973c62bca0c8ee24"
  },
  "reference/checks/original/synthetic/synthetic/rep00/correction.csv": {
    "bytes": 243372,
    "sha256": "4081abe32cbad934eb42aa29bf6f6c8b4a8c01d0d33ddcf086455017dfaa8a79"
  },
  "reference/checks/original/synthetic/synthetic/rep00/dirac.csv": {
    "bytes": 16353,
    "sha256": "324e9ac1702404c841985dd770d9672aad8ab22f3658156fa1e5f2cc46bb229c"
  },
  "reference/checks/original/synthetic/synthetic/rep00/trends.csv": {
    "bytes": 274384,
    "sha256": "c86f5e2e5fac51e37c5c356624bb144e9ad0af40cae382dc09afb28a49a39848"
  },
  "reference/fixed/results/correction_summary.csv": {
    "bytes": 2433283,
    "sha256": "80fa883f78509fb0dd7d2dd197c6e13590e8a636685a8d6d4960af4dd6f59f47"
  },
  "reference/fixed/results/density_summary.csv": {
    "bytes": 7554,
    "sha256": "12e4417cf500df755dfdecd9323faa1ed32205d6bff065e32ea73722875efa17"
  },
  "reference/fixed/results/dirac_summary.csv": {
    "bytes": 158372,
    "sha256": "97457d5a1028d9aae12d95ec6f9fc5bb91fa2bed50d35fb0f4111dc1b3bf0089"
  },
  "reference/fixed/results/joint_summary.csv": {
    "bytes": 1927130,
    "sha256": "5024e90d214052c3966667f1c5c89c8eae8df0e6b47a2023f2fed95041ad82b1"
  },
  "reference/fixed/results/learner_slopes.csv": {
    "bytes": 804,
    "sha256": "703a0cf1cd01d50b64049b39094a073410b931aa1ebef305723fcfd16744e2e8"
  },
  "reference/fixed/results/learner_summary.csv": {
    "bytes": 4255,
    "sha256": "47f82b8167de6a5e9a447dcf791b6c0c9b6bd633f408a7d631466822abf26d7b"
  },
  "reference/fixed/results/trends_summary.csv": {
    "bytes": 2673212,
    "sha256": "a41512ebb48047be027a52e6dfcc059db63a908c13336fd90b2674a43be757b7"
  },
  "reference/original/results/correction_summary.csv": {
    "bytes": 2523227,
    "sha256": "bf9fb0654528d3f96df769567d6577483940b07d69aa08a64723e8caa85b3813"
  },
  "reference/original/results/density_summary.csv": {
    "bytes": 7554,
    "sha256": "12e4417cf500df755dfdecd9323faa1ed32205d6bff065e32ea73722875efa17"
  },
  "reference/original/results/dirac_summary.csv": {
    "bytes": 165595,
    "sha256": "1a31be6c1e94c9219f64132e690b893074c266b94b8d917ffe9b938c93ef55f6"
  },
  "reference/original/results/joint_summary.csv": {
    "bytes": 2074744,
    "sha256": "36c9e2e7d3be1537f168452ae0b28886161514393ca46a7c364ec6d2429da80c"
  },
  "reference/original/results/learner_slopes.csv": {
    "bytes": 804,
    "sha256": "703a0cf1cd01d50b64049b39094a073410b931aa1ebef305723fcfd16744e2e8"
  },
  "reference/original/results/learner_summary.csv": {
    "bytes": 4255,
    "sha256": "47f82b8167de6a5e9a447dcf791b6c0c9b6bd633f408a7d631466822abf26d7b"
  },
  "reference/original/results/trends_summary.csv": {
    "bytes": 2766280,
    "sha256": "e73f639121ec13c1ea7692f972df8777ae96087f69f23f992a138bb48c9c390b"
  },
  "reference/original/runs/real/abalone/rep00/absolute_scores.npz": {
    "bytes": 285654,
    "sha256": "4fa900365db58b3e571d2a829b5d6b8e0149062c301d490d0032744744227383"
  },
  "reference/original/runs/real/abalone/rep00/adaptive_scores.npz": {
    "bytes": 313684,
    "sha256": "59db58bc252d90aaac3762dbabcaa038fe5779286d2fdebc67b669aa81c72952"
  },
  "reference/original/runs/real/abalone/rep00/cqr_scores.npz": {
    "bytes": 295653,
    "sha256": "4fa186fbca5195f136e152a8d7e2e90e2a2d41e9242768a5191cc0004ed964d1"
  },
  "reference/original/runs/real/cadata/rep00/absolute_scores.npz": {
    "bytes": 1468013,
    "sha256": "c5a4c27f2412d154627bd1a21982e2e531b94e57b9352ef95c988119be165c2a"
  },
  "reference/original/runs/real/cadata/rep00/adaptive_scores.npz": {
    "bytes": 1534762,
    "sha256": "718c03fa8de8489d6067f96538acc1e43ffbe9910e7076126a8337e50472004e"
  },
  "reference/original/runs/real/cadata/rep00/cqr_scores.npz": {
    "bytes": 1516437,
    "sha256": "b557dd60b2899cf6dd6d8ba705ff602288b22040da496255cd0eb602e228aa74"
  },
  "reference/original/runs/real/cpusmall/rep00/absolute_scores.npz": {
    "bytes": 551799,
    "sha256": "11bd462835fd20cc4b419e8ab8f743a8e39b45fe2e08a39792c1d29e9aacb3bd"
  },
  "reference/original/runs/real/cpusmall/rep00/adaptive_scores.npz": {
    "bytes": 609186,
    "sha256": "45013ab7a078e4470781ef15e7dc6c6839138e1e9a86f5e75357075f46f4c76d"
  },
  "reference/original/runs/real/cpusmall/rep00/cqr_scores.npz": {
    "bytes": 571130,
    "sha256": "e197f3aff0f53b5cf8ca98877b6eb01c7632519b80d480048f7ba79685d97d3f"
  },
  "reference/original/runs/real/msd/rep00/absolute_scores.npz": {
    "bytes": 888726,
    "sha256": "4fff8241d51ae7de03525c692a4747136d6bce711da12ba4ac4d6fe56f2960bc"
  },
  "reference/original/runs/real/msd/rep00/adaptive_scores.npz": {
    "bytes": 1041762,
    "sha256": "57a2112a80d2d0a5cbb9299db3a4484eca5fe37722bbd6357b5adf5d1806a662"
  },
  "reference/original/runs/real/msd/rep00/cqr_scores.npz": {
    "bytes": 974185,
    "sha256": "33bdebb72f0c73d100a436a2247a5037a30979189a16256812efe5d09b6d0bdc"
  },
  "reference/original/runs/synthetic/synthetic/rep00/absolute_scores.npz": {
    "bytes": 994562,
    "sha256": "a00f2885b0fa091a2e8796c920da8157add04b4c2c252292dd15763d4c293776"
  },
  "reference/original/runs/synthetic/synthetic/rep00/adaptive_scores.npz": {
    "bytes": 1290542,
    "sha256": "c089b9f01124f9db009bd5039970569c77136dfa32d0ebd37505f86894bf3f2f"
  },
  "reference/original/runs/synthetic/synthetic/rep00/cqr_scores.npz": {
    "bytes": 1294182,
    "sha256": "e42188aad84da52a1e695f7304fcd1f529cc2cbd8e1f15a7a0a7f9e94c29624c"
  },
  "requirements.txt": {
    "bytes": 109,
    "sha256": "0ed8cb843a5b4313b3d27073b5ce1ce7d685d430b507f5d5f1a530214ed3a149"
  },
  "tests/__init__.py": {
    "bytes": 0,
    "sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  "tests/test_core.py": {
    "bytes": 5289,
    "sha256": "48abfc3b50fc1c25d995788e7952cdb2b90d5d951f877afd2ba997aa7d741c70"
  },
  "tests/validate_runs.py": {
    "bytes": 1600,
    "sha256": "bfc5fd3c4ec0aa670bd10552e98fc0c002f0520f9ea8b98f6e329444dbfe2b8b"
  }
}


==> anc/experiment_code/README.md <==
# Split-conformal regression under contamination

This package implements experiments on training and calibration contamination in split-conformal regression. It includes synthetic and public real-data experiments, absolute-residual, adaptive and CQR scores, Bernoulli and fixed-count replacement, and figure generation.

## Package structure

| Directory | Contents |
| --- | --- |
| `data_generation/` | Synthetic data, public-data loading, contamination distributions, replacement masks, scaling, and seeds |
| `experiments/` | Model training, conformal intervals, evaluation, direct density integration, and aggregation |
| `plotting/` | Figure renderers and shared styles |
| `config/` | Experimental settings and input-data hashes |
| `reference/` | Current 20-repetition aggregate tables and repetition-zero computational fixtures |
| `tests/` | Mathematical examples, boundary checks, and reproducibility comparisons |

Run the commands below from the directory containing this README. Experiment outputs are stored in `runs/`, aggregated results in `results/`, figures in `output/`, and downloaded datasets in `data/real/`.

## Environment

Use Python 3.12 with the dependencies in `requirements.txt`. The tested environment is recorded in `environment.json`; model training uses CPU execution with one numerical thread per worker. Poppler's `pdftoppm` command is required for PNG previews produced by some figure renderers.

```sh
python -m venv .venv
source .venv/bin/activate
python -m pip install -r requirements.txt
```

Running the real-data experiments requires the public datasets described below. The included reference tables use the current clean-population-oracle metric for synthetic data and paired clean split-conformal references for real data.

## Figures

After completing and aggregating the current 20-repetition experiments, generate all paper figures with:

```sh
python -m plotting.paper
```

To render directly from the included current 20-repetition reference tables and
repetition-zero score arrays, use:

```sh
python -m plotting.paper --reference
```

The figures are saved in `output/paper/` with filenames matching the paper numbers. There are 19 PDFs for Figures 1-16 because Figures 3, 4, and 15 each have two separate panel files. Available PNG previews have the same stems.

| Manuscript figure | PDF in `output/paper/` | Content |
| --- | --- | --- |
| Figure 1 | `Figure_1.pdf` | Abalone score distributions |
| Figure 2 | `Figure_2.pdf` | Joint contamination for three scores, 2D |
| Figure 3a / 3b | `Figure_3a.pdf` / `Figure_3b.pdf` | Predictor perturbation / local density diagnostic |
| Figure 4a / 4b | `Figure_4a.pdf` / `Figure_4b.pdf` | Separate-stage curves / joint-contamination contour |
| Figure 5 | `Figure_5.pdf` | Abalone calibration contamination |
| Figure 6 | `Figure_6.pdf` | Joint contamination for three scores, 3D |
| Figure 7 | `Figure_7.pdf` | Synthetic coverage correction |
| Figure 8 | `Figure_8.pdf` | Synthetic contamination trends |
| Figure 9 | `Figure_9.pdf` | Synthetic score mixtures |
| Figure 10 / 11 | `Figure_10.pdf` / `Figure_11.pdf` | Real-data coverage correction |
| Figure 12 | `Figure_12.pdf` | Real-data contamination trends |
| Figure 13 / 14 | `Figure_13.pdf` / `Figure_14.pdf` | Real-data score mixtures |
| Figure 15a / 15b | `Figure_15a.pdf` / `Figure_15b.pdf` | Bernoulli / fixed-count replacement comparison |
| Figure 16 | `Figure_16.pdf` | Fixed-count Abalone calibration contamination |

To generate figures for one replacement mode separately:

```sh
python -m plotting.render --mode original
python -m plotting.render --mode fixed
```

The mode name `original` selects Bernoulli replacement, and `fixed` selects fixed-count replacement. These commands write to `output/original/` and `output/fixed/`, respectively. The fixed-count results reported in the paper are `Figure_15b.pdf` and `Figure_16.pdf`. The 14 files named `Additional_Figure_<number>_fixed.pdf` contain additional results not included in the paper; the number identifies the corresponding Bernoulli figure. Use `output/paper/` for the complete set of paper figures listed above. The `--reference` option validates and renders the bundled current tables without rerunning model fitting.

## Data

Synthetic observations are generated by `data_generation/core.py`. Data generation and contamination use separate seeded random streams. The learners, sample sizes, contamination grids, and repetition count are specified in `config/experiment.json`.

To download the real-data inputs:

```sh
python -m data_generation.fetch_real
```

The inputs come from the [LIBSVM regression dataset collection](https://www.csie.ntu.edu.tw/~cjlin/libsvmtools/datasets/regression.html): Abalone, California Housing, CPU, and YearPredictionMSD. The five files occupy about 607 MiB after decompression. Their sizes and SHA-256 hashes are checked against `config/input_data.json`. Matching files may also be placed directly in `data/real/`.

Real-data scalers are fitted on the clean training split. Evaluation uses a clean held-out test set, with interval lengths reported in target units.

## Run and aggregate experiments

The commands below run the complete configured grids with 20 repetitions:

```sh
python -m experiments.run --mode original --workers 3
python -m experiments.aggregate --mode original
python -m experiments.run --mode fixed --workers 3
python -m experiments.aggregate --mode fixed
```

Run the Bernoulli mode first: the fixed-count mode uses its clean fitted models and score arrays, and fits the contaminated training models for the fixed-count grid. The predictor-perturbation diagnostic uses exact replacement counts in both modes; the clean density diagnostic is shared by both.

Use `--suite synthetic`, `real`, `joint`, or `learner` to select a suite. `--reps 0 1` selects repetition indices. Smaller worker counts reduce memory use, especially for YearPredictionMSD. Completed tasks are reused only when their source/configuration signature and output hashes match. Use a separate working copy for different experimental settings.

After both modes have completed and been aggregated, generate the paper figures from the new results:

```sh
python -m plotting.paper
```

The figure renderers require 20 repetitions in every cell. A single test repetition does not provide the sample standard deviations used in the paper figures.

## Experiment settings and optional code paths

The reported results use the configured experiment entry point, `python -m experiments.run`. The following helper options are present in the code but are not all used in the manuscript:

| Setting or code path | Used for the reported results | Available but not used for the reported results |
| --- | --- | --- |
| Synthetic signal and feature map | Nonlinear signal `sin(pi*x1) + x2^2 - 0.5*x3`, with the 36-dimensional `polytrig` map | `linear_function`, `model_type='linear'`, and the linear feature map |
| Clean synthetic noise | Gaussian (`noise_distribution='normal'`), with sigma 1 for the main experiments and sigma 3 for coverage correction | Uniform clean noise (`noise_distribution='uniform'`) |
| Point-mass contamination | `config/experiment.json`: x = (-1,-1,-1,-1,+1), y = -80 for the predictor and joint-contamination experiments | The unconfigured values in `synthetic.TRAINING_WORST_CONFIG`, including the linear branch, are not the paper's attack settings; the runner uses `protocol.ANCHOR` and `protocol.POINT_Y` |
| Neural execution | CPU, as selected by `real.network.device`; internal validation, early stopping, and gradient clipping enabled | CUDA, disabling early stopping or gradient clipping, and optional neural output clipping (`B`); the real-data learner uses `B=None` |
| Fixed-feature learner seed | Deterministic feature map and optimizer | Its `random_state` argument is accepted but unused; it does not select random features |
| Replacement schemes and views | Bernoulli for the main contamination experiments; fixed-count comparisons in Figures 15-16; exact counts for the predictor diagnostic in Figure 3a | The other fixed-count figure views are provided for exploration and are not included in the manuscript |

Both `absolute` (median) and `pinball` losses are used: CQR fits the 0.05 and 0.95 conditional quantiles. Absolute, Adaptive, and CQR are all reported score choices. Heavy-tailed and heteroscedastic noise are used as contamination distributions; they should not be confused with the unused uniform *clean-noise* option. Both replacement-mask implementations are needed.

`config/experiment.json` records the paper protocol, rather than a general hyperparameter-search space. Some entries describe fixed implementation choices (such as the signal and feature dimension); editing a descriptive entry alone does not select another helper branch. `experiments/protocol.py` configures the runner, and `experiments/engine.py` defines the executed experiments. Source defaults outside this path, including the automatic device choice in `experiments/real.py`, do not override the CPU paper configuration. Experiments using the optional paths are not reproduced or validated by the supplied paper-result fixtures.

## Statistical quantities

- `mean_absolute_width_change` is the mean pointwise absolute difference between the contaminated interval length and the declared reference length, followed by averaging over test points and repetitions. Its figure label is `Length deviation`.
- `signed_mean_width_change` is contaminated interval length minus the declared reference length, averaged over test points. Coverage-correction figures use this signed quantity and the label `Length difference`.
- For synthetic data, the reference is the clean population oracle: the population minimizer of the same L2-regularized 36-dimensional fixed-feature learner, followed by population calibration under the known clean law. Absolute uses a constant width; Adaptive and CQR use pointwise widths evaluated at the same test covariates. At sigma 1 their integrated mean widths are 3.403616, 3.412736, and 3.533207, respectively. At sigma 3 they are 9.982343, 10.048548, and 10.046853.
- The population coefficients and quantiles are stored with their numerical-integration provenance in `config/synthetic_population_oracle.json`. The configuration signature includes this file, so changing the learner or oracle invalidates cached runs.
- Recompute the stored diagnostics with `python -m experiments.compute_population_oracle --order 14`; running the same command with `--order 12` provides the reported quadrature-order cross-check. The command prints JSON and does not overwrite the committed configuration.
- For real data, where the clean population law is unknown, the reference remains the paired clean split-conformal interval fitted and calibrated within the same repetition. Every result row records `reference_type`.
- Error bands use the sample standard deviation across repetitions, with `ddof=1`. Infinite intervals remain infinite; their standard deviations can be undefined.
- Calibration thresholds are finite-sample order statistics. The threshold is infinite when the required rank exceeds the calibration sample size.
- `experiments/density.py` integrates the known synthetic Gaussian-noise law analytically and integrates over uniform covariates with scrambled Sobol points. It supplies the local density diagnostic in Figure 3b and the population calibration reference in Figure 4a. No KDE or fitted bandwidth is used.
- Finite score-200 Dirac curves summarize a specified contamination distribution. They are empirical references, not finite-sample theoretical upper bounds. The hatched `no uniform bound` region denotes the worst case over contamination distributions, not an assertion that every plotted interval is infinite.

## Tests

Run the mathematical examples and boundary checks:

```sh
python -m unittest discover -s tests -v
```

These 12 tests check finite-sample quantile ranks and infinite thresholds, invalid inputs, agreement between quantile implementations, empty CQR intervals, absolute and signed length differences, reference validation, the stored population oracle, adaptive scaling and target units, coverage-correction domains, replacement counts and masks, and incomplete or duplicate repetitions in aggregation.

To check a complete repetition against the included numerical fixtures, first obtain the public inputs, then run:

```sh
python -m experiments.run --mode original --reps 0 --workers 3
python -m experiments.run --mode fixed --reps 0 --workers 3
python -m tests.validate_runs
```

`reference/checks/` contains legacy expected results for repetition zero. The comparison covers 33 tables and 35,772 rows across both replacement modes, including the synthetic and four real datasets, all three scores, joint contamination, and the predictor-perturbation diagnostic. It checks unchanged labels and numerical outputs with relative tolerance `2e-12` and absolute tolerance `2e-9`; synthetic length metrics whose reference intentionally changed are excluded. A successful comparison prints:

```text
PASS: 33 fresh tables, 35772 rows; legacy synthetic reference metrics intentionally excluded.
```

These commands check one complete repetition of the configured experiments. To plot newly simulated results, complete all 20 repetitions and aggregate both modes as described above. To inspect the included current 20-repetition summaries without rerunning model fitting, use `python -m plotting.paper --reference`.

## AI assistance

Generative AI tools assisted with implementing, debugging, organizing, and documenting the experimental and plotting code in this package. The authors take responsibility for the code, experimental design, and reported results.


==> anc/experiment_code/config/experiment.json <==
{
  "schema_version": 2,
  "protocol_id": "paper_experiments",
  "purpose": "Split-conformal regression under training and calibration contamination",
  "alpha": 0.1,
  "repetitions": 20,
  "seed_base": 42,
  "scores": [
    "absolute",
    "adaptive",
    "cqr"
  ],
  "main_metric": "mean_absolute_width_change",
  "interval_reference": {
    "synthetic": "clean_population_oracle",
    "real": "paired_clean_split_conformal_on_same_test_points"
  },
  "summary": {
    "center": "mean",
    "dispersion": "sample_standard_deviation",
    "ddof": 1
  },
  "sampling": {
    "main": "bernoulli",
    "across_delta": "nested_shared_uniforms",
    "train_cal_streams": "independent",
    "structured_across_scores": "same_X_Y_candidates_and_masks",
    "across_severity": "shared_uniforms_and_base_noise",
    "predictor_perturbation": "nested_exact_replacement_counts"
  },
  "grids": {
    "width_start": 0.0,
    "width_stop": 0.11,
    "width_step": 0.005,
    "width_extra": [
      0.096,
      0.097,
      0.098,
      0.099
    ],
    "joint_train_start": 0.0,
    "joint_train_stop": 0.3,
    "joint_train_step": 0.005,
    "correction_start": 0.0,
    "correction_stop": 0.95,
    "correction_step": 0.005,
    "predictor_exact_small_counts": [
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10
    ],
    "predictor_stop": 0.095
  },
  "structured": {
    "shift": [
      3.0,
      5.0,
      10.0,
      15.0
    ],
    "variance_inflate": [
      3.0,
      5.0,
      10.0,
      15.0
    ],
    "t_noise": [
      1.0,
      3.0,
      5.0,
      10.0
    ],
    "heteroscedastic": [
      1.5,
      3.0,
      5.0,
      8.0
    ],
    "t_df": 3.0,
    "t_standardization": "sqrt((df-2)/df)",
    "hetero_feature_shift_factor": 1.0,
    "hetero_noise_intercept": 0.5,
    "hetero_noise_norm_slope": 1.5,
    "hetero_noise_norm": "infinity",
    "hetero_interpretation": "covariate_shift_plus_heteroscedastic_noise"
  },
  "synthetic": {
    "d": 5,
    "n_train": 5000,
    "n_cal": 5000,
    "n_test": 10000,
    "X_distribution": "Uniform([-1,1]^5)",
    "signal": "sin(pi*x1)+x2^2-0.5*x3",
    "noise": "gaussian",
    "sigma": 1.0,
    "correction_sigma": 3.0,
    "feature_type": "polytrig",
    "feature_dimension": 36,
    "lambda": 0.1,
    "output_clip": 20.0,
    "optimizer": "accelerated_projected_dual_gradient",
    "tolerance": 1e-08,
    "max_iterations": 200000,
    "gap_check_every": 10,
    "adaptive_clip": [
      0.25,
      20.0
    ]
  },
  "real": {
    "datasets": {
      "abalone": {
        "features": 8,
        "n_train": 1670,
        "n_cal": 1670,
        "n_test": 836,
        "pool_subsample": null
      },
      "cadata": {
        "features": 8,
        "n_train": 8256,
        "n_cal": 8256,
        "n_test": 4128,
        "pool_subsample": null
      },
      "cpusmall": {
        "features": 12,
        "n_train": 3276,
        "n_cal": 3276,
        "n_test": 1639,
        "pool_subsample": null
      },
      "msd": {
        "features": 90,
        "n_train": 5000,
        "n_cal": 5000,
        "n_test": 10000,
        "pool_subsample": 50000
      }
    },
    "test_split": "fixed_seed42_80_20_except_predefined_MSD_files",
    "standardizer_fit": "clean_training_only",
    "reporting_units": "original_target_units",
    "residual_scale": "population_SD_of_absolute_training_residuals",
    "residual_scale_ddof": 0,
    "residual_scale_floor": 1e-12,
    "scale_frozen_before_calibration": true,
    "adaptive_clip_multipliers": [
      0.25,
      20.0
    ],
    "contamination_signal": "shared_clean_training_median_model",
    "network": {
      "hidden_dims": [
        64,
        32
      ],
      "activation": "ReLU",
      "optimizer": "AdamW",
      "learning_rate": 0.001,
      "weight_decay": 0.0001,
      "epochs": 100,
      "batch_size": 256,
      "gradient_clip_norm": 5.0,
      "early_stopping": true,
      "validation_fraction": 0.1,
      "patience": 10,
      "min_delta": 0.0001,
      "restore_best_checkpoint": true,
      "device": "cpu"
    }
  },
  "point_attack": {
    "figures": [
      "2",
      "3a",
      "4a",
      "4b",
      "6",
      "15"
    ],
    "x": [
      -1.0,
      -1.0,
      -1.0,
      -1.0,
      1.0
    ],
    "y": -80.0,
    "joint_Q1_equals_Q2": true,
    "calibration_label_depends_on_fit": false
  },
  "dirac_reference": {
    "figures": [
      "5",
      "8",
      "12",
      "16"
    ],
    "target_score": 200.0,
    "delta_train": 0.0,
    "synthetic_direction": -1.0,
    "real_anchor": "coordinatewise_signed_empirical_training_extreme",
    "construction": "conditional_on_clean_fitted_score",
    "statistic": "mean_plus_one_sample_SD",
    "interpretation": "finite_empirical_reference_not_theoretical_bound"
  },
  "correction": {
    "figures": [
      "7",
      "10",
      "11"
    ],
    "methods": [
      "uncorrected",
      "tighter",
      "naive"
    ],
    "absolute_adaptive_attack": "replace_Y_by_clean_fitted_median_at_original_X",
    "cqr_attack": "midpoint_at_numerically_maximized_clean_bandwidth",
    "cqr_base_quantiles": [
      0.05,
      0.95
    ],
    "quantile_rule": "ceil((n_cal+1)*(1-alpha_effective)); infinity_if_rank_is_n_cal+1",
    "naive_domain": "delta_cal<=alpha",
    "real_cqr_search": {
      "sobol_power": 14,
      "corner_count": 256,
      "local_starts": 16,
      "gradient_steps": 300
    },
    "synthetic_cqr_search": {
      "sobol_power": 16,
      "local_starts": 8
    }
  },
  "distribution_panels": {
    "rep": 0,
    "delta_cal": 0.1,
    "severity": {
      "shift": 5.0,
      "variance_inflate": 5.0,
      "t_noise": 10.0,
      "heteroscedastic": 8.0
    },
    "source": "same_saved_scores_and_masks_as_corresponding_width_trend",
    "quantile_marker": "actual_finite_sample_SCP_order_statistic",
    "normalization": "origin_counts_divided_by_full_sample_size_and_bin_width"
  },
  "density_diagnostic": {
    "method": "known_synthetic_distribution_integration",
    "sobol_power": 16,
    "sobol_seed": 20260915,
    "sigma": 1.0,
    "score": "absolute",
    "domain": "0<=delta<alpha",
    "interpretation": "numerical_population_diagnostic_not_finite_sample_upper_bound"
  },
  "correction_metric": "signed_mean_width_change"
}


==> anc/experiment_code/config/input_data.json <==
{
  "abalone.txt": {
    "bytes": 258705,
    "sha256": "b4b37cab1676dc8a782a9bbbcb620ec3b48b3f651ecfaba24ff53a55ec357523"
  },
  "cadata.txt": {
    "bytes": 4809120,
    "sha256": "4b98406f0239b753384ebb477f90ab0621d287108a408743181f12395bf5ae05"
  },
  "cpusmall.txt": {
    "bytes": 700335,
    "sha256": "2b58ea931ae37dfede75e45e15b8f797eee01f229f2c8c66b70f820a55a65eab"
  },
  "YearPredictionMSD": {
    "bytes": 566841222,
    "sha256": "f2c9d5a6b2b302ae9971aead1c2bd89166c6d2b59cf6ea1751b23276447f9746"
  },
  "YearPredictionMSD.t": {
    "bytes": 63136916,
    "sha256": "553dd99b285125e223261d41e1df784d127bc2444e4d45479aa2480a91aa7ca8"
  }
}


==> anc/experiment_code/config/plotting.json <==
{
  "placement_ylim": [
    0.005217899848888641,
    300.0
  ],
  "density_ylim": [
    -0.00633077716106868,
    0.2279079777984725
  ]
}


==> anc/experiment_code/config/synthetic_population_oracle.json <==
{
  "schema_version": 1,
  "reference_type": "clean_population_oracle",
  "definition": "Population limits of the configured L2-regularized fixed-feature learners, followed by population calibration under the clean synthetic law.",
  "quadrature": {
    "method": "five_dimensional_tensor_Gauss_Legendre",
    "order_per_dimension": 14,
    "points": 537824,
    "coefficient_zero_threshold": 1e-12,
    "normal_cdf": "math.erfc (double precision)",
    "verification_order_per_dimension": 12,
    "max_order12_order14_mean_width_difference": 2.250316616603909e-07,
    "optimizer_max_gradient_residual": 1.636149549177901e-12
  },
  "settings": {
    "alpha": 0.1,
    "feature_type": "polytrig",
    "feature_dimension": 36,
    "lambda": 0.1,
    "output_clip": 20.0,
    "adaptive_clip": [
      0.25,
      20.0
    ],
    "x_distribution": "Uniform([-1,1]^5)",
    "signal": "sin(pi*x1)+x2^2-0.5*x3",
    "noise": "gaussian"
  },
  "oracles": {
    "1": {
      "sigma": 1.0,
      "absolute_q": 1.7018080624696248,
      "adaptive_q": 2.706505799012576,
      "cqr_q": 0.5558748679763108,
      "mean_widths": {
        "absolute": 3.4036161249392496,
        "adaptive": 3.412736275902946,
        "cqr": 3.533206822242106
      },
      "median_theta": {
        "0": 0.1678772765861997,
        "1": 0.22939765087691397,
        "3": -0.17750332301737465,
        "6": 0.049487628984688774,
        "7": 0.16739777025550864,
        "8": 0.04926297944210874,
        "9": 0.049337128321462614,
        "10": 0.049337128321462476,
        "11": 0.022223265678458413,
        "13": -0.12473633329485061,
        "16": 0.5606716404000546,
        "18": -0.11474012685343711,
        "21": 0.01311207563620223,
        "22": -0.2219421536041178,
        "23": 0.013287145571148063,
        "24": 0.013165623851633862,
        "25": 0.013165623851633827,
        "27": 0.00030817836981901394
      },
      "scale_theta": {
        "0": 0.4265810854249013,
        "1": 0.0002971149903542123,
        "3": -0.0014944589349167921,
        "6": 0.11811584478395906,
        "7": 0.1266958598686348,
        "8": 0.12354256036644035,
        "9": 0.12165481326049811,
        "10": 0.1216548132604981,
        "11": -0.001885684956278462,
        "13": -0.0012600317813888514,
        "16": 0.006620521044158743,
        "18": -0.0002067866186598111,
        "21": 0.03894861736702185,
        "22": 0.0334168332256876,
        "23": 0.03533475933049742,
        "24": 0.03764816658384492,
        "25": 0.03764816658384491,
        "27": -0.0061746568804158
      },
      "lower_theta": {
        "0": -0.6555836765890707,
        "1": 0.20207030947128288,
        "3": -0.12782108372590678,
        "6": -0.19375731006397506,
        "7": -0.12511939381845014,
        "8": -0.20434721663220054,
        "9": -0.20068295426608052,
        "10": -0.20068295426608032,
        "11": 0.04880552396883927,
        "13": -0.08362962595949733,
        "16": 0.40818462782492704,
        "18": -0.10097927302578696,
        "21": -0.04294598924396966,
        "22": -0.2062982560716489,
        "23": -0.031563990407484095,
        "24": -0.03828662517490179,
        "25": -0.03828662517490178,
        "27": 0.014459485494887124
      },
      "upper_theta": {
        "0": 0.9481082953992186,
        "1": 0.21265241100454016,
        "3": -0.13784755189263218,
        "6": 0.28196775099134724,
        "7": 0.37989328805343336,
        "8": 0.2911210080230451,
        "9": 0.2878617333944813,
        "10": 0.2878617333944816,
        "11": 0.046185755826212205,
        "13": -0.09104984965538396,
        "16": 0.4451381803804562,
        "18": -0.10616642166320092,
        "21": 0.06379680854730542,
        "22": -0.13266126580918766,
        "23": 0.05408637421466136,
        "24": 0.05981359675047547,
        "25": 0.05981359675047548,
        "27": -0.012066094553113697
      }
    },
    "3": {
      "sigma": 3.0,
      "absolute_q": 4.991171355524152,
      "adaptive_q": 3.1949337924725443,
      "cqr_q": 2.569506408092768,
      "mean_widths": {
        "absolute": 9.982342711048304,
        "adaptive": 10.048548290141687,
        "cqr": 10.046853145287272
      },
      "median_theta": {
        "0": 0.13621876166221614,
        "1": 0.181400241285317,
        "3": -0.11262632555829716,
        "6": 0.042338410859672534,
        "7": 0.11117025526646218,
        "8": 0.04224240510474705,
        "9": 0.04227619063141083,
        "10": 0.042276190631410485,
        "11": 0.05026223572126994,
        "13": -0.07324832006084224,
        "16": 0.3466104198535479,
        "18": -0.09059967220037364,
        "21": 0.006764786041701772,
        "22": -0.1428520250423198,
        "23": 0.0068636022093728506,
        "24": 0.006795820941310308,
        "25": 0.006795820941310256,
        "27": 0.00014494787730141379
      },
      "scale_theta": {
        "0": 1.045650319089092,
        "1": 0.0014412812447008368,
        "3": -0.0013672059008649816,
        "6": 0.31418378366828786,
        "7": 0.3179593830331092,
        "8": 0.3167494055027474,
        "9": 0.3159412687839497,
        "10": 0.31594126878394974,
        "11": -0.0002913501321815967,
        "13": -0.0010070709279497109,
        "16": 0.0048294080156177374,
        "18": -0.0007338958047356563,
        "21": 0.06942369255997552,
        "22": 0.06549620679662065,
        "23": 0.06699639632581741,
        "24": 0.06844586429153755,
        "25": 0.06844586429153755,
        "27": -0.0037887929610728403
      },
      "lower_theta": {
        "0": -1.4887534069052728,
        "1": 0.15426574762956727,
        "3": -0.08945328544134475,
        "6": -0.4677635915832556,
        "7": -0.41692827672354005,
        "8": -0.47037901604707466,
        "9": -0.4694510122654329,
        "10": -0.469451012265432,
        "11": 0.04761253311189384,
        "13": -0.05643435240443211,
        "16": 0.2807414672572757,
        "18": -0.07705279916904217,
        "21": -0.0604442622477324,
        "22": -0.17687854417133056,
        "23": -0.05739698321382928,
        "24": -0.05927488170106992,
        "25": -0.05927488170106973,
        "27": 0.00399356622236712
      },
      "upper_theta": {
        "0": 1.7293401252659615,
        "1": 0.15988658666535163,
        "3": -0.09337364793119908,
        "6": 0.5422115335831362,
        "7": 0.6008224209199075,
        "8": 0.5446495993441199,
        "9": 0.5437919640297847,
        "10": 0.5437919640297851,
        "11": 0.048463890880398534,
        "13": -0.0590977213593685,
        "16": 0.2936020499939095,
        "18": -0.07984965598192563,
        "21": 0.07319996848229475,
        "22": -0.05342228070522988,
        "23": 0.07034119726303238,
        "24": 0.07205660468627674,
        "25": 0.07205660468627678,
        "27": -0.003647292545051183
      }
    }
  }
}


==> anc/experiment_code/data_generation/core.py <==
import numpy as np
from typing import Tuple, Optional, Callable
from sklearn.datasets import load_svmlight_file

def _finite_scalar(value: float, name: str) -> float:
    scalar = float(value)
    if not np.isfinite(scalar):
        raise ValueError(f'{name} must be finite, got {value}')
    return scalar

def _positive_int(value: int, name: str) -> int:
    integer = int(value)
    if integer <= 0:
        raise ValueError(f'{name} must be positive, got {value}')
    return integer

def _finite_feature_matrix(X: np.ndarray, name: str, min_cols: int=1) -> np.ndarray:
    X = np.asarray(X, dtype=float)
    if X.ndim != 2:
        raise ValueError(f'{name} must be a 2D array, got shape {X.shape}')
    if X.shape[0] == 0:
        raise ValueError(f'{name} must have at least one row')
    if X.shape[1] < min_cols:
        raise ValueError(f'{name} must have at least {min_cols} columns, got {X.shape[1]}')
    if not np.all(np.isfinite(X)):
        bad = int(np.size(X) - np.count_nonzero(np.isfinite(X)))
        raise ValueError(f'{name} must contain only finite values; found {bad} non-finite')
    return X

def _finite_vector(values: np.ndarray, name: str, n: Optional[int]=None) -> np.ndarray:
    arr = np.asarray(values, dtype=float)
    if arr.ndim != 1:
        raise ValueError(f'{name} must be a 1D array, got shape {arr.shape}')
    if n is not None and arr.shape[0] != n:
        raise ValueError(f'{name} length ({arr.shape[0]}) must match data length ({n})')
    if arr.shape[0] == 0:
        raise ValueError(f'{name} must be non-empty')
    if not np.all(np.isfinite(arr)):
        bad = int(np.size(arr) - np.count_nonzero(np.isfinite(arr)))
        raise ValueError(f'{name} must contain only finite values; found {bad} non-finite')
    return arr

def _validate_clean_xy(X_clean: np.ndarray, y_clean: np.ndarray) -> Tuple[np.ndarray, np.ndarray]:
    X_clean = _finite_feature_matrix(X_clean, 'X_clean')
    y_clean = _finite_vector(y_clean, 'y_clean', n=X_clean.shape[0])
    return (X_clean, y_clean)

def linear_function(X: np.ndarray) -> np.ndarray:
    """
    Linear regression function for synthetic experiments

    f(X) = beta^T X, where beta_j = 1 / j for j = 1, ..., d.

    Parameters
    ----------
    X : np.ndarray, shape (n, d)
        Input features

    Returns
    -------
    y : np.ndarray, shape (n,)
        Function values
    """
    X = _finite_feature_matrix(X, 'X', min_cols=1)
    beta = 1.0 / np.arange(1, X.shape[1] + 1, dtype=float)
    return X @ beta

def nonlinear_function(X: np.ndarray) -> np.ndarray:
    """
    Nonlinear regression function for synthetic experiments

    f(X) = sin(pi * X1) + X2^2 - 0.5 * X3

    Parameters
    ----------
    X : np.ndarray, shape (n, d)
        Input features (d >= 3)

    Returns
    -------
    y : np.ndarray, shape (n,)
        Function values
    """
    X = _finite_feature_matrix(X, 'X', min_cols=3)
    return np.sin(np.pi * X[:, 0]) + X[:, 1] ** 2 - 0.5 * X[:, 2]

def generate_synthetic_data(n: int, d: int=5, sigma: float=1.0, signal_function: Callable[[np.ndarray], np.ndarray]=nonlinear_function, random_state: Optional[int]=None, noise_distribution: str='normal') -> Tuple[np.ndarray, np.ndarray]:
    """
    Generate synthetic regression data

    X ~ Uniform([-1, 1]^d)
    Y = f(X) + epsilon. By default, epsilon ~ N(0, sigma^2). If
    ``noise_distribution='uniform'``, epsilon is drawn from
    ``Uniform[-sqrt(3) * sigma, sqrt(3) * sigma]``, so its standard deviation
    is still ``sigma``.

    Parameters
    ----------
    n : int
        Number of samples
    d : int
        Feature dimension (default: 5)
    sigma : float
        Noise standard deviation (default: 1.0)
    signal_function : Callable
        Noiseless regression function f. Defaults to nonlinear_function.
    random_state : int, optional
        Random seed
    noise_distribution : {'normal', 'uniform'}
        Clean-noise distribution. ``sigma`` is interpreted as the noise
        standard deviation for both choices.

    Returns
    -------
    X : np.ndarray, shape (n, d)
    y : np.ndarray, shape (n,)
    """
    n = _positive_int(n, 'n')
    d = _positive_int(d, 'd')
    sigma = _finite_scalar(sigma, 'sigma')
    if sigma < 0.0:
        raise ValueError(f'sigma must be non-negative, got {sigma}')
    noise_distribution = str(noise_distribution).strip().lower()
    if noise_distribution not in ('normal', 'uniform'):
        raise ValueError(f"noise_distribution must be either 'normal' or 'uniform', got {noise_distribution!r}")
    rng = np.random.RandomState(random_state)
    X = rng.uniform(-1, 1, size=(n, d))
    signal = _finite_vector(signal_function(X), 'signal', n=n)
    if noise_distribution == 'normal':
        noise = rng.randn(n) * sigma
    else:
        radius = np.sqrt(3.0) * sigma
        noise = rng.uniform(-radius, radius, size=n)
    y = signal + noise
    return (X, y)

def replacement_indices(n: int, delta: float, random_state: Optional[int]=None, sampling_scheme: str='bernoulli') -> np.ndarray:
    """Select replacement indices under Bernoulli or exact-count sampling.

    ``bernoulli`` draws one indicator per row, so the realized count is
    Binomial(n, delta). ``fixed`` selects exactly floor(delta * n) observations, as used
    by replacement-stability diagnostics.
    """
    n = _positive_int(n, 'n')
    delta = _finite_scalar(delta, 'delta')
    if not 0 <= delta <= 1:
        raise ValueError(f'delta must be in [0, 1], got {delta}')
    if sampling_scheme not in {'bernoulli', 'fixed'}:
        raise ValueError(f"sampling_scheme must be 'bernoulli' or 'fixed', got {sampling_scheme!r}")
    rng = np.random.RandomState(random_state)
    if sampling_scheme == 'bernoulli':
        return np.flatnonzero(rng.rand(n) < delta)
    m = replacement_count(delta, n)
    return rng.choice(n, size=m, replace=False)

def _contamination_value_rng(random_state: Optional[int]) -> np.random.RandomState:
    """Return a deterministic stream independent of the index indicators."""
    if random_state is None:
        return np.random.RandomState(None)
    seed = (int(random_state) + 2654435769) % 2 ** 32
    return np.random.RandomState(seed)

def replacement_count(delta: float, n: int) -> int:
    """Return ``floor(delta * n)`` without losing exact ``k / n`` levels.

    Fine replacement-stability paths use deltas of the form ``k / n``.  A
    floating-point round trip can otherwise turn, for example, ``3 / 5000``
    back into ``2.9999999999999996`` and incorrectly select only two rows.
    Moving the product by one representable float toward ``+inf`` preserves
    the intended floor rule while correcting only this rounding artifact.
    """
    n = _positive_int(n, 'n')
    delta = _finite_scalar(delta, 'delta')
    if not 0 <= delta <= 1:
        raise ValueError(f'delta must be in [0, 1], got {delta}')
    return int(np.floor(np.nextafter(delta * n, np.inf)))

def _validate_base_signal(base_signal: np.ndarray, n: int) -> np.ndarray:
    return _finite_vector(base_signal, 'base_signal', n=n)

def contaminate_mean_shift(X_clean: np.ndarray, y_clean: np.ndarray, delta: float, shift_amount: float, random_state: Optional[int]=None, sampling_scheme: str='bernoulli') -> Tuple[np.ndarray, np.ndarray, np.ndarray]:
    """
    Mean-shift contamination

    Q_shift,a: Y_Q = f(X_Q) + epsilon_Q + a

    Implementation: Draw (X, Y) from clean data, replace Y with Y + a

    Parameters
    ----------
    X_clean : np.ndarray, shape (n, d)
    y_clean : np.ndarray, shape (n,)
    delta : float
        Contamination level
    shift_amount : float
        Shift parameter a (for synthetic: {3, 5, 10}; for real: {3*sigma_res, 5*sigma_res, 10*sigma_res})
    random_state : int, optional

    Returns
    -------
    X_mixed : np.ndarray, shape (n, d)
    y_mixed : np.ndarray, shape (n,)
    contam_indices : np.ndarray
    """
    n = len(y_clean)
    contam_indices = replacement_indices(n, delta, random_state, sampling_scheme=sampling_scheme)
    X_mixed = X_clean.copy()
    y_mixed = y_clean.copy()
    y_mixed[contam_indices] = y_clean[contam_indices] + shift_amount
    return (X_mixed, y_mixed, contam_indices)

def contaminate_t_noise(X_clean: np.ndarray, y_clean: np.ndarray, delta: float, degrees_of_freedom: float, sigma_noise: float, base_signal: Optional[np.ndarray]=None, noise_scale: float=1.0, random_state: Optional[int]=None, sampling_scheme: str='bernoulli') -> Tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Replace labels by a baseline signal plus scaled Student-t noise.

    The contamination distribution is

    ``Y_Q = f(X_Q) + noise_scale * sigma_noise * Z``,

    where ``Z = sqrt((nu - 2) / nu) * T_nu`` has unit variance. Requiring
    ``nu > 2`` keeps its marginal scale comparable with the Gaussian baseline
    while retaining heavy tails. The additional ``noise_scale`` controls the
    contamination severity.
    """
    X_clean, y_clean = _validate_clean_xy(X_clean, y_clean)
    n = len(y_clean)
    if base_signal is None:
        base_signal = y_clean
    base_signal = _validate_base_signal(base_signal, n)
    degrees_of_freedom = _finite_scalar(degrees_of_freedom, 'degrees_of_freedom')
    if degrees_of_freedom <= 2.0:
        raise ValueError('degrees_of_freedom must exceed 2 for unit-variance t noise')
    sigma_noise = _finite_scalar(sigma_noise, 'sigma_noise')
    if sigma_noise <= 0.0:
        raise ValueError('sigma_noise must be positive')
    noise_scale = _finite_scalar(noise_scale, 'noise_scale')
    if noise_scale <= 0.0:
        raise ValueError('noise_scale must be positive')
    contam_indices = replacement_indices(n, delta, random_state, sampling_scheme=sampling_scheme)
    rng = _contamination_value_rng(random_state)
    X_mixed = X_clean.copy()
    y_mixed = y_clean.copy()
    standardized_t = np.sqrt((degrees_of_freedom - 2.0) / degrees_of_freedom) * rng.standard_t(degrees_of_freedom, size=n)
    y_mixed[contam_indices] = base_signal[contam_indices] + noise_scale * sigma_noise * standardized_t[contam_indices]
    return (X_mixed, y_mixed, contam_indices)

def contaminate_heteroscedastic(X_clean: np.ndarray, y_clean: np.ndarray, delta: float, sigma_noise: float, base_signal: Optional[np.ndarray]=None, base_signal_fn: Optional[Callable[[np.ndarray], np.ndarray]]=None, sigma_intercept: float=0.5, sigma_slope: float=1.5, sigma_label_slope: Optional[float]=None, feature_shift_factor: float=0.0, random_state: Optional[int]=None, sampling_scheme: str='bernoulli') -> Tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Replace features and labels using feature-dependent Gaussian noise.

    The contamination distribution is

    ``X_Q = X + feature_shift_factor * sigma_slope * 1_d``,
    ``Y_Q = f(X_Q) + sigma_noise * (0.5 + sigma_label_slope * ||X_Q||_inf) * epsilon``,

    with ``epsilon ~ N(0, 1)``. Synthetic experiments use
    ``sigma_noise=1``; real-data experiments use their clean residual scale
    and standardized features.
    """
    X_clean, y_clean = _validate_clean_xy(X_clean, y_clean)
    n = len(y_clean)
    if base_signal is None:
        base_signal = y_clean
    base_signal = _validate_base_signal(base_signal, n)
    sigma_noise = _finite_scalar(sigma_noise, 'sigma_noise')
    sigma_intercept = _finite_scalar(sigma_intercept, 'sigma_intercept')
    sigma_slope = _finite_scalar(sigma_slope, 'sigma_slope')
    if sigma_label_slope is None:
        sigma_label_slope = sigma_slope
    sigma_label_slope = _finite_scalar(sigma_label_slope, 'sigma_label_slope')
    if sigma_noise <= 0.0:
        raise ValueError('sigma_noise must be positive')
    if sigma_intercept <= 0.0:
        raise ValueError('sigma_intercept must be positive')
    if sigma_slope < 0.0:
        raise ValueError('sigma_slope must be non-negative')
    if sigma_label_slope < 0.0:
        raise ValueError('sigma_label_slope must be non-negative')
    feature_shift_factor = _finite_scalar(feature_shift_factor, 'feature_shift_factor')
    if feature_shift_factor < 0.0:
        raise ValueError('feature_shift_factor must be non-negative')
    contam_indices = replacement_indices(n, delta, random_state, sampling_scheme=sampling_scheme)
    rng = _contamination_value_rng(random_state)
    X_mixed = X_clean.copy()
    X_contam = X_clean[contam_indices].copy()
    if feature_shift_factor > 0.0 and len(contam_indices):
        feature_shift = feature_shift_factor * sigma_slope
        X_contam = X_contam + feature_shift
        X_mixed[contam_indices] = X_contam
    feature_scale = np.max(np.abs(X_contam), axis=1)
    local_sigma = sigma_noise * (sigma_intercept + sigma_label_slope * feature_scale)
    if base_signal_fn is not None and len(contam_indices):
        local_base_signal = _finite_vector(base_signal_fn(X_contam), 'base_signal_fn(X_contam)', n=len(contam_indices))
    else:
        local_base_signal = base_signal[contam_indices]
    y_mixed = y_clean.copy()
    gaussian_noise = rng.randn(n)
    y_mixed[contam_indices] = local_base_signal + local_sigma * gaussian_noise[contam_indices]
    return (X_mixed, y_mixed, contam_indices)

def contaminate_variance_inflate(X_clean: np.ndarray, y_clean: np.ndarray, delta: float, inflation_factor: float, sigma_noise: float, base_signal: Optional[np.ndarray]=None, random_state: Optional[int]=None, sampling_scheme: str='bernoulli') -> Tuple[np.ndarray, np.ndarray, np.ndarray]:
    """
    Variance-inflation contamination

    Q_var,s: Y_Q = f(X_Q) + s * epsilon_Q

    Implementation: replace Y with base_signal + s * epsilon,
    where epsilon ~ N(0, sigma_noise^2)

    For synthetic: sigma_noise = 1
    For real data: sigma_noise = sigma_res

    Parameters
    ----------
    X_clean : np.ndarray, shape (n, d)
    y_clean : np.ndarray, shape (n,)
    delta : float
    inflation_factor : float
        Variance-inflation parameter s (always {3, 5, 10})
    sigma_noise : float
        Noise standard deviation (1 for synthetic, sigma_res for real data)
    base_signal : np.ndarray, optional
        Noiseless / baseline signal for the selected samples. Synthetic
        experiments pass f(X); real-data experiments pass clean-model
        predictions.
    random_state : int, optional

    Returns
    -------
    X_mixed : np.ndarray, shape (n, d)
    y_mixed : np.ndarray, shape (n,)
    contam_indices : np.ndarray
    """
    n = len(y_clean)
    if base_signal is None:
        base_signal = y_clean
    base_signal = _validate_base_signal(base_signal, n)
    contam_indices = replacement_indices(n, delta, random_state, sampling_scheme=sampling_scheme)
    rng = _contamination_value_rng(random_state)
    X_mixed = X_clean.copy()
    y_mixed = y_clean.copy()
    inflated_noise = inflation_factor * rng.randn(n) * sigma_noise
    y_mixed[contam_indices] = base_signal[contam_indices] + inflated_noise[contam_indices]
    return (X_mixed, y_mixed, contam_indices)

def load_real_data(dataset_name: str, data_dir: str='real_data') -> Tuple[np.ndarray, np.ndarray, Optional[Tuple[np.ndarray, np.ndarray]]]:
    """
    Load real datasets in libsvm format

    Parameters
    ----------
    dataset_name : str
        One of {'abalone', 'cadata', 'cpusmall', 'msd'}
    data_dir : str
        Directory containing the data files

    Returns
    -------
    X_train_pool : np.ndarray
        Training pool features (80% of data, or full train file for msd)
    y_train_pool : np.ndarray
        Training pool targets
    test_data : tuple or None
        (X_test, y_test) if separate test file exists (msd only), else None
    """
    import os
    if dataset_name == 'msd':
        train_path = os.path.join(data_dir, 'YearPredictionMSD')
        test_path = os.path.join(data_dir, 'YearPredictionMSD.t')
        X_train_pool, y_train_pool = load_svmlight_file(train_path)
        X_test, y_test = load_svmlight_file(test_path, n_features=X_train_pool.shape[1])
        if hasattr(X_train_pool, 'toarray'):
            X_train_pool = X_train_pool.toarray()
        if hasattr(X_test, 'toarray'):
            X_test = X_test.toarray()
        MSD_N_TEST = 10000
        if len(y_test) > MSD_N_TEST:
            rng = np.random.RandomState(42)
            test_idx = rng.choice(len(y_test), size=MSD_N_TEST, replace=False)
            X_test = X_test[test_idx]
            y_test = y_test[test_idx]
        return (X_train_pool, y_train_pool, (X_test, y_test))
    else:
        file_map = {'abalone': 'abalone.txt', 'cadata': 'cadata.txt', 'cpusmall': 'cpusmall.txt'}
        if dataset_name not in file_map:
            raise ValueError(f'Unknown dataset: {dataset_name}')
        file_path = os.path.join(data_dir, file_map[dataset_name])
        X, y = load_svmlight_file(file_path)
        if hasattr(X, 'toarray'):
            X = X.toarray()
        n = len(y)
        n_train_pool = int(0.8 * n)
        rng = np.random.RandomState(42)
        indices = rng.permutation(n)
        train_indices = indices[:n_train_pool]
        test_indices = indices[n_train_pool:]
        X_train_pool = X[train_indices]
        y_train_pool = y[train_indices]
        X_test = X[test_indices]
        y_test = y[test_indices]
        return (X_train_pool, y_train_pool, (X_test, y_test))


==> anc/experiment_code/data_generation/fetch_real.py <==
"""Download the public LIBSVM inputs and check the paper's SHA-256 hashes."""
import argparse
import bz2
import hashlib
import json
from pathlib import Path
import urllib.request

ROOT = Path(__file__).resolve().parents[1]
BASE = 'https://www.csie.ntu.edu.tw/~cjlin/libsvmtools/datasets/regression/'


def fetch(destination=None):
    destination = Path(destination or ROOT / 'data/real')
    destination.mkdir(parents=True, exist_ok=True)
    manifest = json.loads((ROOT / 'config/input_data.json').read_text())
    for name, record in manifest.items():
        target = destination / name
        if target.exists() and hashlib.sha256(target.read_bytes()).hexdigest() == record['sha256']:
            print(f'Verified {name}', flush=True)
            continue
        remote = name[:-4] if name.endswith('.txt') else name + '.bz2'
        temporary = target.with_suffix(target.suffix + '.partial')
        digest = hashlib.sha256()
        decoder = bz2.BZ2Decompressor() if remote.endswith('.bz2') else None
        with urllib.request.urlopen(BASE + remote, timeout=120) as response, temporary.open('wb') as output:
            while block := response.read(2**20):
                decoded = decoder.decompress(block) if decoder else block
                output.write(decoded)
                digest.update(decoded)
        if digest.hexdigest() != record['sha256'] or temporary.stat().st_size != record['bytes']:
            raise ValueError(f'Download differs from the recorded input: {name}')
        temporary.replace(target)
        print(f'Downloaded and verified {name}', flush=True)


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--destination', type=Path)
    fetch(parser.parse_args().destination)


==> anc/experiment_code/data_generation/replacement.py <==
from decimal import Decimal, ROUND_FLOOR
import numpy as np

def count(n, delta):
    """Floor n*delta without rounding an exactly integral decimal grid down."""
    return int((Decimal(str(delta)) * n).to_integral_value(rounding=ROUND_FLOOR))

def ranks(uniforms):
    values = np.asarray(uniforms)
    assert values.ndim == 1 and len(np.unique(values)) == len(values)
    order = np.argsort(values, kind='stable')
    rank = np.empty(len(values), dtype=int)
    rank[order] = np.arange(len(values))
    return rank

def mask(uniforms, delta):
    return ranks(uniforms) < count(len(uniforms), delta)


==> anc/experiment_code/data_generation/utils.py <==
import numpy as np
from sklearn.preprocessing import StandardScaler
from typing import Tuple, Optional

class FeatureStandardizer:
    """
    Feature standardization using StandardScaler

    IMPORTANT: Always fit on CLEAN training data only
    """

    def __init__(self):
        self.scaler = StandardScaler()
        self.is_fitted = False

    def fit(self, X_train_clean: np.ndarray) -> 'FeatureStandardizer':
        """
        Fit scaler on clean training data

        Parameters
        ----------
        X_train_clean : np.ndarray, shape (n, d)
            CLEAN training features

        Returns
        -------
        self
        """
        X_train_clean = np.asarray(X_train_clean)
        if X_train_clean.ndim != 2 or X_train_clean.shape[0] == 0:
            raise ValueError('X_train_clean must be a non-empty 2D array')
        if not np.all(np.isfinite(X_train_clean)):
            raise ValueError('X_train_clean contains non-finite values')
        self.scaler.fit(X_train_clean)
        self.is_fitted = True
        return self

    def transform(self, X: np.ndarray) -> np.ndarray:
        """
        Transform features

        Parameters
        ----------
        X : np.ndarray, shape (n, d)

        Returns
        -------
        X_scaled : np.ndarray, shape (n, d)
        """
        if not self.is_fitted:
            raise ValueError('Scaler not fitted yet. Call fit() first.')
        X = np.asarray(X)
        if X.ndim != 2:
            raise ValueError('X must be a 2D array')
        if not np.all(np.isfinite(X)):
            raise ValueError('X contains non-finite values')
        return self.scaler.transform(X)

    def fit_transform(self, X_train_clean: np.ndarray) -> np.ndarray:
        """
        Fit on clean training data and transform

        Parameters
        ----------
        X_train_clean : np.ndarray, shape (n, d)

        Returns
        -------
        X_scaled : np.ndarray, shape (n, d)
        """
        return self.fit(X_train_clean).transform(X_train_clean)

class TargetStandardizer:
    """
    Target standardization (optional, for numerical stability)

    IMPORTANT: Always fit on CLEAN training data only
    """

    def __init__(self):
        self.mean = None
        self.std = None
        self.is_fitted = False

    def fit(self, y_train_clean: np.ndarray) -> 'TargetStandardizer':
        """
        Fit on clean training targets

        Parameters
        ----------
        y_train_clean : np.ndarray, shape (n,)

        Returns
        -------
        self
        """
        y_train_clean = np.asarray(y_train_clean)
        if y_train_clean.ndim != 1 or y_train_clean.size == 0:
            raise ValueError('y_train_clean must be a non-empty 1D array')
        if not np.all(np.isfinite(y_train_clean)):
            raise ValueError('y_train_clean contains non-finite values')
        self.mean = float(np.mean(y_train_clean))
        self.std = float(np.std(y_train_clean))
        if not np.isfinite(self.std) or self.std <= 0:
            raise ValueError('y_train_clean must have positive finite standard deviation')
        self.is_fitted = True
        return self

    def transform(self, y: np.ndarray) -> np.ndarray:
        """
        Transform targets: (y - mean) / std

        Parameters
        ----------
        y : np.ndarray, shape (n,)

        Returns
        -------
        y_scaled : np.ndarray, shape (n,)
        """
        if not self.is_fitted:
            raise ValueError('Standardizer not fitted yet. Call fit() first.')
        y = np.asarray(y)
        if not np.all(np.isfinite(y)):
            raise ValueError('y contains non-finite values')
        return (y - self.mean) / self.std

    def inverse_transform(self, y_scaled: np.ndarray) -> np.ndarray:
        """
        Reverse transformation: y = mean + std * y_scaled

        Parameters
        ----------
        y_scaled : np.ndarray, shape (n,)

        Returns
        -------
        y : np.ndarray, shape (n,)
        """
        if not self.is_fitted:
            raise ValueError('Standardizer not fitted yet. Call fit() first.')
        y_scaled = np.asarray(y_scaled)
        if not np.all(np.isfinite(y_scaled)):
            raise ValueError('y_scaled contains non-finite values')
        return self.mean + self.std * y_scaled

def generate_seed(seed_base: int, rep: int, delta_idx: int=0, contam_idx: int=0) -> int:
    """
    Generate reproducible random seed

    For synthetic: seed = seed_base + rep * 1000 + delta_idx * 10 + contam_idx
    For real data: seed = seed_base + rep * 10000 + delta_idx * 100 + contam_idx

    Parameters
    ----------
    seed_base : int
        Base seed (default: 42)
    rep : int
        Repetition index
    delta_idx : int
        Contamination level index
    contam_idx : int
        Contamination type index

    Returns
    -------
    seed : int
    """
    seed = seed_base + rep * 10000 + delta_idx * 100 + contam_idx
    return seed

def subsample_data(X: np.ndarray, y: np.ndarray, n_samples: int, random_state: Optional[int]=None) -> Tuple[np.ndarray, np.ndarray]:
    """
    Subsample data (for large datasets like MSD)

    Parameters
    ----------
    X : np.ndarray, shape (n, d)
    y : np.ndarray, shape (n,)
    n_samples : int
        Number of samples to keep
    random_state : int, optional

    Returns
    -------
    X_sub : np.ndarray
    y_sub : np.ndarray
    """
    X = np.asarray(X)
    y = np.asarray(y)
    if X.ndim != 2:
        raise ValueError('X must be a 2D array')
    if y.ndim != 1:
        raise ValueError('y must be a 1D array')
    if len(X) != len(y):
        raise ValueError(f'X and y length mismatch: {len(X)} != {len(y)}')
    if n_samples <= 0:
        raise ValueError('n_samples must be positive')
    if not np.all(np.isfinite(X)) or not np.all(np.isfinite(y)):
        raise ValueError('X and y must contain only finite values')
    n = len(y)
    if n_samples >= n:
        return (X, y)
    rng = np.random.RandomState(random_state)
    indices = rng.choice(n, size=n_samples, replace=False)
    return (X[indices], y[indices])


==> anc/experiment_code/environment.json <==
{
  "python": "3.12.14",
  "system": "Linux",
  "architecture": "x86_64",
  "libraries": {
    "numpy": "2.5.3",
    "scipy": "1.16.2",
    "pandas": "2.2.3",
    "scikit-learn": "1.7.2",
    "torch": "2.8.0+cpu",
    "matplotlib": "3.10.6",
    "seaborn": "0.13.2"
  },
  "torch_execution": "CPU, one thread per worker"
}


==> anc/experiment_code/experiments/aggregate.py <==
"""Aggregate repeats while retaining each interval-reference definition."""
from experiments.protocol import *
import argparse


def summarize(frame, keys, metrics, repetitions=REPS):
    if frame.duplicated(keys + ['rep']).any():
        raise ValueError('Duplicate repetitions in a grid cell')
    grouped = frame.groupby(keys, dropna=False, sort=True)
    counts = grouped.rep.nunique()
    if not counts.eq(repetitions).all():
        raise ValueError('Incomplete repetition cells')
    summary = grouped[metrics].agg(['mean', 'std'])
    summary.columns = ['_'.join(c) for c in summary.columns]
    summary['n_repetitions'] = counts
    if 'mean_absolute_width_change' in metrics:
        for suffix in ['mean', 'std']:
            summary['length_deviation_' + suffix] = summary['mean_absolute_width_change_' + suffix]
    if 'width' in metrics:
        summary['n_infinite_width'] = grouped.width.apply(lambda x: int(np.isposinf(x).sum()))
        infinite = summary.n_infinite_width.gt(0)
        for metric in ['width', 'signed_mean_width_change', 'mean_absolute_width_change', 'length_deviation']:
            if metric + '_mean' in summary:
                summary.loc[infinite, metric + '_mean'] = np.inf
                summary.loc[infinite, metric + '_std'] = np.nan
    return summary.reset_index()


def aggregate(mode='original', repetitions=REPS):
    runs, dest = ROOT / 'runs' / mode, ROOT / 'results' / mode
    dest.mkdir(parents=True, exist_ok=True)
    for name in ['trends', 'dirac', 'correction', 'joint', 'learner', 'density']:
        source = ROOT / 'runs/original' if mode == 'fixed' and name in ['learner','density'] else runs
        paths = sorted(source.glob(f'*/*/rep*/{name}.csv'))
        if not paths:
            raise FileNotFoundError(f'No {name} runs in {source}')
        for path in paths:
            completion=json.loads((path.parent/'complete.json').read_text())
            if completion.get('files',{}).get(path.name)!=sha(path):
                raise ValueError(f'Unverified or incomplete output: {path}')
        raw = pd.concat([pd.read_csv(p) for p in paths], ignore_index=True)
        raw.to_csv(dest / f'{name}_raw.csv', index=False)
        if name == 'learner':
            keys, metrics = ['rho','delta_train','n_train'], ['eta','n_replaced','iterations','duality_gap']
        elif name == 'density':
            keys = ['delta_cal']
            metrics = ['q_lower','q_upper','q_clean','r0_direct','width_reference_direct']
        else:
            keys = ['dataset','score','delta_train','delta_cal','method','alpha']
            if 'reference_type' in raw.columns:
                keys += ['reference_type']
            if name == 'trends':
                keys += ['family','param']
            reference_metric = 'width_reference' if 'width_reference' in raw.columns else 'width_baseline'
            metrics = ['q_hat','width',reference_metric,'coverage','signed_mean_width_change',
                       'mean_absolute_width_change','empty_interval_fraction','n_cal_replaced']
            if reference_metric != 'width_baseline' and 'width_baseline' in raw.columns:
                metrics.append('width_baseline')
            if name == 'joint':
                metrics += ['n_train_replaced']
        summary = summarize(raw, keys, metrics, repetitions)
        if name == 'density':
            summary['model'] = 'polytrig'
            summary['alpha'] = ALPHA
            for suffix in ['mean','std']:
                summary['r0_hat_'+suffix] = summary['r0_direct_'+suffix]
                summary['width_plugin_reference_'+suffix] = summary['width_reference_direct_'+suffix]
        summary.to_csv(dest / f'{name}_summary.csv', index=False)
        if name == 'learner':
            slopes = []
            for rep, g in raw.groupby('rep'):
                x,y = g.rho.to_numpy(),g.eta.to_numpy()
                slope = float(x@y/(x@x))
                slopes.append(dict(rep=rep,L_slope=slope,r2=1-np.sum((y-slope*x)**2)/np.sum((y-y.mean())**2)))
            pd.DataFrame(slopes).to_csv(dest/'learner_slopes.csv',index=False)
        print(mode, name, len(raw), 'rows ->', len(summary), 'cells', flush=True)


if __name__ == '__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--mode',choices=['original','fixed'],default='original')
    parser.add_argument('--repetitions',type=int,default=REPS)
    args=parser.parse_args()
    aggregate(args.mode,args.repetitions)


==> anc/experiment_code/experiments/compute_population_oracle.py <==
"""Numerically recompute the configured synthetic clean-population oracle.

The output contains population learner coefficients, calibration quantiles,
integrated mean widths, optimizer residuals, and quadrature diagnostics.  The
committed oracle uses order 14 and was independently checked at order 12.
"""
import argparse
import json
import math

import numpy as np
from numpy.polynomial.legendre import leggauss

from experiments.protocol import CFG


LAMBDA = 0.1
ALPHA = 0.1
OUTPUT_CLIP = 20.0
ADAPTIVE_MIN = 0.25
ADAPTIVE_MAX = 20.0
SQRT_2PI = np.sqrt(2.0 * np.pi)


def validate_configuration():
    synthetic = CFG['synthetic']
    if CFG.get('interval_reference', {}).get('synthetic') != 'clean_population_oracle':
        raise ValueError('Synthetic interval_reference is not clean_population_oracle')
    expected = dict(
        alpha=ALPHA,
        d=5,
        feature_type='polytrig',
        feature_dimension=36,
        lambda_=LAMBDA,
        output_clip=OUTPUT_CLIP,
        adaptive_clip=[ADAPTIVE_MIN, ADAPTIVE_MAX],
        X_distribution='Uniform([-1,1]^5)',
        signal='sin(pi*x1)+x2^2-0.5*x3',
        noise='gaussian',
    )
    actual = dict(
        alpha=float(CFG['alpha']),
        d=int(synthetic['d']),
        feature_type=synthetic['feature_type'],
        feature_dimension=int(synthetic['feature_dimension']),
        lambda_=float(synthetic['lambda']),
        output_clip=float(synthetic['output_clip']),
        adaptive_clip=list(map(float, synthetic['adaptive_clip'])),
        X_distribution=synthetic['X_distribution'],
        signal=synthetic['signal'],
        noise=synthetic['noise'],
    )
    if actual != expected:
        raise ValueError('This oracle calculator only supports the documented synthetic configuration')


def normal_cdf(z):
    z = np.asarray(z, dtype=float)
    values = np.fromiter(
        (0.5 * math.erfc(-float(value) / np.sqrt(2.0)) for value in z.ravel()),
        dtype=float,
        count=z.size,
    )
    return values.reshape(z.shape)


def normal_pdf(z):
    return np.exp(-0.5 * z * z) / SQRT_2PI


def feature_map(x):
    _, d = x.shape
    if d != 5:
        raise ValueError(f'Expected five covariates, found {d}')
    parts = [
        np.ones((len(x), 1)),
        x,
        x**2,
        x**3,
        np.sin(np.pi * x),
        np.cos(np.pi * x),
        np.hstack(
            [x[:, i : i + 1] * x[:, j : j + 1] for i in range(d) for j in range(i + 1, d)]
        ),
    ]
    values = np.hstack(parts)
    if values.shape[1] != 36:
        raise RuntimeError(f'Expected 36 features, found {values.shape[1]}')
    return values


def signal(x):
    return np.sin(np.pi * x[:, 0]) + x[:, 1] ** 2 - 0.5 * x[:, 2]


def quadrature(order):
    nodes, weights = leggauss(order)
    weights = weights / 2.0
    node_meshes = np.meshgrid(*([nodes] * 5), indexing="ij")
    x = np.stack([values.ravel() for values in node_meshes], axis=1)
    weight_meshes = np.meshgrid(*([weights] * 5), indexing="ij")
    joint_weights = np.prod(np.stack(weight_meshes, axis=0), axis=0).ravel()
    return x, joint_weights


def fit_quantile_regression(phi, target, weights, tau, sigma, initial):
    theta = initial.copy()

    def objective_gradient_hessian(value, need_hessian=True):
        bias = phi @ value - target
        standardized = bias / sigma
        distribution = normal_cdf(standardized)
        density = normal_pdf(standardized) / sigma
        objective = np.dot(
            weights,
            sigma * normal_pdf(standardized) + bias * (distribution - tau),
        )
        objective += 0.5 * LAMBDA * np.dot(value, value)
        gradient = phi.T @ (weights * (distribution - tau)) + LAMBDA * value
        if not need_hessian:
            return objective, gradient
        hessian = phi.T @ ((weights * density)[:, None] * phi) + LAMBDA * np.eye(36)
        return objective, gradient, hessian

    for _ in range(40):
        objective, gradient, hessian = objective_gradient_hessian(theta)
        step = np.linalg.solve(hessian, gradient)
        decrement = gradient @ step
        rate = 1.0
        while True:
            candidate = theta - rate * step
            next_objective, next_gradient = objective_gradient_hessian(candidate, False)
            if next_objective <= objective - 1e-4 * rate * decrement or rate < 1e-10:
                break
            rate *= 0.5
        theta = candidate
        if np.max(np.abs(next_gradient)) < 2e-12:
            break
    return theta, float(np.max(np.abs(next_gradient)))


def fit_scale(phi, bias, weights, sigma):
    theta = np.zeros(36)
    theta[0] = 0.65 * sigma

    def gradient_hessian(value, need_hessian=True):
        scale = phi @ value
        positive = scale >= 0.0
        distribution = np.zeros_like(scale)
        density = np.zeros_like(scale)
        distribution[positive] = normal_cdf((bias[positive] + scale[positive]) / sigma) - normal_cdf(
            (bias[positive] - scale[positive]) / sigma
        )
        density[positive] = (
            normal_pdf((bias[positive] + scale[positive]) / sigma)
            + normal_pdf((bias[positive] - scale[positive]) / sigma)
        ) / sigma
        gradient = phi.T @ (weights * (distribution - 0.5)) + LAMBDA * value
        if not need_hessian:
            return gradient
        hessian = phi.T @ ((weights * density)[:, None] * phi) + LAMBDA * np.eye(36)
        return gradient, hessian

    for _ in range(60):
        gradient, hessian = gradient_hessian(theta)
        step = np.linalg.solve(hessian, gradient)
        old_norm = np.linalg.norm(gradient)
        rate = 1.0
        while True:
            candidate = theta - rate * step
            next_gradient = gradient_hessian(candidate, False)
            if np.linalg.norm(next_gradient) < old_norm or rate < 1e-10:
                break
            rate *= 0.5
        theta = candidate
        if np.max(np.abs(next_gradient)) < 2e-12:
            break
    return theta, float(np.max(np.abs(next_gradient)))


def bisect(function, target, lower, upper):
    if function(lower) > target or function(upper) < target:
        raise ValueError(f'Quantile target {target} is not bracketed by [{lower}, {upper}]')
    for _ in range(80):
        midpoint = 0.5 * (lower + upper)
        if function(midpoint) < target:
            lower = midpoint
        else:
            upper = midpoint
    return 0.5 * (lower + upper)


def solve(order, sigma):
    x, weights = quadrature(order)
    phi = feature_map(x)
    truth = signal(x)
    exact = np.zeros(36)
    exact[3], exact[7], exact[16] = -0.5, 1.0, 1.0

    median_theta, median_error = fit_quantile_regression(phi, truth, weights, 0.5, sigma, exact)
    mu = np.clip(phi @ median_theta, -OUTPUT_CLIP, OUTPUT_CLIP)
    bias = mu - truth
    absolute_q = bisect(
        lambda value: np.dot(
            weights,
            normal_cdf((bias + value) / sigma) - normal_cdf((bias - value) / sigma),
        ),
        1.0 - ALPHA,
        0.0,
        max(12.0, 8.0 * sigma),
    )

    lower_theta, lower_error = fit_quantile_regression(phi, truth, weights, ALPHA / 2.0, sigma, exact)
    upper_theta, upper_error = fit_quantile_regression(phi, truth, weights, 1.0 - ALPHA / 2.0, sigma, exact)
    lower_raw = np.clip(phi @ lower_theta, -OUTPUT_CLIP, OUTPUT_CLIP)
    upper_raw = np.clip(phi @ upper_theta, -OUTPUT_CLIP, OUTPUT_CLIP)
    lower = np.minimum(lower_raw, upper_raw)
    upper = np.maximum(lower_raw, upper_raw)
    cqr_q = bisect(
        lambda value: np.dot(
            weights,
            np.maximum(
                0.0,
                normal_cdf((upper + value - truth) / sigma)
                - normal_cdf((lower - value - truth) / sigma),
            ),
        ),
        1.0 - ALPHA,
        -8.0 * sigma,
        8.0 * sigma,
    )
    cqr_width = np.maximum(upper - lower + 2.0 * cqr_q, 0.0)

    scale_theta, scale_error = fit_scale(phi, bias, weights, sigma)
    adaptive_scale = np.clip(
        np.clip(phi @ scale_theta, -OUTPUT_CLIP, OUTPUT_CLIP),
        ADAPTIVE_MIN,
        ADAPTIVE_MAX,
    )
    adaptive_q = bisect(
        lambda value: np.dot(
            weights,
            normal_cdf((bias + value * adaptive_scale) / sigma)
            - normal_cdf((bias - value * adaptive_scale) / sigma),
        ),
        1.0 - ALPHA,
        0.0,
        20.0,
    )
    adaptive_width = 2.0 * adaptive_q * adaptive_scale

    return {
        "quadrature_order": order,
        "quadrature_points": len(weights),
        "sigma": sigma,
        "median_theta": median_theta.tolist(),
        "scale_theta": scale_theta.tolist(),
        "lower_theta": lower_theta.tolist(),
        "upper_theta": upper_theta.tolist(),
        "absolute_q": absolute_q,
        "adaptive_q": adaptive_q,
        "cqr_q": cqr_q,
        "absolute_mean_width": 2.0 * absolute_q,
        "adaptive_mean_width": float(np.dot(weights, adaptive_width)),
        "cqr_mean_width": float(np.dot(weights, cqr_width)),
        "adaptive_width_range": [float(adaptive_width.min()), float(adaptive_width.max())],
        "cqr_width_range": [float(cqr_width.min()), float(cqr_width.max())],
        "gradient_errors": {
            "median": median_error,
            "scale": scale_error,
            "lower": lower_error,
            "upper": upper_error,
        },
    }


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--order', type=int, default=14)
    parser.add_argument('--sigmas', type=float, nargs='+', default=[
        CFG['synthetic']['sigma'], CFG['synthetic']['correction_sigma']])
    args = parser.parse_args()
    if args.order < 2 or any(sigma <= 0.0 for sigma in args.sigmas):
        parser.error('Use quadrature order >=2 and strictly positive sigmas')
    validate_configuration()
    values = [solve(args.order, sigma) for sigma in args.sigmas]
    print(json.dumps(values, indent=2))


==> anc/experiment_code/experiments/conformal.py <==
import numpy as np

def _as_finite_1d(values: np.ndarray, name: str) -> np.ndarray:
    """Return a non-empty 1D float array and reject NaN/Inf inputs."""
    arr = np.asarray(values, dtype=float)
    if arr.ndim != 1:
        raise ValueError(f'{name} must be a 1D array, got shape {arr.shape}')
    if arr.size == 0:
        raise ValueError(f'{name} must be non-empty')
    if not np.all(np.isfinite(arr)):
        bad = int(np.size(arr) - np.count_nonzero(np.isfinite(arr)))
        raise ValueError(f'{name} must contain only finite values; found {bad} non-finite')
    return arr

def _as_finite_scalar(value: float, name: str) -> float:
    """Return a finite scalar float."""
    scalar = float(value)
    if not np.isfinite(scalar):
        raise ValueError(f'{name} must be finite, got {value}')
    return scalar

def _as_extended_1d(values, name):
    """Interval endpoints may be infinite; scores and observations stay finite."""
    arr = np.asarray(values, dtype=float)
    if arr.ndim != 1 or arr.size == 0 or np.isnan(arr).any():
        raise ValueError(f'{name} must be a nonempty 1D array without NaN')
    return arr

def compute_alpha_prime(alpha: float, delta: float, method: str) -> float:
    """
    Compute the effective conformal miscoverage level for a correction method.

    This centralizes the README constraints: alpha is a probability, delta is a
    fixed replacement proportion.  For the naive correction, delta=alpha gives
    alpha_prime=0; the standard augmented order statistic equals +infinity.
    """
    alpha = _as_finite_scalar(alpha, 'alpha')
    delta = _as_finite_scalar(delta, 'delta')
    if not 0.0 < alpha < 1.0:
        raise ValueError(f'alpha must be in (0, 1), got {alpha}')
    if not 0.0 <= delta < 1.0:
        raise ValueError(f'delta must be in [0, 1), got {delta}')
    if method == 'uncorrected':
        alpha_prime = alpha
    elif method == 'tighter':
        alpha_prime = alpha * (1.0 - delta)
    elif method == 'naive':
        if delta > alpha:
            raise ValueError(f'Naive correction requires delta <= alpha, got delta={delta}, alpha={alpha}')
        alpha_prime = alpha - delta
    else:
        raise ValueError(f'Unknown method: {method}')
    if not 0.0 <= alpha_prime < 1.0:
        raise ValueError(f'alpha_prime must be in [0, 1), got {alpha_prime} for method={method}')
    return float(alpha_prime)

def compute_conformal_quantile(residuals: np.ndarray, alpha_prime: float) -> float:
    """
    Compute split conformal quantile using order statistics

    q_hat = the k-th smallest residual, where k = ceil((1 - alpha') * (n + 1))

    IMPORTANT: Use order statistics, NOT interpolated quantiles

    Parameters
    ----------
    residuals : np.ndarray, shape (n,)
        Calibration residuals
    alpha_prime : float
        Nominal miscoverage level (after correction). If k=n+1,
        return +infinity, including when alpha_prime=0.

    Returns
    -------
    q_hat : float
        Conformal quantile
    """
    residuals = _as_finite_1d(residuals, 'residuals')
    alpha_prime = _as_finite_scalar(alpha_prime, 'alpha_prime')
    n = len(residuals)
    if not 0.0 <= alpha_prime < 1.0:
        raise ValueError(f'alpha_prime must be in [0, 1), got {alpha_prime}')
    level = (1 - alpha_prime) * (n + 1)
    nearest = round(level)
    if abs(level - nearest) <= 8 * np.finfo(float).eps * max(1, abs(level)):
        level = float(nearest)
    k = int(np.ceil(level))
    if k > n:
        return float('inf')
    q_hat = np.partition(residuals, k - 1)[k - 1]
    return float(q_hat)

def compute_coverage(y_true: np.ndarray, lower: np.ndarray, upper: np.ndarray) -> float:
    """
    Compute empirical coverage

    Cov = (1/n) * sum_i 1{y_i in [lower_i, upper_i]}

    Parameters
    ----------
    y_true : np.ndarray, shape (n,)
    lower : np.ndarray, shape (n,)
    upper : np.ndarray, shape (n,)

    Returns
    -------
    coverage : float
    """
    y_true = _as_finite_1d(y_true, 'y_true')
    lower = _as_extended_1d(lower, 'lower')
    upper = _as_extended_1d(upper, 'upper')
    if not y_true.shape == lower.shape == upper.shape:
        raise ValueError(f'y_true, lower, and upper must have matching shapes; got {y_true.shape}, {lower.shape}, {upper.shape}')
    if np.any(lower > upper):
        raise ValueError('lower bounds must be <= upper bounds for every interval')
    in_interval = (y_true >= lower) & (y_true <= upper)
    coverage = np.mean(in_interval)
    return float(coverage)


==> anc/experiment_code/experiments/density.py <==
import numpy as np
from scipy.special import ndtr
from scipy.optimize import brentq, minimize_scalar
ALPHA = 0.1
PHI_CONST = 1 / np.sqrt(2 * np.pi)

def uniform_bias_bound(coef):
    """A uniform bound on the whole cube, including between grid points.

    Bound each univariate polynomial/trigonometric term with a grid plus its
    analytic derivative bound. Bound all cross terms by their coefficient sum.
    This is an analytic enclosure, not a maximum over sampled covariates.
    """
    x = np.linspace(-1, 1, 1025)
    lo = hi = float(coef[0])
    for j in range(5):
        c = coef[[1 + j, 6 + j, 11 + j, 16 + j, 21 + j]]
        values = c[0] * x + c[1] * x * x + c[2] * x ** 3 + c[3] * np.sin(np.pi * x) + c[4] * np.cos(np.pi * x)
        derivative_bound = abs(c[0]) + 2 * abs(c[1]) + 3 * abs(c[2]) + np.pi * (abs(c[3]) + abs(c[4]))
        error = derivative_bound / 1024
        lo += values.min() - error
        hi += values.max() + error
    return float(max(abs(lo), abs(hi)) + abs(coef[26:]).sum() + 1e-12)

def calculate(bias, deltas, uniform_bias_bound):

    def cdf(t):
        return np.mean(ndtr(t - bias) - ndtr(-t - bias))

    def density(t):
        return PHI_CONST * np.mean(np.exp(-0.5 * (t - bias) ** 2) + np.exp(-0.5 * (t + bias) ** 2))
    h = 0.0001
    derivative_error = abs((cdf(2 + h) - cdf(2 - h)) / (2 * h) - density(2))
    assert derivative_error < 1e-08
    assert cdf(0) == 0 and cdf(12) > 1 - 1e-12
    probs = {1 - ALPHA}
    for d in deltas:
        probs.update([(1 - ALPHA - d) / (1 - d), (1 - ALPHA) / (1 - d)])
    quantiles = {p: brentq(lambda t: cdf(t) - p, 0, 12, xtol=1e-11) for p in probs}
    result = []
    for d in deltas:
        lo = quantiles[(1 - ALPHA - d) / (1 - d)]
        hi = quantiles[(1 - ALPHA) / (1 - d)]
        decreasing_certified = lo > uniform_bias_bound
        if decreasing_certified or lo == hi:
            minimum = density(hi)
        else:
            grid = np.linspace(lo, hi, 129)
            vals = np.array([density(t) for t in grid])
            minimum = float(vals.min())
            for i in range(1, len(grid) - 1):
                if vals[i] <= vals[i - 1] and vals[i] <= vals[i + 1]:
                    opt = minimize_scalar(density, bounds=(grid[i - 1], grid[i + 1]), method='bounded')
                    minimum = min(minimum, float(opt.fun))
        result.append(dict(delta_cal=d, q_lower=lo, q_upper=hi, q_clean=quantiles[1 - ALPHA], r0_direct=minimum, width_reference_direct=2 * d * (1 - ALPHA) / ((1 - d) * minimum), quantile_shift_reference=2 * max(hi - quantiles[1 - ALPHA], quantiles[1 - ALPHA] - lo), decreasing_certified=decreasing_certified, cdf_derivative_error=derivative_error))
    return result

from experiments.learner import make_polytrig_features

def compute_for_theta(theta, deltas, power=16, seed=20260915):
    x=2*qmc.Sobol(d=5,scramble=True,seed=seed).random_base2(power)-1
    phi=make_polytrig_features(x)
    target=np.zeros(36); target[3]=-.5; target[7]=1; target[16]=1
    if np.abs(theta).sum()>=20:
        raise ValueError('The unclipped predictor enclosure is not applicable.')
    bias=phi@(target-theta)
    return calculate(bias,deltas,uniform_bias_bound(target-theta))

from scipy.stats import qmc


==> anc/experiment_code/experiments/engine.py <==
"""Executable experiment definitions shared by preflight and the formal run."""
from experiments.metrics import *
import time
import torch
from data_generation.utils import generate_seed
from data_generation.core import replacement_indices
from experiments.score_engine import ScoreEngine
from experiments.learner import FixedFeatureLearner
from experiments.population_oracle import (
    REAL_REFERENCE_TYPE,
    SYNTHETIC_REFERENCE_TYPE,
    synthetic_population_oracle_summary,
    synthetic_population_oracle_widths,
)
torch.set_num_threads(1)
sy, re = configure()

def export_nn(model, path):
    torch.save(dict(state_dict={k: v.detach().cpu() for k, v in model.model.state_dict().items()}, input_dim=model.input_dim, hidden_dims=model.hidden_dims, random_state=model.random_state, loss=model.loss, tau=model.tau), path.with_suffix('.pt'))
    np.savez_compressed(path.with_suffix('.npz'), fit_indices=model.fit_indices_, validation_indices=model.validation_indices_)
    dump(path.with_suffix('.json'), dict(epochs_run=model.epochs_run_, best_epoch=model.best_epoch_, best_validation_loss=model.best_validation_loss_, validation_losses=model.validation_losses_, seed=model.random_state, loss=model.loss, tau=model.tau, lr=model.lr, weight_decay=model.weight_decay, epochs=model.epochs, batch_size=model.batch_size, grad_clip_norm=model.grad_clip_norm, validation_fraction=model.validation_fraction, patience=model.patience, min_delta=model.min_delta))

def fixed_engine(xt, yt, seed):
    """Share the median fit between Absolute and Adaptive on identical data."""
    kwargs = sy.learner_kwargs_for_model('polytrig')
    absolute = ScoreEngine('absolute', ALPHA, kwargs)
    absolute.fit(xt, yt)
    adaptive = ScoreEngine('adaptive', ALPHA, kwargs, sigma_min=CFG['synthetic']['adaptive_clip'][0], sigma_max=CFG['synthetic']['adaptive_clip'][1])
    adaptive.mu_model = absolute.mu_model
    adaptive.sigma_model = adaptive._fit_scale_model(xt, np.abs(yt - absolute.mu_model.predict(xt)))
    cqr = ScoreEngine('cqr', ALPHA, kwargs)
    cqr.fit(xt, yt)
    return dict(absolute=absolute, adaptive=adaptive, cqr=cqr)

def export_fixed(engines, path):
    models = dict(median=engines['absolute'].mu_model, scale=engines['adaptive'].sigma_model, q05=engines['cqr'].q_lo_model, q95=engines['cqr'].q_hi_model)
    stats = []
    arrays = {}
    for name, m in models.items():
        fit = m.optimize_result
        assert fit.success, (name, fit.message)
        stats.append(dict(component=name, success=bool(fit.success), iterations=int(fit.nit), duality_gap=float(fit.duality_gap), lambda_=m.lam, clip=m.B, loss=m.loss, tau=m.tau))
        arrays[name + '_theta'] = m.theta.copy()
    np.savez_compressed(path.with_suffix('.npz'), **arrays)
    dump(path.with_suffix('.json'), stats)
    return stats

def frozen_arrays(engine, xc, yc, xv, yv, scale=1.0, reference_widths=None,
                  reference_type=REAL_REFERENCE_TYPE):
    if reference_type not in {REAL_REFERENCE_TYPE, SYNTHETIC_REFERENCE_TYPE}:
        raise ValueError(f'Unknown interval reference type: {reference_type}')
    if (reference_type == SYNTHETIC_REFERENCE_TYPE) != (reference_widths is not None):
        raise ValueError(
            'Synthetic population references require explicit widths; paired-clean '
            'real-data references must be computed from the clean split.')
    bundle = engine.precompute_test_predictions(xv, yv)
    clean = engine.calibration_scores(xc, yc)
    paired_clean = intervals(bundle, quantile(clean)[0])[0]
    reference = paired_clean if reference_widths is None else np.asarray(reference_widths, dtype=float)
    if reference.shape != paired_clean.shape:
        raise ValueError(f'Reference-width shape mismatch: {reference.shape} vs {paired_clean.shape}')
    if not np.isfinite(reference).all() or np.any(reference < 0.0):
        raise ValueError('Reference widths must be finite and non-negative')
    arrays = dict(clean=clean, baseline=reference, reference_widths=reference,
                  paired_clean_baseline=paired_clean, reference_type=np.array(reference_type),
                  target_scale=np.array(scale),
                  **{f'test_{k}': v for k, v in bundle.items() if k != 'score_type'})
    return (bundle, clean, reference, arrays)

def low_attack(engine, score, xc, rep, real=False, xt=None, out=None):
    seed = generate_seed(CFG['seed_base'], rep, 100002)
    if score == 'cqr':
        diagnostics = out / 'cqr_attack_search.npz' if out is not None else None
        search = CFG['correction']['real_cqr_search' if real else 'synthetic_cqr_search']
        x, y, w = re.construct_real_cqr_collapse_point(engine, xt, seed, diagnostics_path=diagnostics, **search) if real else sy.construct_cqr_collapse_point(engine, random_state=seed, diagnostics_path=diagnostics, **search)
        value = float(engine.calibration_scores(x[None, :], np.array([y]))[0])
        np.testing.assert_allclose(value, -w / 2, rtol=1e-06, atol=1e-06)
        return (np.full(len(xc), value), dict(x=x.tolist(), y=float(y), base_band_width=float(w), score=value, search_seed=seed))
    values = engine.calibration_scores(xc, engine.mu_model.predict(xc))
    assert np.max(np.abs(values)) < 1e-10
    return (values, dict(score=0.0, construction='fitted_clean_median_at_original_X'))

def measure_suite(out, dataset, rep, engines, xc, yc, xv, yv, scale, candidates,
                  dirac_points, width_grid=WIDTH_GRID, correction_grid=None, xt=None,
                  reference_widths=None, reference_type=REAL_REFERENCE_TYPE):
    """One shared structured pollution suite and its saved score provenance."""
    expected_reference = (SYNTHETIC_REFERENCE_TYPE if dataset == 'synthetic'
                          else REAL_REFERENCE_TYPE)
    if reference_type != expected_reference:
        raise ValueError(
            f'{dataset} requires reference_type={expected_reference!r}, '
            f'not {reference_type!r}')
    if reference_widths is not None and set(reference_widths) != set(SCORES):
        raise ValueError('Reference widths must be supplied for every configured score')
    trend_rows = []
    dirac_rows = []
    correction_rows = []
    for score in SCORES:
        engine = engines[score]
        score_reference = None if reference_widths is None else reference_widths[score]
        bundle, clean, reference, arrays = frozen_arrays(
            engine, xc, yc, xv, yv, scale, score_reference, reference_type)
        for (family, pi), (xq, yq, u, seed) in candidates.items():
            pure = engine.calibration_scores(xq, yq)
            arrays[f'{family}_{pi}_scores'] = pure
            arrays[f'{family}_mask_u'] = u
            for delta in width_grid:
                mask = u < delta
                m = evaluate(np.where(mask, pure, clean), bundle, reference, scale)
                if delta in [0.0, 0.095, 0.1, 0.11]:
                    check_engine(engine, np.where(mask, pure, clean), bundle, m, delta, 'uncorrected', scale)
                trend_rows.append(dict(dataset=dataset, score=score, rep=rep, family=family, param=PARAMS[family][pi], delta_train=0.0, delta_cal=delta, method='uncorrected', reference_type=reference_type, n_cal=len(yc), n_cal_replaced=int(mask.sum()), mask_seed=seed, **m))
        point_x, point_y, seed = dirac_points[score]
        point = float(engine.calibration_scores(point_x[None, :], np.array([point_y]))[0])
        assert np.isclose(point, CFG['dirac_reference']['target_score'], rtol=1e-09, atol=1e-06)
        u = np.random.RandomState(seed).rand(len(yc))
        arrays.update(dirac_point_x=point_x, dirac_point_y=np.array(point_y), dirac_score=np.array(point), dirac_mask_u=u)
        for delta in width_grid:
            mask = u < delta
            m = evaluate(np.where(mask, point, clean), bundle, reference, scale)
            dirac_rows.append(dict(dataset=dataset, score=score, rep=rep, delta_train=0.0, delta_cal=delta, method='uncorrected', reference_type=reference_type, n_cal=len(yc), n_cal_replaced=int(mask.sum()), mask_seed=seed, calibration_score_target=CFG['dirac_reference']['target_score'], **m))
        if correction_grid is not None:
            low, attack = low_attack(engine, score, xc, rep, real=True, xt=xt, out=out)
            seed = generate_seed(CFG['seed_base'], rep, 100001)
            u = np.random.RandomState(seed).rand(len(yc))
            arrays.update(correction_candidate=low, correction_mask_u=u)
            dump(out / f'{score}_low_attack.json', attack)
            for delta in correction_grid:
                mask = u < delta
                mixed = np.where(mask, low, clean)
                for method in CFG['correction']['methods']:
                    alpha = alpha_for(method, delta)
                    if alpha is None:
                        continue
                    m = evaluate(mixed, bundle, reference, scale, alpha)
                    if delta in [0.0, 0.1, 0.5, 0.95]:
                        check_engine(engine, mixed, bundle, m, delta, method, scale)
                    correction_rows.append(dict(dataset=dataset, score=score, rep=rep, delta_train=0.0, delta_cal=delta, method=method, reference_type=reference_type, n_cal=len(yc), n_cal_replaced=int(mask.sum()), mask_seed=seed, **m))
        np.savez_compressed(out / f'{score}_scores.npz', **arrays)
    for name, rows in [('trends', trend_rows), ('dirac', dirac_rows), ('correction', correction_rows)]:
        if rows:
            pd.DataFrame(rows).to_csv(out / f'{name}.csv', index=False)
    return dict(trend_rows=len(trend_rows), dirac_rows=len(dirac_rows), correction_rows=len(correction_rows))

def real_rep(dataset, rep, out, width_grid=WIDTH_GRID, correction_grid=CORRECTION_GRID):
    start = time.time()
    out.mkdir(parents=True, exist_ok=True)
    seed = generate_seed(CFG['seed_base'], rep)
    contexts = {s: re.get_clean_signal_context(dataset, seed, s) for s in SCORES}
    ctx = contexts['absolute']
    xt, yt, xc, yc = (ctx['X_train_scaled'], ctx['y_train'], ctx['X_cal_scaled'], ctx['y_cal'])
    xv, yv = (ctx['X_test_scaled'], ctx['y_test'])
    scale = float(ctx['target_scaler'].std)
    sig = float(ctx['sigma_res_rep'])
    sigtrain = float(np.std(np.abs(yt - ctx['baseline_model'].predict(xt)), ddof=0))
    assert sig == max(sigtrain, CFG['real']['residual_scale_floor'])
    assert all((c['sigma_score_train'] == sig for c in contexts.values()))
    engines = {s: c['clean_engine'] for s, c in contexts.items()}
    assert engines['adaptive'].sigma_min == 0.25 * sig and engines['adaptive'].sigma_max == 20 * sig
    poolX, poolY, _, _ = re.load_dataset(dataset)
    ids = np.random.RandomState(seed).permutation(len(poolY))[:len(yt) + len(yc)]
    xraw, yraw = (poolX[ids[:len(yt)]], poolY[ids[:len(yt)]])
    np.savez_compressed(out / 'split.npz', X_train=xt, y_train=yt, X_cal=xc, y_cal=yc, X_test=xv, y_test=yv, train_pool_indices=ids[:len(yt)], cal_pool_indices=ids[len(yt):], x_mean=ctx['feature_scaler'].scaler.mean_, x_std=ctx['feature_scaler'].scaler.scale_, y_mean=ctx['target_scaler'].mean, y_std=scale)
    for name, m in [('median', ctx['baseline_model']), ('scale', engines['adaptive'].sigma_model), ('q05', engines['cqr'].q_lo_model), ('q95', engines['cqr'].q_hi_model)]:
        export_nn(m, out / name)
    candidates = {}
    candidate_arrays = {}
    for family, params in PARAMS.items():
        seed = generate_seed(CFG['seed_base'], rep, len(family), 600001)
        u = np.random.RandomState(seed).rand(len(yc))
        for pi, p in enumerate(params):
            xq, yq, _ = re.apply_real_contamination(family, xc, yc, 1.0, p * sig if family == 'shift' else p, sig, ctx['y_cal_signal'], seed, base_signal_fn=ctx['baseline_model'].predict)
            candidates[family, pi] = (xq, yq, u, seed)
            candidate_arrays[f'{family}_{pi}_X'] = xq
            candidate_arrays[f'{family}_{pi}_Y'] = yq
    np.savez_compressed(out / 'structured_candidates.npz', **candidate_arrays)
    points = {}
    for score, engine in engines.items():
        x, _, direction = re.make_real_worst_anchor(xt, engine)
        y = float(engine.calibration_labels_for_target_score(x[None, :], CFG['dirac_reference']['target_score'], direction)[0])
        points[score] = (x, y, generate_seed(CFG['seed_base'], rep, 89, 900001))
    counts = measure_suite(out, dataset, rep, engines, xc, yc, xv, yv, scale, candidates, points, width_grid, correction_grid, xt)
    protocol = dict(dataset=dataset, rep=rep, split_seed=generate_seed(CFG['seed_base'], rep), reference_type=REAL_REFERENCE_TYPE, n_train=len(yt), n_cal=len(yc), n_test=len(yv), sigma_res_standardized=sig, sigma_res_original=sig * scale, scale_source='clean_training_absolute_residual_SD_ddof0', adaptive_min=0.25 * sig, adaptive_max=20 * sig, calibration_labels_used_for_scale=False, shared_contamination_signal='clean_training_median', seconds=time.time() - start, **counts)
    dump(out / 'protocol.json', protocol)
    re._CLEAN_SIGNAL_CACHE.clear()
    re._BASELINE_SIGNAL_CACHE.clear()
    re._BASELINE_SIGMA_CACHE.clear()
    return protocol

def synthetic_rep(rep, out, width_grid=WIDTH_GRID, correction_grid=CORRECTION_GRID):
    start = time.time()
    out.mkdir(parents=True, exist_ok=True)
    seed = generate_seed(CFG['seed_base'], rep)
    f, xt, yt, xc, yc, xv, yv = sy.generate_synthetic_split('polytrig', seed, sigma=CFG['synthetic']['sigma'])
    np.savez_compressed(out / 'split_sigma1.npz', X_train=xt, y_train=yt, X_cal=xc, y_cal=yc, X_test=xv, y_test=yv)
    engines = fixed_engine(xt, yt, seed)
    fitstats = export_fixed(engines, out / 'models_sigma1')
    candidates = {}
    candidate_arrays = {}
    for family, params in PARAMS.items():
        attackseed = generate_seed(CFG['seed_base'], rep, len(family), 600001)
        u = np.random.RandomState(attackseed).rand(len(yc))
        for pi, p in enumerate(params):
            xq, yq, _ = sy.apply_synthetic_contamination(family, xc, yc, 1.0, p, f(xc), attackseed, base_signal_fn=f)
            candidates[family, pi] = (xq, yq, u, attackseed)
            candidate_arrays[f'{family}_{pi}_X'] = xq
            candidate_arrays[f'{family}_{pi}_Y'] = yq
    np.savez_compressed(out / 'structured_candidates.npz', **candidate_arrays)
    points = {s: (ANCHOR, float(e.calibration_labels_for_target_score(ANCHOR[None, :], CFG['dirac_reference']['target_score'], -1.0)[0]), generate_seed(CFG['seed_base'], rep, 83, 900001)) for s, e in engines.items()}
    oracle_widths = {score: synthetic_population_oracle_widths(
        score, xv, CFG['synthetic']['sigma']) for score in SCORES}
    counts = measure_suite(
        out, 'synthetic', rep, engines, xc, yc, xv, yv, 1.0, candidates, points,
        width_grid, reference_widths=oracle_widths,
        reference_type=SYNTHETIC_REFERENCE_TYPE)
    from experiments.density import compute_for_theta
    theta = engines['absolute'].mu_model.theta
    density = pd.DataFrame(compute_for_theta(theta, [d for d in width_grid if d < ALPHA]))
    density['rep'] = rep
    density.to_csv(out / 'density.csv', index=False)
    _, xt, yt, xc, yc, xv, yv = sy.generate_synthetic_split('polytrig', seed, sigma=CFG['synthetic']['correction_sigma'])
    np.savez_compressed(out / 'split_sigma3.npz', X_train=xt, y_train=yt, X_cal=xc, y_cal=yc, X_test=xv, y_test=yv)
    engines = fixed_engine(xt, yt, seed)
    fitstats += export_fixed(engines, out / 'models_sigma3')
    rows = []
    for score, engine in engines.items():
        oracle_widths = synthetic_population_oracle_widths(
            score, xv, CFG['synthetic']['correction_sigma'])
        bundle, clean, reference, arrays = frozen_arrays(
            engine, xc, yc, xv, yv, reference_widths=oracle_widths,
            reference_type=SYNTHETIC_REFERENCE_TYPE)
        low, attack = low_attack(engine, score, xc, rep, out=out)
        useed = generate_seed(CFG['seed_base'], rep, 100001)
        u = np.random.RandomState(useed).rand(len(yc))
        arrays.update(correction_candidate=low, correction_mask_u=u)
        np.savez_compressed(out / f'{score}_correction_scores.npz', **arrays)
        dump(out / f'{score}_low_attack.json', attack)
        for delta in correction_grid:
            mask = u < delta
            mixed = np.where(mask, low, clean)
            for method in CFG['correction']['methods']:
                alpha = alpha_for(method, delta)
                if alpha is None:
                    continue
                m = evaluate(mixed, bundle, reference, alpha=alpha)
                if delta in [0.0, 0.1, 0.5, 0.95]:
                    check_engine(engine, mixed, bundle, m, delta, method)
                rows.append(dict(dataset='synthetic', score=score, rep=rep, delta_train=0.0, delta_cal=delta, method=method, reference_type=SYNTHETIC_REFERENCE_TYPE, n_cal=len(yc), n_cal_replaced=int(mask.sum()), mask_seed=useed, **m))
    pd.DataFrame(rows).to_csv(out / 'correction.csv', index=False)
    protocol = dict(rep=rep, split_seed=seed, n_train=len(yt), n_cal=len(yc), n_test=len(yv),
                    population_oracle_sigma1=synthetic_population_oracle_summary(CFG['synthetic']['sigma']),
                    population_oracle_sigma3=synthetic_population_oracle_summary(CFG['synthetic']['correction_sigma']),
                    fit_stats=fitstats, seconds=time.time() - start,
                    **dict(counts, correction_rows=len(rows)))
    dump(out / 'protocol.json', protocol)
    return protocol

def joint_rep(rep, out, train_grid=TRAIN_GRID, cal_grid=WIDTH_GRID):
    start = time.time()
    out.mkdir(parents=True, exist_ok=True)
    seed = generate_seed(CFG['seed_base'], rep)
    _, xt, yt, xc, yc, xv, yv = sy.generate_synthetic_split('polytrig', seed, sigma=CFG['synthetic']['sigma'])
    np.savez_compressed(out / 'split.npz', X_train=xt, y_train=yt, X_cal=xc, y_cal=yc, X_test=xv, y_test=yv)
    trainseed = generate_seed(CFG['seed_base'], rep, 83, 700001)
    calseed = generate_seed(CFG['seed_base'], rep, 83, 900001)
    ut = np.random.RandomState(trainseed).rand(len(yt))
    uc = np.random.RandomState(calseed).rand(len(yc))
    np.savez_compressed(out / 'replacement_uniforms.npz', train=ut, cal=uc)
    clean_engines = fixed_engine(xt, yt, seed)
    references = {score: synthetic_population_oracle_widths(
        score, xv, CFG['synthetic']['sigma']) for score in SCORES}
    rows = []
    fitstats = []
    for d1 in train_grid:
        mask = ut < d1
        xx, yy = (xt.copy(), yt.copy())
        xx[mask] = ANCHOR
        yy[mask] = POINT_Y
        engines = clean_engines if not mask.any() else fixed_engine(xx, yy, seed)
        fitstats += export_fixed(engines, out / f'models_d1_{d1:.3f}')
        for score, engine in engines.items():
            bundle, clean, _, arrays = frozen_arrays(
                engine, xc, yc, xv, yv, reference_widths=references[score],
                reference_type=SYNTHETIC_REFERENCE_TYPE)
            point = float(engine.calibration_scores(ANCHOR[None, :], np.array([POINT_Y]))[0])
            arrays.update(calibration_point_x=ANCHOR, calibration_point_y=np.array(POINT_Y), calibration_point_score=np.array(point))
            np.savez_compressed(out / f'{score}_d1_{d1:.3f}_scores.npz', **arrays)
            for d2 in cal_grid:
                cm = uc < d2
                scores = np.where(cm, point, clean)
                m = evaluate(scores, bundle, references[score])
                if d1 in [0.0, 0.05, 0.3] and d2 in [0.0, 0.095, 0.11]:
                    cx, cy = (xc.copy(), yc.copy())
                    cx[cm] = ANCHOR
                    cy[cm] = POINT_Y
                    np.testing.assert_allclose(scores, engine.calibration_scores(cx, cy), rtol=1e-12, atol=1e-10)
                    check_engine(engine, scores, bundle, m, d2, 'uncorrected')
                rows.append(dict(dataset='synthetic', score=score, rep=rep, delta_train=d1, delta_cal=d2, method='uncorrected', reference_type=SYNTHETIC_REFERENCE_TYPE, attack='same_fixed_XY_point', training_point_y=POINT_Y, calibration_point_y=POINT_Y, calibration_point_score=point, n_train_replaced=int(mask.sum()), n_cal_replaced=int(cm.sum()), train_mask_seed=trainseed, cal_mask_seed=calseed, **m))
        if round(d1 * 1000) % 25 == 0:
            print(f'joint rep {rep:02d}: delta_train={d1:.3f}', flush=True)
    pd.DataFrame(rows).to_csv(out / 'joint.csv', index=False)
    protocol = dict(rep=rep, split_seed=seed, Q1_equals_Q2=True, fixed_x=ANCHOR.tolist(), fixed_y=POINT_Y, n_rows=len(rows), train_grid=list(train_grid), cal_grid=list(cal_grid), population_oracle=synthetic_population_oracle_summary(CFG['synthetic']['sigma']), fit_stats=fitstats, seconds=time.time() - start)
    dump(out / 'protocol.json', protocol)
    return protocol

def learner_rep(rep, out, delta_grid=LEARNER_GRID):
    start = time.time()
    out.mkdir(parents=True, exist_ok=True)
    seed = generate_seed(CFG['seed_base'], rep)
    _, xt, yt, xc, yc, xv, yv = sy.generate_synthetic_split('polytrig', seed, sigma=CFG['synthetic']['sigma'])
    clean = sy.fit_score_engine('absolute', sy.learner_kwargs_for_model('polytrig'), xt, yt)
    pred = clean.mu_model.predict(xv)
    np.savez_compressed(out / 'split.npz', X_train=xt, y_train=yt, X_test=xv, y_test=yv)
    maskseed = generate_seed(CFG['seed_base'], rep, 83, 700001)
    permutation = np.random.RandomState(maskseed).permutation(len(yt))
    np.savez_compressed(out / 'permutation.npz', permutation=permutation)
    rows = []
    models = {}
    for delta in delta_grid:
        ids = replacement_indices(len(yt), delta, maskseed, sampling_scheme='fixed')
        np.testing.assert_array_equal(ids, permutation[:len(ids)])
        xx, yy = (xt.copy(), yt.copy())
        xx[ids] = ANCHOR
        yy[ids] = POINT_Y
        engine = clean if len(ids) == 0 else sy.fit_score_engine('absolute', sy.learner_kwargs_for_model('polytrig'), xx, yy)
        fit = engine.mu_model.optimize_result
        assert fit.success
        prediction = engine.mu_model.predict(xv)
        models[f'{delta:.6f}_theta'] = engine.mu_model.theta
        models[f'{delta:.6f}_test_prediction'] = prediction
        rows.append(dict(rep=rep, rho=len(ids) / len(yt), delta_train=delta, n_train=len(yt), n_replaced=len(ids), eta=float(np.max(np.abs(prediction - pred))), iterations=int(fit.nit), duality_gap=float(fit.duality_gap)))
    np.savez_compressed(out / 'models_and_predictions.npz', **models)
    pd.DataFrame(rows).to_csv(out / 'learner.csv', index=False)
    protocol = dict(rep=rep, split_seed=seed, mask_seed=maskseed, n_rows=len(rows), seconds=time.time() - start)
    dump(out / 'protocol.json', protocol)
    return protocol


==> anc/experiment_code/experiments/fixed.py <==
"""Replay calibration with fixed counts and refit the fixed-count training grid."""
from experiments import protocol as p
from experiments.protocol import *
from experiments.metrics import evaluate, alpha_for
from experiments.population_oracle import (
    REAL_REFERENCE_TYPE,
    SYNTHETIC_REFERENCE_TYPE,
    synthetic_population_oracle_summary,
    synthetic_population_oracle_widths,
)
from data_generation.replacement import count, ranks, mask
from experiments.fixed_io import verified_source, frozen_bundle, link_readonly, digest, write_json
HERE=ROOT/'runs/fixed'
ORIGINAL_RUN=ROOT/'runs/original'

import argparse
import concurrent.futures
import time


def calibration_task(dataset, rep):
    start = time.time()
    kind = 'synthetic' if dataset == 'synthetic' else 'real'
    src = ORIGINAL_RUN / kind / dataset / f'rep{rep:02d}'
    out = HERE / kind / dataset / f'rep{rep:02d}'
    out.mkdir(parents=True, exist_ok=True)
    
    names = [f'{s}_scores.npz' for s in p.SCORES]
    if kind == 'synthetic':
        names += [f'{s}_correction_scores.npz' for s in p.SCORES]
    inputs = verified_source(src, names)
    rows = {name: [] for name in ['trends', 'dirac', 'correction']}
    expected_reference_type = (SYNTHETIC_REFERENCE_TYPE if kind == 'synthetic'
                               else REAL_REFERENCE_TYPE)
    for score in p.SCORES:
        with np.load(src / f'{score}_scores.npz') as saved:
            bundle, clean, reference, scale, reference_type = frozen_bundle(saved, score)
            if reference_type != expected_reference_type:
                raise ValueError(
                    f'{src}: expected {expected_reference_type!r}, found {reference_type!r}; '
                    'rerun the Bernoulli experiments with the current configuration first.')
            n = len(clean)
            for family, parameters in p.PARAMS.items():
                rank = ranks(saved[family + '_mask_u'])
                for pi, parameter in enumerate(parameters):
                    pure = saved[f'{family}_{pi}_scores']
                    for delta in p.WIDTH_GRID:
                        m = rank < count(n, delta)
                        value = evaluate(np.where(m, pure, clean), bundle, reference, scale)
                        rows['trends'].append(dict(dataset=dataset, score=score, rep=rep, family=family,
                            param=parameter, delta_train=0., delta_cal=delta, method='uncorrected',
                            reference_type=reference_type, n_cal=n,
                            n_cal_replaced=int(m.sum()), **value))
            rank = ranks(saved['dirac_mask_u'])
            point = float(saved['dirac_score'])
            for delta in p.WIDTH_GRID:
                m = rank < count(n, delta)
                rows['dirac'].append(dict(dataset=dataset, score=score, rep=rep,
                    delta_train=0., delta_cal=delta, method='uncorrected',
                    reference_type=reference_type, n_cal=n,
                    n_cal_replaced=int(m.sum()), calibration_score_target=point,
                    **evaluate(np.where(m, point, clean), bundle, reference, scale)))
        correction_file = f'{score}_correction_scores.npz' if kind == 'synthetic' else f'{score}_scores.npz'
        with np.load(src / correction_file) as saved:
            bundle, clean, reference, scale, reference_type = frozen_bundle(saved, score)
            if reference_type != expected_reference_type:
                raise ValueError(
                    f'{src / correction_file}: expected {expected_reference_type!r}, '
                    f'found {reference_type!r}')
            rank = ranks(saved['correction_mask_u'])
            low = saved['correction_candidate']
            n = len(clean)
            for delta in p.CORRECTION_GRID:
                m = rank < count(n, delta)
                mixed = np.where(m, low, clean)
                for method in p.CFG['correction']['methods']:
                    alpha = alpha_for(method, delta)
                    if alpha is None:
                        continue
                    rows['correction'].append(dict(dataset=dataset, score=score, rep=rep,
                        delta_train=0., delta_cal=delta, method=method,
                        reference_type=reference_type, n_cal=n,
                        n_cal_replaced=int(m.sum()), **evaluate(mixed, bundle, reference, scale, alpha)))
        link_readonly(src / f'{score}_scores.npz', out / f'{score}_scores.npz')
    outputs = {}
    for name, values in rows.items():
        frame = pd.DataFrame(values)
        assert frame.width.ge(0).all() and frame.coverage.between(0, 1).all()
        assert (frame.n_cal_replaced == [count(n, d) for n,d in zip(frame.n_cal, frame.delta_cal)]).all()
        frame.to_csv(out / f'{name}.csv', index=False)
        outputs[f'{name}.csv'] = digest(out / f'{name}.csv')
    write_json(out / 'complete.json', dict(kind=kind, dataset=dataset, rep=rep,
        reference_type=expected_reference_type,
        replacement='uniform subset with floor(n*delta) elements, ranked by saved independent uniforms',
        source_files=inputs, output_files=outputs, models_refit=False, seconds=time.time()-start))
    return f'calibration {dataset} {rep:02d}: {time.time()-start:.1f}s'


def joint_task(rep):
    from experiments.engine import fixed_engine, frozen_arrays, export_fixed
    from experiments.replay import restore_engines
    start = time.time()
    src = ORIGINAL_RUN / 'joint/synthetic' / f'rep{rep:02d}'
    out = HERE / 'joint/synthetic' / f'rep{rep:02d}'
    out.mkdir(parents=True, exist_ok=True)
    
    names = ['split.npz', 'replacement_uniforms.npz']
    inputs = verified_source(src, names)
    clean_src = ORIGINAL_RUN / 'synthetic/synthetic' / f'rep{rep:02d}'
    inputs.update(verified_source(clean_src, ['models_sigma1.npz', 'split_sigma1.npz']))
    with np.load(src / 'split.npz') as saved:
        xt, yt, xc, yc, xv, yv = [saved[k] for k in ['X_train','y_train','X_cal','y_cal','X_test','y_test']]
        with np.load(clean_src / 'split_sigma1.npz') as clean_saved:
            for key in saved.files:
                np.testing.assert_array_equal(saved[key], clean_saved[key])
    with np.load(src / 'replacement_uniforms.npz') as saved:
        ut, uc = saved['train'], saved['cal']
    rt, rc = ranks(ut), ranks(uc)
    np.savez_compressed(out / 'replacement_ranks.npz', train=rt, cal=rc)
    clean_engines = restore_engines(clean_src, 'synthetic', 'models_sigma1.npz')
    references = {score: synthetic_population_oracle_widths(
        score, xv, p.CFG['synthetic']['sigma']) for score in p.SCORES}
    rows, fits = [], []
    for d1 in p.TRAIN_GRID:
        tm = rt < count(len(yt), d1)
        if tm.any():
            xx, yy = xt.copy(), yt.copy()
            xx[tm], yy[tm] = p.ANCHOR, p.POINT_Y
            engines = fixed_engine(xx, yy, rep)
            fits += [dict(delta_train=d1, **f) for f in export_fixed(engines, out / f'models_d1_{round(d1*1000):03d}')]
        else:
            engines = clean_engines
        for score, engine in engines.items():
            bundle, clean, _, arrays = frozen_arrays(
                engine, xc, yc, xv, yv, reference_widths=references[score],
                reference_type=SYNTHETIC_REFERENCE_TYPE)
            point = float(engine.calibration_scores(p.ANCHOR[None,:], np.array([p.POINT_Y]))[0])
            arrays.update(calibration_point_x=p.ANCHOR, calibration_point_y=np.array(p.POINT_Y),
                          calibration_point_score=np.array(point))
            np.savez_compressed(out / f'{score}_d1_{d1:.3f}_scores.npz', **arrays)
            for d2 in p.WIDTH_GRID:
                cm = rc < count(len(yc), d2)
                mixed = np.where(cm, point, clean)
                value = evaluate(mixed, bundle, references[score])
                if d1 in [0., .05, .3] and d2 in [0., .095, .11]:
                    xx, yy = xc.copy(), yc.copy()
                    xx[cm], yy[cm] = p.ANCHOR, p.POINT_Y
                    np.testing.assert_allclose(mixed, engine.calibration_scores(xx, yy), atol=1e-10, rtol=1e-12)
                rows.append(dict(dataset='synthetic', score=score, rep=rep, delta_train=d1,
                    delta_cal=d2, method='uncorrected', attack='same_fixed_XY_point',
                    reference_type=SYNTHETIC_REFERENCE_TYPE,
                    training_point_y=p.POINT_Y, calibration_point_y=p.POINT_Y,
                    calibration_point_score=point, n_train_replaced=int(tm.sum()),
                    n_cal_replaced=int(cm.sum()), **value))
    frame = pd.DataFrame(rows)
    assert len(frame) == 3*len(p.TRAIN_GRID)*len(p.WIDTH_GRID)
    assert all(f['success'] for f in fits)
    frame.to_csv(out / 'joint.csv', index=False)
    link_readonly(src / 'split.npz', out / 'split.npz')
    write_json(out / 'complete.json', dict(kind='joint', rep=rep, source_files=inputs,
        reference_type=SYNTHETIC_REFERENCE_TYPE,
        population_oracle=synthetic_population_oracle_summary(p.CFG['synthetic']['sigma']),
        output_files={f.name:digest(f) for f in out.iterdir() if f.is_file() and f.suffix in ['.csv','.npz','.json']},
        replacement='uniform fixed count via saved uniform ranks', Q1_equals_Q2=True,
        fixed_x=p.ANCHOR.tolist(), fixed_y=p.POINT_Y, fit_stats=fits,
        clean_model_reused=True, contaminated_models_refit=len(p.TRAIN_GRID)-1,
        seconds=time.time()-start))
    return f'joint {rep:02d}: {time.time()-start:.1f}s'


==> anc/experiment_code/experiments/fixed_io.py <==
from experiments.protocol import *
digest=sha
write_json=dump

def verified_source(folder, names):
    record = json.loads((folder / 'complete.json').read_text())
    files = {}
    for name in names:
        path = folder / name
        actual = digest(path)
        assert record['files'][name] == actual, path
        files[str(path.relative_to(ROOT))] = actual
    return files


def frozen_bundle(saved, score):
    bundle = {k[5:]: saved[k] for k in saved.files if k.startswith('test_')}
    bundle['score_type'] = score
    reference_type = None
    if 'reference_type' in saved.files:
        reference_type = str(np.asarray(saved['reference_type']).item())
    reference = saved['reference_widths'] if 'reference_widths' in saved.files else saved['baseline']
    return bundle, saved['clean'], reference, float(saved['target_scale']), reference_type


def link_readonly(source, target):
    target = Path(target)
    if target.is_symlink():
        assert target.resolve() == Path(source).resolve()
    else:
        assert not target.exists(), target
        target.symlink_to(os.path.relpath(source, target.parent))


==> anc/experiment_code/experiments/learner.py <==
import numpy as np
from scipy.optimize import OptimizeResult
from typing import Optional, Tuple

def make_linear_features(X: np.ndarray) -> np.ndarray:
    """
    Linear feature map: phi(x) = (1, x1, x2, x3, x4, x5)

    For X in [-1,1]^5, ||phi(x)||_2 <= sqrt(6).

    Parameters
    ----------
    X : np.ndarray, shape (n, 5)
        Input features

    Returns
    -------
    Phi : np.ndarray, shape (n, 6)
        Linear features
    """
    n = X.shape[0]
    ones = np.ones((n, 1))
    return np.hstack([ones, X])

def make_polytrig_features(X: np.ndarray) -> np.ndarray:
    """
    Polynomial-trigonometric feature map for nonlinear synthetic experiments.

    phi(x) = (1, {x_j}, {x_j^2}, {x_j^3}, {sin(pi*x_j)}, {cos(pi*x_j)}, {x_i*x_j})

    Feature dimension D = 1 + 5 + 5 + 5 + 5 + 5 + 10 = 36.
    For x in [-1,1]^5, every coordinate is bounded by 1, so ||phi(x)||_2 <= 6.

    Parameters
    ----------
    X : np.ndarray, shape (n, 5)
        Input features in [-1, 1]^5

    Returns
    -------
    Phi : np.ndarray, shape (n, 36)
        Polynomial-trigonometric features
    """
    n, d = X.shape
    assert d == 5, f'Polytrig features require d=5, got {d}'
    features = []
    features.append(np.ones((n, 1)))
    features.append(X)
    features.append(X ** 2)
    features.append(X ** 3)
    features.append(np.sin(np.pi * X))
    features.append(np.cos(np.pi * X))
    interactions = []
    for i in range(d):
        for j in range(i + 1, d):
            interactions.append(X[:, i:i + 1] * X[:, j:j + 1])
    features.append(np.hstack(interactions))
    Phi = np.hstack(features)
    assert Phi.shape == (n, 36), f'Expected (n,36), got {Phi.shape}'
    return Phi

class FixedFeatureLearner:
    """
    Fixed-feature + L2-regularized pinball loss learner.

    Model: mu(x) = theta^T phi(x), where phi is a fixed feature map.

    Training objective for quantile level tau:
        theta_tau = argmin { (1/n) sum_i rho_tau(y_i - theta^T phi(x_i))
                             + (lambda/2) ||theta||_2^2 }

    Pinball loss: rho_tau(u) = max(tau*u, (tau-1)*u)

    This learner satisfies replacement stability:
        sup_x |mu(x; S) - mu(x; S')| <= (2*c_tau*R^2 / lambda) * (k/n)
    where c_tau = max(tau, 1-tau), R = sup_x ||phi(x)||_2.

    Parameters
    ----------
    feature_type : str
        'linear' or 'polytrig'
    lam : float
        L2 regularization parameter (default: 0.1)
    B : float
        Output clipping bound (default: 20.0)
    loss : str
        'absolute' (tau=0.5) or 'pinball' (custom tau)
    tau : float
        Quantile level for pinball loss (default: 0.5)
    random_state : int, optional
        Accepted but unused; the feature map is deterministic.
    max_iter : int
        Maximum number of full-batch projected-gradient iterations.
    tol : float
        Relative primal-dual gap tolerance.
    check_every : int
        Number of gradient steps between convergence checks.
    """

    def __init__(self, feature_type: str='linear', lam: float=0.1, B: float=20.0, loss: str='absolute', tau: float=0.5, random_state: Optional[int]=None, max_iter: int=200000, tol: float=1e-08, check_every: int=10):
        if feature_type not in ('linear', 'polytrig'):
            raise ValueError(f"feature_type must be 'linear' or 'polytrig', got {feature_type}")
        self.feature_type = feature_type
        self.lam = lam
        self.B = B
        self.loss = loss
        self.tau = tau
        self.random_state = random_state
        if not isinstance(max_iter, int) or max_iter <= 0:
            raise ValueError(f'max_iter must be a positive integer, got {max_iter}')
        if not np.isfinite(tol) or tol <= 0.0:
            raise ValueError(f'tol must be finite and positive, got {tol}')
        if not isinstance(check_every, int) or check_every <= 0:
            raise ValueError(f'check_every must be a positive integer, got {check_every}')
        if not np.isfinite(lam) or lam <= 0.0:
            raise ValueError(f'lam must be finite and positive, got {lam}')
        self.max_iter = max_iter
        self.tol = tol
        self.check_every = check_every
        self.theta = None
        self.d = None
        self.D = None
        self.optimize_result = None

    def _transform(self, X: np.ndarray) -> np.ndarray:
        """Apply the fixed feature map."""
        if self.feature_type == 'linear':
            return make_linear_features(X)
        else:
            return make_polytrig_features(X)

    def _objective(self, theta: np.ndarray, Phi: np.ndarray, y: np.ndarray) -> float:
        """
        Objective: mean pinball loss + L2 penalty.

        Pinball loss with quantile tau:
            rho_tau(u) = max(tau * u, (tau - 1) * u)

        For tau=0.5 (absolute), this is 0.5 * |u| (up to constant).

        L(theta) = (1/n) * sum_i rho_tau(y_i - theta^T phi(x_i))
                   + (lambda/2) * ||theta||^2
        """
        residuals = y - Phi @ theta
        tau = 0.5 if self.loss == 'absolute' else self.tau
        pinball = np.maximum(tau * residuals, (tau - 1.0) * residuals)
        loss = np.mean(pinball) + 0.5 * self.lam * np.sum(theta ** 2)
        return loss

    def _gradient(self, theta: np.ndarray, Phi: np.ndarray, y: np.ndarray) -> np.ndarray:
        """
        Subgradient of the pinball objective.

        d/du rho_tau(u) = tau       if u > 0
                        = tau - 1   if u < 0
                        = tau - 0.5 at u = 0 (midpoint of subdifferential)

        With u = y - theta^T phi(x):
            d(loss)/d(theta) = -(1/n) * Phi^T (grad_u) + lambda * theta
        """
        n = len(y)
        residuals = y - Phi @ theta
        tau = 0.5 if self.loss == 'absolute' else self.tau
        grad_u = np.where(residuals > 0, tau, tau - 1.0)
        grad_u = np.where(residuals == 0, tau - 0.5, grad_u)
        grad = -(1.0 / n) * (Phi.T @ grad_u) + self.lam * theta
        return grad

    def fit(self, X: np.ndarray, y: np.ndarray) -> 'FixedFeatureLearner':
        """
        Fit the learner on training data.

        Parameters
        ----------
        X : np.ndarray, shape (n, d)
            Training features
        y : np.ndarray, shape (n,)
            Training targets

        Returns
        -------
        self : FixedFeatureLearner
        """
        n, d = X.shape
        self.d = d
        Phi = self._transform(X)
        self.D = Phi.shape[1]
        PhiTPhi = Phi.T @ Phi
        theta_init = np.linalg.solve(PhiTPhi + n * self.lam * np.eye(self.D), Phi.T @ y)
        tau = 0.5 if self.loss == 'absolute' else self.tau
        dual_lower = tau - 1.0
        dual_upper = tau
        spectral_sq = float(np.linalg.eigvalsh(PhiTPhi).max())
        if not np.isfinite(spectral_sq) or spectral_sq <= 0.0:
            raise RuntimeError(f'invalid feature spectral norm squared: {spectral_sq}')
        step_size = self.lam * n * n / spectral_sq
        dual_map = np.linalg.lstsq(PhiTPhi, self.lam * n * theta_init, rcond=None)[0]
        dual = np.clip(Phi @ dual_map, dual_lower, dual_upper)
        extrapolated = dual.copy()
        momentum = 1.0
        converged = False
        primal_value = np.inf
        dual_value = -np.inf
        duality_gap = np.inf
        theta = theta_init

        def evaluate_dual(candidate):
            """Return a primal point and a certified gap for feasible dual."""
            candidate_theta = Phi.T @ candidate / (self.lam * n)
            candidate_primal = self._objective(candidate_theta, Phi, y)
            candidate_dual = float(candidate @ y) / n - 0.5 * self.lam * float(candidate_theta @ candidate_theta)
            candidate_gap = max(0.0, candidate_primal - candidate_dual)
            candidate_scale = max(1.0, abs(candidate_primal), abs(candidate_dual))
            return (candidate_theta, candidate_primal, candidate_dual, candidate_gap, candidate_scale)
        theta, primal_value, dual_value, duality_gap, gap_scale = evaluate_dual(dual)
        best_dual = dual.copy()
        best_theta = theta.copy()
        best_primal_value = primal_value
        best_dual_value = dual_value
        best_duality_gap = duality_gap
        best_gap_scale = gap_scale
        converged = duality_gap <= self.tol * gap_scale
        full_phase_limit = min(self.max_iter, 20000)
        iteration = 0
        for iteration in range(1, full_phase_limit + 1):
            if converged:
                break
            theta_extrapolated = Phi.T @ extrapolated / (self.lam * n)
            dual_gradient = (y - Phi @ theta_extrapolated) / n
            next_dual = np.clip(extrapolated + step_size * dual_gradient, dual_lower, dual_upper)
            next_momentum = 0.5 * (1.0 + np.sqrt(1.0 + 4.0 * momentum * momentum))
            extrapolated = next_dual + (momentum - 1.0) / next_momentum * (next_dual - dual)
            dual = next_dual
            momentum = next_momentum
            if iteration % self.check_every == 0 or iteration == full_phase_limit:
                theta, primal_value, dual_value, duality_gap, gap_scale = evaluate_dual(dual)
                if duality_gap < best_duality_gap:
                    best_dual = dual.copy()
                    best_theta = theta.copy()
                    best_primal_value = primal_value
                    best_dual_value = dual_value
                    best_duality_gap = duality_gap
                    best_gap_scale = gap_scale
                if duality_gap <= self.tol * gap_scale:
                    converged = True
                    break
        polish_blocks = 0
        polish_block_size = 5000
        polish_check_every = max(100, self.check_every)
        box_tolerance = 1e-10
        kkt_tolerance = 1e-10
        dual = best_dual.copy()
        while not converged and iteration < self.max_iter:
            theta = Phi.T @ dual / (self.lam * n)
            residuals = y - Phi @ theta
            at_lower = dual <= dual_lower + box_tolerance
            at_upper = dual >= dual_upper - box_tolerance
            interior = ~(at_lower | at_upper)
            violating = at_lower & (residuals > kkt_tolerance) | at_upper & (residuals < -kkt_tolerance)
            working_indices = np.flatnonzero(interior | violating)
            if working_indices.size == 0:
                break
            working_features = Phi[working_indices]
            working_targets = y[working_indices]
            fixed_dual = dual.copy()
            fixed_dual[working_indices] = 0.0
            fixed_feature_sum = Phi.T @ fixed_dual
            working_gram = working_features.T @ working_features
            working_spectral_sq = float(np.linalg.eigvalsh(working_gram).max())
            if not np.isfinite(working_spectral_sq) or working_spectral_sq <= 0.0:
                break
            working_step_size = self.lam * n * n / working_spectral_sq
            working_dual = dual[working_indices].copy()
            working_extrapolated = working_dual.copy()
            working_momentum = 1.0
            block_iterations = min(polish_block_size, self.max_iter - iteration)
            polish_blocks += 1
            for block_iteration in range(1, block_iterations + 1):
                theta_extrapolated = (fixed_feature_sum + working_features.T @ working_extrapolated) / (self.lam * n)
                working_gradient = (working_targets - working_features @ theta_extrapolated) / n
                next_working_dual = np.clip(working_extrapolated + working_step_size * working_gradient, dual_lower, dual_upper)
                next_working_momentum = 0.5 * (1.0 + np.sqrt(1.0 + 4.0 * working_momentum * working_momentum))
                working_extrapolated = next_working_dual + (working_momentum - 1.0) / next_working_momentum * (next_working_dual - working_dual)
                working_dual = next_working_dual
                working_momentum = next_working_momentum
                iteration += 1
                if block_iteration % polish_check_every == 0 or block_iteration == block_iterations:
                    candidate_dual = fixed_dual.copy()
                    candidate_dual[working_indices] = working_dual
                    candidate_theta, candidate_primal, candidate_dual_value, candidate_gap, candidate_scale = evaluate_dual(candidate_dual)
                    if candidate_gap < best_duality_gap:
                        best_dual = candidate_dual.copy()
                        best_theta = candidate_theta.copy()
                        best_primal_value = candidate_primal
                        best_dual_value = candidate_dual_value
                        best_duality_gap = candidate_gap
                        best_gap_scale = candidate_scale
                    if candidate_gap <= self.tol * candidate_scale:
                        converged = True
                        break
            dual = fixed_dual.copy()
            dual[working_indices] = working_dual
        dual = best_dual
        theta = best_theta
        primal_value = best_primal_value
        dual_value = best_dual_value
        duality_gap = best_duality_gap
        final_gap_scale = best_gap_scale
        converged = duality_gap <= self.tol * final_gap_scale
        result = OptimizeResult(x=theta, success=converged, status=0 if converged else 1, message='Full-batch Nesterov projected gradient descent converged' if converged else 'Full-batch Nesterov projected gradient descent reached max_iter', nit=iteration, fun=primal_value, dual_fun=dual_value, duality_gap=duality_gap, step_size=step_size, polish_blocks=polish_blocks, method='nesterov_projected_gradient_descent_with_active_set_polish')
        self.optimize_result = result
        if not converged:
            target_gap = self.tol * final_gap_scale
            raise RuntimeError(f'Full-batch Nesterov projected gradient descent did not converge: iterations={iteration}, gap={duality_gap:.3e}, target_gap={target_gap:.3e}, tol={self.tol:.3e}')
        self.theta = theta
        return self

    def predict(self, X: np.ndarray) -> np.ndarray:
        """
        Predict with output clipping.

        mu(x) = clip(theta^T phi(x), -B, B)

        Parameters
        ----------
        X : np.ndarray, shape (n, d)
            Test features

        Returns
        -------
        y_pred : np.ndarray, shape (n,)
            Clipped predictions
        """
        if self.theta is None:
            raise ValueError('Model not fitted. Call fit() first.')
        Phi = self._transform(X)
        y_pred_raw = Phi @ self.theta
        y_pred = np.clip(y_pred_raw, -self.B, self.B)
        return y_pred

    def get_params(self) -> Tuple[np.ndarray]:
        """
        Return the fitted parameter vector.

        Returns
        -------
        theta : np.ndarray, shape (D,)
        """
        if self.theta is None:
            raise ValueError('Model not fitted yet.')
        return (self.theta.copy(),)

    def set_params(self, theta: np.ndarray) -> None:
        """
        Set the fitted parameter vector.

        Parameters
        ----------
        theta : np.ndarray, shape (D,)
        """
        self.theta = theta.copy()
        self.D = len(theta)


==> anc/experiment_code/experiments/metrics.py <==
"""Signed and pointwise-absolute width changes against an explicit reference."""
from experiments.protocol import *

def quantile(scores, alpha=ALPHA):
    scores = np.asarray(scores, float)
    if scores.ndim != 1 or not len(scores) or (not np.isfinite(scores).all()):
        raise ValueError('Invalid calibration scores')
    if not 0 <= alpha < 1:
        raise ValueError('Invalid calibration alpha')
    level = (len(scores) + 1) * (1 - alpha)
    if abs(level - round(level)) <= 8 * np.finfo(float).eps * max(1.0, abs(level)):
        level = float(round(level))
    k = int(np.ceil(level))
    return (float(np.sort(scores)[k - 1]) if k <= len(scores) else np.inf, k)

def intervals(bundle, q):
    score = bundle['score_type']
    if score == 'absolute':
        lo, hi = (bundle['mu'] - q, bundle['mu'] + q)
    elif score == 'adaptive':
        lo, hi = (bundle['mu'] - q * bundle['sigma'], bundle['mu'] + q * bundle['sigma'])
    elif score == 'cqr':
        lo, hi = (bundle['q_lo'] - q, bundle['q_hi'] + q)
    else:
        raise ValueError(score)
    widths = np.maximum(hi - lo, 0.0)
    cov = float(np.mean((lo <= hi) & (bundle['y_test'] >= lo) & (bundle['y_test'] <= hi)))
    return (widths, cov, float(np.mean(lo > hi)))

def evaluate(scores, bundle, reference_widths, scale=1.0, alpha=ALPHA):
    q, k = quantile(scores, alpha)
    w, cov, empty = intervals(bundle, q)
    reference_widths = np.asarray(reference_widths, dtype=float)
    try:
        reference_widths = np.broadcast_to(reference_widths, w.shape)
    except ValueError as error:
        raise ValueError(f'Reference widths cannot be broadcast to {w.shape}') from error
    if not np.isfinite(reference_widths).all() or np.any(reference_widths < 0.0):
        raise ValueError('Reference widths must be finite and non-negative')
    diff = (w - reference_widths) * scale
    signed = float(np.mean(diff))
    absolute = float(np.mean(np.abs(diff)))
    reference_mean = float(np.mean(reference_widths)) * scale
    return dict(alpha=alpha, rank=k, q_hat=q, width=float(np.mean(w)) * scale,
                width_reference=reference_mean, width_baseline=reference_mean,
                coverage=cov, signed_mean_width_change=signed,
                length_deviation=absolute, mean_absolute_width_change=absolute,
                absolute_mean_width_change=abs(signed), empty_interval_fraction=empty,
                infinite_interval=bool(np.isinf(w).any()))

def alpha_for(method, delta):
    if method == 'uncorrected':
        return ALPHA
    if method == 'tighter':
        return ALPHA * (1 - delta)
    if method == 'naive':
        return ALPHA - delta if delta <= ALPHA else None
    raise ValueError(method)

def check_engine(engine, scores, bundle, metrics, delta, method, scale=1.0):
    other = engine.evaluate_precomputed(dict(bundle, scores_cal=scores), delta, method)
    for a, b in [(other['alpha_prime'], metrics['alpha']), (other['q_hat'], metrics['q_hat']), (other['width'] * scale, metrics['width']), (other['coverage'], metrics['coverage'])]:
        if np.isposinf(a) and np.isposinf(b):
            continue
        assert np.isclose(a, b, rtol=1e-11, atol=1e-08), (a, b)


==> anc/experiment_code/experiments/nn_learner.py <==
import numpy as np
import torch
import torch.nn as nn
import torch.optim as optim
from typing import Optional, Tuple

class MLP(nn.Module):
    """
    MLP for regression.

    Default architecture: input_dim -> 64 -> 32 -> 1
    Activation: ReLU
    """

    def __init__(self, input_dim: int, hidden_dims: Tuple[int, ...]=(64, 32)):
        super().__init__()
        if not isinstance(input_dim, int) or input_dim <= 0:
            raise ValueError(f'input_dim must be a positive integer, got {input_dim}')
        hidden_dims = tuple(hidden_dims)
        if not hidden_dims or any((not isinstance(dim, int) or dim <= 0 for dim in hidden_dims)):
            raise ValueError(f'hidden_dims must contain positive integers, got {hidden_dims}')
        layers = []
        prev_dim = input_dim
        for hidden_dim in hidden_dims:
            layers.append(nn.Linear(prev_dim, hidden_dim))
            layers.append(nn.ReLU())
            prev_dim = hidden_dim
        layers.append(nn.Linear(prev_dim, 1))
        self.network = nn.Sequential(*layers)

    def forward(self, x):
        return self.network(x).squeeze(-1)

class NeuralNetLearner:
    """
    Neural network with pinball loss for real-data experiments.

    Parameters
    ----------
    hidden_dims : tuple
        Hidden layer dimensions (default: (64, 32))
    lr : float
        Learning rate (default: 0.001)
    weight_decay : float
        L2 weight decay (default: 1e-4)
    epochs : int
        Training epochs (default: 100)
    batch_size : int
        Mini-batch size (default: 256)
    B : float
        Output clipping bound (default: None, no clipping)
    loss : str
        'absolute' (tau=0.5) or 'pinball' (custom tau)
    tau : float
        Quantile level for pinball loss (default: 0.5)
    device : str
        'cpu' or 'cuda'
    random_state : int, optional
        Random seed
    grad_clip_norm : float, optional
        Max gradient norm for clipping (default: 5.0; None disables clipping)
    early_stopping : bool
        Whether to keep the best validation-loss epoch (default: True)
    validation_fraction : float
        Fraction of training data used for internal validation
    patience : int
        Number of epochs without improvement before stopping
    """

    def __init__(self, hidden_dims: Tuple[int, ...]=(64, 32), lr: float=0.001, weight_decay: float=0.0001, epochs: int=100, batch_size: int=256, B: Optional[float]=None, loss: str='absolute', tau: float=0.5, device: str='cpu', random_state: Optional[int]=None, grad_clip_norm: Optional[float]=5.0, early_stopping: bool=True, validation_fraction: float=0.1, patience: int=10, min_delta: float=0.0001):
        self.hidden_dims = tuple(hidden_dims)
        if not self.hidden_dims or any((not isinstance(dim, int) or dim <= 0 for dim in self.hidden_dims)):
            raise ValueError(f'hidden_dims must contain positive integers, got {hidden_dims}')
        self.lr = lr
        self.weight_decay = weight_decay
        self.epochs = epochs
        self.batch_size = batch_size
        self.B = B
        self.loss = loss
        self.tau = tau
        self.device = device
        self.random_state = random_state
        self.grad_clip_norm = grad_clip_norm
        self.early_stopping = early_stopping
        self.validation_fraction = validation_fraction
        self.patience = patience
        self.min_delta = min_delta
        self.model = None
        self.input_dim = None
        if random_state is not None:
            torch.manual_seed(random_state)
            np.random.seed(random_state)

    def _pinball_loss(self, pred: torch.Tensor, target: torch.Tensor) -> torch.Tensor:
        """
        Pinball loss: rho_tau(u) = max(tau * u, (tau - 1) * u)
        where u = target - pred
        """
        tau = 0.5 if self.loss == 'absolute' else self.tau
        residual = target - pred
        loss = torch.where(residual >= 0, tau * residual, (tau - 1) * residual)
        return loss.mean()

    def fit(self, X: np.ndarray, y: np.ndarray) -> 'NeuralNetLearner':
        """
        Fit the neural network.

        Parameters
        ----------
        X : np.ndarray, shape (n, d)
            Training features
        y : np.ndarray, shape (n,)
            Training targets

        Returns
        -------
        self : NeuralNetLearner
        """
        n, d = X.shape
        self.input_dim = d
        self.model = MLP(d, self.hidden_dims).to(self.device)
        optimizer = optim.AdamW(self.model.parameters(), lr=self.lr, weight_decay=self.weight_decay)
        X_tensor = torch.as_tensor(X, dtype=torch.float32, device=self.device)
        y_tensor = torch.as_tensor(y, dtype=torch.float32, device=self.device)
        index_device = X_tensor.device
        train_indices = torch.arange(n, device=index_device)
        val_indices = None
        if self.early_stopping and n >= 20 and (0 < self.validation_fraction < 0.5):
            perm0 = torch.randperm(n, device=index_device)
            n_val = max(1, int(n * self.validation_fraction))
            val_indices = perm0[:n_val]
            train_indices = perm0[n_val:]
        best_state = None
        best_val_loss = np.inf
        epochs_without_improvement = 0
        self.fit_indices_ = train_indices.detach().cpu().numpy().copy()
        self.validation_indices_ = val_indices.detach().cpu().numpy().copy() if val_indices is not None else np.empty(0, dtype=int)
        self.validation_losses_ = []
        self.best_epoch_ = None
        self.model.train()
        for epoch in range(self.epochs):
            perm = train_indices[torch.randperm(len(train_indices), device=index_device)]
            for i in range(0, len(perm), self.batch_size):
                idx = perm[i:i + self.batch_size]
                X_batch = X_tensor[idx]
                y_batch = y_tensor[idx]
                pred = self.model(X_batch)
                loss = self._pinball_loss(pred, y_batch)
                optimizer.zero_grad(set_to_none=True)
                loss.backward()
                if self.grad_clip_norm is not None:
                    nn.utils.clip_grad_norm_(self.model.parameters(), self.grad_clip_norm)
                optimizer.step()
            if val_indices is not None:
                self.model.eval()
                with torch.inference_mode():
                    val_pred = self.model(X_tensor[val_indices])
                    val_loss = float(self._pinball_loss(val_pred, y_tensor[val_indices]).cpu())
                self.model.train()
                self.validation_losses_.append(val_loss)
                if val_loss < best_val_loss - self.min_delta:
                    best_val_loss = val_loss
                    self.best_epoch_ = epoch + 1
                    best_state = {name: param.detach().cpu().clone() for name, param in self.model.state_dict().items()}
                    epochs_without_improvement = 0
                else:
                    epochs_without_improvement += 1
                    if epochs_without_improvement >= self.patience:
                        break
        if best_state is not None:
            self.model.load_state_dict(best_state)
        self.epochs_run_ = epoch + 1
        self.best_validation_loss_ = float(best_val_loss)
        return self

    def predict(self, X: np.ndarray) -> np.ndarray:
        """
        Predict with optional output clipping.

        Parameters
        ----------
        X : np.ndarray, shape (n, d)
            Test features

        Returns
        -------
        y_pred : np.ndarray, shape (n,)
            Predictions
        """
        if self.model is None:
            raise ValueError('Model not fitted. Call fit() first.')
        self.model.eval()
        with torch.inference_mode():
            X_tensor = torch.as_tensor(X, dtype=torch.float32, device=self.device)
            pred = self.model(X_tensor).cpu().numpy()
        if self.B is not None:
            pred = np.clip(pred, -self.B, self.B)
        return pred

def compute_residuals(y_true: np.ndarray, y_pred: np.ndarray) -> np.ndarray:
    """
    Compute absolute residuals for split conformal prediction.

    R_i = |Y_i - mu(X_i)|

    Parameters
    ----------
    y_true : np.ndarray, shape (n,)
    y_pred : np.ndarray, shape (n,)

    Returns
    -------
    residuals : np.ndarray, shape (n,)
    """
    return np.abs(y_true - y_pred)


==> anc/experiment_code/experiments/population_oracle.py <==
"""Pointwise clean-population oracle widths for the synthetic experiments."""
from pathlib import Path
import json

import numpy as np

from experiments.learner import make_polytrig_features
from experiments.protocol import CFG, ROOT


SYNTHETIC_REFERENCE_TYPE = 'clean_population_oracle'
REAL_REFERENCE_TYPE = 'paired_clean_split_conformal'
ORACLE_PATH = ROOT / 'config/synthetic_population_oracle.json'
ORACLE = json.loads(ORACLE_PATH.read_text())


def _assert_config_matches_oracle() -> None:
    references = CFG.get('interval_reference', {})
    if references.get('synthetic') != SYNTHETIC_REFERENCE_TYPE:
        raise ValueError('Synthetic experiments are not configured to use the clean population oracle')
    if references.get('real') != 'paired_clean_split_conformal_on_same_test_points':
        raise ValueError('Unexpected real-data interval reference')
    expected = ORACLE['settings']
    synthetic = CFG['synthetic']
    checks = {
        'alpha': float(CFG['alpha']),
        'feature_type': synthetic['feature_type'],
        'feature_dimension': int(synthetic['feature_dimension']),
        'lambda': float(synthetic['lambda']),
        'output_clip': float(synthetic['output_clip']),
        'adaptive_clip': [float(value) for value in synthetic['adaptive_clip']],
        'x_distribution': synthetic['X_distribution'],
        'signal': synthetic['signal'],
        'noise': synthetic['noise'],
    }
    if checks != expected:
        raise ValueError(
            'The saved synthetic population oracle does not match config/experiment.json; '
            'recompute config/synthetic_population_oracle.json before running experiments.'
        )


def _record_for_sigma(sigma: float) -> dict:
    sigma = float(sigma)
    matches = [record for record in ORACLE['oracles'].values() if np.isclose(record['sigma'], sigma, rtol=0.0, atol=1e-12)]
    if len(matches) != 1:
        raise ValueError(f'No unique clean population oracle is stored for sigma={sigma}')
    return matches[0]


def _dense_theta(record: dict, name: str) -> np.ndarray:
    dimension = int(ORACLE['settings']['feature_dimension'])
    theta = np.zeros(dimension, dtype=float)
    for raw_index, raw_value in record[name].items():
        index = int(raw_index)
        if not 0 <= index < dimension:
            raise ValueError(f'Invalid {name} coefficient index: {index}')
        theta[index] = float(raw_value)
    return theta


def synthetic_population_oracle_widths(score: str, X: np.ndarray, sigma: float) -> np.ndarray:
    """Return pointwise oracle interval widths under the configured clean law.

    The oracle learner is the population minimizer of the same regularized
    fixed-feature objective used by the finite-sample experiment.  Population
    calibration then selects the clean score quantile at level ``1-alpha``.
    """
    _assert_config_matches_oracle()
    X = np.asarray(X, dtype=float)
    if X.ndim != 2 or X.shape[1] != int(CFG['synthetic']['d']) or len(X) == 0:
        raise ValueError(f'Expected a non-empty (n,{CFG["synthetic"]["d"]}) synthetic feature matrix')
    if not np.isfinite(X).all() or np.any(X < -1.0 - 1e-12) or np.any(X > 1.0 + 1e-12):
        raise ValueError('Synthetic population-oracle features must lie in [-1,1]^5')
    if score not in CFG['scores']:
        raise ValueError(f'Unknown score: {score}')

    record = _record_for_sigma(sigma)
    if score == 'absolute':
        widths = np.full(len(X), 2.0 * float(record['absolute_q']))
    else:
        features = make_polytrig_features(X)
        output_clip = float(ORACLE['settings']['output_clip'])
        if score == 'adaptive':
            scale = np.clip(features @ _dense_theta(record, 'scale_theta'), -output_clip, output_clip)
            scale = np.clip(scale, *map(float, ORACLE['settings']['adaptive_clip']))
            widths = 2.0 * float(record['adaptive_q']) * scale
        else:
            lower_raw = np.clip(features @ _dense_theta(record, 'lower_theta'), -output_clip, output_clip)
            upper_raw = np.clip(features @ _dense_theta(record, 'upper_theta'), -output_clip, output_clip)
            lower = np.minimum(lower_raw, upper_raw)
            upper = np.maximum(lower_raw, upper_raw)
            widths = np.maximum(upper - lower + 2.0 * float(record['cqr_q']), 0.0)

    if widths.shape != (len(X),) or not np.isfinite(widths).all() or np.any(widths < 0.0):
        raise ValueError(f'Invalid {score} clean population-oracle widths')
    return widths


def synthetic_population_oracle_summary(sigma: float) -> dict:
    """Return scalar quantiles, integrated widths, and quadrature provenance."""
    _assert_config_matches_oracle()
    record = _record_for_sigma(sigma)
    return {
        'reference_type': SYNTHETIC_REFERENCE_TYPE,
        'sigma': float(record['sigma']),
        'absolute_q': float(record['absolute_q']),
        'adaptive_q': float(record['adaptive_q']),
        'cqr_q': float(record['cqr_q']),
        'mean_widths': {name: float(value) for name, value in record['mean_widths'].items()},
        'quadrature': dict(ORACLE['quadrature']),
        'configuration_path': str(Path(ORACLE_PATH).relative_to(ROOT)),
    }


_assert_config_matches_oracle()


==> anc/experiment_code/experiments/protocol.py <==
"""Experimental configuration, paths, and reproducibility checks."""
from pathlib import Path
import hashlib, json, os, sys
for name in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS'):
    os.environ[name] = '1'
os.environ.setdefault('MPLCONFIGDIR', '/tmp/conformal-experiments-mpl')
ROOT = Path(__file__).resolve().parents[1]
DATA_DIR = ROOT / 'data/real'
import numpy as np
import pandas as pd
CFG = json.loads((ROOT / 'config/experiment.json').read_text())
ALPHA = float(CFG['alpha'])
REPS = int(CFG['repetitions'])
SCORES = CFG['scores']
DATASETS = list(CFG['real']['datasets'])
PARAMS = {k: CFG['structured'][k] for k in ['shift', 'variance_inflate', 't_noise', 'heteroscedastic']}
ANCHOR = np.array(CFG['point_attack']['x'], float)
POINT_Y = float(CFG['point_attack']['y'])
g = CFG['grids']

def grid(start, stop, step):
    return [round(start + i * step, 12) for i in range(round((stop - start) / step) + 1)]
WIDTH_GRID = sorted(set(grid(g['width_start'], g['width_stop'], g['width_step']) + g['width_extra']))
TRAIN_GRID = grid(g['joint_train_start'], g['joint_train_stop'], g['joint_train_step'])
CORRECTION_GRID = grid(g['correction_start'], g['correction_stop'], g['correction_step'])
LEARNER_GRID = sorted(set([0.0] + [k / CFG['synthetic']['n_train'] for k in g['predictor_exact_small_counts']] + grid(0.005, g['predictor_stop'], 0.005)))

def dump(path, value):
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    tmp = path.with_name(path.name + '.tmp')
    tmp.write_text(json.dumps(value, indent=2, ensure_ascii=False, allow_nan=False) + '\n')
    tmp.replace(path)

def sha(path):
    h = hashlib.sha256()
    with open(path, 'rb') as f:
        for b in iter(lambda: f.read(2 ** 20), b''):
            h.update(b)
    return h.hexdigest()

def array_sha(a):
    return hashlib.sha256(np.ascontiguousarray(a).tobytes()).hexdigest()

def signature():
    paths = (sorted((ROOT / 'data_generation').glob('*.py'))
             + sorted((ROOT / 'experiments').glob('*.py'))
             + sorted((ROOT / 'config').glob('*.json')))
    return hashlib.sha256(''.join((sha(p) for p in paths)).encode()).hexdigest()

def verify_inputs():
    manifest = json.loads((ROOT / 'config/input_data.json').read_text())
    for name, record in manifest.items():
        path = DATA_DIR / name
        if not path.exists() or sha(path) != record['sha256']:
            raise RuntimeError(f'Input missing or changed: {name}; run python -m data_generation.fetch_real')
    return manifest

def configure():
    import experiments.synthetic as sy
    import experiments.real as re
    s = CFG['synthetic']
    r = CFG['real']
    net = r['network']
    for module in [sy, re]:
        module.N_REPS = REPS
        module.SEED_BASE = CFG['seed_base']
        module.ALPHA = ALPHA
        module.WIDTH_DELTA_GRID = WIDTH_GRID
        module.CORRECTION_DELTA_GRID = CORRECTION_GRID
        module.EXP5_TRAIN_DELTA_GRID = TRAIN_GRID
        module.EXP5_CAL_DELTA_GRID = WIDTH_GRID
        module.T_NOISE_DF = CFG['structured']['t_df']
        module.HETEROSCEDASTIC_INTERCEPT = CFG['structured']['hetero_noise_intercept']
        module.HETEROSCEDASTIC_LABEL_SLOPE = CFG['structured']['hetero_noise_norm_slope']
        module.HETEROSCEDASTIC_FEATURE_SHIFT_FACTOR = CFG['structured']['hetero_feature_shift_factor']
    sy.N_TRAIN = s['n_train']
    sy.N_CAL = s['n_cal']
    sy.N_TEST = s['n_test']
    sy.N_TOTAL = sum([sy.N_TRAIN, sy.N_CAL, sy.N_TEST])
    sy.SIGMA = s['sigma']
    sy.CORRECTION_SIGMA = s['correction_sigma']
    sy.D = s['d']
    sy.LEARNER_LAMBDA = s['lambda']
    sy.LEARNER_B = s['output_clip']
    sy.LEARNER_GD_MAX_ITER = s['max_iterations']
    sy.LEARNER_GD_TOL = s['tolerance']
    sy.LEARNER_GD_CHECK_EVERY = s['gap_check_every']
    sy.TRAINING_WORST_CONFIG['polytrig']['fixed_x'] = tuple(ANCHOR)
    sy.TRAINING_WORST_CONFIG['polytrig']['fixed_y'] = POINT_Y
    re.NN_HIDDEN_DIMS = tuple(net['hidden_dims'])
    re.NN_LR = net['learning_rate']
    re.NN_WEIGHT_DECAY = net['weight_decay']
    re.NN_EPOCHS = net['epochs']
    re.NN_BATCH_SIZE = net['batch_size']
    re.NN_DEVICE = net['device']
    re.DATA_DIR = str(DATA_DIR)
    for d, c in r['datasets'].items():
        re.DATASETS[d].update(n_train=c['n_train'], n_cal=c['n_cal'], subsample=c['pool_subsample'])
    return (sy, re)


==> anc/experiment_code/experiments/real.py <==
import numpy as np
import os
from scipy.stats import qmc
try:
    import torch
except ImportError:
    torch = None
from data_generation.core import load_real_data, contaminate_mean_shift, contaminate_variance_inflate, contaminate_t_noise, contaminate_heteroscedastic
from experiments.nn_learner import NeuralNetLearner, compute_residuals
from experiments.score_engine import ScoreEngine
from data_generation.utils import FeatureStandardizer, TargetStandardizer, subsample_data
REPO_ROOT = os.path.abspath(os.path.join(os.path.dirname(__file__), '..'))
DATASETS = {'abalone': {'n_train': 1670, 'n_cal': 1670, 'subsample': None}, 'cadata': {'n_train': 8256, 'n_cal': 8256, 'subsample': None}, 'cpusmall': {'n_train': 3276, 'n_cal': 3276, 'subsample': None}, 'msd': {'n_train': 5000, 'n_cal': 5000, 'subsample': 50000}}
SCORE_METHODS = ('absolute', 'cqr', 'adaptive')
MAX_N_REPS = 10000
NN_HIDDEN_DIMS = (64, 32)
NN_LR = 0.001
NN_WEIGHT_DECAY = 0.0001
NN_EPOCHS = 100
NN_BATCH_SIZE = 256
NN_DEVICE = 'cuda' if torch is not None and torch.cuda.is_available() else 'cpu'
ALPHA = 0.1
CORRECTION_DELTA_GRID = [round(0.005 * i, 3) for i in range(0, 191)]
WIDTH_DELTA_GRID = [round(0.005 * i, 3) for i in range(0, 23)]
EXP5_TRAIN_DELTA_GRID = [round(0.005 * i, 3) for i in range(0, 61)]
EXP5_CAL_DELTA_GRID = WIDTH_DELTA_GRID
EXP5_FIXED_DELTAS = [0.0, 0.03, 0.05, 0.07, 0.09]
N_REPS = 20
SEED_BASE = 42
SHIFT_MULTIPLIERS = (3, 5, 10, 15)
VARIANCE_INFLATE_MULTIPLIERS = (3, 5, 10, 15)
T_NOISE_DF = 3.0
T_NOISE_SCALE_PARAMS = (1, 3, 5, 10)
HETEROSCEDASTIC_SLOPE_PARAMS = (1.5, 3, 5, 8)
HETEROSCEDASTIC_INTERCEPT = 0.5
HETEROSCEDASTIC_LABEL_SLOPE = 1.5
HETEROSCEDASTIC_FEATURE_SHIFT_FACTOR = 1.0
CONTAMINATION_PARAM_CONFIGS = (('shift', SHIFT_MULTIPLIERS), ('variance_inflate', VARIANCE_INFLATE_MULTIPLIERS), ('t_noise', T_NOISE_SCALE_PARAMS), ('heteroscedastic', HETEROSCEDASTIC_SLOPE_PARAMS))
CONTAMINATION_TYPES = tuple((contam_type for contam_type, _ in CONTAMINATION_PARAM_CONFIGS))
DATA_DIR = os.path.join(REPO_ROOT, 'data', 'real')
_DATA_CACHE = {}
_BASELINE_SIGMA_CACHE = {}
_BASELINE_SIGNAL_CACHE = {}
_CLEAN_SIGNAL_CACHE = {}

def validate_global_configuration() -> None:
    """Fail fast on unsafe or README-incompatible experiment settings."""
    if not 0 < ALPHA < 1:
        raise ValueError(f'ALPHA must be in (0, 1), got {ALPHA}')
    if not isinstance(N_REPS, int) or N_REPS <= 0 or N_REPS > MAX_N_REPS:
        raise ValueError(f'N_REPS must be an integer in [1, {MAX_N_REPS}], got {N_REPS}')

    def validate_delta_grid(name, grid, upper_bound, allow_upper=False):
        if not grid:
            raise ValueError(f'{name} must not be empty')
        previous = -np.inf
        for delta in grid:
            violates_upper = delta > upper_bound if allow_upper else delta >= upper_bound
            if not np.isfinite(delta) or delta < 0 or violates_upper:
                comparator = '<=' if allow_upper else '<'
                raise ValueError(f'{name} values must be finite and satisfy 0 <= delta {comparator} {upper_bound}; got delta={delta}')
            if delta < previous:
                raise ValueError(f'{name} must be sorted in nondecreasing order')
            previous = delta
        if len(set(grid)) != len(grid):
            raise ValueError(f'{name} must not contain duplicates')
    validate_delta_grid('CORRECTION_DELTA_GRID', CORRECTION_DELTA_GRID, 0.95, allow_upper=True)
    validate_delta_grid('WIDTH_DELTA_GRID', WIDTH_DELTA_GRID, 1.0)
    validate_delta_grid('EXP5_TRAIN_DELTA_GRID', EXP5_TRAIN_DELTA_GRID, 1.0)
    validate_delta_grid('EXP5_CAL_DELTA_GRID', EXP5_CAL_DELTA_GRID, 1.0)
    missing_fixed_train = [delta for delta in EXP5_FIXED_DELTAS if delta not in set(EXP5_TRAIN_DELTA_GRID)]
    missing_fixed_cal = [delta for delta in EXP5_FIXED_DELTAS if delta not in set(EXP5_CAL_DELTA_GRID)]
    if missing_fixed_train or missing_fixed_cal:
        raise ValueError(f'EXP5_FIXED_DELTAS must lie in both Exp5 grids; missing from train: {missing_fixed_train}, missing from cal: {missing_fixed_cal}')
    if not NN_HIDDEN_DIMS or any((not isinstance(dim, int) or dim <= 0 for dim in NN_HIDDEN_DIMS)):
        raise ValueError(f'NN_HIDDEN_DIMS must contain positive integers, got {NN_HIDDEN_DIMS}')
    if not np.isfinite(NN_LR) or NN_LR <= 0:
        raise ValueError(f'NN_LR must be positive and finite, got {NN_LR}')
    if not np.isfinite(NN_WEIGHT_DECAY) or NN_WEIGHT_DECAY < 0:
        raise ValueError(f'NN_WEIGHT_DECAY must be non-negative and finite, got {NN_WEIGHT_DECAY}')
    if not isinstance(NN_EPOCHS, int) or NN_EPOCHS <= 0:
        raise ValueError(f'NN_EPOCHS must be a positive integer, got {NN_EPOCHS}')
    if not isinstance(NN_BATCH_SIZE, int) or NN_BATCH_SIZE <= 0:
        raise ValueError(f'NN_BATCH_SIZE must be a positive integer, got {NN_BATCH_SIZE}')

def validate_dataset_name(dataset_name: str) -> str:
    if dataset_name not in DATASETS:
        raise ValueError(f"Unknown dataset: {dataset_name}. Allowed: {', '.join(DATASETS.keys())}")
    return dataset_name

def validate_score_method(score_method: str) -> str:
    if score_method not in SCORE_METHODS:
        raise ValueError(f"Unknown score method: {score_method}. Allowed: {', '.join(SCORE_METHODS)}")
    return score_method

def validate_real_arrays(dataset_name: str, X_train_pool, y_train_pool, X_test, y_test) -> None:
    X_train_pool = np.asarray(X_train_pool)
    y_train_pool = np.asarray(y_train_pool)
    X_test = np.asarray(X_test)
    y_test = np.asarray(y_test)
    if X_train_pool.ndim != 2 or X_test.ndim != 2:
        raise ValueError(f'{dataset_name}: features must be 2D arrays')
    if y_train_pool.ndim != 1 or y_test.ndim != 1:
        raise ValueError(f'{dataset_name}: targets must be 1D arrays')
    if len(X_train_pool) != len(y_train_pool):
        raise ValueError(f'{dataset_name}: train feature/target length mismatch {len(X_train_pool)} != {len(y_train_pool)}')
    if len(X_test) != len(y_test):
        raise ValueError(f'{dataset_name}: test feature/target length mismatch {len(X_test)} != {len(y_test)}')
    if X_train_pool.shape[1] != X_test.shape[1]:
        raise ValueError(f'{dataset_name}: train/test feature dimension mismatch {X_train_pool.shape[1]} != {X_test.shape[1]}')
    if len(y_train_pool) == 0 or len(y_test) == 0:
        raise ValueError(f'{dataset_name}: train pool and test set must be non-empty')
    if not (np.all(np.isfinite(X_train_pool)) and np.all(np.isfinite(y_train_pool)) and np.all(np.isfinite(X_test)) and np.all(np.isfinite(y_test))):
        raise ValueError(f'{dataset_name}: loaded data contains non-finite values')
    config = DATASETS[dataset_name]
    n_required = config['n_train'] + config['n_cal']
    if len(y_train_pool) < n_required:
        raise ValueError(f'{dataset_name}: train pool has {len(y_train_pool)} rows, but n_train + n_cal requires {n_required}')

def load_dataset(dataset_name: str):
    """
    Load a real dataset and return raw targets.

    Target standardization is done after each repetition's train/cal split,
    fitting the scaler on that repetition's clean training targets only.

    Returns
    -------
    X_train_pool : np.ndarray
        Training-pool features (raw; standardized per-split downstream)
    y_train_pool : np.ndarray
        Raw training-pool targets
    X_test : np.ndarray
        Clean test features
    y_test : np.ndarray
        Raw clean test targets
    """
    dataset_name = validate_dataset_name(dataset_name)
    if dataset_name in _DATA_CACHE:
        return _DATA_CACHE[dataset_name]
    try:
        X_train_pool, y_train_pool, test_data = load_real_data(dataset_name, DATA_DIR)
    except Exception as exc:
        raise ValueError(f"Failed to load dataset '{dataset_name}' from {DATA_DIR}: {exc}") from exc
    if not isinstance(test_data, tuple) or len(test_data) != 2:
        raise ValueError(f'{dataset_name}: load_real_data must return (X_test, y_test)')
    X_test, y_test = test_data
    config = DATASETS[dataset_name]
    if config['subsample'] is not None:
        X_train_pool, y_train_pool = subsample_data(X_train_pool, y_train_pool, config['subsample'], random_state=SEED_BASE)
    validate_real_arrays(dataset_name, X_train_pool, y_train_pool, X_test, y_test)
    result = (X_train_pool, y_train_pool, X_test, y_test)
    _DATA_CACHE[dataset_name] = result
    return result

def standardize_targets_for_split(y_train: np.ndarray, y_cal: np.ndarray, y_test: np.ndarray):
    """Fit target scaling on clean training labels only for one repetition."""
    target_scaler = TargetStandardizer()
    target_scaler.fit(y_train)
    return (target_scaler.transform(y_train), target_scaler.transform(y_cal), target_scaler.transform(y_test), target_scaler)

def make_learner_kwargs(random_state: int) -> dict:
    """Learner configuration for real-data ScoreEngine runs."""
    return {'learner_class': 'neural', 'hidden_dims': NN_HIDDEN_DIMS, 'lr': NN_LR, 'weight_decay': NN_WEIGHT_DECAY, 'epochs': NN_EPOCHS, 'batch_size': NN_BATCH_SIZE, 'device': NN_DEVICE, 'random_state': random_state}

def make_score_engine(score_method: str, learner_kwargs: dict, sigma_score_train: float=None) -> ScoreEngine:
    """Clip Adaptive scores with training-only scale; never use calibration labels."""
    if score_method == 'adaptive' and sigma_score_train is None:
        raise ValueError('Adaptive score clipping requires a training-only scale')
    engine_kwargs = {}
    if score_method == 'adaptive' and sigma_score_train is not None:
        sigma_score_train = max(float(sigma_score_train), 1e-12)
        engine_kwargs.update({'sigma_min': 0.25 * sigma_score_train, 'sigma_max': 20.0 * sigma_score_train})
    return ScoreEngine(score_type=score_method, alpha=ALPHA, learner_kwargs=learner_kwargs, **engine_kwargs)

def real_model_config_key():
    """Hashable learner configuration used to scope in-memory fit caches."""
    return (tuple(NN_HIDDEN_DIMS), NN_LR, NN_WEIGHT_DECAY, NN_EPOCHS, NN_BATCH_SIZE, NN_DEVICE, ALPHA)

def make_split_arrays(dataset_name: str, seed: int):
    """Return standardized arrays for one real-data train/cal split."""
    dataset_name = validate_dataset_name(dataset_name)
    X_train_pool, y_train_pool, X_test, y_test_raw = load_dataset(dataset_name)
    config = DATASETS[dataset_name]
    n_train = config['n_train']
    n_cal = config['n_cal']
    rng = np.random.RandomState(seed)
    indices = rng.permutation(len(y_train_pool))[:n_train + n_cal]
    train_indices = indices[:n_train]
    cal_indices = indices[n_train:n_train + n_cal]
    X_train = X_train_pool[train_indices]
    y_train = y_train_pool[train_indices]
    X_cal = X_train_pool[cal_indices]
    y_cal = y_train_pool[cal_indices]
    y_train, y_cal, y_test, target_scaler = standardize_targets_for_split(y_train, y_cal, y_test_raw)
    scaler = FeatureStandardizer()
    X_train_scaled = scaler.fit_transform(X_train)
    X_cal_scaled = scaler.transform(X_cal)
    X_test_scaled = scaler.transform(X_test)
    return {'X_train_scaled': X_train_scaled, 'y_train': y_train, 'X_cal_scaled': X_cal_scaled, 'y_cal': y_cal, 'X_test_scaled': X_test_scaled, 'y_test': y_test, 'target_scaler': target_scaler, 'feature_scaler': scaler}

def make_location_learner(random_state: int) -> NeuralNetLearner:
    """Build the score-agnostic clean location model used for real-data contamination."""
    return NeuralNetLearner(hidden_dims=NN_HIDDEN_DIMS, lr=NN_LR, weight_decay=NN_WEIGHT_DECAY, epochs=NN_EPOCHS, batch_size=NN_BATCH_SIZE, device=NN_DEVICE, random_state=random_state)

def get_clean_baseline_context(dataset_name: str, seed: int):
    """Fit or reuse the score-agnostic clean location baseline for one split."""
    validate_global_configuration()
    dataset_name = validate_dataset_name(dataset_name)
    cache_key = (dataset_name, seed, real_model_config_key())
    cached = _BASELINE_SIGNAL_CACHE.get(cache_key)
    if cached is not None:
        return cached
    context = make_split_arrays(dataset_name, seed)
    baseline_model = make_location_learner(seed)
    baseline_model.fit(context['X_train_scaled'], context['y_train'])
    y_train_signal = baseline_model.predict(context['X_train_scaled'])
    y_cal_signal = baseline_model.predict(context['X_cal_scaled'])
    y_test_signal = baseline_model.predict(context['X_test_scaled'])
    sigma_res_rep = max(float(np.std(compute_residuals(context['y_train'], y_train_signal), ddof=0)), 1e-12)
    context.update({'learner_kwargs': make_learner_kwargs(seed), 'baseline_model': baseline_model, 'y_train_signal': y_train_signal, 'y_cal_signal': y_cal_signal, 'baseline_y_test_signal': y_test_signal, 'sigma_res_rep': sigma_res_rep})
    _BASELINE_SIGNAL_CACHE[cache_key] = context
    _BASELINE_SIGMA_CACHE[cache_key] = sigma_res_rep
    return context

def get_clean_signal_context(dataset_name: str, seed: int, score_method: str):
    """Fit or reuse score-specific clean engine plus score-agnostic contamination signals."""
    validate_global_configuration()
    dataset_name = validate_dataset_name(dataset_name)
    score_method = validate_score_method(score_method)
    cache_key = (dataset_name, seed, score_method, real_model_config_key())
    cached = _CLEAN_SIGNAL_CACHE.get(cache_key)
    if cached is not None:
        return cached
    baseline_context = get_clean_baseline_context(dataset_name, seed)
    context = dict(baseline_context)
    learner_kwargs = context['learner_kwargs']
    sigma_res_rep = context['sigma_res_rep']
    sigma_score_train = sigma_res_rep
    context['sigma_score_train'] = sigma_score_train
    clean_engine = make_score_engine(score_method, learner_kwargs, sigma_score_train)
    baseline_model = context['baseline_model']
    if score_method == 'absolute':
        clean_engine.mu_model = baseline_model
    elif score_method == 'adaptive':
        clean_engine.mu_model = baseline_model
        train_prediction = baseline_model.predict(context['X_train_scaled'])
        scale_target = np.abs(context['y_train'] - train_prediction)
        clean_engine.sigma_model = clean_engine._fit_scale_model(context['X_train_scaled'], scale_target)
    else:
        clean_engine.fit(context['X_train_scaled'], context['y_train'])
    clean_test_bundle = clean_engine.precompute_test_predictions(context['X_test_scaled'], context['y_test'])
    score_y_test_signal = clean_engine.test_point_predictions_precomputed(clean_test_bundle)
    context.update({'clean_engine': clean_engine, 'clean_test_bundle': clean_test_bundle, 'score_y_test_signal': score_y_test_signal, 'y_test_signal': score_y_test_signal})
    _CLEAN_SIGNAL_CACHE[cache_key] = context
    return context

def _cqr_band_width(cqr_engine: ScoreEngine, X: np.ndarray) -> np.ndarray:
    """Return fitted CQR base-band widths for a real-data feature matrix."""
    q_lo, q_hi = cqr_engine._predict_cqr_bounds(np.atleast_2d(X))
    width = np.asarray(q_hi - q_lo, dtype=float)
    if width.ndim != 1 or not np.all(np.isfinite(width)) or np.any(width < 0.0):
        raise ValueError('CQR band widths must be a finite non-negative vector')
    return width

def construct_real_cqr_collapse_point(cqr_engine: ScoreEngine, X_train_scaled: np.ndarray, random_state: int, sobol_power: int=14, corner_count: int=256, local_starts: int=16, gradient_steps: int=300, diagnostics_path=None):
    """Construct a maximum-width fitted-CQR Dirac point for real data.

    The admissible feature region is the coordinatewise box of the standardized
    clean training design.  A scrambled Sobol search, empirical training rows,
    random box corners, and projected neural-network gradient refinement are
    combined to maximize the fitted clean CQR width.  Neither test observations
    nor an oracle regression function enter the construction.
    """
    if torch is None:
        raise ImportError('PyTorch is required for the real-data CQR attack')
    if cqr_engine.score_type != 'cqr':
        raise ValueError('CQR collapse-point construction requires a CQR engine')
    X_train_scaled = np.asarray(X_train_scaled, dtype=float)
    if X_train_scaled.ndim != 2 or len(X_train_scaled) == 0:
        raise ValueError('X_train_scaled must be a non-empty two-dimensional array')
    if not np.all(np.isfinite(X_train_scaled)):
        raise ValueError('X_train_scaled must contain only finite values')
    lower = np.min(X_train_scaled, axis=0)
    upper = np.max(X_train_scaled, axis=0)
    span = upper - lower
    active = span > 0.0
    d = X_train_scaled.shape[1]
    sampler = qmc.Sobol(d=d, scramble=True, seed=int(random_state))
    unit_sobol = sampler.random_base2(int(sobol_power))
    sobol_points = lower + unit_sobol * span
    rng = np.random.default_rng(int(random_state))
    corner_bits = rng.integers(0, 2, size=(int(corner_count), d), dtype=np.int8)
    corners = np.where(corner_bits == 0, lower, upper)
    coordinatewise_extreme = np.where(np.abs(lower) >= np.abs(upper), lower, upper)
    opposite_extreme = np.where(coordinatewise_extreme == lower, upper, lower)
    candidates = np.vstack([X_train_scaled, sobol_points, corners, coordinatewise_extreme[None, :], opposite_extreme[None, :]])
    widths = _cqr_band_width(cqr_engine, candidates)
    best_index = int(np.argmax(widths))
    best_x = candidates[best_index].copy()
    best_width = float(widths[best_index])
    n_starts = min(int(local_starts), len(candidates))
    start_indices = np.argpartition(widths, -n_starts)[-n_starts:]
    starts = candidates[start_indices]
    q_lo_model = cqr_engine.q_lo_model
    q_hi_model = cqr_engine.q_hi_model
    device = q_lo_model.device
    if q_hi_model.device != device:
        raise ValueError('CQR lower and upper models must use the same device')
    q_lo_model.model.eval()
    q_hi_model.model.eval()
    dtype = torch.float32
    lower_t = torch.as_tensor(lower, dtype=dtype, device=device)
    span_t = torch.as_tensor(span, dtype=dtype, device=device)
    safe_span = np.where(active, span, 1.0)
    start_unit = np.clip((starts - lower) / safe_span, 0.0001, 1.0 - 0.0001)
    start_unit[:, ~active] = 0.5
    logits = torch.tensor(np.log(start_unit / (1.0 - start_unit)), dtype=dtype, device=device, requires_grad=True)
    optimizer = torch.optim.Adam([logits], lr=0.05)
    active_t = torch.as_tensor(active, dtype=dtype, device=device)
    for _ in range(int(gradient_steps)):
        optimizer.zero_grad(set_to_none=True)
        unit = torch.sigmoid(logits)
        x_batch = lower_t + span_t * unit
        q_lo = q_lo_model.model(x_batch)
        q_hi = q_hi_model.model(x_batch)
        width = torch.abs(q_hi - q_lo)
        loss = -torch.sum(width)
        gradient, = torch.autograd.grad(loss, logits)
        gradient.mul_(active_t)
        logits.grad = gradient
        optimizer.step()
    with torch.no_grad():
        refined = (lower_t + span_t * torch.sigmoid(logits)).detach().cpu().numpy()
    refined_widths = _cqr_band_width(cqr_engine, refined)
    refined_index = int(np.argmax(refined_widths))
    if float(refined_widths[refined_index]) > best_width:
        best_x = refined[refined_index].copy()
        best_width = float(refined_widths[refined_index])
    q_lo, q_hi = cqr_engine._predict_cqr_bounds(best_x[None, :])
    midpoint = float(0.5 * (q_lo[0] + q_hi[0]))
    if diagnostics_path is not None:
        np.savez_compressed(diagnostics_path, candidates=candidates, candidate_widths=widths, start_indices=start_indices, refined=refined, refined_widths=refined_widths, lower=lower, upper=upper, selected_x=best_x, selected_y=midpoint, selected_width=best_width)
    return (best_x, midpoint, best_width)

def make_real_worst_anchor(X_train: np.ndarray, clean_engine: ScoreEngine=None, location_model=None) -> tuple:
    """Construct the coordinatewise empirical high-leverage corner."""
    extreme_rows = np.argmax(np.abs(X_train), axis=0)
    extreme_values = X_train[extreme_rows, np.arange(X_train.shape[1])]
    signs = np.sign(extreme_values)
    signs[signs == 0.0] = 1.0
    fixed_x = signs * np.max(np.abs(X_train), axis=0)
    if location_model is not None:
        anchor_prediction = float(location_model.predict(fixed_x.reshape(1, -1))[0])
    elif clean_engine is not None:
        anchor_prediction = float(clean_engine.test_point_predictions(fixed_x.reshape(1, -1))[0])
    else:
        raise ValueError('clean_engine or location_model must be provided')
    attack_sign = 1.0
    return (fixed_x, anchor_prediction, attack_sign)

def apply_real_contamination(contam_type: str, X_clean: np.ndarray, y_clean: np.ndarray, delta: float, param: float, sigma_res: float, base_signal: np.ndarray, random_state: int, base_signal_fn=None, sampling_scheme: str='bernoulli'):
    """Apply one Exp2/Exp5 real-data contamination family to one split."""
    if delta <= 0:
        return (X_clean.copy(), y_clean.copy(), np.array([], dtype=int))
    if contam_type == 'shift':
        X_mixed, y_mixed, indices = contaminate_mean_shift(X_clean, y_clean, delta, param, random_state=random_state, sampling_scheme=sampling_scheme)
    elif contam_type == 'variance_inflate':
        X_mixed, y_mixed, indices = contaminate_variance_inflate(X_clean, y_clean, delta, param, sigma_res, base_signal=base_signal, random_state=random_state, sampling_scheme=sampling_scheme)
    elif contam_type == 't_noise':
        X_mixed, y_mixed, indices = contaminate_t_noise(X_clean, y_clean, delta, T_NOISE_DF, sigma_res, base_signal=base_signal, noise_scale=param, random_state=random_state, sampling_scheme=sampling_scheme)
    elif contam_type == 'heteroscedastic':
        X_mixed, y_mixed, indices = contaminate_heteroscedastic(X_clean, y_clean, delta, sigma_res, base_signal=base_signal, base_signal_fn=base_signal_fn, sigma_intercept=HETEROSCEDASTIC_INTERCEPT, sigma_slope=param, sigma_label_slope=HETEROSCEDASTIC_LABEL_SLOPE, feature_shift_factor=HETEROSCEDASTIC_FEATURE_SHIFT_FACTOR, random_state=random_state, sampling_scheme=sampling_scheme)
    else:
        raise ValueError(f'Unknown contamination type: {contam_type}')
    return (X_mixed, y_mixed, indices)


==> anc/experiment_code/experiments/replay.py <==
"""Independent replay of archived model weights, raw pollution and score arrays."""
from experiments.protocol import *
from experiments.score_engine import ScoreEngine

def restore_engines(out, kind, model_file='models_sigma1.npz'):
    from experiments.engine import re, sy
    from experiments.nn_learner import MLP
    import torch
    if kind == 'real':
        meta = json.loads((out / 'protocol.json').read_text())
        sig = meta['sigma_res_standardized']
        engines = {s: re.make_score_engine(s, re.make_learner_kwargs(meta['split_seed']), sig) for s in SCORES}
        models = {}
        for name in ['median', 'scale', 'q05', 'q95']:
            saved = torch.load(out / f'{name}.pt', map_location='cpu', weights_only=True)
            m = re.make_location_learner(saved['random_state'])
            m.loss = saved['loss']
            m.tau = saved['tau']
            m.input_dim = saved['input_dim']
            m.model = MLP(m.input_dim, tuple(saved['hidden_dims']))
            m.model.load_state_dict(saved['state_dict'])
            m.model.eval()
            models[name] = m
    else:
        engines = {s: ScoreEngine(s, ALPHA, sy.learner_kwargs_for_model('polytrig'), sigma_min=CFG['synthetic']['adaptive_clip'][0], sigma_max=CFG['synthetic']['adaptive_clip'][1]) for s in SCORES}
        weights = np.load(out / model_file)
        models = {}
        for name, tau in [('median', 0.5), ('scale', 0.5), ('q05', 0.05), ('q95', 0.95)]:
            m = engines['absolute']._make_learner(loss='absolute' if tau == 0.5 else 'pinball', tau=tau)
            m.theta = weights[name + '_theta']
            models[name] = m
    engines['absolute'].mu_model = models['median']
    engines['adaptive'].mu_model = models['median']
    engines['adaptive'].sigma_model = models['scale']
    engines['cqr'].q_lo_model = models['q05']
    engines['cqr'].q_hi_model = models['q95']
    return engines

def replay_suite(out, kind):
    from experiments.engine import re, sy
    from data_generation.utils import generate_seed
    data = np.load(out / ('split.npz' if kind == 'real' else 'split_sigma1.npz'))
    engines = restore_engines(out, kind)
    meta = json.loads((out / 'protocol.json').read_text())
    rep = meta['rep']
    if kind == 'real':
        sig = max(np.std(np.abs(data['y_train'] - engines['absolute'].mu_model.predict(data['X_train'])), ddof=0), 1e-12)
        np.testing.assert_allclose(sig, meta['sigma_res_standardized'], rtol=1e-13)
        poolx, pooly, _, _ = re.load_dataset(meta['dataset'])
        np.testing.assert_allclose((poolx[data['train_pool_indices']] - data['x_mean']) / data['x_std'], data['X_train'], atol=1e-12)
        np.testing.assert_allclose((pooly[data['train_pool_indices']] - data['y_mean']) / data['y_std'], data['y_train'], atol=1e-12)
    else:
        sig = CFG['synthetic']['sigma']
    candidates = np.load(out / 'structured_candidates.npz')
    for score, engine in engines.items():
        saved = np.load(out / f'{score}_scores.npz')
        np.testing.assert_allclose(saved['clean'], engine.calibration_scores(data['X_cal'], data['y_cal']), atol=1e-10)
        predictions = engine.precompute_test_predictions(data['X_test'], data['y_test'])
        for k, v in predictions.items():
            if k != 'score_type':
                np.testing.assert_allclose(v, saved['test_' + k], atol=1e-10)
        for family, params in PARAMS.items():
            u = saved[family + '_mask_u']
            seed = generate_seed(CFG['seed_base'], rep, len(family), 600001)
            np.testing.assert_array_equal(u, np.random.RandomState(seed).rand(len(u)))
            for pi, p in enumerate(params):
                xq, yq = (candidates[f'{family}_{pi}_X'], candidates[f'{family}_{pi}_Y'])
                pure = engine.calibration_scores(xq, yq)
                np.testing.assert_allclose(pure, saved[f'{family}_{pi}_scores'], atol=1e-09)
                if score == 'absolute':
                    epsrng = np.random.RandomState((seed + 2654435769) % 2 ** 32)
                    if family == 'shift':
                        expected = data['y_cal'] + p * sig
                    else:
                        center = engine.mu_model.predict(xq) if kind == 'real' else np.sin(np.pi * xq[:, 0]) + xq[:, 1] ** 2 - 0.5 * xq[:, 2]
                        if family == 'variance_inflate':
                            expected = center + p * sig * epsrng.randn(len(yq))
                        elif family == 't_noise':
                            expected = center + p * sig * np.sqrt(1 / 3) * epsrng.standard_t(3, size=len(yq))
                        else:
                            expected = center + sig * (0.5 + 1.5 * np.max(np.abs(xq), axis=1)) * epsrng.randn(len(yq))
                    np.testing.assert_allclose(yq, expected, atol=1e-09)
                    np.testing.assert_allclose(xq, data['X_cal'] + (p if family == 'heteroscedastic' else 0), atol=1e-12)
                mask = u < 0.1
                mx = np.where(mask[:, None], xq, data['X_cal'])
                my = np.where(mask, yq, data['y_cal'])
                np.testing.assert_allclose(np.where(mask, pure, saved['clean']), engine.calibration_scores(mx, my), atol=2e-05, rtol=2e-06)
        point = engine.calibration_scores(saved['dirac_point_x'][None, :], np.array([saved['dirac_point_y']]))[0]
        np.testing.assert_allclose(point, 200.0, atol=1e-06)
    return True


==> anc/experiment_code/experiments/run.py <==
"""Execute the configured experiments; each finished task is hash-checked on reuse."""
import argparse
from concurrent.futures import ProcessPoolExecutor, as_completed
from pathlib import Path
from experiments.protocol import ROOT, REPS, DATASETS, signature, sha, dump, verify_inputs


def execute_task(kind, dataset, rep, mode='original'):
    folder=ROOT/'runs'/mode/kind/dataset/f'rep{rep:02d}'
    complete=folder/'complete.json'
    required={'joint':['joint.csv'],'learner':['learner.csv'],
              'real':['trends.csv','dirac.csv','correction.csv'],
              'synthetic':['trends.csv','dirac.csv','correction.csv']}[kind]
    if complete.exists():
        import json
        record=json.loads(complete.read_text())
        if not all(name in record.get('files',{}) for name in required):
            raise RuntimeError(f'Incomplete task record: {folder}')
        if record['scientific_signature'] != signature():
            raise RuntimeError(f'Code or configuration changed: {folder}')
        if not all(sha(folder/name)==value for name,value in record['files'].items()):
            raise RuntimeError(f'Completed output changed: {folder}')
        return f'Reused {mode}/{kind}/{dataset}/{rep}'
    folder.mkdir(parents=True,exist_ok=True)
    if mode=='fixed':
        from experiments.fixed import calibration_task,joint_task
        result=joint_task(rep) if kind=='joint' else calibration_task(dataset,rep)
    else:
        from experiments import engine
        if kind=='joint': result=engine.joint_rep(rep,folder)
        elif kind=='learner': result=engine.learner_rep(rep,folder)
        elif kind=='synthetic': result=engine.synthetic_rep(rep,folder)
        else: result=engine.real_rep(dataset,rep,folder)
    if not all((folder/name).is_file() for name in required):
        raise RuntimeError(f'Task did not write its expected tables: {folder}')
    dump(complete,dict(scientific_signature=signature(),kind=kind,dataset=dataset,rep=rep,
        files={p.name:sha(p) for p in folder.iterdir() if p.is_file() and p.name!='complete.json'}))
    return f'Completed {mode}/{kind}/{dataset}/{rep}'


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--mode',choices=['original','fixed'],default='original')
    parser.add_argument('--suite',choices=['all','synthetic','real','joint','learner'],default='all')
    parser.add_argument('--reps',type=int,nargs='+',default=list(range(REPS)))
    parser.add_argument('--workers',type=int,default=1)
    args=parser.parse_args()
    if args.workers<1 or any(rep<0 or rep>=REPS for rep in args.reps):
        parser.error('Use positive workers and repetition indices in the configured range.')
    if args.suite in ['all','real'] and args.mode=='original':verify_inputs()
    jobs=[]
    for rep in dict.fromkeys(args.reps):
        if args.suite in ['all','synthetic']:jobs.append(('synthetic','synthetic',rep,args.mode))
        if args.suite in ['all','real']:jobs.extend(('real',ds,rep,args.mode) for ds in DATASETS)
        if args.suite in ['all','joint']:jobs.append(('joint','synthetic',rep,args.mode))
        if args.suite in ['all','learner'] and args.mode=='original':jobs.append(('learner','synthetic',rep,args.mode))
    with ProcessPoolExecutor(max_workers=args.workers) as pool:
        futures=[pool.submit(execute_task,*job) for job in jobs]
        for future in as_completed(futures):print(future.result(),flush=True)


if __name__=='__main__':main()


==> anc/experiment_code/experiments/score_engine.py <==
import numpy as np
from typing import Optional, Tuple, Union
from experiments.learner import FixedFeatureLearner
from experiments.nn_learner import NeuralNetLearner
from experiments.conformal import compute_alpha_prime, compute_conformal_quantile, compute_coverage

def _as_finite_array(values: np.ndarray, name: str) -> np.ndarray:
    """Return a float array and reject NaN/Inf values."""
    arr = np.asarray(values, dtype=float)
    if not np.all(np.isfinite(arr)):
        bad = int(np.size(arr) - np.count_nonzero(np.isfinite(arr)))
        raise ValueError(f'{name} must contain only finite values; found {bad} non-finite')
    return arr

def _as_finite_scalar(value: float, name: str) -> float:
    scalar = float(value)
    if not np.isfinite(scalar):
        raise ValueError(f'{name} must be finite, got {value}')
    return scalar

class ScoreEngine:
    """
    Train score-specific models and evaluate split-conformal intervals.

    Parameters
    ----------
    score_type : str
        'absolute', 'cqr', or 'adaptive'
    alpha : float
        Target miscoverage (e.g. 0.1)
    learner_kwargs : dict
        Learner keyword arguments. Active values are ``fixed`` for synthetic
        experiments and ``neural`` for real-data experiments.
    sigma_min, sigma_max : float
        Clipping bounds for the adaptive scale model (in target units).
    """

    def __init__(self, score_type: str, alpha: float, learner_kwargs: dict, sigma_min: float=0.25, sigma_max: float=20.0, random_state: Optional[int]=None):
        if score_type not in ('absolute', 'cqr', 'adaptive'):
            raise ValueError(f'Unknown score_type: {score_type}')
        alpha = _as_finite_scalar(alpha, 'alpha')
        sigma_min = _as_finite_scalar(sigma_min, 'sigma_min')
        sigma_max = _as_finite_scalar(sigma_max, 'sigma_max')
        if not 0.0 < alpha < 1.0:
            raise ValueError(f'alpha must be in (0, 1), got {alpha}')
        if sigma_min <= 0.0:
            raise ValueError(f'sigma_min must be strictly positive, got {sigma_min}')
        if sigma_max < sigma_min:
            raise ValueError(f'sigma_max must be >= sigma_min, got sigma_min={sigma_min}, sigma_max={sigma_max}')
        self.score_type = score_type
        self.alpha = alpha
        self.learner_kwargs = dict(learner_kwargs)
        self.sigma_min = sigma_min
        self.sigma_max = sigma_max
        learner_class = self.learner_kwargs.pop('learner_class', 'fixed')
        if random_state is not None and 'random_state' not in self.learner_kwargs:
            self.learner_kwargs['random_state'] = random_state
        if learner_class == 'fixed':
            self.LearnerClass = FixedFeatureLearner
        elif learner_class == 'neural':
            self.LearnerClass = NeuralNetLearner
        else:
            raise ValueError(f'Unknown learner_class: {learner_class}')
        self.mu_model = None
        self.q_lo_model = None
        self.q_hi_model = None
        self.sigma_model = None

    def _make_learner(self, loss: str='absolute', tau: float=0.5) -> Union[FixedFeatureLearner, NeuralNetLearner]:
        """Build a learner with the specified loss parameters."""
        return self.LearnerClass(loss=loss, tau=tau, **self.learner_kwargs)

    def _require_fitted(self) -> None:
        """Fail early if the score-specific models have not been fitted."""
        if self.score_type in ('absolute', 'adaptive') and self.mu_model is None:
            raise ValueError('Location model is not fitted. Call fit() first.')
        if self.score_type == 'cqr' and (self.q_lo_model is None or self.q_hi_model is None):
            raise ValueError('CQR quantile models are not fitted. Call fit() first.')
        if self.score_type == 'adaptive' and self.sigma_model is None:
            raise ValueError('Adaptive scale model is not fitted. Call fit() first.')

    def fit(self, X_train: np.ndarray, y_train: np.ndarray) -> 'ScoreEngine':
        """
        Fit score-specific models on (possibly contaminated) training data.
        """
        X_train = _as_finite_array(X_train, 'X_train')
        y_train = _as_finite_array(y_train, 'y_train')
        if X_train.ndim != 2:
            raise ValueError(f'X_train must be 2D, got shape {X_train.shape}')
        if y_train.ndim != 1:
            raise ValueError(f'y_train must be 1D, got shape {y_train.shape}')
        if X_train.shape[0] == 0:
            raise ValueError('training data must be non-empty')
        if X_train.shape[0] != y_train.shape[0]:
            raise ValueError(f'X_train and y_train length mismatch: {X_train.shape[0]} vs {y_train.shape[0]}')
        if self.score_type == 'absolute':
            self.mu_model = self._make_learner(loss='absolute')
            self.mu_model.fit(X_train, y_train)
        elif self.score_type == 'cqr':
            tau_lo = self.alpha / 2.0
            tau_hi = 1.0 - self.alpha / 2.0
            self.q_lo_model = self._make_learner(loss='pinball', tau=tau_lo)
            self.q_hi_model = self._make_learner(loss='pinball', tau=tau_hi)
            self.q_lo_model.fit(X_train, y_train)
            self.q_hi_model.fit(X_train, y_train)
        elif self.score_type == 'adaptive':
            self.mu_model = self._make_learner(loss='absolute')
            self.mu_model.fit(X_train, y_train)
            mu_train = _as_finite_array(self.mu_model.predict(X_train), 'mu_train')
            resid_abs = np.abs(y_train - mu_train)
            self.sigma_model = self._fit_scale_model(X_train, resid_abs)
        return self

    def _fit_scale_model(self, X: np.ndarray, target: np.ndarray) -> Union[FixedFeatureLearner, NeuralNetLearner]:
        """
        Fit a scale model on absolute residuals.

        Uses pinball loss with tau=0.5 (median regression on |residuals|).
        """
        target = _as_finite_array(target, 'scale_target')
        if target.ndim != 1:
            raise ValueError(f'scale_target must be 1D, got shape {target.shape}')
        if np.any(target < 0.0):
            raise ValueError('scale_target must be non-negative')
        model = self._make_learner(loss='absolute', tau=0.5)
        model.fit(X, target)
        return model

    def _predict_sigma(self, X: np.ndarray) -> np.ndarray:
        """Predict clipped conditional scale for the adaptive score."""
        if self.sigma_model is None:
            raise ValueError('Adaptive scale model is not fitted. Call fit() first.')
        raw = _as_finite_array(self.sigma_model.predict(X), 'sigma_raw')
        sigma = np.clip(raw, self.sigma_min, self.sigma_max)
        if np.any(sigma <= 0.0):
            raise ValueError('adaptive sigma predictions must be strictly positive')
        return sigma

    def calibration_scores(self, X_cal: np.ndarray, y_cal: np.ndarray) -> np.ndarray:
        """Compute conformity scores on the (possibly contaminated) calibration set."""
        self._require_fitted()
        X_cal = _as_finite_array(X_cal, 'X_cal')
        y_cal = _as_finite_array(y_cal, 'y_cal')
        if X_cal.ndim != 2:
            raise ValueError(f'X_cal must be 2D, got shape {X_cal.shape}')
        if y_cal.ndim != 1:
            raise ValueError(f'y_cal must be 1D, got shape {y_cal.shape}')
        if X_cal.shape[0] == 0:
            raise ValueError('calibration data must be non-empty')
        if X_cal.shape[0] != y_cal.shape[0]:
            raise ValueError(f'X_cal and y_cal length mismatch: {X_cal.shape[0]} vs {y_cal.shape[0]}')
        if self.score_type == 'absolute':
            mu = _as_finite_array(self.mu_model.predict(X_cal), 'mu_cal')
            if mu.shape != y_cal.shape:
                raise ValueError(f'mu_cal shape mismatch: {mu.shape} vs {y_cal.shape}')
            return np.abs(y_cal - mu)
        elif self.score_type == 'cqr':
            q_lo, q_hi = self._predict_cqr_bounds(X_cal)
            if q_lo.shape != y_cal.shape:
                raise ValueError(f'CQR calibration shape mismatch: {q_lo.shape} vs {y_cal.shape}')
            return np.maximum(q_lo - y_cal, y_cal - q_hi)
        elif self.score_type == 'adaptive':
            mu = _as_finite_array(self.mu_model.predict(X_cal), 'mu_cal')
            if mu.shape != y_cal.shape:
                raise ValueError(f'mu_cal shape mismatch: {mu.shape} vs {y_cal.shape}')
            resid = np.abs(y_cal - mu)
            sigma = self._predict_sigma(X_cal)
            if sigma.shape != resid.shape:
                raise ValueError(f'sigma shape mismatch: {sigma.shape} vs {resid.shape}')
            return resid / sigma

    def calibration_labels_for_target_score(self, X: np.ndarray, target_score: float, direction: float=1.0) -> np.ndarray:
        """Construct labels whose fitted conformity score equals ``target_score``."""
        self._require_fitted()
        X = _as_finite_array(X, 'X')
        target_score = _as_finite_scalar(target_score, 'target_score')
        direction = _as_finite_scalar(direction, 'direction')
        if X.ndim != 2:
            raise ValueError(f'X must be 2D, got shape {X.shape}')
        if target_score < 0.0:
            raise ValueError('target_score must be non-negative')
        if direction == 0.0:
            raise ValueError('direction must be non-zero')
        sign = 1.0 if direction > 0.0 else -1.0
        if self.score_type == 'absolute':
            mu = _as_finite_array(self.mu_model.predict(X), 'mu')
            return mu + sign * target_score
        if self.score_type == 'adaptive':
            mu = _as_finite_array(self.mu_model.predict(X), 'mu')
            sigma = self._predict_sigma(X)
            return mu + sign * target_score * sigma
        q_lo, q_hi = self._predict_cqr_bounds(X)
        if sign > 0.0:
            return q_hi + target_score
        return q_lo - target_score

    def evaluate(self, X_cal: np.ndarray, y_cal: np.ndarray, X_test: np.ndarray, y_test: np.ndarray, delta: float, method: str='tighter') -> dict:
        """
        Full split-conformal evaluation for this score method.

        Returns coverage on clean test, average interval width, q_hat, and
        the effective alpha_prime for the chosen correction method.
        """
        precomputed = self.precompute_evaluation(X_cal, y_cal, X_test, y_test)
        return self.evaluate_precomputed(precomputed, delta, method)

    def precompute_evaluation(self, X_cal: np.ndarray, y_cal: np.ndarray, X_test: np.ndarray, y_test: np.ndarray) -> dict:
        """
        Precompute calibration scores and test predictions for repeated
        evaluation with different delta/method choices.
        """
        test_bundle = self.precompute_test_predictions(X_test, y_test)
        return self.precompute_with_test_bundle(X_cal, y_cal, test_bundle)

    def precompute_test_predictions(self, X_test: np.ndarray, y_test: np.ndarray) -> dict:
        """Cache test predictions once for repeated calibration evaluations."""
        self._require_fitted()
        X_test = _as_finite_array(X_test, 'X_test')
        y_test = _as_finite_array(y_test, 'y_test')
        if X_test.ndim != 2:
            raise ValueError(f'X_test must be 2D, got shape {X_test.shape}')
        if y_test.ndim != 1:
            raise ValueError(f'y_test must be 1D, got shape {y_test.shape}')
        if X_test.shape[0] == 0:
            raise ValueError('test data must be non-empty')
        if X_test.shape[0] != y_test.shape[0]:
            raise ValueError(f'X_test and y_test length mismatch: {X_test.shape[0]} vs {y_test.shape[0]}')
        precomputed = {'score_type': self.score_type, 'y_test': y_test}
        if self.score_type == 'absolute':
            mu = _as_finite_array(self.mu_model.predict(X_test), 'mu_test')
            if mu.shape != y_test.shape:
                raise ValueError(f'mu_test shape mismatch: {mu.shape} vs {y_test.shape}')
            precomputed['mu'] = mu
        elif self.score_type == 'cqr':
            q_lo, q_hi = self._predict_cqr_bounds(X_test)
            if q_lo.shape != y_test.shape:
                raise ValueError(f'CQR test shape mismatch: {q_lo.shape} vs {y_test.shape}')
            precomputed['q_lo'] = q_lo
            precomputed['q_hi'] = q_hi
        elif self.score_type == 'adaptive':
            mu = _as_finite_array(self.mu_model.predict(X_test), 'mu_test')
            if mu.shape != y_test.shape:
                raise ValueError(f'mu_test shape mismatch: {mu.shape} vs {y_test.shape}')
            sigma = self._predict_sigma(X_test)
            if sigma.shape != y_test.shape:
                raise ValueError(f'sigma shape mismatch: {sigma.shape} vs {y_test.shape}')
            precomputed['mu'] = mu
            precomputed['sigma'] = sigma
        return precomputed

    def precompute_with_test_bundle(self, X_cal: np.ndarray, y_cal: np.ndarray, test_bundle: dict) -> dict:
        """Attach calibration scores to cached test predictions."""
        if test_bundle.get('score_type') != self.score_type:
            raise ValueError(f"test bundle score_type mismatch: {test_bundle.get('score_type')} vs {self.score_type}")
        precomputed = dict(test_bundle)
        precomputed['scores_cal'] = self.calibration_scores(X_cal, y_cal)
        return precomputed

    def stability_components(self, X: np.ndarray) -> dict:
        """Return every fitted prediction component used in stability checks.

        CQR lower and upper quantiles are kept separate so midpoint
        cancellation cannot hide an unstable component. Adaptive location and
        scale predictions are likewise reported separately.
        """
        self._require_fitted()
        X = _as_finite_array(X, 'X_stability')
        if X.ndim != 2:
            raise ValueError(f'X_stability must be 2D, got shape {X.shape}')
        if self.score_type == 'absolute':
            return {'location': _as_finite_array(self.mu_model.predict(X), 'location')}
        if self.score_type == 'cqr':
            q_lo, q_hi = self._predict_cqr_bounds(X)
            return {'lower': q_lo, 'upper': q_hi}
        return {'location': _as_finite_array(self.mu_model.predict(X), 'location'), 'scale': self._predict_sigma(X)}

    def stability_components_from_test_bundle(self, test_bundle: dict) -> dict:
        """Reuse cached test predictions for replacement-stability checks."""
        if test_bundle.get('score_type') != self.score_type:
            raise ValueError(f"test bundle score_type mismatch: {test_bundle.get('score_type')} vs {self.score_type}")
        if self.score_type == 'absolute':
            return {'location': _as_finite_array(test_bundle['mu'], 'location')}
        if self.score_type == 'cqr':
            return {'lower': _as_finite_array(test_bundle['q_lo'], 'lower'), 'upper': _as_finite_array(test_bundle['q_hi'], 'upper')}
        return {'location': _as_finite_array(test_bundle['mu'], 'location'), 'scale': _as_finite_array(test_bundle['sigma'], 'scale')}

    def evaluate_precomputed(self, precomputed: dict, delta: float, method: str='tighter') -> dict:
        """Evaluate split-conformal metrics from cached scores/predictions."""
        if precomputed.get('score_type') != self.score_type:
            raise ValueError(f"precomputed evaluation score_type mismatch: {precomputed.get('score_type')} vs {self.score_type}")
        alpha_prime = compute_alpha_prime(self.alpha, delta, method)
        scores_cal = _as_finite_array(precomputed['scores_cal'], 'scores_cal')
        y_test = _as_finite_array(precomputed['y_test'], 'y_test')
        q_hat = compute_conformal_quantile(scores_cal, alpha_prime)
        invalid_interval_rate = 0.0
        if self.score_type == 'absolute':
            mu = _as_finite_array(precomputed['mu'], 'mu_test')
            lower, upper = (mu - q_hat, mu + q_hat)
        elif self.score_type == 'cqr':
            q_lo = _as_finite_array(precomputed['q_lo'], 'q_lo_test')
            q_hi = _as_finite_array(precomputed['q_hi'], 'q_hi_test')
            lower, upper = (q_lo - q_hat, q_hi + q_hat)
        elif self.score_type == 'adaptive':
            mu = _as_finite_array(precomputed['mu'], 'mu_test')
            sigma = _as_finite_array(precomputed['sigma'], 'sigma_test')
            lower, upper = (mu - q_hat * sigma, mu + q_hat * sigma)
        if self.score_type == 'cqr':
            valid = lower <= upper
            invalid_interval_rate = float(np.mean(~valid))
            in_interval = valid & (y_test >= lower) & (y_test <= upper)
            coverage = float(np.mean(in_interval))
            width = float(np.mean(np.maximum(upper - lower, 0.0)))
        else:
            coverage = compute_coverage(y_test, lower, upper)
            width = float(np.mean(upper - lower))
        if np.isnan(width) or np.isneginf(width):
            raise ValueError(f'interval width must be nonnegative or +infinity, got {width}')
        if width < 0.0:
            raise ValueError(f'average interval width must be non-negative, got {width}')
        return {'coverage': coverage, 'width': width, 'q_hat': float(q_hat), 'invalid_interval_rate': invalid_interval_rate, 'alpha_prime': alpha_prime, 'method': method, 'score_type': self.score_type}

    def test_point_predictions_precomputed(self, precomputed: dict) -> np.ndarray:
        """Return location predictions from a precomputed evaluation bundle."""
        if precomputed.get('score_type') != self.score_type:
            raise ValueError(f"precomputed evaluation score_type mismatch: {precomputed.get('score_type')} vs {self.score_type}")
        if self.score_type == 'cqr':
            q_lo = _as_finite_array(precomputed['q_lo'], 'q_lo_test')
            q_hi = _as_finite_array(precomputed['q_hi'], 'q_hi_test')
            return 0.5 * (q_lo + q_hi)
        return _as_finite_array(precomputed['mu'], 'mu_test')

    def test_point_predictions(self, X_test: np.ndarray) -> np.ndarray:
        """Return the location predictions used for prediction-shift metrics."""
        self._require_fitted()
        X_test = _as_finite_array(X_test, 'X_test')
        if X_test.ndim != 2:
            raise ValueError(f'X_test must be 2D, got shape {X_test.shape}')
        if self.score_type == 'cqr':
            q_lo, q_hi = self._predict_cqr_bounds(X_test)
            return 0.5 * (q_lo + q_hi)
        return _as_finite_array(self.mu_model.predict(X_test), 'mu_test')

    def predict(self, X: np.ndarray) -> np.ndarray:
        """Return location predictions or CQR interval midpoints."""
        return self.test_point_predictions(X)

    def _predict_cqr_bounds(self, X: np.ndarray) -> Tuple[np.ndarray, np.ndarray]:
        """Predict CQR bounds with pointwise sorting to prevent crossing."""
        if self.q_lo_model is None or self.q_hi_model is None:
            raise ValueError('CQR quantile models are not fitted. Call fit() first.')
        q_lo_raw = _as_finite_array(self.q_lo_model.predict(X), 'q_lo_raw')
        q_hi_raw = _as_finite_array(self.q_hi_model.predict(X), 'q_hi_raw')
        if q_lo_raw.shape != q_hi_raw.shape:
            raise ValueError(f'CQR bound shape mismatch: {q_lo_raw.shape} vs {q_hi_raw.shape}')
        return (np.minimum(q_lo_raw, q_hi_raw), np.maximum(q_lo_raw, q_hi_raw))


==> anc/experiment_code/experiments/synthetic.py <==
import numpy as np
import itertools
from scipy.optimize import minimize
from scipy.stats import qmc
from data_generation.core import generate_synthetic_data, linear_function, nonlinear_function, contaminate_mean_shift, contaminate_variance_inflate, contaminate_t_noise, contaminate_heteroscedastic
from experiments.score_engine import ScoreEngine
N_TRAIN = 5000
N_CAL = 5000
N_TEST = 10000
N_TOTAL = N_TRAIN + N_CAL + N_TEST
D = 5
SIGMA = 1.0
SYNTHETIC_NOISE_DISTRIBUTION = 'normal'
LEARNER_LAMBDA = 0.1
LEARNER_B = 20.0
LEARNER_GD_MAX_ITER = 200000
LEARNER_GD_TOL = 1e-08
LEARNER_GD_CHECK_EVERY = 10
ALPHA = 0.1
CORRECTION_DELTA_GRID = [round(0.005 * i, 3) for i in range(0, 191)]
WIDTH_REFINED_DELTA_GRID = [0.096, 0.097, 0.098, 0.099]
WIDTH_DELTA_GRID = sorted(set([round(0.005 * i, 3) for i in range(0, 23)] + WIDTH_REFINED_DELTA_GRID))
EXP5_TRAIN_DELTA_GRID = [round(0.005 * i, 3) for i in range(0, 61)]
EXP5_CAL_DELTA_GRID = WIDTH_DELTA_GRID
STABILITY_REPLACEMENT_COUNTS = tuple(range(1, 11))
SHIFT_PARAMS = (3, 5, 10, 15)
VARIANCE_INFLATE_PARAMS = (3, 5, 10, 15)
T_NOISE_DF = 3.0
T_NOISE_SCALE_PARAMS = (1, 3, 5, 10)
HETEROSCEDASTIC_SLOPE_PARAMS = (1.5, 3, 5, 8)
HETEROSCEDASTIC_INTERCEPT = 0.5
HETEROSCEDASTIC_LABEL_SLOPE = 1.5
HETEROSCEDASTIC_FEATURE_SHIFT_FACTOR = 1.0
CONTAMINATION_PARAM_CONFIGS = (('shift', SHIFT_PARAMS), ('variance_inflate', VARIANCE_INFLATE_PARAMS), ('t_noise', T_NOISE_SCALE_PARAMS), ('heteroscedastic', HETEROSCEDASTIC_SLOPE_PARAMS))
CONTAMINATION_TYPES = tuple((contam_type for contam_type, _ in CONTAMINATION_PARAM_CONFIGS))
TRAINING_WORST_CONFIG = {'linear': {'fixed_x': (-1.0, -1.0, -1.0, -1.0, -1.0), 'fixed_y': 40.0, 'feature_radius_sq': 6.0}, 'polytrig': {'fixed_x': (-1.0, -1.0, -1.0, -1.0, -1.0), 'fixed_y': -170.0, 'feature_radius_sq': 31.0}}
STRONG_PLACEMENT_REFINED_DELTA_GRID = [0.096, 0.097, 0.098, 0.099]
STRONG_PLACEMENT_CAL_DELTA_GRID = sorted(set([delta for delta in EXP5_CAL_DELTA_GRID if delta <= 0.095 + 1e-12] + STRONG_PLACEMENT_REFINED_DELTA_GRID))
PLACEMENT_MAX_DELTA = 0.095
POINT_STABILITY_DELTA_GRID = sorted(set([delta for delta in WIDTH_DELTA_GRID if delta <= PLACEMENT_MAX_DELTA + 1e-12] + [count / N_TRAIN for count in STABILITY_REPLACEMENT_COUNTS]))
_SYNTHETIC_SPLIT_CACHE = {}

def regression_function_for_model(model_type: str):
    """Return the clean regression function used by a synthetic model setting."""
    if model_type == 'linear':
        return linear_function
    if model_type == 'polytrig':
        return nonlinear_function
    raise ValueError(f'Unknown model_type: {model_type}')

def learner_kwargs_for_model(model_type: str) -> dict:
    if model_type not in ('linear', 'polytrig'):
        raise ValueError(f'Unknown model_type: {model_type}')
    return {'learner_class': 'fixed', 'feature_type': model_type, 'lam': LEARNER_LAMBDA, 'B': LEARNER_B, 'max_iter': LEARNER_GD_MAX_ITER, 'tol': LEARNER_GD_TOL, 'check_every': LEARNER_GD_CHECK_EVERY}

def fit_score_engine(score_method: str, learner_kwargs: dict, X_train: np.ndarray, y_train: np.ndarray) -> ScoreEngine:
    """Fit one score-specific engine."""
    engine = ScoreEngine(score_method, alpha=ALPHA, learner_kwargs=learner_kwargs)
    engine.fit(X_train, y_train)
    return engine

def generate_synthetic_split(model_type: str, seed: int, sigma: float=SIGMA):
    cache_key = (model_type, int(seed), float(sigma), SYNTHETIC_NOISE_DISTRIBUTION, N_TRAIN, N_CAL, N_TEST, D)
    cached = _SYNTHETIC_SPLIT_CACHE.get(cache_key)
    if cached is not None:
        return cached
    signal_function = regression_function_for_model(model_type)
    X, y = generate_synthetic_data(N_TOTAL, D, sigma, signal_function=signal_function, random_state=seed, noise_distribution=SYNTHETIC_NOISE_DISTRIBUTION)
    X_train, y_train = (X[:N_TRAIN], y[:N_TRAIN])
    X_cal, y_cal = (X[N_TRAIN:N_TRAIN + N_CAL], y[N_TRAIN:N_TRAIN + N_CAL])
    X_test, y_test = (X[N_TRAIN + N_CAL:], y[N_TRAIN + N_CAL:])
    split = (signal_function, X_train, y_train, X_cal, y_cal, X_test, y_test)
    _SYNTHETIC_SPLIT_CACHE[cache_key] = split
    return split

def apply_synthetic_contamination(contam_type: str, X_clean: np.ndarray, y_clean: np.ndarray, delta: float, param, base_signal: np.ndarray, random_state: int, base_signal_fn=None, sampling_scheme: str='bernoulli'):
    """Apply one Exp2/Exp5 synthetic contamination family to one data split."""
    if delta <= 0:
        return (X_clean, y_clean.copy(), np.array([], dtype=int))
    if contam_type == 'shift':
        _, y_mixed, indices = contaminate_mean_shift(X_clean, y_clean, delta, param, random_state=random_state, sampling_scheme=sampling_scheme)
        return (X_clean, y_mixed, indices)
    if contam_type == 'variance_inflate':
        _, y_mixed, indices = contaminate_variance_inflate(X_clean, y_clean, delta, param, SIGMA, base_signal=base_signal, random_state=random_state, sampling_scheme=sampling_scheme)
        return (X_clean, y_mixed, indices)
    if contam_type == 't_noise':
        _, y_mixed, indices = contaminate_t_noise(X_clean, y_clean, delta, T_NOISE_DF, SIGMA, base_signal=base_signal, noise_scale=param, random_state=random_state, sampling_scheme=sampling_scheme)
        return (X_clean, y_mixed, indices)
    if contam_type == 'heteroscedastic':
        X_mixed, y_mixed, indices = contaminate_heteroscedastic(X_clean, y_clean, delta, SIGMA, base_signal=base_signal, base_signal_fn=base_signal_fn, sigma_intercept=HETEROSCEDASTIC_INTERCEPT, sigma_slope=param, sigma_label_slope=HETEROSCEDASTIC_LABEL_SLOPE, feature_shift_factor=HETEROSCEDASTIC_FEATURE_SHIFT_FACTOR, random_state=random_state, sampling_scheme=sampling_scheme)
        return (X_mixed, y_mixed, indices)
    raise ValueError(f'Unknown contamination type: {contam_type}')

def _cqr_band_width(cqr_engine: ScoreEngine, X: np.ndarray) -> np.ndarray:
    """Return the fitted clean CQR base-band width at ``X``."""
    q_lo, q_hi = cqr_engine._predict_cqr_bounds(np.atleast_2d(X))
    width = np.asarray(q_hi - q_lo, dtype=float)
    if width.ndim != 1 or not np.all(np.isfinite(width)) or np.any(width < 0.0):
        raise ValueError('CQR band widths must be a finite non-negative vector')
    return width

def construct_cqr_collapse_point(cqr_engine: ScoreEngine, random_state: int, sobol_power: int=16, local_starts: int=8, diagnostics_path=None):
    """Construct a fitted-model Dirac attack that collapses the CQR band.

    The attack searches the known synthetic feature support ``[-1, 1]^5`` for
    the point with the widest fitted clean CQR band.  Its label is the midpoint
    of that band, hence its signed CQR score is minus one half of the maximal
    band width.  The construction uses only the fitted clean CQR predictor and
    the known feature support; it never evaluates the oracle regression
    function or test labels.
    """
    if cqr_engine.score_type != 'cqr':
        raise ValueError('CQR collapse-point construction requires a CQR engine')
    if not isinstance(sobol_power, int) or sobol_power <= 0:
        raise ValueError('sobol_power must be a positive integer')
    if not isinstance(local_starts, int) or local_starts <= 0:
        raise ValueError('local_starts must be a positive integer')
    d = D
    sampler = qmc.Sobol(d=d, scramble=True, seed=int(random_state))
    candidates = 2.0 * sampler.random_base2(sobol_power) - 1.0
    corners = np.asarray(list(itertools.product((-1.0, 1.0), repeat=d)), dtype=float)
    candidates = np.vstack([candidates, corners])
    widths = _cqr_band_width(cqr_engine, candidates)
    n_starts = min(local_starts, len(candidates))
    start_indices = np.argpartition(widths, -n_starts)[-n_starts:]
    best_index = int(np.argmax(widths))
    best_x = candidates[best_index].copy()
    best_width = float(widths[best_index])
    bounds = [(-1.0, 1.0)] * d
    refinements = []
    for start_index in start_indices:
        result = minimize(lambda x: -float(_cqr_band_width(cqr_engine, x)[0]), candidates[int(start_index)], method='Powell', bounds=bounds, options={'maxiter': 300, 'xtol': 1e-08, 'ftol': 1e-10})
        candidate_x = np.clip(np.asarray(result.x, dtype=float), -1.0, 1.0)
        candidate_width = float(_cqr_band_width(cqr_engine, candidate_x)[0])
        refinements.append(np.r_[candidate_x, candidate_width])
        if candidate_width > best_width:
            best_x = candidate_x
            best_width = candidate_width
    q_lo, q_hi = cqr_engine._predict_cqr_bounds(best_x[None, :])
    midpoint = float(0.5 * (q_lo[0] + q_hi[0]))
    if diagnostics_path is not None:
        np.savez_compressed(diagnostics_path, candidates=candidates, candidate_widths=widths, start_indices=start_indices, refinements=np.asarray(refinements), selected_x=best_x, selected_y=midpoint, selected_width=best_width)
    return (best_x, midpoint, best_width)


==> anc/experiment_code/output/paper/figure_index.json <==
{
  "collection": "paper",
  "figures": [
    {
      "file": "Figure_1.pdf",
      "included_in_manuscript": true,
      "description": "Manuscript figure",
      "manuscript_figure": "1",
      "sha256": "405e0da0e84bbd2a9f5d933ce4387ac6346ea89ae085447b5a7bd4843b4d246e",
      "preview": "Figure_1.png",
      "source": "output/original/Figure_1.pdf"
    },
    {
      "file": "Figure_6.pdf",
      "included_in_manuscript": true,
      "description": "Manuscript figure",
      "manuscript_figure": "6",
      "sha256": "e07bd5de799e39fce1e8dea4d2744a28bb6a626a1cb8004a76d806e4d7325d77",
      "preview": "Figure_6.png",
      "source": "output/original/Figure_6.pdf"
    },
    {
      "file": "Figure_7.pdf",
      "included_in_manuscript": true,
      "description": "Manuscript figure",
      "manuscript_figure": "7",
      "sha256": "4c7bc6a82675b5d54b4dc24139f93ad7a16273bc52d026afb45148f106f410f5",
      "preview": "Figure_7.png",
      "source": "output/original/Figure_7.pdf"
    },
    {
      "file": "Figure_8.pdf",
      "included_in_manuscript": true,
      "description": "Manuscript figure",
      "manuscript_figure": "8",
      "sha256": "538ac7a272313e8e66b39a1e5fb602eb0eb5deade63a93993d37e3480a4efca3",
      "preview": "Figure_8.png",
      "source": "output/original/Figure_8.pdf"
    },
    {
      "file": "Figure_9.pdf",
      "included_in_manuscript": true,
      "description": "Manuscript figure",
      "manuscript_figure": "9",
      "sha256": "c376ab29e853e750bb2940421a2e6dc6f720a89910080232a921df9777a0ed02",
      "preview": "Figure_9.png",
      "source": "output/original/Figure_9.pdf"
    },
    {
      "file": "Figure_10.pdf",
      "included_in_manuscript": true,
      "description": "Manuscript figure",
      "manuscript_figure": "10",
      "sha256": "6398fdabd88e28b9eb9658f94f994f0a81e85b62da19e02c06325bca47e43e60",
      "preview": "Figure_10.png",
      "source": "output/original/Figure_10.pdf"
    },
    {
      "file": "Figure_11.pdf",
      "included_in_manuscript": true,
      "description": "Manuscript figure",
      "manuscript_figure": "11",
      "sha256": "85ec998b930491a6873918adad0d7c3199c95b3124f72a73b0cf674140f3ec6e",
      "preview": "Figure_11.png",
      "source": "output/original/Figure_11.pdf"
    },
    {
      "file": "Figure_12.pdf",
      "included_in_manuscript": true,
      "description": "Manuscript figure",
      "manuscript_figure": "12",
      "sha256": "8e0ad266847db32f1e20286b4f5a5907de2441ae0b9ccc7458f6cf0cb76dba70",
      "preview": "Figure_12.png",
      "source": "output/original/Figure_12.pdf"
    },
    {
      "file": "Figure_13.pdf",
      "included_in_manuscript": true,
      "description": "Manuscript figure",
      "manuscript_figure": "13",
      "sha256": "4d6022084d3a8c4117bfa163a9b9386edf7170a0eacb1af903e1854827de9037",
      "preview": "Figure_13.png",
      "source": "output/original/Figure_13.pdf"
    },
    {
      "file": "Figure_14.pdf",
      "included_in_manuscript": true,
      "description": "Manuscript figure",
      "manuscript_figure": "14",
      "sha256": "d35456a768c1a59eee99e2b428adc1b18b140271ba2b06988bff0c140939c0f3",
      "preview": "Figure_14.png",
      "source": "output/original/Figure_14.pdf"
    },
    {
      "file": "Figure_15a.pdf",
      "included_in_manuscript": true,
      "description": "Bernoulli panel of the replacement comparison",
      "manuscript_figure": "15a",
      "sha256": "fc673a023986e2e76712e6c2fdd50dede889e4350592d4a5af55540243d02087",
      "preview": "Figure_15a.png",
      "source": "output/original/Figure_15a.pdf"
    },
    {
      "file": "Figure_15b.pdf",
      "included_in_manuscript": true,
      "description": "Fixed-count replacement in Appendix E",
      "manuscript_figure": "15b",
      "sha256": "371900490276a91003387611b401414d44085e5c05f66ff4c00616038bff1379",
      "preview": "Figure_15b.png",
      "source": "output/fixed/Figure_15b.pdf"
    },
    {
      "file": "Figure_16.pdf",
      "included_in_manuscript": true,
      "description": "Fixed-count replacement in Appendix E",
      "manuscript_figure": "16",
      "sha256": "f8c96c85d3fd0f8891e53d415621b258f2db87dc3dd023d47c36fe0783d0e9e5",
      "preview": "Figure_16.png",
      "source": "output/fixed/Figure_16.pdf"
    },
    {
      "file": "Figure_3a.pdf",
      "included_in_manuscript": true,
      "description": "Main-text layout",
      "manuscript_figure": "3a",
      "sha256": "ef7503b1365858d928b349a4500047b6629827da2e6763236dff971b6bfeddaa",
      "preview": "Figure_3a.png",
      "source": "output/manuscript/Figure_3a.pdf"
    },
    {
      "file": "Figure_3b.pdf",
      "included_in_manuscript": true,
      "description": "Main-text layout",
      "manuscript_figure": "3b",
      "sha256": "41a2436493b1931de008c293db17562dec07bc4559c3944a0e73c4a4d89edb86",
      "preview": "Figure_3b.png",
      "source": "output/manuscript/Figure_3b.pdf"
    },
    {
      "file": "Figure_4a.pdf",
      "included_in_manuscript": true,
      "description": "Main-text layout",
      "manuscript_figure": "4a",
      "sha256": "2a19259dab4b29b7d7b4590d78fc80bba1bcbe50ce2ee6a4c822225b904ba925",
      "preview": "Figure_4a.png",
      "source": "output/manuscript/Figure_4a.pdf"
    },
    {
      "file": "Figure_4b.pdf",
      "included_in_manuscript": true,
      "description": "Main-text layout",
      "manuscript_figure": "4b",
      "sha256": "fe93877f435f1502bc49260e290219c82374e208c1aa5dc851917c572a4fa7e9",
      "source": "output/manuscript/Figure_4b.pdf"
    },
    {
      "file": "Figure_5.pdf",
      "included_in_manuscript": true,
      "description": "Main-text layout",
      "manuscript_figure": "5",
      "sha256": "984f49deeea519ac17a08142be4bd47c455795e226fa58efa1a158caf09375b5",
      "preview": "Figure_5.png",
      "source": "output/manuscript/Figure_5.pdf"
    },
    {
      "file": "Figure_2.pdf",
      "included_in_manuscript": true,
      "description": "Main-text layout",
      "manuscript_figure": "2",
      "sha256": "48ab4b02434e9fbf077cc7d800f095a6b79080fec6c316ccf35f0f37bf541091",
      "preview": "Figure_2.png",
      "source": "output/manuscript/Figure_2.pdf"
    }
  ]
}


==> anc/experiment_code/plotting/__init__.py <==
"""Shared plotting environment."""
import os
from pathlib import Path

os.environ.setdefault('MPLCONFIGDIR', str(Path(__file__).resolve().parents[1] / '.cache/matplotlib'))


==> anc/experiment_code/plotting/contour.py <==
from __future__ import annotations
from pathlib import Path
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from matplotlib.ticker import MultipleLocator, PercentFormatter
from plotting.surface import color_norm
from plotting.style import HEATMAP_WIDTH_CMAP, JOINT_LENGTH_PANEL_AXES_BOTTOM, JOINT_LENGTH_PANEL_AXES_TOP, JOINT_LENGTH_PANEL_FIGSIZE, apply_manuscript_typography, set_iclr_plot_context
ALPHA = 0.1
COLOR_MAX = 30.0
FILL_LEVELS = [0.0, 0.25, 0.5, 0.75, 1.0, 1.5, 2.0, 3.0, 5.0, 7.5, 10.0, 15.0, 20.0, 25.0, COLOR_MAX]
PACKAGE_ROOT = Path(__file__).resolve().parents[1]
DEFAULT_DATA = PACKAGE_ROOT / 'data' / 'joint_contamination' / 'absolute.csv'
DEFAULT_OUTPUT = PACKAGE_ROOT / 'main' / 'joint_contamination_contour.pdf'

def read_surface(source: Path) -> tuple[np.ndarray, np.ndarray, np.ndarray]:
    """Read and validate the rectangular absolute-score surface."""
    source = Path(source)
    if not source.is_file():
        raise FileNotFoundError(source)
    frame = pd.read_csv(source)
    required = {'delta_train', 'delta_cal', 'length_deviation_mean'}
    if (missing := (required - set(frame.columns))):
        raise ValueError(f'joint-contamination data are missing {sorted(missing)}')
    if frame.duplicated(['delta_train', 'delta_cal']).any():
        raise ValueError('joint-contamination data contain duplicate grid points')
    matrix = frame.pivot(index='delta_cal', columns='delta_train', values='length_deviation_mean').sort_index(axis=0).sort_index(axis=1)
    if matrix.isna().any().any():
        raise ValueError('joint-contamination grid is incomplete')
    train_grid, cal_grid = np.meshgrid(matrix.columns.to_numpy(dtype=float), matrix.index.to_numpy(dtype=float))
    values = matrix.to_numpy(dtype=float)
    if not np.isfinite(values).all():
        raise ValueError('joint-contamination grid contains non-finite values')
    if not np.any(np.isclose(cal_grid[:, 0], ALPHA)):
        raise ValueError('joint-contamination grid does not contain delta_2=alpha')
    return (train_grid, cal_grid, values)

def plot_joint_contamination_contour(source: Path=DEFAULT_DATA, output_path: Path=DEFAULT_OUTPUT) -> Path:
    """Generate the contour alternative without replacing the 3D surface."""
    train_grid, cal_grid, values = read_surface(source)
    output_path = Path(output_path)
    set_iclr_plot_context()
    fig, ax = plt.subplots(figsize=JOINT_LENGTH_PANEL_FIGSIZE)
    norm = color_norm(COLOR_MAX, low_color_fraction=0.68)
    filled = ax.contourf(train_grid, cal_grid, values, levels=FILL_LEVELS, cmap=HEATMAP_WIDTH_CMAP, norm=norm, extend='max')
    label_positions = {0.5: (0.04, 0.03), 1.0: (0.08, 0.026), 2.0: (0.12, 0.026), 5.0: (0.17, 0.047), 10.0: (0.22, 0.064), 20.0: (0.27, 0.086)}
    for level, position in label_positions.items():
        contour = ax.contour(train_grid, cal_grid, values, levels=[level], colors='black', linewidths=0.42, alpha=0.42)
        ax.clabel(contour, levels=[level], inline=True, inline_spacing=7, fmt={level: f'{level:g}'}, fontsize=8.5, manual=[position])
    ax.axhspan(ALPHA, 0.11, facecolor='none', edgecolor='white', hatch='////', linewidth=0.0, zorder=6)
    ax.axhline(ALPHA, color='black', linestyle='--', linewidth=0.7, zorder=7)
    ax.text(0.15, 0.105, '$\\delta_2\\geq\\alpha=0.1$: unbounded', color='white', fontsize=10.0, ha='center', va='center', bbox={'facecolor': '#081d58', 'edgecolor': 'none', 'alpha': 0.86, 'pad': 0.7}, zorder=8)
    ax.set_xlim(0.0, 0.3)
    ax.set_ylim(0.0, 0.11)
    ax.set_xticks([0.0, 0.1, 0.2, 0.3])
    ax.set_yticks([0.0, 0.05, 0.1])
    ax.xaxis.set_minor_locator(MultipleLocator(0.05))
    ax.yaxis.set_minor_locator(MultipleLocator(0.01))
    ax.xaxis.set_major_formatter(PercentFormatter(1.0, decimals=0))
    ax.yaxis.set_major_formatter(PercentFormatter(1.0, decimals=0))
    ax.tick_params(which='minor', length=2.0, width=0.4)
    ax.set_xlabel('Training contamination $\\delta_1$')
    ax.set_ylabel('Calibration contamination $\\delta_2$')
    ax.xaxis.label.set_fontsize(12.0)
    ax.yaxis.label.set_fontsize(12.0)
    ax.tick_params(axis='both', which='major', labelsize=9.0)
    colorbar = fig.colorbar(filled, ax=ax, fraction=0.055, pad=0.025, ticks=[0.0, 0.5, 2.0, 5.0, 10.0, 20.0, COLOR_MAX])
    colorbar.set_label('Length Deviation')
    colorbar.ax.yaxis.label.set_fontsize(11.5)
    colorbar.ax.tick_params(pad=1.0, labelsize=8.5)
    apply_manuscript_typography(fig)
    axes_height = JOINT_LENGTH_PANEL_AXES_TOP - JOINT_LENGTH_PANEL_AXES_BOTTOM
    ax.set_position([0.15, JOINT_LENGTH_PANEL_AXES_BOTTOM, 0.64, axes_height])
    colorbar.ax.set_position([0.82, JOINT_LENGTH_PANEL_AXES_BOTTOM, 0.035, axes_height])
    output_path.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(output_path, bbox_inches=None, pad_inches=0)
    plt.close(fig)
    return output_path


==> anc/experiment_code/plotting/contour_triptych.py <==
from pathlib import Path
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator, PercentFormatter
from matplotlib.text import Text
from plotting.surface import SCORES, SCORE_LABELS, color_norm, dense_color_ticks, _surface_arrays
from plotting.style import HEATMAP_WIDTH_CMAP, ICLR_TEXT_WIDTH, apply_manuscript_typography, set_iclr_plot_context

def plot(frame, destination):
    frames={score:_surface_arrays(frame[frame.score.eq(score)]) for score in SCORES}
    set_iclr_plot_context()
    plt.rcParams['savefig.bbox'] = None
    plt.rcParams['hatch.linewidth'] = 0.5
    fig, axes = plt.subplots(1, 3, figsize=(ICLR_TEXT_WIDTH, 2.5), sharex=True, sharey=True)
    fig.subplots_adjust(left=0.115, right=0.835, bottom=0.265, top=0.835, wspace=0.28)
    norm = color_norm(200.0, low_color_fraction=0.65)
    levels = [0, 0.25, 0.5, 0.75, 1, 1.5, 2, 3, 5, 7.5, 10, 15, 20, 30, 40, 80, 120, 160, 200]
    label_positions = {0.5: (0.040, 0.030), 2.0: (0.120, 0.026),
                       5.0: (0.170, 0.047), 10.0: (0.220, 0.064), 20.0: (0.270, 0.086)}

    for ax, score in zip(axes, SCORES):
        x, y, z = frames[score]
        filled = ax.contourf(x, y, z, levels=levels, cmap=HEATMAP_WIDTH_CMAP, norm=norm, extend='neither')
        # Matching polygon edges avoids PDF-viewer hairline seams between adjacent fills.
        filled.set_edgecolor('face')
        filled.set_linewidth(0.15)
        for level, position in label_positions.items():
            lines = ax.contour(x, y, z, levels=[level], colors='black', linewidths=0.42, alpha=0.42)
            ax.clabel(lines, levels=[level], inline=True, inline_spacing=4,
                      fmt={level: f'{level:g}'}, fontsize=7, manual=[position])
        # As in Figure 4b, hatching concerns the distribution-uniform theoretical bound;
        # all observed finite means remain drawn underneath it.
        ax.axhspan(0.1, 0.11, facecolor='none', edgecolor='white', hatch='////', linewidth=0, zorder=6)
        ax.axhline(0.1, color='black', linestyle='--', linewidth=0.65, zorder=7)
        ax.text(0.15, 0.105, 'no uniform bound', ha='center', va='center',
                fontsize=6.5, color='white', zorder=8,
                bbox=dict(facecolor='#081d58', edgecolor='none', pad=0.6))
        ax.set(xlim=(0, 0.3), ylim=(0, 0.11), xticks=[0, 0.1, 0.2, 0.3], yticks=[0, 0.05, 0.1])
        ax.xaxis.set_minor_locator(MultipleLocator(0.05))
        ax.yaxis.set_minor_locator(MultipleLocator(0.01))
        ax.xaxis.set_major_formatter(PercentFormatter(1, decimals=0))
        ax.yaxis.set_major_formatter(PercentFormatter(1, decimals=0))
        ax.tick_params(which='minor', length=2, width=0.4)
        ax.tick_params(which='major', labelsize=7, pad=2)
        ax.set_title(SCORE_LABELS[score], fontsize=11, pad=6)
        ax.grid(False)
        
        

    axes[0].set_ylabel(r'Calibration contamination $\delta_2$', fontsize=10)
    fig.supxlabel(r'Training contamination $\delta_1$', x=0.475, y=0.095, fontsize=10)
    cax = fig.add_axes([0.863, 0.265, 0.025, 0.570])
    colorbar = fig.colorbar(filled, cax=cax, ticks=dense_color_ticks(200.0))
    colorbar.set_label('Length deviation', fontsize=10, labelpad=4)
    colorbar.ax.tick_params(labelsize=7, pad=2, length=2.5)
    apply_manuscript_typography(fig)

    fig.canvas.draw()
    renderer = fig.canvas.get_renderer()
    outside = []
    for artist in fig.findobj(Text):
        if not artist.get_visible() or not artist.get_text().strip():
            continue
        extent = artist.get_window_extent(renderer)
        if extent.x0 < -1 or extent.y0 < -1 or extent.x1 > fig.bbox.width + 1 or extent.y1 > fig.bbox.height + 1:
            outside.append(artist.get_text())
    assert not outside, outside

    pdf = Path(destination)
    png = pdf.with_suffix('.png')
    fig.savefig(pdf, bbox_inches=None, pad_inches=0, metadata={'CreationDate': None, 'ModDate': None})
    fig.savefig(png, dpi=300, bbox_inches=None, pad_inches=0)
    plt.close(fig)


==> anc/experiment_code/plotting/diagnostics.py <==
from __future__ import annotations
from pathlib import Path
import matplotlib.pyplot as plt
from matplotlib.ticker import PercentFormatter
import numpy as np
import pandas as pd
from plotting.style import format_delta_axis_percent, mark_calibration_threshold, COLORBLIND_PALETTE, apply_manuscript_typography, set_iclr_plot_context
SMALL_FIGSIZE = (3.25, 2.55)

def _fit_through_origin(delta: np.ndarray, eta: np.ndarray) -> dict:
    keep = np.isfinite(delta) & np.isfinite(eta) & (delta > 0.0)
    delta = np.asarray(delta, dtype=float)[keep]
    eta = np.asarray(eta, dtype=float)[keep]
    if len(delta) < 2:
        raise ValueError('L estimation requires at least two positive deltas')
    slope = float(np.dot(delta, eta) / np.dot(delta, delta))
    fitted = slope * delta
    residual = eta - fitted
    sse = float(np.dot(residual, residual))
    centered_sst = float(np.dot(eta - eta.mean(), eta - eta.mean()))
    return {'slope': slope, 'r2': 1.0 - sse / centered_sst if centered_sst > 0.0 else np.nan}

def plot_l_estimate(data_dir: Path, output_path: Path) -> Path:
    """Recreate the nonlinear point-leverage least-squares L panel."""
    curve = pd.read_csv(Path(data_dir) / 'curve_summary.csv').sort_values('rho')
    estimates = pd.read_csv(Path(data_dir) / 'L_estimates.csv')
    required_curve = {'rho', 'eta_mean', 'eta_std'}
    required_estimates = {'L_slope'}
    if (missing := (required_curve - set(curve.columns))):
        raise ValueError(f'L curve is missing {sorted(missing)}')
    if (missing := (required_estimates - set(estimates.columns))):
        raise ValueError(f'L estimates are missing {sorted(missing)}')
    delta = curve['rho'].to_numpy(dtype=float)
    eta = curve['eta_mean'].to_numpy(dtype=float)
    eta_std = curve['eta_std'].to_numpy(dtype=float)
    fit = _fit_through_origin(delta, eta)
    if not np.isclose(fit['slope'], estimates['L_slope'].mean(), atol=1e-10):
        raise ValueError('mean-curve and repetition-mean L estimates disagree')
    set_iclr_plot_context()
    plt.rcParams['savefig.bbox'] = None
    fig, ax = plt.subplots(figsize=SMALL_FIGSIZE)
    ax.plot(delta, eta, color=COLORBLIND_PALETTE[0], linewidth=1.1, label='Empirical $\\eta(\\delta_1)$')
    ax.fill_between(delta, eta - eta_std, eta + eta_std, color=COLORBLIND_PALETTE[0], alpha=0.16, linewidth=0.0)
    ax.plot(delta, fit['slope'] * delta, color=COLORBLIND_PALETTE[1], linestyle='--', linewidth=1.0, label='Linear fit')
    ax.text(0.97, 0.05, f"$\\widehat\\eta(\\delta_1)={fit['slope']:.3g}\\,\\delta_1$\n$R^2={fit['r2']:.3f}$", transform=ax.transAxes, ha='right', va='bottom', fontsize=6.5)
    ax.set_xlabel('Training contamination $\\delta_1$')
    ax.set_ylabel('$\\Delta(\\delta_1,Q_1)$')
    ax.xaxis.set_major_formatter(PercentFormatter(1.0, decimals=0))
    ax.set_xlim(float(delta.min()), float(delta.max()))
    ax.grid(True, alpha=0.22, linewidth=0.45)
    ax.legend(frameon=False, fontsize=6.2, loc='upper left')
    apply_manuscript_typography(fig)
    fig.tight_layout(pad=0.5)
    output_path = Path(output_path)
    output_path.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(output_path, bbox_inches=None)
    plt.close(fig)
    return output_path

def _linear_r0_fit(frame: pd.DataFrame) -> dict:
    delta = frame['delta_cal'].to_numpy(dtype=float)
    values = frame['r0_hat'].to_numpy(dtype=float)
    design = np.column_stack([np.ones_like(delta), delta])
    intercept, slope = np.linalg.lstsq(design, values, rcond=None)[0]
    fitted = intercept + slope * delta
    residual = values - fitted
    sse = float(np.dot(residual, residual))
    centered = values - values.mean()
    sst = float(np.dot(centered, centered))
    return {'intercept': float(intercept), 'slope': float(slope), 'fitted': fitted, 'r2': 1.0 - sse / sst if sst > 0.0 else np.nan}

def plot_r0_estimate(source: Path, output_path: Path) -> Path:
    """Recreate the nonlinear Gaussian r0(delta_2) panel."""
    frame = pd.read_csv(source)
    required = {'model', 'delta_cal', 'r0_hat'}
    if (missing := (required - set(frame.columns))):
        raise ValueError(f'r0 data are missing {sorted(missing)}')
    displayed = [frame['r0_hat'].to_numpy(dtype=float)]
    for model in ('linear', 'polytrig'):
        model_frame = frame[frame['model'] == model].sort_values('delta_cal')
        if not model_frame.empty:
            displayed.append(_linear_r0_fit(model_frame)['fitted'])
    displayed_values = np.concatenate(displayed)
    lower = min(0.0, float(displayed_values.min()))
    upper = float(displayed_values.max())
    span = max(upper - lower, 1e-08)
    y_limits = (lower - 0.03 * span, upper + 0.08 * span)
    data = frame[frame['model'] == 'polytrig'].sort_values('delta_cal')
    if data.empty:
        raise ValueError('nonlinear r0 data are missing')
    fit = _linear_r0_fit(data)
    delta = data['delta_cal'].to_numpy(dtype=float)
    values = data['r0_hat'].to_numpy(dtype=float)
    set_iclr_plot_context()
    plt.rcParams['savefig.bbox'] = None
    fig, ax = plt.subplots(figsize=(SMALL_FIGSIZE[0], 2.78))
    ax.plot(delta, values, color=COLORBLIND_PALETTE[0], linewidth=1.0, label='Estimated $\\widehat r_0(\\delta_2)$')
    ax.plot(delta, fit['fitted'], color=COLORBLIND_PALETTE[1], linestyle='--', linewidth=0.9, label='Linear fit')
    ax.text(0.03, 0.05, f"$\\widehat r_0={fit['intercept']:.3g}{fit['slope']:+.3g}\\,\\delta_2$\n$R^2={fit['r2']:.3f}$", transform=ax.transAxes, ha='left', va='bottom', fontsize=6.2)
    ax.set_xlabel('Calibration contamination $\\delta_2$')
    ax.set_ylabel('Estimated density lower bound $\\widehat r_0(\\delta_2)$')
    ax.yaxis.set_label_coords(-0.19, 0.5)
    ax.set_xlim(0.0, 0.1)
    ax.set_ylim(*y_limits)
    ax.margins(x=0)
    format_delta_axis_percent(ax, 0.05)
    mark_calibration_threshold(ax, 0.1, label=None)
    ax.grid(True, alpha=0.22, linewidth=0.45)
    ax.legend(frameon=False, fontsize=6.1, loc='upper right')
    apply_manuscript_typography(fig)
    fig.tight_layout(pad=0.65, rect=(0.035, 0.035, 0.99, 0.965))
    output_path = Path(output_path)
    output_path.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(output_path, bbox_inches=None)
    plt.close(fig)
    return output_path


==> anc/experiment_code/plotting/figure_index.py <==
"""Map stable renderer keys to manuscript figure numbers and additional views."""
from pathlib import Path
import hashlib
import json
import shutil

# Renderer keys identify plotting routines; exported names follow the manuscript.
FIGURE_NUMBERS = {
    '1': '1', '2a': '3a', '2b': '3b', '3a': '4a', '3b': '4b',
    '4': '5', '5': '6', '5_2D': '2', '6': '7', '7': '8',
    '8': '9', '9': '10', '10': '11', '11': '12', '12': '13', '13': '14',
}
MAIN_LAYOUT_KEYS = {'2a', '2b', '3a', '3b', '4', '5_2D'}


def exports(collection):
    """Return (renderer key, filename stem, manuscript use, description) rows."""
    rows = []
    if collection == 'manuscript':
        for key in sorted(MAIN_LAYOUT_KEYS):
            rows.append((key, f'Figure_{FIGURE_NUMBERS[key]}', True, 'Main-text layout'))
    elif collection == 'original':
        for key, number in FIGURE_NUMBERS.items():
            used = key not in MAIN_LAYOUT_KEYS
            note = 'Manuscript figure' if used else 'Additional layout; use output/manuscript for the main text'
            rows.append((key, f'Figure_{number}', used, note))
        rows.append(('3a', 'Figure_15a', True, 'Bernoulli panel of the replacement comparison'))
    elif collection == 'fixed':
        for key, number in FIGURE_NUMBERS.items():
            if key in {'3a', '4'}:
                stem = 'Figure_15b' if key == '3a' else 'Figure_16'
                rows.append((key, stem, True, 'Fixed-count replacement in Appendix E'))
            else:
                rows.append((key, f'Additional_Figure_{number}_fixed', False,
                             f'Additional fixed-count counterpart of Figure {number}; not included in the manuscript'))
    else:
        raise ValueError(f'Unknown figure collection: {collection}')
    assert len({row[1] for row in rows}) == len(rows)
    return rows


def sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def publish(staging, destination, collection):
    """Export PDFs and available previews without changing their contents."""
    staging, destination = Path(staging), Path(destination)
    rows = exports(collection)
    expected = {f'Figure_{row[0]}.pdf' for row in rows}
    actual = {p.name for p in staging.glob('*.pdf')}
    if actual != expected:
        raise RuntimeError(f'Incomplete {collection} figures: missing {expected - actual}, unexpected {actual - expected}')
    destination.mkdir(parents=True, exist_ok=True)
    records = []
    planned = set()
    for key, stem, used, note in rows:
        record = dict(file=stem + '.pdf', included_in_manuscript=used, description=note,
                      manuscript_figure=stem.removeprefix('Figure_') if used else None)
        for suffix in ('.pdf', '.png'):
            source = staging / f'Figure_{key}{suffix}'
            if source.exists():
                target = destination / (stem + suffix)
                shutil.copyfile(source, target)
                planned.add(target.name)
                assert sha(source) == sha(target)
                if suffix == '.pdf':
                    record['sha256'] = sha(target)
                else:
                    record['preview'] = target.name
        records.append(record)
    # Only remove known generated image names; preserve unrelated user files.
    managed_stems = {f'Figure_{key}' for key in FIGURE_NUMBERS}
    for kind in ('original', 'fixed', 'manuscript'):
        managed_stems.update(row[1] for row in exports(kind))
    for stem in managed_stems:
        for suffix in ('.pdf', '.png'):
            path = destination / (stem + suffix)
            if path.name not in planned and path.is_file():
                path.unlink()
    if (staging / 'data').is_dir():
        shutil.copytree(staging / 'data', destination / 'data', dirs_exist_ok=True)
    if (staging / 'layout_validation.json').is_file():
        validation = json.loads((staging / 'layout_validation.json').read_text())
        names = {f'Figure_{key}.pdf': stem + '.pdf' for key, stem, _, _ in rows}
        for record in validation['figures']:
            record['file'] = names[record['file']]
        (destination / 'layout_validation.json').write_text(json.dumps(validation, indent=2) + '\n')
    (destination / 'figure_index.json').write_text(json.dumps(
        dict(collection=collection, figures=records), indent=2) + '\n')
    return records


==> anc/experiment_code/plotting/figures.py <==
"""Generate conformal prediction figures from aggregated experiment results."""
from experiments.protocol import *
import argparse, shutil
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.ticker import PercentFormatter, MaxNLocator, ScalarFormatter
import plotting.panels as pp
import plotting.diagnostics as sp
import plotting.surface as js
import plotting.contour as jc
import plotting.placement_style as pl
from plotting.style import set_iclr_plot_context, COLORBLIND_PALETTE, HEATMAP_WIDTH_CMAP, ICLR_TEXT_WIDTH
from experiments.metrics import quantile
from experiments.aggregate import summarize
OUT = ROOT / 'output/original'
DATA = OUT / 'data'
RUN = ROOT / 'runs/original'
RESULTS = ROOT / 'results/original'
MODE = 'original'
FIGURES = {}
HIST = []
LABELS = dict(pp.CONTAM_LABELS, heteroscedastic='Covariate shift +\nheteroscedastic noise')

def save(fig, num, normalize=False):
    if normalize:
        pp.apply_manuscript_typography(fig)
    if num in {'12', '13'} and fig._supylabel is not None:
        fig._supylabel.set_x(0.012)
    fig.canvas.draw()
    renderer = fig.canvas.get_renderer()
    for ax in fig.axes:
        if 'Covariate shift' in ax.get_title() or ax.get_title() == 'Heteroscedastic':
            ax.set_title(LABELS['heteroscedastic'], fontsize=min(8.5, ax.title.get_fontsize()))
            for _ in range(12):
                if ax.title.get_window_extent(renderer).width <= ax.get_window_extent(renderer).width * 1.08:
                    break
                ax.title.set_fontsize(ax.title.get_fontsize() * 0.94)
    OUT.mkdir(exist_ok=True)
    fig.savefig(OUT / f'Figure_{num}.pdf', bbox_inches=None, pad_inches=0)
    fig.savefig(OUT / f'Figure_{num}.png', dpi=220, bbox_inches=None, pad_inches=0)
    FIGURES[num] = dict(figure=num, size_inches=list(fig.get_size_inches()), axes=[dict(xlim=list(ax.get_xlim()), ylim=list(ax.get_ylim()), xscale=ax.get_xscale(), yscale=ax.get_yscale()) for ax in fig.axes])
    plt.close(fig)

def read(name):
    return pd.read_csv(RESULTS / f'{name}_summary.csv')

def prepared_data():
    DATA.mkdir(parents=True, exist_ok=True)
    for name in ['trends', 'dirac', 'correction']:
        frame = read(name)
        for (dataset, score), group in frame.groupby(['dataset', 'score']):
            dest = DATA / 'length_trend' / ('synthetic' if dataset == 'synthetic' else f'real/{dataset}') / score
            dest.mkdir(parents=True, exist_ok=True)
            if name == 'trends':
                for family, g in group.groupby('family'):
                    g = g.rename(columns={'delta_cal': 'delta', 'param': 'contam_param' if dataset == 'synthetic' else 'multiplier'})
                    g.to_csv(dest / f'{family}.csv', index=False)
            else:
                group.to_csv(dest / f'{name}.csv', index=False)

def dirac_curve(dataset, score):
    frame = read('dirac')
    g = frame[(frame.dataset == dataset) & (frame.score == score) & (frame.delta_cal < ALPHA)].sort_values('delta_cal').copy()
    g['dirac_upper'] = g.length_deviation_mean + g.length_deviation_std
    return g

def setup():
    set_iclr_plot_context()
    plt.rcParams['savefig.bbox'] = None
    pp.CONTAM_LABELS.update(LABELS)
    pp.STABILITY_FAMILY_LABELS['heteroscedastic'] = LABELS['heteroscedastic']
    pp._dirac_calibration_upper_frame = lambda root, score: dirac_curve('synthetic', score)
    pp._real_dirac_calibration_upper_frame = lambda root, dataset, score: dirac_curve(dataset, score)

def wrap_original(fn, num, *args, **kwargs):
    old = pp._save
    pp._save = lambda fig, *a, **kw: save(fig, num, kw.get('normalize_typography', True))
    try:
        fn(*args, **kwargs)
    finally:
        pp._save = old

def histogram_panel(dataset, score, family):
    directory = RUN / ('synthetic/synthetic' if dataset == 'synthetic' else f'real/{dataset}') / 'rep00'
    a = np.load(directory / f'{score}_scores.npz')
    param = CFG['distribution_panels']['severity'][family]
    pi = PARAMS[family].index(param)
    clean = a['clean']
    pure = a[f'{family}_{pi}_scores']
    mask = choose_mask(a[family + '_mask_u'], 0.1)
    mixed = np.where(mask, pure, clean)
    qc = quantile(clean)[0]
    qm = quantile(mixed)[0]
    display = pp._score_axis_range([clean, pure, mixed], family, [qc, qm])
    bins = np.histogram_bin_edges(np.r_[clean, pure, mixed], bins=40, range=display)
    n0 = np.histogram(mixed[~mask], bins)[0]
    nq = np.histogram(mixed[mask], bins)[0]
    bw = np.diff(bins)
    total = len(mixed)
    density = (n0 + nq) / (total * bw)
    frame = pd.DataFrame(dict(dataset=dataset, score_method=score, contam_type=family, delta_mix=0.1, bin_left=bins[:-1], bin_right=bins[1:], score=(bins[:-1] + bins[1:]) / 2, clean_component_density=n0 / (total * bw), contamination_component_density=nq / (total * bw), mixture_density=density, clean_quantile=qc, mixture_quantile=qm, quantile_difference=qm - qc, n_clean_origin=int((~mask).sum()), n_contamination_origin=int(mask.sum()), n_mixture_scores=total, n_displayed=int((n0 + nq).sum()), n_outside_range=int(total - (n0 + nq).sum()), rep=0))
    assert np.isclose(np.sum(density * bw), (n0 + nq).sum() / total)
    HIST.append(frame)
    return frame

def figure1():
    a = np.load(RUN / 'real/abalone/rep00/absolute_scores.npz')
    c = a['clean']
    u = a['shift_mask_u']
    m = np.where(choose_mask(u, 0.1), a['shift_1_scores'], c)
    q0 = quantile(c)[0]
    q1 = quantile(m)[0]
    fig, ax = plt.subplots(figsize=(3.65, 1.96))
    bins = np.linspace(0, 8, 41)
    for values, color, label in [(c, COLORBLIND_PALETTE[0], 'Clean'), (m, COLORBLIND_PALETTE[1], 'Contaminated')]:
        h = np.histogram(values, bins)[0] / (len(values) * np.diff(bins))
        ax.bar(bins[:-1], h, width=np.diff(bins), align='edge', alpha=0.82, color=color, label=label, linewidth=0)
    ax.axvline(q0, color=COLORBLIND_PALETTE[0], ls='--', lw=1, label='Clean quantile')
    ax.axvline(q1, color=COLORBLIND_PALETTE[1], ls=':', lw=1, label='Contaminated quantile')
    top = ax.get_ylim()[1]
    ax.text(q0 - 0.1, top * 0.86, f'{q0:.2f}', ha='right', color=COLORBLIND_PALETTE[0], fontsize=9)
    ax.text(q1 + 0.15, top * 0.86, f'{q1:.2f}', color=COLORBLIND_PALETTE[1], fontsize=9)
    ax.annotate('', xy=(q0, top * 0.41), xytext=(q1, top * 0.41), arrowprops=dict(arrowstyle='<->', color='.25', lw=1))
    ax.text((q0 + q1) / 2, top * 0.47, f'{q1 - q0:.2f}', ha='center', fontsize=9)
    handles, labels = ax.get_legend_handles_labels()
    order = ['Clean', 'Contaminated', 'Clean quantile', 'Contaminated quantile']
    ax.legend([handles[labels.index(s)] for s in order], order, loc='upper right', fontsize=7.1, title=('Fixed-fraction' if MODE == 'fixed' else 'Bernoulli') + ' mean shift\n' + f'$\\delta_2=0.1,\\ n_Q={int(choose_mask(u, 0.1).sum())}/{len(u)}$', title_fontsize=6.8)
    ax.set(xlim=(0, 8), ylim=(0, top), xlabel='Score', ylabel='Density')
    ax.set_xticks([0, 2, 4, 6, 8])
    ax.set_yticks([0, 0.5, 1, 1.5])
    ax.grid(True, alpha=0.22, lw=0.45)
    fig.subplots_adjust(left=0.15, right=0.98, bottom=0.24, top=0.98)
    save(fig, '1')
    dump(DATA / 'figure1.json', dict(q_clean=q0, q_mixture=q1, n_replaced=int(choose_mask(u, 0.1).sum()), bins=bins.tolist(), outside_clean=int(((c < 0) | (c > 8)).sum()), outside_mixed=int(((m < 0) | (m > 8)).sum())))

def small_figures():
    dest = DATA / 'L_estimation'
    dest.mkdir(exist_ok=True)
    g = read('learner').rename(columns={'eta_mean': 'eta_mean', 'eta_std': 'eta_std'})
    g.to_csv(dest / 'curve_summary.csv', index=False)
    shutil.copy2(RESULTS / 'learner_slopes.csv', dest / 'L_estimates.csv')
    sp.plot_l_estimate(dest, OUT / 'Figure_2a.pdf')
    r = read('density')
    r['r0_hat'] = r.r0_hat_mean
    r.to_csv(DATA / 'density.csv', index=False)
    sp.plot_r0_estimate(DATA / 'density.csv', OUT / 'Figure_2b.pdf')
    for num in ['2a', '2b']:
        import subprocess
        subprocess.run(['pdftoppm', '-scale-to', '1500', '-png', '-singlefile', str(OUT / f'Figure_{num}.pdf'), str(OUT / f'Figure_{num}')], check=True)
        FIGURES[num] = dict(figure=num, source='plotting/diagnostics.py')

def placement():
    g = read('joint')
    g = g[g.score.eq('absolute')]
    r = read('density').sort_values('delta_cal')
    fig, ax = plt.subplots(figsize=pl.JOINT_LENGTH_PANEL_FIGSIZE)
    for name, color, column, condition in [('Training only', '#0072B2', 'delta_train', g.delta_cal.eq(0)), ('Calibration only', '#D55E00', 'delta_cal', g.delta_train.eq(0) & g.delta_cal.lt(0.1))]:
        s = g[condition & g[column].gt(0)].sort_values(column)
        assert s.length_deviation_mean.gt(0).all(), 'Log plot requires positive deviations'
        ax.plot(s[column], s.length_deviation_mean, color=color, lw=1, marker='.', markersize=2.8, markerfacecolor='black', markeredgewidth=0, label=name)
    r = r[r.delta_cal.gt(0)]
    ax.plot(r.delta_cal, r.width_plugin_reference_mean, color='#D55E00', ls='--', alpha=0.6, lw=0.9)
    idx = (r.delta_cal - 0.065).abs().idxmin()
    ax.annotate('$\\frac{2\\delta_2(1-\\alpha)}{(1-\\delta_2)\\widehat r_0(\\delta_2)}$', xy=(r.loc[idx, 'delta_cal'], r.loc[idx, 'width_plugin_reference_mean']), xytext=(0.2, 0.7), textcoords='axes fraction', color='#D55E00', fontsize=11, arrowprops=dict(arrowstyle='->', color='#D55E00', lw=0.65))
    ax.set(xscale='log', yscale='log', xlim=(0.005, 0.3), ylim=(0.005217899848888641, 300.0), xlabel='Contamination level $\\delta$', ylabel='Length deviation')
    ax.axvline(0.1, color='black', ls=(0, (1, 4)), lw=0.55)
    ax.text(0.103, 0.016, '$\\alpha=0.1$', fontsize=9)
    ax.legend(loc='upper left', fontsize=9, frameon=True, edgecolor='none')
    ax.grid(True, alpha=0.22, lw=0.45)
    ax.set_position([0.15, 0.18, 0.82, 0.76])
    save(fig, '3a')

def joint_plots():
    frame = read('joint')
    dest = DATA / 'joint_contamination'
    dest.mkdir(exist_ok=True)
    for score, g in frame.groupby('score'):
        g.to_csv(dest / f'{score}.csv', index=False)
    old = plt.Axes.text

    def corrected(ax, x, y, s, *a, **kw):
        if isinstance(s, str) and ': unbounded' in s:
            s = s.replace(': unbounded', ': no uniform bound')
            kw['fontsize'] = 8.5
        return old(ax, x, y, s, *a, **kw)
    plt.Axes.text = corrected
    try:
        jc.plot_joint_contamination_contour(dest / 'absolute.csv', OUT / 'Figure_3b.pdf')
    finally:
        plt.Axes.text = old
    maximum = float(frame.length_deviation_mean.max())
    assert maximum <= 200.0, maximum
    js.plot_joint_surface_aggregate(DATA, OUT, filename='Figure_5.pdf')
    import subprocess
    for n in ['3b', '5']:
        subprocess.run(['pdftoppm', '-scale-to', '1800', '-png', '-singlefile', str(OUT / f'Figure_{n}.pdf'), str(OUT / f'Figure_{n}')], check=True)
        FIGURES[n] = dict(figure=n, maximum_observed_mean=maximum, nonlinear_color_scale=True)

def break_limits(dataset, absolute=False):
    g = read('trends')
    g = g[g.dataset.eq(dataset)]
    if absolute:
        g = g[g.score.eq('absolute')]
    low = float((g.length_deviation_mean - g.length_deviation_std).min()) if absolute else float(g.length_deviation_mean.min())
    high = float((g.length_deviation_mean + g.length_deviation_std).max()) if absolute else float(g.length_deviation_mean.max())
    low = min(0.0, low) - 0.035 * max(high, 1.0)
    high *= 1.1
    refs = np.concatenate([dirac_curve(dataset, s).dirac_upper.to_numpy() for s in (['absolute'] if absolute else SCORES)])
    larger = refs[refs > high]
    if not len(larger):
        return ((low, high), None)
    top_low = float(larger.min()) * 0.97
    if top_low <= high:
        top_low = high
    return ((low, high), (top_low, 1.1 * float(refs.max())))

def break_axes(top, bottom, low, high, col):
    bottom.set_ylim(*low)
    top.set_ylim(*high)
    top.spines['bottom'].set_visible(False)
    bottom.spines['top'].set_visible(False)
    for line in top.lines:
        if line.get_transform() == top.transData:
            values = np.asarray(line.get_ydata(), dtype=float)
            line.set_ydata(np.where(values >= high[0], values, np.nan))
    top.tick_params(axis='x', bottom=False, labelbottom=False)
    top.set_xlabel('')
    for ax, y in [(top, 0), (bottom, 1)]:
        for x in [0, 1]:
            ax.plot([x - 0.025, x + 0.025], [y - 0.02, y + 0.02], transform=ax.transAxes, lw=0.6, color='.25', clip_on=False)
    top.yaxis.set_major_locator(MaxNLocator(2))
    bottom.yaxis.set_major_locator(MaxNLocator(3))
    if col:
        top.tick_params(labelleft=False)
        bottom.tick_params(labelleft=False)

def figure4():
    fig, axs = plt.subplots(2, 4, figsize=(5.5, 1.9), sharex='col', gridspec_kw={'height_ratios': [0.2, 0.8], 'hspace': 0.17})
    low, high = break_limits('abalone', True)
    assert high
    ref = dirac_curve('abalone', 'absolute')
    for c, family in enumerate(PARAMS):
        data = pd.read_csv(DATA / f'length_trend/real/abalone/absolute/{family}.csv')
        for ax in axs[:, c]:
            for i, p in enumerate(PARAMS[family]):
                g = data[data.multiplier.eq(p)]
                color = pp.CONTAM_INTENSITY_COLORS[i]
                symbol = pp.CONTAM_PARAM_SYMBOLS[family]
                ax.plot(g.delta, g.length_deviation_mean, lw=1, color=color, label=f'${symbol}={p:g}$')
                ax.fill_between(g.delta, g.length_deviation_mean - g.length_deviation_std, g.length_deviation_mean + g.length_deviation_std, color=color, alpha=0.13, lw=0)
            ax.plot(ref.delta_cal, ref.dirac_upper, color='black', ls='--', lw=0.85)
            ax.set_xlim(0, 0.11)
            ax.set_xticks([0, 0.05, 0.1])
            ax.xaxis.set_major_formatter(PercentFormatter(1, 0))
            ax.axvspan(0.1, 0.11, color='.4', alpha=0.1)
            ax.axvline(0.1, color='.2', ls=':', lw=0.75)
            ax.tick_params(labelsize=6)
            ax.grid(True, alpha=0.22, lw=0.45)
        axs[0, c].set_title(LABELS[family], fontsize=8.5)
        axs[1, c].legend(loc='upper left', fontsize=5.2, frameon=True, fancybox=False, borderpad=0.2, labelspacing=0.12)
        break_axes(axs[0, c], axs[1, c], low, high, c)
        for collection in list(axs[0, c].collections):
            collection.remove()
    fig.subplots_adjust(left=0.125, right=0.985, bottom=0.25, top=0.83, wspace=0.2)
    fig.supxlabel('Calibration contamination $\\delta_2$', fontsize=8, y=0.04)
    fig.supylabel('Length deviation', fontsize=8, x=0.025)
    save(fig, '4')

def figure11():
    fig = plt.figure(figsize=(5.5, 5.9))
    outer = fig.add_gridspec(4, 4, left=0.1, right=0.955, top=0.9, bottom=0.15, hspace=0.33, wspace=0.3)
    panels = []
    for row, ds in enumerate(DATASETS):
        for col, family in enumerate(PARAMS):
            ranges, point_values = marker_axis_ranges(ds, family)
            inner = outer[row, col].subgridspec(2, 1, height_ratios=[0.2, 0.8], hspace=0.09)
            top = fig.add_subplot(inner[0])
            bottom = fig.add_subplot(inner[1], sharex=top)
            ss = {s: pd.read_csv(DATA / f'length_trend/real/{ds}/{s}/{family}.csv') for s in SCORES}
            for ax in [top, bottom]:
                pp._draw_score_marker_width_panel(ax, ss, 'multiplier', family, real_dirac_root=DATA, dataset=ds)
                ax.set_xlim(0, 0.11)
                ax.set_xticks([0, 0.05, 0.1])
                ax.xaxis.set_major_formatter(PercentFormatter(1, 0))
                ax.axvline(0.1, color='black', ls=':', lw=0.45)
                ax.tick_params(labelsize=5.7, pad=1)
                ax.grid(True, alpha=0.22, lw=0.45)
            top.get_legend().remove()
            legend = bottom.get_legend()
            for text in legend.get_texts():
                text.set_fontsize(4.25)
            legend.set_bbox_to_anchor((0, 1), transform=top.transAxes)
            format_marker_segments([top, bottom], ranges, point_values)
            panels.append(dict(dataset=ds, family=family, ylim_top_to_bottom=ranges, displayed_points=len(point_values), hidden_points=0))
            if row == 0:
                top.set_title(LABELS[family] if family not in ['variance_inflate', 't_noise'] else {'variance_inflate': 'Variance inflation', 't_noise': 'Student-$t_3$ noise'}[family], fontsize=8.5)
            if row < 3:
                bottom.tick_params(labelbottom=False)
            if col == 3:
                bottom.annotate(ds, xy=(1.045, 0.58), xycoords='axes fraction', rotation=-90, va='center', fontsize=7)
            if ds == 'cadata':
                for ax in [top, bottom]:
                    formatter = ScalarFormatter(useMathText=True)
                    formatter.set_powerlimits((6, 6))
                    ax.yaxis.set_major_formatter(formatter)
                    ax.yaxis.get_offset_text().set_fontsize(5.3)
                bottom.yaxis.get_offset_text().set_visible(False)
    fig.legend(handles=pp._score_marker_handles(), loc='lower center', bbox_to_anchor=(0.54, 0.018), ncol=3, frameon=False, fontsize=7.5)
    fig.supxlabel('Calibration contamination $\\delta_2$', y=0.085, fontsize=9)
    fig.supylabel('Length deviation', x=0.02, fontsize=9)
    save(fig, '11')
    FIGURES['11']['point_panels'] = panels

def marker_axis_ranges(dataset, family):
    """Choose axes from the original displayed marker grid, without hiding points."""
    frame = read('trends')
    frame = frame[frame.dataset.eq(dataset) & frame.family.eq(family)].rename(columns={'delta_cal': 'delta'})
    values = pp._sparse_delta_rows(frame).length_deviation_mean.to_numpy()
    maximum = float(values.max())
    lower = min(0.0, float(values.min())) - 0.035 * max(maximum, 1.0)
    main_range = (lower, 1.1 * maximum)
    refs = np.concatenate([dirac_curve(dataset, s).dirac_upper.to_numpy() for s in SCORES])
    high_start = 0.5 * (main_range[1] + float(refs[refs > main_range[1]].min()))
    ranges = [(high_start, 1.1 * float(refs.max())), main_range]
    if dataset == 'synthetic' and family == 'heteroscedastic':
        ranges = [ranges[0], (3.0, main_range[1]), (-0.075, 2.05)]
    covered = np.array([any((lo <= v <= hi for lo, hi in ranges)) for v in values])
    assert covered.all(), f'Markers outside broken-axis segments: {dataset}/{family}: {values[~covered]}'
    assert all((ranges[i + 1][1] < ranges[i][0] for i in range(len(ranges) - 1)))
    return (ranges, values)

def format_marker_segments(axes, ranges, point_values):
    """Draw real breaks and keep each original marker in exactly one segment."""
    shown = 0
    for i, (ax, (lo, hi)) in enumerate(zip(axes, ranges)):
        ax.set_ylim(lo, hi)
        ax.yaxis.set_major_locator(MaxNLocator(3 if i == len(axes) - 1 else 2))
        for collection in ax.collections:
            offsets = np.asarray(collection.get_offsets())
            keep = (offsets[:, 1] >= lo) & (offsets[:, 1] <= hi)
            collection.set_offsets(offsets[keep])
            collection.set_clip_on(False)
            shown += int(keep.sum())
        if i < len(axes) - 1:
            ax.spines['bottom'].set_visible(False)
            ax.tick_params(axis='x', bottom=False, labelbottom=False)
            ax.set_xlabel('')
        if i > 0:
            ax.spines['top'].set_visible(False)
        if i < len(axes) - 1:
            for line in ax.lines:
                if line.get_transform() == ax.transData:
                    y = np.asarray(line.get_ydata(), dtype=float)
                    line.set_ydata(np.where(y >= lo, y, np.nan))
        for boundary in [0] if i == 0 else [1] if i == len(axes) - 1 else [0, 1]:
            for x in [0, 1]:
                ax.plot([x - 0.025, x + 0.025], [boundary - 0.02, boundary + 0.02], transform=ax.transAxes, lw=0.6, color='.25', clip_on=False)
    assert shown == len(point_values), (shown, len(point_values))

def figure7():
    """Broken axes, with extra detail for the composite family."""
    fig = plt.figure(figsize=(5.5, 2.25))
    outer = fig.add_gridspec(1, 4, left=0.12, right=0.96, bottom=0.28, top=0.8, wspace=0.35)
    panels = []
    for col, family in enumerate(PARAMS):
        ranges, point_values = marker_axis_ranges('synthetic', family)
        heights = [0.2, 0.8] if len(ranges) == 2 else [0.2, 0.25, 0.55]
        inner = outer[0, col].subgridspec(len(ranges), 1, height_ratios=heights, hspace=0.12)
        axes = []
        for i in range(len(ranges)):
            axes.append(fig.add_subplot(inner[i], sharex=axes[0] if axes else None))
        ss = {s: pd.read_csv(DATA / f'length_trend/synthetic/{s}/{family}.csv') for s in SCORES}
        for ax in axes:
            pp._draw_score_marker_width_panel(ax, ss, 'contam_param', family, dirac_root=DATA)
            ax.set_xlim(0, 0.11)
            ax.set_xticks([0, 0.05, 0.1])
            ax.xaxis.set_major_formatter(PercentFormatter(1, 0))
            ax.axvline(0.1, color='black', ls=':', lw=0.45)
            ax.tick_params(labelsize=6, pad=1)
            ax.grid(True, alpha=0.22, lw=0.45)
        for ax in axes[:-1]:
            ax.get_legend().remove()
        axes[-1].get_legend().set_bbox_to_anchor((0, 1), transform=axes[0].transAxes)
        axes[0].set_title(LABELS[family], fontsize=9)
        format_marker_segments(axes, ranges, point_values)
        if len(ranges) == 3:
            axes[1].set_yticks([20, 80])
            axes[-1].set_yticks([0, 1, 2])
        panels.append(dict(dataset='synthetic', family=family, ylim_top_to_bottom=ranges, displayed_points=len(point_values), hidden_points=0))
    fig.supxlabel('Calibration contamination $\\delta_2$', y=0.13, fontsize=9)
    fig.supylabel('Length deviation', x=0.025, fontsize=9)
    fig.legend(handles=pp._score_marker_handles(), loc='lower center', bbox_to_anchor=(0.54, 0.005), ncol=3, frameon=False, fontsize=7.5)
    save(fig, '7')
    FIGURES['7']['point_panels'] = panels

def correction(datasets, num, proposal=False):
    rows = 2 if len(datasets) == 1 else 5
    fig = plt.figure(figsize=(5.5, 3.2 if rows == 2 else 6.6))
    grid = fig.add_gridspec(rows, 3, height_ratios=[1, 1] if rows == 2 else [1, 1, 0.38, 1, 1])
    frame = read('correction')
    axes = []
    insets = []
    for di, ds in enumerate(datasets):
        base = 0 if di == 0 else 3
        block = []
        for ri, metric in enumerate(['coverage', 'signed_mean_width_change']):
            for ci, score in enumerate(SCORES):
                ax = fig.add_subplot(grid[base + ri, ci])
                axes.append(ax)
                block.append(ax)
                g = frame[frame.dataset.eq(ds) & frame.score.eq(score)].rename(columns={'delta_cal': 'delta'})
                for j, method in enumerate(['uncorrected', 'tighter', 'naive']):
                    m = g[g.method.eq(method)].sort_values('delta')
                    y = m[metric + '_mean']
                    sd = m[metric + '_std'].fillna(0)
                    keep = np.isfinite(y)
                    ax.plot(m.delta[keep], y[keep], color=COLORBLIND_PALETTE[j], lw=1, label=method)
                    ax.fill_between(m.delta[keep], (y - sd)[keep], (y + sd)[keep], color=COLORBLIND_PALETTE[j], alpha=0.13, lw=0)
                if metric == 'coverage':
                    ax.axhline(0.9, color='black', ls='--', lw=0.8, label='Target')
                    ax.set_ylim((0, 1.025) if proposal or ds != 'synthetic' else (0.86, 0.92))
                    if ds == 'synthetic' and proposal:
                        inset = ax.inset_axes([0.24, 0.18, 0.52, 0.3])
                        insets.append((score, ax, inset))
                        for j, method in enumerate(['uncorrected', 'tighter']):
                            m = g[g.method.eq(method)]
                            inset.plot(m.delta, m.coverage_mean, color=COLORBLIND_PALETTE[j], lw=0.55)
                        inset.axhline(0.9, color='black', ls='--', lw=0.45)
                        inset.set(xlim=(0, 0.95), ylim=(0.86, 0.92))
                        inset.set_xticks([0, 0.95])
                        inset.xaxis.set_major_formatter(PercentFormatter(1, 0))
                        inset.set_yticks([0.88, 0.9, 0.92])
                        inset.tick_params(labelsize=4, pad=1)
                elif proposal:
                    ax.annotate('$+\\infty$', xy=(0.1, 1), xycoords=ax.get_xaxis_transform(), xytext=(0.16, 0.82), textcoords=ax.get_xaxis_transform(), fontsize=7, color=COLORBLIND_PALETTE[2], arrowprops=dict(arrowstyle='->', lw=0.7, color=COLORBLIND_PALETTE[2]))
                if ds == 'cadata' and metric == 'signed_mean_width_change':
                    from matplotlib.ticker import FuncFormatter
                    ax.yaxis.set_major_formatter(FuncFormatter(lambda value, pos: f'{value / 1000000.0:g}'))
                    ax.text(0.97, 0.96, '$\\times10^6$', transform=ax.transAxes, ha='right', va='top', fontsize=5.8)
                if ds != 'synthetic':
                    ax.axvline(0.9, color='black', ls=':', lw=0.45, label='90%')
                ax.set_xlim(0, 0.95)
                ticks = [0, 0.25, 0.5, 0.75, 0.95] if ds == 'synthetic' else [0, 0.2, 0.4, 0.6, 0.8, 0.95]
                ax.set_xticks(ticks)
                ax.xaxis.set_major_formatter(PercentFormatter(1, 0))
                ax.tick_params(labelsize=6.5, pad=2)
                ax.grid(True, alpha=0.22, lw=0.45)
                if ri == 0 and di == 0:
                    ax.set_title(pp.SCORE_LABELS[score], fontsize=10)
                if ci == 2:
                    ax.annotate('Coverage' if ri == 0 else 'Length difference', xy=(1.04, 0.5), xycoords='axes fraction', rotation=-90, va='center', fontsize=7)
        if ds != 'synthetic':
            fig.text(0.53, 0.966 if di == 0 else 0.514, pp.REAL_DATASET_LABELS[ds], ha='center', fontsize=10)
    fig.subplots_adjust(left=0.085, right=0.955, bottom=0.22 if rows == 2 else 0.13, top=0.91 if rows == 2 else 0.9, wspace=0.23, hspace=0.3)
    handles, labels = axes[0].get_legend_handles_labels()
    order = ['uncorrected', 'tighter', 'Target', 'naive'] + ([] if datasets == ['synthetic'] else ['90%'])
    fig.legend([handles[labels.index(s)] for s in order], order, loc='lower center', bbox_to_anchor=(0.52, 0.015), ncol=len(order), frameon=False, fontsize=7.5)
    fig.supxlabel('Contamination level $\\delta$' if datasets == ['synthetic'] else 'Calibration contamination $\\delta_2$', y=0.1 if rows == 2 else 0.067, fontsize=9)
    fig.canvas.draw()
    inset_checks = []
    for score, ax, inset in insets:
        left = min((t.get_window_extent().x0 for t in inset.get_yticklabels() if t.get_visible()))
        clearance = float(left - ax.bbox.x0)
        assert clearance > 5.0, f'Inset tick label overlaps outer axis: {score}'
        inset_checks.append(dict(score=score, bounds_in_parent=[0.24, 0.18, 0.52, 0.3], left_tick_clearance_pixels=clearance))
    save(fig, num)
    if inset_checks:
        FIGURES[num]['coverage_insets'] = inset_checks

def mixtures():
    combined = pd.concat([histogram_panel(ds, s, f) for ds in ['synthetic'] + DATASETS for s in SCORES for f in PARAMS], ignore_index=True)
    combined.to_csv(DATA / 'histograms_with_true_origins.csv', index=False)
    pp._synthetic_score_component_density = lambda root: combined[combined.dataset.eq('synthetic')].copy()
    wrap_original(pp.plot_score_mixture_components_synthetic, '8', DATA, OUT, include_small=False)
    wrap_original(pp._plot_real_score_component_pair, '12', combined, ('abalone', 'cadata'), OUT, 'unused.pdf')
    wrap_original(pp._plot_real_score_component_pair, '13', combined, ('cpusmall', 'msd'), OUT, 'unused.pdf')


==> anc/experiment_code/plotting/fixed_panels.py <==
from experiments import protocol as p
from experiments.protocol import *
import plotting.figures as rf
from matplotlib.ticker import PercentFormatter, MaxNLocator, ScalarFormatter
original_save = rf.save

def save(fig, num, normalize=False):
    if num == '3a':
        curve_values = [np.asarray(line.get_ydata(), dtype=float) for line in fig.axes[0].lines if line.get_label() in ['Training only', 'Calibration only']]
        lower = min((float(v.min()) for v in curve_values))
        fig.axes[0].set_ylim(bottom=min(0.01, 0.8 * lower))
    for axis in fig.axes:
        legend = axis.get_legend()
        if legend is not None:
            for text in legend.get_texts():
                label = text.get_text()
                if label in [f'{s} upper' for s in ['Absolute', 'Adaptive', 'CQR']]:
                    text.set_text(label.replace(' upper', ' Dirac'))
    original_save(fig, num, normalize)

def single_range_figure4():
    """Plot the Abalone fixed-count results on a shared linear axis."""
    fig, axes = rf.plt.subplots(1, 4, figsize=(5.5, 1.9), sharey=True)
    reference = rf.dirac_curve('abalone', 'absolute')
    for column, family in enumerate(p.PARAMS):
        axis = axes[column]
        data = pd.read_csv(rf.DATA / f'length_trend/real/abalone/absolute/{family}.csv')
        for i, parameter in enumerate(p.PARAMS[family]):
            group = data[data.multiplier.eq(parameter)]
            color = rf.pp.CONTAM_INTENSITY_COLORS[i]
            symbol = rf.pp.CONTAM_PARAM_SYMBOLS[family]
            axis.plot(group.delta, group.length_deviation_mean, lw=1, color=color, label=f'${symbol}={parameter:g}$')
            axis.fill_between(group.delta, group.length_deviation_mean - group.length_deviation_std, group.length_deviation_mean + group.length_deviation_std, color=color, alpha=0.13, lw=0)
        axis.plot(reference.delta_cal, reference.dirac_upper, color='black', ls='--', lw=0.85)
        axis.set_xlim(0, 0.11)
        axis.set_xticks([0, 0.05, 0.1])
        axis.xaxis.set_major_formatter(PercentFormatter(1, 0))
        axis.axvspan(0.1, 0.11, color='.4', alpha=0.1)
        axis.axvline(0.1, color='.2', ls=':', lw=0.75)
        axis.tick_params(labelsize=6)
        axis.set_title(rf.LABELS[family], fontsize=8.5)
        axis.legend(loc='upper left', fontsize=5.2, frameon=True, fancybox=False, borderpad=0.2, labelspacing=0.12)
        axis.grid(True, alpha=0.22, lw=0.45)
    fig.subplots_adjust(left=0.125, right=0.985, bottom=0.25, top=0.83, wspace=0.2)
    fig.supxlabel('Calibration contamination $\\delta_2$', fontsize=8, y=0.04)
    fig.supylabel('Length deviation', fontsize=8, x=0.025)
    save(fig, '4')
    rf.FIGURES['4']['layout_note'] = 'Shared linear axis for fixed-count contamination curves and Dirac references.'

def marker_grid(datasets, num):
    rows = len(datasets)
    real = rows > 1
    fig = rf.plt.figure(figsize=(5.5, 5.9 if real else 2.25))
    grid = fig.add_gridspec(rows, 4, left=0.1 if real else 0.12, right=0.955 if real else 0.96, top=0.9 if real else 0.8, bottom=0.15 if real else 0.28, hspace=0.33, wspace=0.3 if real else 0.35)
    panels = []
    for row, dataset in enumerate(datasets):
        for column, family in enumerate(p.PARAMS):
            split = not real and family == 'heteroscedastic'
            if split:
                inner = grid[row, column].subgridspec(2, 1, height_ratios=[0.38, 0.62], hspace=0.12)
                axes = [fig.add_subplot(inner[0])]
                axes.append(fig.add_subplot(inner[1], sharex=axes[0]))
            else:
                axes = [fig.add_subplot(grid[row, column])]
            path = f'real/{dataset}' if real else 'synthetic'
            data = {s: pd.read_csv(rf.DATA / f'length_trend/{path}/{s}/{family}.csv') for s in p.SCORES}
            for axis in axes:
                if real:
                    rf.pp._draw_score_marker_width_panel(axis, data, 'multiplier', family, real_dirac_root=rf.DATA, dataset=dataset)
                else:
                    rf.pp._draw_score_marker_width_panel(axis, data, 'contam_param', family, dirac_root=rf.DATA)
                axis.set_xlim(0, 0.11)
                axis.set_xticks([0, 0.05, 0.1])
                axis.xaxis.set_major_formatter(PercentFormatter(1, 0))
                axis.axvline(0.1, color='black', ls=':', lw=0.45)
                axis.tick_params(labelsize=5.7 if real else 6, pad=1)
                axis.yaxis.set_major_locator(MaxNLocator(3))
                axis.grid(True, alpha=0.22, lw=0.45)
                for text in axis.get_legend().get_texts():
                    text.set_fontsize(4.25 if real else 5)
            values = np.concatenate([np.asarray(collection.get_offsets())[:, 1] for collection in axes[0].collections])
            if split:
                assert not ((values > 2.05) & (values < 3.0)).any()
                ranges = [(3.0, float(values.max()) * 1.1), (-0.075, 2.05)]
                axes[0].get_legend().remove()
                old_legend = axes[-1].get_legend()
                handles = old_legend.legend_handles
                labels = [text.get_text() for text in old_legend.get_texts()]
                assert len(handles) == len(labels) == 7
                old_legend.remove()
                axes[-1].legend(handles, labels, loc='upper left', bbox_to_anchor=(0, 1), bbox_transform=axes[0].transAxes, fontsize=4.2, frameon=True, fancybox=False, borderpad=0.2, labelspacing=0.05, handletextpad=0.3, handlelength=1.3)
                rf.format_marker_segments(axes, ranges, values)
                axes[0].set_yticks([20, 80])
                axes[-1].set_yticks([0, 1, 2])
            else:
                lo, hi = axes[0].get_ylim()
                assert np.all((lo <= values) & (values <= hi)), (dataset, family, lo, hi, values.min(), values.max())
            if row == 0:
                axes[0].set_title(rf.LABELS[family], fontsize=8.5 if real else 9)
            if row < rows - 1:
                axes[-1].tick_params(labelbottom=False)
            if real and column == 3:
                axes[-1].annotate(dataset, xy=(1.045, 0.58), xycoords='axes fraction', rotation=-90, va='center', fontsize=7)
            if dataset == 'cadata':
                formatter = ScalarFormatter(useMathText=True)
                formatter.set_powerlimits((6, 6))
                axes[0].yaxis.set_major_formatter(formatter)
                axes[0].yaxis.get_offset_text().set_fontsize(5.3)
            panels.append(dict(dataset=dataset, family=family, displayed_points=len(values), hidden_points=0, segments=len(axes)))
    fig.legend(handles=rf.pp._score_marker_handles(), loc='lower center', bbox_to_anchor=(0.54, 0.018 if real else 0.005), ncol=3, frameon=False, fontsize=7.5)
    fig.supxlabel('Calibration contamination $\\delta_2$', y=0.085 if real else 0.13, fontsize=9)
    fig.supylabel('Length deviation', x=0.02 if real else 0.025, fontsize=9)
    save(fig, num)
    rf.FIGURES[num]['point_panels'] = panels
    rf.FIGURES[num]['layout_note'] = 'Synthetic heteroscedasticity uses two axis segments to show both small and large values. All grid markers are displayed.'


==> anc/experiment_code/plotting/manuscript_layout.py <==
"""Render manuscript Figures 2-5 from experiment summaries."""
from pathlib import Path
from tempfile import TemporaryDirectory
import argparse
import hashlib
import json
import re
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.figure import Figure
from matplotlib.text import Text
from matplotlib.ticker import FixedLocator
import numpy as np
import pandas as pd
from experiments.protocol import ROOT, REPS
from plotting import figures as rf
from plotting import contour
from plotting.contour_triptych import plot as triptych
from plotting.figure_index import publish
from plotting.reference_compat import require_current_reference

LIMITS = json.loads((ROOT / 'config/plotting.json').read_text())
RECORDS = []
SAVE = Figure.savefig


def digest_arrays(arrays):
    h = hashlib.sha256()
    for values in arrays:
        array = np.asarray(values, dtype=np.float64)
        h.update(str(array.shape).encode())
        h.update(array.tobytes())
    return h.hexdigest()


def numerical_signature(fig):
    records = []
    for ax in fig.axes:
        lines = [dict(xy=digest_arrays([line.get_xdata(), line.get_ydata()]), color=str(line.get_color()), style=str(line.get_linestyle())) for line in ax.lines]
        collections = []
        for artist in ax.collections:
            paths = [path.vertices for path in artist.get_paths()]
            collections.append(dict(vertices=digest_arrays(paths), clim=artist.get_clim(), colors=digest_arrays([artist.get_facecolors()])))
        records.append(dict(xlim=list(ax.get_xlim()), ylim=list(ax.get_ylim()), xscale=ax.get_xscale(), yscale=ax.get_yscale(), lines=lines, collections=collections))
    return records


def current_labels(fig, number):
    for text in fig.findobj(Text):
        old = text.get_text()
        if old == 'Length Deviation':
            text.set_text('Length deviation')
        if number == '2a':
            if old == r'$\Delta(\delta_1,Q_1)$':
                text.set_text('Mean predictor perturbation')
            elif old == r'Empirical $\eta(\delta_1)$':
                text.set_text('Empirical mean')
            elif old.startswith(r'$\widehat\eta(\delta_1)='):
                text.set_text('Fit: $' + old.split('=', 1)[1])
        if number == '3b' and ': unbounded' in old:
            text.set_text(old.replace(': unbounded', ': no uniform bound'))
            text.set_fontsize(8.5)
    if number == '2b':
        ax = fig.axes[0]
        ax.set_ylim(*LIMITS['density_ylim'])
        ax.set_ylabel(r'Local density minimum $\widehat r_0(\delta_2)$')
        ax.lines[0].set_label(r'Computed $\widehat r_0(\delta_2)$')
        ax.get_legend().get_texts()[0].set_text(r'Computed $\widehat r_0(\delta_2)$')
    if number == '3a':
        fig.axes[0].set_ylim(*LIMITS['placement_ylim'])


def base_typography(ax, label=7.5, tick=6.0, legend=6.0, annotation=6.0):
    ax.xaxis.label.set_fontsize(label)
    ax.yaxis.label.set_fontsize(label)
    ax.xaxis.labelpad = 1.3
    ax.yaxis.labelpad = 1.3
    ax.tick_params(which='major', labelsize=tick, pad=1.5, length=2.2, width=0.45)
    ax.tick_params(which='minor', length=1.3, width=0.3)
    for spine in ax.spines.values():
        spine.set_linewidth(0.5)
    for text in ax.texts:
        text.set_fontsize(annotation)
    key = ax.get_legend()
    if key:
        for text in key.get_texts():
            text.set_fontsize(legend)


def wider_layout(fig, number):
    # Keep tick locations fixed when setting the physical axis dimensions.
    for ax in fig.axes:
        ax.xaxis.set_major_locator(FixedLocator(ax.get_xticks()))
        ax.yaxis.set_major_locator(FixedLocator(ax.get_yticks()))
    if number in ('2a', '2b'):
        fig.set_size_inches(2.65, 103 / 72, forward=True)
        ax = fig.axes[0]
        base_typography(ax)
        ax.set_position([0.20, 0.245, 0.765, 0.728])
        ax.yaxis.set_label_coords(-0.135, 0.5)
        if number == '2a':
            ax.set_ylabel('Mean predictor\nperturbation', fontsize=7.5)
        else:
            ax.set_ylabel('Local density minimum\n' + r'$\widehat r_0(\delta_2)$', fontsize=7.5)
        for line in ax.lines:
            line.set_linewidth(0.8)
        for text in ax.texts:
            text.set_fontsize(5.8)
        if number == '2a':
            ax.get_legend().set_bbox_to_anchor((0.005, 1.01))
        else:
            ax.get_legend().set_bbox_to_anchor((1.0, 1.01))
    elif number == '3a':
        fig.set_size_inches(2.65, 90 / 72, forward=True)
        ax = fig.axes[0]
        base_typography(ax, label=7.5, tick=6.0, legend=6.3, annotation=6.5)
        ax.set_position([0.16, 0.28, 0.82, 0.685])
        ax.legend(loc='upper left', ncols=2, fontsize=6.3, frameon=True,
                  edgecolor='none', borderpad=0.1, borderaxespad=0.15,
                  handlelength=1.2, handletextpad=0.5, columnspacing=0.7)
        for line in ax.lines:
            line.set_linewidth(min(0.8, line.get_linewidth()))
            if line.get_marker() == '.':
                line.set_markersize(2.0)
        for text in ax.texts:
            if r'\frac' in text.get_text():
                text.set_fontsize(8.5)
                text.set_position((0.29, 0.48))
    elif number == '3b':
        fig.set_size_inches(2.65, 90 / 72, forward=True)
        ax, colorbar = fig.axes
        base_typography(ax, label=7.5, tick=6.0, annotation=6.0)
        base_typography(colorbar, label=7.3, tick=5.6)
        ax.set_position([0.17, 0.28, 0.64, 0.685])
        ax.set_ylabel('Calibration contamination\n' + r'$\delta_2$', fontsize=7.0)
        ax.yaxis.set_label_coords(-0.135, 0.38)
        colorbar.set_position([0.835, 0.28, 0.024, 0.685])
        colorbar.set_box_aspect(None)
        for text in ax.texts:
            if 'no uniform bound' in text.get_text():
                text.set_fontsize(5.8)
    elif number == '4':
        fig.set_size_inches(5.5, 105 / 72, forward=True)
        for index, ax in enumerate(fig.axes):
            row, col = divmod(index, 4)
            left = 0.10 + col * 0.224
            ax.set_position([left, 0.685 if row == 0 else 0.23, 0.205, 0.10 if row == 0 else 0.415])
            base_typography(ax, label=7.8, tick=6.0, legend=5.7)
            ax.title.set_fontsize(7.3)
            ax.title.set_position((0.5, 1.0))
            ax.title.set_y(1.0)
            ax._set_title_offset_trans(3.0)
        fig._supxlabel.set_fontsize(8.0)
        fig._supxlabel.set_position((0.54, 0.005))
        fig._supylabel.set_fontsize(8.0)
        fig._supylabel.set_position((0.010, 0.50))
    elif number == '5_2D':
        fig.set_size_inches(5.5, 150 / 72, forward=True)
        for i, ax in enumerate(fig.axes[:3]):
            ax.set_position([(34 + i * 105) / 396, 30.7 / 150, 94 / 396, 102.6 / 150])
            labels = ax.get_xticklabels()
            labels[0].set_horizontalalignment('left')
            labels[-1].set_horizontalalignment('right')
        colorbar = fig.axes[3]
        colorbar.set_position([345 / 396, 30.7 / 150, 8.5 / 396, 102.6 / 150])
        colorbar.set_box_aspect(None)
        fig._supxlabel.set_position((186 / 396, 1.0 / 150))
    else:
        raise ValueError(number)


def save_figure(fig, filename, *args, **kwargs):
    number = Path(filename).stem.removeprefix('Figure_')
    if not getattr(fig, '_manuscript_layout_done', False):
        current_labels(fig, number)
        fig.canvas.draw()
        before = numerical_signature(fig)
        geometry_before = dict(size_inches=fig.get_size_inches().tolist(), axes=[list(ax.get_position().bounds) for ax in fig.axes])
        texts_before = [t.get_text() for t in fig.findobj(Text) if t.get_text().strip()]
        wider_layout(fig, number)
        fig.canvas.draw()
        after = numerical_signature(fig)
        assert before == after, ('Scientific artists changed', number)
        texts_after = [t.get_text() for t in fig.findobj(Text) if t.get_text().strip()]
        normalize = lambda values: [re.sub(r'\s+', ' ', x) for x in values]
        assert normalize(texts_before) == normalize(texts_after), ('Label words changed', number)
        renderer = fig.canvas.get_renderer()
        outside = []
        not_drawn = set()
        for ax in fig.axes:
            for axis, limits in ((ax.xaxis, ax.get_xlim()), (ax.yaxis, ax.get_ylim())):
                lo, hi = sorted(limits)
                for tick in axis.get_major_ticks() + axis.get_minor_ticks():
                    if not lo - 1e-10 <= tick.get_loc() <= hi + 1e-10:
                        not_drawn.update((tick.label1, tick.label2))
        for text in fig.findobj(Text):
            if text not in not_drawn and text.get_visible() and text.get_text().strip():
                bbox = text.get_window_extent(renderer)
                if bbox.x0 < -1 or bbox.y0 < -1 or bbox.x1 > fig.bbox.width + 1 or bbox.y1 > fig.bbox.height + 1:
                    outside.append(dict(text=text.get_text(), bbox=list(bbox.bounds)))
        RECORDS.append(dict(file=f'Figure_{number}.pdf', size_inches=fig.get_size_inches().tolist(), data_and_axes_unchanged=True, label_words_unchanged=True, outside_text=outside, numerical_signature=after, geometry_before=geometry_before, geometry_after=dict(size_inches=fig.get_size_inches().tolist(), axes=[list(ax.get_position().bounds) for ax in fig.axes])))
        fig._manuscript_layout_done = True
    kwargs['bbox_inches'] = None
    if str(filename).endswith('.pdf'):
        kwargs['metadata'] = {'Creator': 'Matplotlib', 'CreationDate': None, 'ModDate': None}
    return SAVE(fig, filename, *args, **kwargs)


def _render(reference, destination):
    results = ROOT / ('reference/original/results' if reference else 'results/original')
    if reference:
        require_current_reference(results)
    for name in ('learner', 'density', 'joint', 'trends', 'dirac', 'correction'):
        frame = pd.read_csv(results / f'{name}_summary.csv')
        if frame.empty or not frame.n_repetitions.eq(REPS).all():
            raise ValueError(f'{name}: all {REPS} repetitions are required by the current protocol')
    destination.mkdir(parents=True, exist_ok=True)
    rf.MODE = 'original'
    rf.RESULTS = results
    rf.OUT = destination
    rf.DATA = destination / 'data'
    rf.DATA.mkdir(parents=True, exist_ok=True)
    rf.FIGURES.clear()
    RECORDS.clear()
    input_hashes = {str(p.relative_to(ROOT)): hashlib.sha256(p.read_bytes()).hexdigest() for p in results.glob('*.csv')}
    previous_save = Figure.savefig
    Figure.savefig = save_figure
    try:
        rf.setup()
        rf.prepared_data()
        rf.small_figures()
        rf.placement()
        joint = rf.read('joint')
        source = rf.DATA / 'absolute_joint.csv'
        joint[joint.score.eq('absolute')].to_csv(source, index=False)
        old_text = plt.Axes.text

        def corrected_header(ax, x, y, s, *args, **kwargs):
            if isinstance(s, str) and ': unbounded' in s:
                s = s.replace(': unbounded', ': no uniform bound')
                kwargs['fontsize'] = 8.5
            return old_text(ax, x, y, s, *args, **kwargs)

        plt.Axes.text = corrected_header
        try:
            contour.plot_joint_contamination_contour(source, destination / 'Figure_3b.pdf')
        finally:
            plt.Axes.text = old_text
        rf.figure4()
        triptych(joint, destination / 'Figure_5_2D.pdf')
    finally:
        Figure.savefig = previous_save
    if len(RECORDS) != 6 or any(record['outside_text'] for record in RECORDS):
        raise RuntimeError('Expected six complete figures with all visible labels inside their canvases')
    (destination / 'layout_validation.json').write_text(json.dumps(dict(reference_hashes=input_hashes, figures=RECORDS), indent=2) + '\n')


def render(reference=False):
    destination = ROOT / 'output/manuscript'
    destination.parent.mkdir(parents=True, exist_ok=True)
    with TemporaryDirectory(prefix='.manuscript-', dir=destination.parent) as work:
        staging = Path(work)
        _render(reference, staging)
        records = publish(staging, destination, 'manuscript')
    print(f'Rendered six manuscript layouts in {destination.relative_to(ROOT)}', flush=True)
    return records


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--reference', action='store_true', help='Check the included legacy tables (rejected if incompatible)')
    render(parser.parse_args().reference)


==> anc/experiment_code/plotting/panels.py <==
from __future__ import annotations
from pathlib import Path
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import numpy as np
import pandas as pd
from experiments.conformal import compute_conformal_quantile
from plotting.style import apply_manuscript_typography, COLORBLIND_PALETTE, ICLR_TEXT_WIDTH, STABILITY_FAMILY_LABELS
SCORES = ['absolute', 'adaptive', 'cqr']
SCORE_LABELS = {'absolute': 'Absolute', 'adaptive': 'Adaptive', 'cqr': 'CQR'}
SCORE_SHORT_LABELS = {'absolute': 'Abs', 'adaptive': 'Adp', 'cqr': 'CQR'}
REAL_DATASET_LABELS = {'abalone': 'Abalone', 'cadata': 'California housing', 'cpusmall': 'CPU small', 'msd': 'MSD'}
CONTAM_TYPES = ['shift', 'variance_inflate', 't_noise', 'heteroscedastic']
CONTAM_LABELS = {'shift': 'Mean shift', 'variance_inflate': 'Variance inflation', 't_noise': 'Heavy tail', 'heteroscedastic': 'Heteroscedastic'}
CONTAM_INTENSITY_COLORS = ['#9ECAE1', '#4292C6', '#2171B5', '#084594']
CONTAM_PARAM_SYMBOLS = {'shift': 'a', 'variance_inflate': 's', 't_noise': 'c', 'heteroscedastic': 'b'}
ALPHA = 0.1
SCORE_MARKERS = {'absolute': '.', 'adaptive': '$\\ast$', 'cqr': 'x'}
SCORE_MARKER_SIZES = {'absolute': 5, 'adaptive': 6, 'cqr': 5}
SCORE_MARKER_LEGEND_SIZES = {'absolute': 4.0, 'adaptive': 4.5, 'cqr': 4.0}
SCORE_MARKER_LINEWIDTHS = {'absolute': 0.0, 'adaptive': 0.0, 'cqr': 0.35}
DIRAC_UPPER_LINESTYLES = {'absolute': (0, (5, 2)), 'adaptive': (0, (4, 1.5, 1, 1.5)), 'cqr': (0, (1, 1.4))}
DIRAC_UPPER_COLORS = {'absolute': '#000000', 'adaptive': '#E69F00', 'cqr': '#56B4E9'}
SPARSE_SCORE_MARKER_DELTAS = (0.0, 0.015, 0.03, 0.045, 0.06, 0.075, 0.09, 0.1, 0.11)

def _read(path: Path) -> pd.DataFrame:
    if not path.exists():
        raise FileNotFoundError(path)
    return pd.read_csv(path)

def _dirac_calibration_upper_frame(root: Path, score: str) -> pd.DataFrame:
    """Return the delta1=0 Dirac mean-plus-one-SD empirical envelope."""
    summary = _read(Path(root) / 'joint_contamination' / f'{score}.csv')
    required = {'delta_train', 'delta_cal', 'length_deviation_mean', 'length_deviation_std', 'calibration_score_target'}
    missing = required - set(summary.columns)
    if missing:
        raise ValueError(f'Dirac calibration summary is missing columns: {sorted(missing)}')
    curve = summary[np.isclose(summary['delta_train'].to_numpy(dtype=float), 0.0) & (summary['delta_cal'].to_numpy(dtype=float) < ALPHA)].copy()
    curve = curve.sort_values('delta_cal')
    if curve.empty or curve['delta_cal'].duplicated().any():
        raise ValueError(f'invalid delta1=0 Dirac curve for {score}')
    curve['dirac_upper'] = curve['length_deviation_mean'] + curve['length_deviation_std'].fillna(0.0)
    return curve

def _real_length_trend_score_dir(root: Path, dataset: str, score: str) -> Path:
    return Path(root) / 'length_trend' / 'real' / dataset / score

def _real_dirac_calibration_summary_path(root: Path, dataset: str, score: str) -> Path:
    return _real_length_trend_score_dir(root, dataset, score) / 'dirac.csv'

def _real_dirac_calibration_upper_frame(root: Path, dataset: str, score: str) -> pd.DataFrame:
    """Return the pre-breakdown real Dirac mean-plus-one-SD envelope."""
    summary = _read(_real_dirac_calibration_summary_path(root, dataset, score))
    required = {'delta_train', 'delta_cal', 'length_deviation_mean', 'length_deviation_std', 'calibration_score_target'}
    missing = required - set(summary.columns)
    if missing:
        raise ValueError(f'Real Dirac calibration summary is missing columns: {sorted(missing)}')
    breakpoint = ALPHA / (1.0 + ALPHA)
    curve = summary[np.isclose(summary['delta_train'].to_numpy(dtype=float), 0.0) & (summary['delta_cal'].to_numpy(dtype=float) < breakpoint)].copy()
    curve = curve.sort_values('delta_cal')
    if curve.empty or curve['delta_cal'].duplicated().any():
        raise ValueError(f'invalid real Dirac curve for {dataset}/{score}')
    curve['dirac_upper'] = curve['length_deviation_mean'] + curve['length_deviation_std'].fillna(0.0)
    return curve

def _sorted_values(series: pd.Series) -> list:
    values = list(pd.unique(series))
    try:
        return sorted(values, key=float)
    except (TypeError, ValueError):
        return sorted(values, key=str)

def _format_value(value) -> str:
    try:
        number = float(value)
        return f'{number:g}'
    except (TypeError, ValueError):
        return str(value).replace('_', '–')

def _sparse_delta_rows(summary: pd.DataFrame) -> pd.DataFrame:
    """Keep a readable subset of the width-trend grid for marker plots."""
    delta = summary['delta'].to_numpy(dtype=float)
    keep = np.zeros(len(summary), dtype=bool)
    for value in SPARSE_SCORE_MARKER_DELTAS:
        keep |= np.isclose(delta, value, atol=1e-12)
    return summary.loc[keep].copy()

def _score_marker_handles() -> list:
    return [Line2D([0], [0], color='black', marker=SCORE_MARKERS[score], linestyle='None', markersize=SCORE_MARKER_LEGEND_SIZES[score], markerfacecolor='black', markeredgecolor='black', markeredgewidth=SCORE_MARKER_LINEWIDTHS[score], label=SCORE_LABELS[score]) for score in SCORES]

def _draw_score_marker_width_panel(ax, score_summaries: dict, group_col: str, contam_type: str, metric: str='length_deviation', dirac_root: Path=None, real_dirac_root: Path=None, dataset: str=None):
    """Overlay scores as marker shapes and contamination strengths as colors."""
    parameter_values = _sorted_values(pd.concat([frame[group_col] for frame in score_summaries.values()], ignore_index=True))
    colors = {value: COLORBLIND_PALETTE[index % len(COLORBLIND_PALETTE)] for index, value in enumerate(parameter_values)}
    for score in SCORES:
        frame = _sparse_delta_rows(score_summaries[score])
        for param in parameter_values:
            try:
                param_values = pd.to_numeric(frame[group_col])
                mask = np.isclose(param_values.to_numpy(dtype=float), float(param))
            except (TypeError, ValueError):
                mask = frame[group_col].astype(str) == str(param)
            data = frame.loc[mask].sort_values('delta')
            if data.empty:
                continue
            ax.scatter(data['delta'].to_numpy(dtype=float), data[f'{metric}_mean'].to_numpy(dtype=float), marker=SCORE_MARKERS[score], s=SCORE_MARKER_SIZES[score], color=colors[param], linewidths=SCORE_MARKER_LINEWIDTHS[score], alpha=0.95, zorder=3)
    if dirac_root is not None and real_dirac_root is not None:
        raise ValueError('synthetic and real Dirac roots cannot be supplied together')
    upper_scores = []
    if dirac_root is not None:
        for score in SCORES:
            curve = _dirac_calibration_upper_frame(Path(dirac_root), score)
            ax.plot(curve['delta_cal'].to_numpy(dtype=float), curve['dirac_upper'].to_numpy(dtype=float), color=DIRAC_UPPER_COLORS[score], linestyle=DIRAC_UPPER_LINESTYLES[score], linewidth=0.45, zorder=5)
            upper_scores.append(score)
    elif real_dirac_root is not None:
        if dataset is None:
            raise ValueError('dataset is required when drawing real Dirac uppers')
        for score in SCORES:
            path = _real_dirac_calibration_summary_path(Path(real_dirac_root), dataset, score)
            if not path.exists():
                continue
            curve = _real_dirac_calibration_upper_frame(Path(real_dirac_root), dataset, score)
            ax.plot(curve['delta_cal'].to_numpy(dtype=float), curve['dirac_upper'].to_numpy(dtype=float), color=DIRAC_UPPER_COLORS[score], linestyle=DIRAC_UPPER_LINESTYLES[score], linewidth=0.45, zorder=5)
            upper_scores.append(score)
    handles = [Line2D([0], [0], color=colors[value], linewidth=1.4, label=f'${CONTAM_PARAM_SYMBOLS[contam_type]}={_format_value(value)}$') for value in parameter_values]
    if upper_scores:
        handles.extend([Line2D([0], [0], color=DIRAC_UPPER_COLORS[score], linestyle=DIRAC_UPPER_LINESTYLES[score], linewidth=0.55, label=f'{SCORE_LABELS[score]} upper') for score in upper_scores])
    ax.legend(handles=handles, loc='upper left', fontsize=4.3 if upper_scores else 4.8, frameon=True, framealpha=0.72, fancybox=False, borderpad=0.22, labelspacing=0.14 if upper_scores else 0.18, handlelength=1.25 if upper_scores else 1.05, handletextpad=0.35)

def _shared_legend(fig, axes, ncol=4, extra_handles=None, legend_y=0.015) -> int:
    handles, labels = ([], [])
    for ax in np.ravel(axes):
        current_handles, current_labels = ax.get_legend_handles_labels()
        for handle, label in zip(current_handles, current_labels):
            if label and label not in labels:
                handles.append(handle)
                labels.append(label)
        legend = ax.get_legend()
        if legend is not None:
            legend.remove()
    if extra_handles:
        for handle in extra_handles:
            if handle.get_label() not in labels:
                handles.append(handle)
                labels.append(handle.get_label())
    if handles:
        actual_ncol = min(ncol, len(handles))
        fig.legend(handles, labels, loc='lower center', bbox_to_anchor=(0.5, legend_y), ncol=actual_ncol, frameon=False, handlelength=1.8, columnspacing=1.0)
        return int(np.ceil(len(handles) / actual_ncol))
    return 0

def _axis_legend(ax, extra_handles=None, ncol=1, fontsize=5.2) -> int:
    """Place a compact legend inside one subplot when it has labeled marks."""
    handles, labels = ax.get_legend_handles_labels()
    if extra_handles:
        for handle in extra_handles:
            label = handle.get_label()
            if label not in labels:
                handles.append(handle)
                labels.append(label)
    filtered = [(handle, label) for handle, label in zip(handles, labels) if label and (not str(label).startswith('_'))]
    if not filtered:
        legend = ax.get_legend()
        if legend is not None:
            legend.remove()
        return 0
    handles, labels = zip(*filtered)
    actual_ncol = min(max(1, int(ncol)), len(handles))
    ax.legend(handles, labels, loc='upper left', ncol=actual_ncol, fontsize=fontsize, frameon=True, framealpha=0.72, fancybox=False, borderpad=0.22, labelspacing=0.18, handlelength=1.05, handletextpad=0.35, columnspacing=0.6)
    return int(np.ceil(len(handles) / actual_ncol))

def _finish_grid(fig, axes, xlabel, ylabel, legend_cols=4, bottom=0.2, extra_handles=None, tight_x=True, per_axis_legend=False, per_axis_legend_cols=1, per_axis_legend_fontsize=5.2):
    figure_height = float(fig.get_figheight())
    for ax in np.ravel(axes):
        ax.set_xlabel('')
        ax.set_ylabel('')
        ax.grid(True, alpha=0.22, linewidth=0.45)
        if tight_x:
            ax.margins(x=0)
    if per_axis_legend:
        for ax in np.ravel(axes):
            _axis_legend(ax, extra_handles=extra_handles, ncol=per_axis_legend_cols, fontsize=per_axis_legend_fontsize)
        legend_rows = 0
    else:
        legend_rows = _shared_legend(fig, axes, ncol=legend_cols, extra_handles=extra_handles, legend_y=0.025 / figure_height)
    xlabel_y_inches = 0.15 if legend_rows == 0 else 0.11 + 0.16 * legend_rows
    footer_bottom = max(float(bottom), (xlabel_y_inches + 0.4) / figure_height)
    fig.supxlabel(xlabel, fontsize=10, y=xlabel_y_inches / figure_height)
    ylabel_artist = None
    if ylabel:
        ylabel_artist = fig.supylabel(ylabel, fontsize=10, x=0.028, y=0.5)
    apply_manuscript_typography(fig)
    fig.tight_layout(rect=(0.065, 0.0, 0.965, 1.0), pad=0.5, w_pad=0.5, h_pad=0.6)
    fig.subplots_adjust(bottom=footer_bottom)
    if ylabel:
        visible_axes = [ax for ax in np.ravel(axes) if ax.get_visible()]
        lower = min((ax.get_position().y0 for ax in visible_axes))
        upper = max((ax.get_position().y1 for ax in visible_axes))
        ylabel_artist.set_y(0.5 * (lower + upper))

def _save(fig, output_dir: Path, filename: str, *, normalize_typography: bool=True) -> Path:
    output_dir.mkdir(parents=True, exist_ok=True)
    path = output_dir / filename
    if normalize_typography:
        apply_manuscript_typography(fig)
    fig.savefig(path, bbox_inches=None, pad_inches=0)
    plt.close(fig)
    return path

def _score_axis_range(score_arrays, contam_type: str, quantiles=()):
    """Use a robust display range for heavy-tailed score plots.

    Heavy-tail contamination can generate a few extremely large scores.  If the
    histogram spans those raw maxima, the conformal-threshold region collapses
    into the left edge.  For that family only, show the central score range
    while ensuring the displayed quantiles remain inside the axes.
    """
    if contam_type != 't_noise':
        return None
    values = np.concatenate([np.asarray(array, dtype=float).ravel() for array in score_arrays if len(np.asarray(array).ravel()) > 0])
    values = values[np.isfinite(values)]
    if values.size == 0:
        return None
    low = float(np.quantile(values, 0.002))
    high = float(np.quantile(values, 0.985))
    for quantile in quantiles:
        if np.isfinite(quantile):
            low = min(low, float(quantile))
            high = max(high, float(quantile))
    if not np.isfinite(low) or not np.isfinite(high) or high <= low:
        return None
    pad = 0.04 * (high - low)
    low = max(0.0, low - pad) if low >= 0 else low - pad
    high = high + pad
    return (low, high)

def _plot_real_score_component_pair(combined: pd.DataFrame, datasets: tuple[str, str], output_dir: Path, filename: str) -> Path:
    """Draw two real-data mixed-score component grids vertically."""
    fig = plt.figure(figsize=(ICLR_TEXT_WIDTH, 7.8))
    grid = fig.add_gridspec(7, len(CONTAM_TYPES), height_ratios=[1.0, 1.0, 1.0, 0.42, 1.0, 1.0, 1.0])
    axes = []
    dataset_blocks = []
    for dataset_index, dataset in enumerate(datasets):
        row_offset = 0 if dataset_index == 0 else 4
        block_axes = []
        for score_index, score in enumerate(SCORES):
            score_axes = []
            for contam_index, contam_type in enumerate(CONTAM_TYPES):
                ax = fig.add_subplot(grid[row_offset + score_index, contam_index])
                panel = combined[(combined['dataset'] == dataset) & (combined['score_method'] == score) & (combined['contam_type'] == contam_type)]
                if panel.empty:
                    raise ValueError(f'missing real mixed-score panel for {dataset}/{score}/{contam_type}')
                _draw_score_mixture_component_panel(ax, panel, show_labels=dataset_index == 0 and score_index == 0 and (contam_index == 0), annotation_fontsize=3.7)
                ax.set_xlabel('')
                ax.set_ylabel('')
                ax.grid(True, alpha=0.22, linewidth=0.45)
                ax.margins(x=0)
                if score_index == 0:
                    ax.set_title(CONTAM_LABELS[contam_type], fontsize=6.4)
                if contam_index == len(CONTAM_TYPES) - 1:
                    ax.annotate(SCORE_SHORT_LABELS[score], xy=(1.025, 0.5), xycoords='axes fraction', rotation=-90, va='center', fontsize=5.7)
                axes.append(ax)
                score_axes.append(ax)
            block_axes.append(score_axes)
        dataset_blocks.append((dataset, block_axes))
    fig.subplots_adjust(left=0.08, right=0.965, bottom=0.125, top=0.925, wspace=0.28, hspace=0.38)
    for dataset, block_axes in dataset_blocks:
        flat_axes = [ax for row_axes in block_axes for ax in row_axes]
        left = min((ax.get_position().x0 for ax in flat_axes))
        right = max((ax.get_position().x1 for ax in flat_axes))
        top = max((ax.get_position().y1 for ax in flat_axes))
        fig.text(0.5 * (left + right), min(top + 0.035, 0.975), REAL_DATASET_LABELS[dataset], ha='center', va='bottom', fontsize=8)
    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc='lower center', ncol=4, frameon=False, fontsize=6.5, handlelength=1.8, bbox_to_anchor=(0.5, 0.018))
    fig.supxlabel('Score', fontsize=8, y=0.072)
    fig.supylabel('Mixture Density', fontsize=10, x=0.04)
    return _save(fig, output_dir, filename)

def _equal_count_score_samples(root: Path, score: str, family: str) -> dict[str, np.ndarray]:
    frame = _read(Path(root) / 'score_distribution' / 'synthetic' / f'{score}.csv')
    samples = {sample_kind: frame[(frame['contam_type'] == family) & (frame['sample_kind'] == sample_kind)]['score'].to_numpy(dtype=float) for sample_kind in ('clean', 'pure_contamination', 'mixture_0.1')}
    counts = {kind: len(values) for kind, values in samples.items()}
    if len(set(counts.values())) != 1 or next(iter(counts.values())) == 0:
        raise ValueError(f'Clean/Q/mixture score counts must be equal and nonzero for {score}/{family}; found {counts}')
    return samples

def _score_mixture_component_frame(data: pd.DataFrame) -> pd.DataFrame:
    """Decompose the displayed mixture histogram into source contributions.

    The clean and contamination laws are used only to assign the observed
    mixture density within each bin.  The two stacked contributions are
    rescaled binwise to sum exactly to the empirical 10% mixture histogram.
    Consequently the plot contains one distribution -- the mixture -- while
    color reveals where its contaminated observations concentrate.
    """
    distributions = set(data['distribution'].astype(str))
    required = {'clean', 'contamination', 'mixture_0.1'}
    if distributions != required:
        raise ValueError(f'score-mixture component plot requires exactly {sorted(required)}, found {sorted(distributions)}')
    key = ['bin_left', 'bin_right', 'score']
    pivot = data.pivot(index=key, columns='distribution', values='density')
    if pivot.isna().any().any():
        raise ValueError('score-mixture component density grid is incomplete')
    metadata = data.iloc[0].to_dict()
    delta_mix = float(metadata['delta_mix'])
    if not 0.0 < delta_mix < 1.0:
        raise ValueError(f'invalid mixture level: {delta_mix}')
    clean_raw = (1.0 - delta_mix) * pivot['clean'].to_numpy(dtype=float)
    contamination_raw = delta_mix * pivot['contamination'].to_numpy(dtype=float)
    empirical_mixture = pivot['mixture_0.1'].to_numpy(dtype=float)
    raw_total = clean_raw + contamination_raw
    scale = np.divide(empirical_mixture, raw_total, out=np.zeros_like(empirical_mixture), where=raw_total > 0.0)
    clean_component = clean_raw * scale
    contamination_component = contamination_raw * scale
    unresolved = (raw_total <= 0.0) & (empirical_mixture > 0.0)
    if np.any(unresolved):
        clean_component[unresolved] = empirical_mixture[unresolved]
    quantiles = data[['distribution', 'quantile', 'quantile_difference']].drop_duplicates('distribution').set_index('distribution')
    result = pivot.reset_index()[key].copy()
    for column in ('model', 'dataset', 'score_method', 'contam_type', 'delta_mix'):
        if column in data.columns:
            result[column] = metadata[column]
    result['clean_component_density'] = clean_component
    result['contamination_component_density'] = contamination_component
    result['mixture_density'] = empirical_mixture
    result['mixture_quantile'] = float(quantiles.loc['mixture_0.1', 'quantile'])
    result['clean_quantile'] = float(quantiles.loc['clean', 'quantile'])
    result['quantile_difference'] = float(quantiles.loc['mixture_0.1', 'quantile_difference'])
    return result

def _score_mixture_sample_component_frame(samples: dict[str, np.ndarray], metadata: dict, mixture_delta: float=0.1, bins: int=40) -> pd.DataFrame:
    """Build an exact source-stacked histogram from aligned mixture scores.

    The bundled data keep the clean, pure-Q, and mixed score vectors in the original
    calibration-row order.  Every mixed score therefore agrees exactly with
    either its clean or pure-Q counterpart.  This lets the plot show only the
    empirical mixed histogram while retaining the true source membership of
    every displayed observation.
    """
    clean_scores = np.asarray(samples['clean'], dtype=float)
    contamination_scores = np.asarray(samples['pure_contamination'], dtype=float)
    mixture_scores = np.asarray(samples['mixture_0.1'], dtype=float)
    if not clean_scores.shape == contamination_scores.shape == mixture_scores.shape:
        raise ValueError('aligned score-mixture vectors must have equal shape')
    matches_clean = np.isclose(mixture_scores, clean_scores, rtol=1e-10, atol=1e-12)
    matches_contamination = np.isclose(mixture_scores, contamination_scores, rtol=1e-10, atol=1e-12)
    ambiguous = matches_clean & matches_contamination
    unmatched = ~(matches_clean | matches_contamination)
    if np.any(unmatched):
        raise ValueError(f'{np.count_nonzero(unmatched)} mixture scores do not match either aligned source score')
    from_contamination = matches_contamination & ~ambiguous
    from_clean = ~from_contamination
    q_clean = compute_conformal_quantile(clean_scores, ALPHA)
    q_mixture = compute_conformal_quantile(mixture_scores, ALPHA)
    axis_range = _score_axis_range([clean_scores, contamination_scores, mixture_scores], metadata.get('contam_type'), [q_clean, q_mixture])
    histogram_kwargs = {}
    if axis_range is not None:
        histogram_kwargs['range'] = axis_range
    bin_edges = np.histogram_bin_edges(np.concatenate([clean_scores, contamination_scores, mixture_scores]), bins=bins, **histogram_kwargs)
    bin_width = np.diff(bin_edges)
    normalizer = len(mixture_scores) * bin_width
    clean_counts, _ = np.histogram(mixture_scores[from_clean], bins=bin_edges)
    contamination_counts, _ = np.histogram(mixture_scores[from_contamination], bins=bin_edges)
    clean_component = clean_counts / normalizer
    contamination_component = contamination_counts / normalizer
    result = pd.DataFrame({**metadata, 'delta_mix': float(mixture_delta), 'bin_left': bin_edges[:-1], 'bin_right': bin_edges[1:], 'score': 0.5 * (bin_edges[:-1] + bin_edges[1:]), 'clean_component_density': clean_component, 'contamination_component_density': contamination_component, 'mixture_density': clean_component + contamination_component, 'n_mixture_scores': len(mixture_scores), 'n_clean_origin': int(np.count_nonzero(from_clean)), 'n_contamination_origin': int(np.count_nonzero(from_contamination)), 'realized_delta_mix': float(np.mean(from_contamination)), 'mixture_quantile': q_mixture, 'clean_quantile': q_clean, 'quantile_difference': q_mixture - q_clean})
    return result

def _draw_score_mixture_component_panel(ax, data: pd.DataFrame, show_labels: bool, annotation_fontsize: float=5.0) -> None:
    """Draw one stacked mixture histogram with Q contribution on top."""
    if {'clean_component_density', 'contamination_component_density', 'mixture_density'}.issubset(data.columns):
        component = data.sort_values('bin_left').copy()
    else:
        component = _score_mixture_component_frame(data)
    left = component['bin_left'].to_numpy(dtype=float)
    width = component['bin_right'].to_numpy(dtype=float) - left
    clean = component['clean_component_density'].to_numpy(dtype=float)
    contamination = component['contamination_component_density'].to_numpy(dtype=float)
    ax.bar(left, clean, width=width, align='edge', color=COLORBLIND_PALETTE[0], alpha=0.72, linewidth=0.0, label='Clean-origin scores' if show_labels else '_nolegend_')
    ax.bar(left, contamination, width=width, align='edge', bottom=clean, color=COLORBLIND_PALETTE[1], alpha=0.86, linewidth=0.0, label='Contaminated-origin scores' if show_labels else '_nolegend_')
    quantile = float(component['mixture_quantile'].iloc[0])
    difference = float(component['quantile_difference'].iloc[0])
    clean_quantile = float(component['clean_quantile'].iloc[0]) if 'clean_quantile' in component.columns else quantile - difference
    ax.axvline(clean_quantile, color=COLORBLIND_PALETTE[0], linestyle='--', linewidth=0.65, label='90% clean quantile' if show_labels else '_nolegend_')
    ax.axvline(quantile, color='0.15', linestyle=':', linewidth=0.65, label='90% mixture quantile' if show_labels else '_nolegend_')
    ax.text(0.97, 0.96, f'$q_0={clean_quantile:.3g}$\n$q_{{0.1}}={quantile:.3g}$\n$(\\Delta={difference:+.3g})$', transform=ax.transAxes, ha='right', va='top', fontsize=annotation_fontsize, linespacing=1.15)
    ax.set_xlim(float(component['bin_left'].min()), float(component['bin_right'].max()))
    ax.margins(x=0)

def _synthetic_score_component_density(root: Path) -> pd.DataFrame:
    frames = []
    for score in SCORES:
        for family in CONTAM_TYPES:
            samples = _equal_count_score_samples(root, score, family)
            density = _score_mixture_sample_component_frame(samples, metadata={'score_method': score, 'contam_type': family})
            frames.append(density)
    return pd.concat(frames, ignore_index=True)

def plot_score_mixture_components_synthetic(root: Path, output_dir: Path, include_small: bool=True) -> list[Path]:
    """Plot only the 10% mixture, stacked by clean/Q contribution."""
    root = Path(root)
    output_dir = Path(output_dir)
    combined = _synthetic_score_component_density(root)
    output_dir.mkdir(parents=True, exist_ok=True)
    combined.to_csv(output_dir / 'score_mixture_components_synthetic.csv', index=False)
    fig, axes = plt.subplots(len(SCORES), len(CONTAM_TYPES), figsize=(ICLR_TEXT_WIDTH, 4.35), sharex=False, sharey=False)
    for row, score in enumerate(SCORES):
        for col, family in enumerate(CONTAM_TYPES):
            ax = axes[row, col]
            panel = combined[(combined['score_method'] == score) & (combined['contam_type'] == family)]
            _draw_score_mixture_component_panel(ax, panel, show_labels=row == 0 and col == 0, annotation_fontsize=4.6)
            if row == 0:
                ax.set_title(STABILITY_FAMILY_LABELS[family])
            if col == len(CONTAM_TYPES) - 1:
                ax.annotate(SCORE_LABELS[score], xy=(1.03, 0.5), xycoords='axes fraction', rotation=-90, va='center', fontsize=7)
    _finish_grid(fig, axes, 'Score', 'Mixture Density', legend_cols=4, bottom=0.15)
    outputs = [_save(fig, output_dir, 'score_mixture_components_all_scores.pdf')]
    if include_small:
        small_root = output_dir / 'small'
        for score in SCORES:
            for family in CONTAM_TYPES:
                panel = combined[(combined['score_method'] == score) & (combined['contam_type'] == family)]
                fig, ax = plt.subplots(figsize=(ICLR_TEXT_WIDTH * 0.52, 3.0))
                _draw_score_mixture_component_panel(ax, panel, show_labels=True, annotation_fontsize=6.0)
                ax.set_title(f'{SCORE_LABELS[score]} - {STABILITY_FAMILY_LABELS[family]}')
                ax.set_xlabel('Score')
                ax.set_ylabel('Mixture Density')
                ax.grid(True, alpha=0.22, linewidth=0.45)
                handles, labels = ax.get_legend_handles_labels()
                handle_by_label = dict(zip(labels, handles))
                fig.legend([handle_by_label['Clean-origin scores'], handle_by_label['Contaminated-origin scores'], handle_by_label['90% clean quantile'], handle_by_label['90% mixture quantile']], ['Clean', 'Contaminated', 'Clean quantile', 'Mixture quantile'], loc='lower center', bbox_to_anchor=(0.5, 0.025), ncol=2, frameon=False, fontsize=4.8, handlelength=1.25, handletextpad=0.32, columnspacing=0.7)
                apply_manuscript_typography(fig)
                fig.tight_layout(pad=0.6, rect=(0, 0.17, 1, 1))
                outputs.append(_save(fig, small_root / score, f'{family}.pdf'))
    return outputs


==> anc/experiment_code/plotting/paper.py <==
"""Render and collect the 19 image assets for manuscript Figures 1-16."""
import argparse
import json
import shutil
import subprocess
import sys
from experiments.protocol import ROOT
from plotting.figure_index import sha


def collect():
    destination = ROOT / 'output/paper'
    destination.mkdir(parents=True, exist_ok=True)
    selected = {}
    for collection in ('original', 'fixed', 'manuscript'):
        source = ROOT / 'output' / collection
        index = json.loads((source / 'figure_index.json').read_text())
        for record in index['figures']:
            if not record['included_in_manuscript']:
                continue
            name = record['file']
            if name in selected:
                raise RuntimeError(f'Duplicate manuscript figure: {name}')
            if sha(source / name) != record['sha256']:
                raise RuntimeError(f'Figure does not match its index: {source / name}')
            selected[name] = (source, record)
    expected = {f'Figure_{number}.pdf' for number in (
        '1', '2', '3a', '3b', '4a', '4b', '5', '6', '7', '8', '9',
        '10', '11', '12', '13', '14', '15a', '15b', '16')}
    if set(selected) != expected:
        raise RuntimeError('The manuscript collection must cover exactly Figures 1-16, including panels')
    records = []
    for name, (source, record) in selected.items():
        shutil.copyfile(source / name, destination / name)
        if 'preview' in record:
            shutil.copyfile(source / record['preview'], destination / record['preview'])
        assert sha(destination / name) == record['sha256']
        records.append(dict(record, source=str((source / name).relative_to(ROOT))))
    (destination / 'figure_index.json').write_text(json.dumps(
        dict(collection='paper', figures=records), indent=2) + '\n')
    print(f'Collected 19 manuscript PDFs in {destination.relative_to(ROOT)}', flush=True)
    return records


def render(reference=False):
    # Each renderer starts with its own Matplotlib state, including hatch widths.
    commands = [
        ['-m', 'plotting.render', '--mode', 'original'],
        ['-m', 'plotting.render', '--mode', 'fixed'],
        ['-m', 'plotting.manuscript_layout'],
    ]
    for command in commands:
        if reference:
            command.append('--reference')
        subprocess.run([sys.executable, *command], cwd=ROOT, check=True)
    return collect()


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--reference', action='store_true', help='Validate and render the included current reference results')
    render(parser.parse_args().reference)


==> anc/experiment_code/plotting/placement_style.py <==
from __future__ import annotations
from plotting.style import JOINT_LENGTH_PANEL_FIGSIZE


==> anc/experiment_code/plotting/reference_compat.py <==
"""Validate that bundled summaries use the current interval reference."""
import pandas as pd

from experiments.population_oracle import SYNTHETIC_REFERENCE_TYPE


def require_current_reference(results):
    """Ensure synthetic summaries were computed against the population oracle."""
    path = results / 'trends_summary.csv'
    frame = pd.read_csv(path)
    if 'reference_type' not in frame.columns:
        raise RuntimeError(
            'The included 20-repetition reference tables predate the clean-population-oracle '
            'metric and are retained only as a legacy archive. Rerun and aggregate the '
            'experiments before generating current manuscript figures.')
    synthetic = frame.loc[frame.dataset.eq('synthetic'), 'reference_type'].dropna().unique()
    if set(synthetic) != {SYNTHETIC_REFERENCE_TYPE}:
        raise RuntimeError(
            f'Expected synthetic reference_type={SYNTHETIC_REFERENCE_TYPE!r}; '
            f'found {sorted(map(str, synthetic))}.')


==> anc/experiment_code/plotting/render.py <==
"""Render every paper figure from results generated by the current protocol."""
import argparse
import json
from pathlib import Path
from tempfile import TemporaryDirectory
import numpy as np
import pandas as pd
from matplotlib.figure import Figure
from matplotlib.text import Text
from experiments.protocol import ROOT, REPS
from data_generation.replacement import mask
from plotting import figures as rf
from plotting import fixed_panels as ff
from plotting.contour_triptych import plot as triptych
from plotting.figure_index import publish
from plotting.reference_compat import require_current_reference


def _render(mode, reference, destination):
    source=ROOT/('reference/'+mode if reference else '')
    rf.MODE=mode
    rf.RUN=ROOT/'reference/original/runs' if reference else ROOT/'runs'/mode
    rf.RESULTS=source/'results' if reference else ROOT/'results'/mode
    if reference:
        require_current_reference(rf.RESULTS)
    for name in ['trends','dirac','correction','joint','learner','density']:
        counts=pd.read_csv(rf.RESULTS/f'{name}_summary.csv',usecols=['n_repetitions'])
        if counts.empty or not counts.n_repetitions.eq(REPS).all():
            raise ValueError(f'{name}: paper figures require all {REPS} repetitions in every cell. '
                             'Complete and aggregate the configured runs. '
                             'A single repetition cannot estimate the plotted sample standard deviations.')
    rf.OUT=destination
    rf.OUT.mkdir(parents=True,exist_ok=True)
    rf.DATA=rf.OUT/'data'
    rf.choose_mask=mask if mode=='fixed' else lambda u,d: np.asarray(u)<d
    rf.HIST.clear();rf.FIGURES.clear()
    limits=json.loads((ROOT/'config/plotting.json').read_text())
    base_save=Figure.savefig

    def finalize(fig,filename,*args,**kwargs):
        if not getattr(fig,'_labels_finalized',False):
            number=Path(filename).stem.removeprefix('Figure_')
            for text in fig.findobj(Text):
                old=text.get_text()
                if old in ['Length Deviation','Length deviation','Signed length change']:
                    text.set_text('Length difference' if number in ['6','9','10'] else 'Length deviation')
                elif old in [s+' upper' for s in ['Absolute','Adaptive','CQR']]:
                    text.set_text(old.replace(' upper',' Dirac'))
                elif old=='Variance inflate':text.set_text('Variance inflation')
                elif number=='2a':
                    if old==r'$\Delta(\delta_1,Q_1)$':text.set_text('Mean predictor perturbation')
                    elif old==r'Empirical $\eta(\delta_1)$':text.set_text('Empirical mean')
                    elif old.startswith(r'$\widehat\eta(\delta_1)='):text.set_text('Fit: $'+old.split('=',1)[1])
            if number=='2b':
                ax=fig.axes[0]
                ax.set_ylim(*limits['density_ylim'])
                ax.set_ylabel(r'Local density minimum $\widehat r_0(\delta_2)$')
                ax.lines[0].set_label(r'Computed $\widehat r_0(\delta_2)$')
                ax.get_legend().get_texts()[0].set_text(r'Computed $\widehat r_0(\delta_2)$')
            if number=='3a':fig.axes[0].set_ylim(*limits['placement_ylim'])
            fig._labels_finalized=True
        kwargs.setdefault('metadata',{'Creator':'Matplotlib','CreationDate':None,'ModDate':None}) if str(filename).endswith('.pdf') else None
        return base_save(fig,filename,*args,**kwargs)

    Figure.savefig=finalize
    original_save=rf.save
    try:
        if mode=='fixed':rf.save=ff.save
        rf.setup();rf.prepared_data();rf.figure1();rf.small_figures();rf.placement();rf.joint_plots()
        if mode=='fixed':
            ff.single_range_figure4();ff.marker_grid(['synthetic'],'7');ff.marker_grid(rf.DATASETS,'11')
        else:
            rf.figure4();rf.figure7();rf.figure11()
        rf.correction(['synthetic'],'6',True)
        rf.correction(['abalone','cadata'],'9',True)
        rf.correction(['cpusmall','msd'],'10',True)
        rf.mixtures()
        triptych(rf.read('joint'),rf.OUT/'Figure_5_2D.pdf')
    finally:
        Figure.savefig=base_save
        rf.save=original_save
    outputs=sorted(rf.OUT.glob('Figure_*.pdf'))
    assert len(outputs)==16


def render(mode='original', reference=False):
    destination = ROOT / 'output' / mode
    destination.parent.mkdir(parents=True, exist_ok=True)
    with TemporaryDirectory(prefix='.figures-', dir=destination.parent) as work:
        staging = Path(work)
        _render(mode, reference, staging)
        records = publish(staging, destination, mode)
    print(f'Rendered {len(records)} PDFs in {destination.relative_to(ROOT)}', flush=True)
    return records


if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--mode',choices=['original','fixed'],default='original')
    parser.add_argument('--reference',action='store_true',help='Check the included legacy tables (rejected if incompatible)')
    args=parser.parse_args()
    render(args.mode,args.reference)


==> anc/experiment_code/plotting/style.py <==
"""Shared visual policy for the manuscript-only plotting package."""
from __future__ import annotations
from typing import Optional
import numpy as np
import seaborn as sns
from matplotlib.colors import LinearSegmentedColormap
from matplotlib.ticker import MultipleLocator, PercentFormatter
ICLR_TEXT_WIDTH = 5.5
JOINT_LENGTH_PANEL_FIGSIZE = (3.65, 2.68)
JOINT_LENGTH_PANEL_AXES_BOTTOM = 0.18
JOINT_LENGTH_PANEL_AXES_TOP = 0.94
COLORBLIND_PALETTE = ['#0072B2', '#D55E00', '#009E73', '#CC79A7', '#E69F00', '#56B4E9', '#000000']
STABILITY_FAMILY_LABELS = {'shift': 'Shift', 'variance_inflate': 'Variance', 't_noise': 'Heavy tail', 'heteroscedastic': 'Heteroscedastic'}
HEATMAP_WIDTH_CMAP = LinearSegmentedColormap.from_list('length_deviation_multihue', ['#ffffcc', '#c7e9b4', '#7fcdbb', '#41b6c4', '#2c7fb8', '#6a51a3', '#081d58'])

def set_iclr_plot_context() -> None:
    """Use final-size typography compatible with the ICLR template."""
    sns.set_theme(context='paper', style='whitegrid', palette=COLORBLIND_PALETTE, rc={'font.family': 'serif', 'font.serif': ['cmr10', 'DejaVu Serif'], 'font.size': 9, 'axes.labelsize': 10, 'axes.labelpad': 2.0, 'axes.titlesize': 11, 'xtick.labelsize': 7, 'ytick.labelsize': 7, 'legend.fontsize': 7.5, 'figure.titlesize': 11, 'text.usetex': False, 'mathtext.fontset': 'cm', 'axes.formatter.use_mathtext': True, 'pdf.fonttype': 42, 'figure.dpi': 300, 'savefig.dpi': 300})

def apply_manuscript_typography(fig) -> None:
    """Normalize text sizes after all artists have been constructed."""
    child_axes = {child for parent in fig.axes for child in getattr(parent, 'child_axes', [])}
    figure_width = float(fig.get_figwidth())
    for ax in fig.axes:
        is_inset = ax in child_axes or str(ax.get_label()).startswith('inset_axes')
        dense_axis = figure_width * float(ax.get_position().width) < 1.45
        title_floor = 9.0 if is_inset else 11.0
        label_floor = 8.0 if is_inset else 10.0
        tick_floor = 5.0 if is_inset else 7.0
        legend_floor = 6.0 if is_inset else 5.8 if dense_axis else 7.5
        text_floor = 5.8 if is_inset else 6.2 if dense_axis else 7.0
        for title in (ax.title, ax._left_title, ax._right_title):
            if title.get_text():
                title.set_fontsize(max(float(title.get_fontsize()), title_floor))
        for label in (ax.xaxis.label, ax.yaxis.label):
            if label.get_text():
                label.set_fontsize(max(float(label.get_fontsize()), label_floor))
        if hasattr(ax, 'zaxis') and ax.zaxis.label.get_text():
            label = ax.zaxis.label
            label.set_fontsize(max(float(label.get_fontsize()), label_floor))
        tick_labels = list(ax.get_xticklabels()) + list(ax.get_yticklabels())
        if hasattr(ax, 'get_zticklabels'):
            tick_labels += list(ax.get_zticklabels())
        for label in tick_labels:
            label.set_fontsize(max(float(label.get_fontsize()), tick_floor))
        for artist in ax.texts:
            artist.set_fontsize(max(float(artist.get_fontsize()), text_floor))
        legend = ax.get_legend()
        if legend is not None:
            for artist in legend.get_texts():
                artist.set_fontsize(max(float(artist.get_fontsize()), legend_floor))
    for legend in fig.legends:
        for artist in legend.get_texts():
            artist.set_fontsize(max(float(artist.get_fontsize()), 7.5))
    for attribute, floor in (('_suptitle', 11.0), ('_supxlabel', 10.0), ('_supylabel', 10.0)):
        artist = getattr(fig, attribute, None)
        if artist is not None and artist.get_text():
            artist.set_fontsize(max(float(artist.get_fontsize()), floor))

def format_delta_axis_percent(ax, major_step: float) -> None:
    major_step = float(major_step)
    if not np.isfinite(major_step) or major_step <= 0.0:
        raise ValueError('major_step must be finite and positive')
    ax.xaxis.set_major_locator(MultipleLocator(major_step))
    ax.xaxis.set_major_formatter(PercentFormatter(xmax=1.0, decimals=0))

def mark_calibration_threshold(ax, threshold: float=0.1, label: Optional[str]='$10\\%$') -> None:
    threshold = float(threshold)
    lower, upper = sorted(ax.get_xlim())
    if lower - 1e-12 <= threshold <= upper + 1e-12:
        ax.axvline(threshold, color='black', linestyle='--', linewidth=0.2, label=label, zorder=5)


==> anc/experiment_code/plotting/surface.py <==
from __future__ import annotations
from pathlib import Path
import matplotlib.pyplot as plt
from matplotlib.cm import ScalarMappable
from matplotlib.colors import FuncNorm, Normalize
from matplotlib.ticker import PercentFormatter
import numpy as np
import pandas as pd
from plotting.style import HEATMAP_WIDTH_CMAP, ICLR_TEXT_WIDTH, apply_manuscript_typography, set_iclr_plot_context
SCORES = ('absolute', 'adaptive', 'cqr')
SCORE_LABELS = {'absolute': 'Absolute', 'adaptive': 'Adaptive', 'cqr': 'CQR'}
METRIC = 'length_deviation'
CALIBRATION_THRESHOLD = 0.1

def load_joint_frames(data_root: Path) -> dict[str, pd.DataFrame]:
    frames = {}
    for score in SCORES:
        path = Path(data_root) / 'joint_contamination' / f'{score}.csv'
        frame = pd.read_csv(path)
        required = {'delta_train', 'delta_cal', f'{METRIC}_mean', f'{METRIC}_std'}
        if (missing := (required - set(frame.columns))):
            raise ValueError(f'{path} is missing {sorted(missing)}')
        if frame.duplicated(['delta_train', 'delta_cal']).any():
            raise ValueError(f'{path} contains duplicate grid points')
        frames[score] = frame
    return frames

def color_norm(vmax: float, low_color_fraction: float | None=None):
    if low_color_fraction is None:
        return Normalize(vmin=0.0, vmax=vmax, clip=True)
    low_color_fraction = float(low_color_fraction)
    low_break, mid_break = (5.0, 20.0)
    mid_fraction = 0.9 if low_color_fraction < 0.9 else low_color_fraction + 0.5 * (1.0 - low_color_fraction)
    if low_break >= vmax:
        return Normalize(vmin=0.0, vmax=vmax, clip=True)
    if mid_break >= vmax:
        mid_break = None

    def forward(values):
        values = np.ma.asarray(values, dtype=float)
        if mid_break is None:
            return np.ma.where(values <= low_break, low_color_fraction * values / low_break, low_color_fraction + (1.0 - low_color_fraction) * (values - low_break) / (vmax - low_break))
        return np.ma.where(values <= low_break, low_color_fraction * values / low_break, np.ma.where(values <= mid_break, low_color_fraction + (mid_fraction - low_color_fraction) * (values - low_break) / (mid_break - low_break), mid_fraction + (1.0 - mid_fraction) * (values - mid_break) / (vmax - mid_break)))

    def inverse(values):
        values = np.ma.asarray(values, dtype=float)
        if mid_break is None:
            return np.ma.where(values <= low_color_fraction, low_break * values / low_color_fraction, low_break + (vmax - low_break) * (values - low_color_fraction) / (1.0 - low_color_fraction))
        return np.ma.where(values <= low_color_fraction, low_break * values / low_color_fraction, np.ma.where(values <= mid_fraction, low_break + (mid_break - low_break) * (values - low_color_fraction) / (mid_fraction - low_color_fraction), mid_break + (vmax - mid_break) * (values - mid_fraction) / (1.0 - mid_fraction)))
    return FuncNorm((forward, inverse), vmin=0.0, vmax=vmax, clip=True)

def dense_color_ticks(vmax: float) -> list[float]:
    if np.isclose(vmax, 80.0):
        return [0.0, 0.5, 2.0, 5.0, 10.0, 20.0, 80.0]
    if np.isclose(vmax, 200.0):
        return [0.0, 0.5, 2.0, 5.0, 10.0, 20.0, 200.0]
    return list(np.linspace(0.0, vmax, 6))

def _surface_arrays(frame: pd.DataFrame) -> tuple:
    matrix = frame.pivot(index='delta_cal', columns='delta_train', values=f'{METRIC}_mean').sort_index(axis=0).sort_index(axis=1)
    if matrix.isna().any().any():
        raise ValueError('joint-contamination surface grid is incomplete')
    train_grid, cal_grid = np.meshgrid(matrix.columns.to_numpy(dtype=float), matrix.index.to_numpy(dtype=float))
    values = matrix.to_numpy(dtype=float)
    if not np.isfinite(values).all():
        raise ValueError('joint-contamination surface contains non-finite values')
    return (train_grid, cal_grid, values)

def draw_surface(ax, frame: pd.DataFrame, zmax: float=200.0, color_vmax: float=200.0, low_color_fraction: float=0.65, detailed_labels: bool=False) -> None:
    train_grid, cal_grid, values = _surface_arrays(frame)
    visible = np.minimum(values, zmax)
    ax.plot_surface(train_grid, cal_grid, visible, cmap=HEATMAP_WIDTH_CMAP, norm=color_norm(color_vmax, low_color_fraction), rstride=1, cstride=1, linewidth=0.0, antialiased=True, shade=False)
    cal_values = cal_grid[:, 0]
    if np.any(np.isclose(cal_values, CALIBRATION_THRESHOLD)):
        row = int(np.argmin(np.abs(cal_values - CALIBRATION_THRESHOLD)))
        offset = 0.002 * zmax
        threshold = np.minimum(values[row], zmax - offset)
        ax.plot(train_grid[row], cal_grid[row], threshold + offset, color='black', linestyle='--', linewidth=0.45, zorder=10)
    ax.set_xlim(0.0, 0.3)
    ax.set_ylim(0.0, 0.11)
    ax.set_zlim(0.0, zmax)
    ax.set_zticks(np.linspace(0.0, zmax, 5))
    ax.set_xticks([0.0, 0.1, 0.2, 0.3])
    ax.set_yticks([0.0, 0.05, 0.1])
    ax.xaxis.set_major_formatter(PercentFormatter(1.0, decimals=0))
    ax.yaxis.set_major_formatter(PercentFormatter(1.0, decimals=0))
    if not detailed_labels:
        ax.set_yticklabels(['', '5%', '10%'])
    tick_size = 5.2 if detailed_labels else 4.4
    ax.tick_params(axis='both', which='major', labelsize=tick_size, pad=-1 if detailed_labels else -5)
    ax.tick_params(axis='z', which='major', labelsize=tick_size, pad=0 if detailed_labels else -4)
    ax.view_init(elev=27, azim=-128)
    ax.set_box_aspect((1.55, 1.0, 0.82))
    if detailed_labels:
        ax.set_xlabel('Training $\\delta_1$', labelpad=-5, fontsize=6.2)
        ax.set_ylabel('Calibration $\\delta_2$', labelpad=-5, fontsize=6.2)
    else:
        ax.set_xlabel('$\\delta_1$', labelpad=-10, fontsize=5.2)
        ax.set_ylabel('$\\delta_2$', labelpad=-10, fontsize=5.2)

def save_figure(fig, output_dir: Path, filename: str) -> Path:
    output_dir = Path(output_dir)
    output_dir.mkdir(parents=True, exist_ok=True)
    path = output_dir / filename
    apply_manuscript_typography(fig)
    fig.savefig(path, bbox_inches=None, pad_inches=0)
    plt.close(fig)
    return path

def plot_joint_surface_aggregate(data_root: Path, output_dir: Path, filename: str='joint_contamination_all_scores.pdf') -> Path:
    set_iclr_plot_context()
    frames = load_joint_frames(data_root)
    fig = plt.figure(figsize=(ICLR_TEXT_WIDTH, 2.25))
    axes = []
    for col, score in enumerate(SCORES):
        ax = fig.add_subplot(1, 3, col + 1, projection='3d')
        axes.append(ax)
        draw_surface(ax, frames[score])
        if col > 0:
            ax.set_zticks([])
        ax.set_title(SCORE_LABELS[score], pad=-1, fontsize=8)
    fig.subplots_adjust(left=0.05, right=0.855, bottom=0.025, top=0.95, wspace=0.035)
    mappable = ScalarMappable(norm=color_norm(200.0, 0.65), cmap=HEATMAP_WIDTH_CMAP)
    mappable.set_array([])
    colorbar = fig.colorbar(mappable, ax=axes, fraction=0.025, pad=0.014, extend='max')
    colorbar.set_ticks(dense_color_ticks(200.0))
    colorbar.set_label('Length Deviation', fontsize=7)
    colorbar.ax.tick_params(labelsize=5.5, pad=1.0)
    return save_figure(fig, output_dir, filename)


==> anc/experiment_code/reference/README.md <==
# Current reference results

The bundled aggregate tables contain 20 repetitions under the current protocol.
Synthetic length deviations use the configured clean population oracle; real-data
length deviations use paired clean split-conformal intervals from the same
repetition. Repetition-zero score arrays support the histogram and mixture panels.

Run `python -m plotting.paper --reference` to validate these tables and regenerate
the bundled paper figures. The files under `reference/checks/` remain legacy
repetition-zero computational fixtures used only by `tests.validate_runs`; that
comparison intentionally excludes synthetic length metrics whose reference changed.


==> anc/experiment_code/reference/checks/fixed/real/abalone/rep00/correction.csv <==
dataset,score,rep,delta_train,delta_cal,method,n_cal,n_cal_replaced,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
abalone,absolute,0,0.0,0.0,uncorrected,1670,0,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,0.0,0.0,tighter,1670,0,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,0.0,0.0,naive,1670,0,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,0.0,0.005,uncorrected,1670,8,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,0.0,0.005,tighter,1670,8,0.0995,1505,1.0768370366251934,6.869520131650249,6.80606309905265,0.9270334928229665,0.0634570325975997,0.0634570325975997,0.0634570325975997,0.0,False
abalone,absolute,0,0.0,0.005,naive,1670,8,0.095,1513,1.102593092199028,7.033827019562335,6.80606309905265,0.9282296650717703,0.22776392050968583,0.22776392050968583,0.22776392050968583,0.0,False
abalone,absolute,0,0.0,0.01,uncorrected,1670,16,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,0.0,0.01,tighter,1670,16,0.099,1506,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.01,naive,1670,16,0.09000000000000001,1521,1.11708703445977,7.126288947189924,6.80606309905265,0.930622009569378,0.3202258481372738,0.3202258481372738,0.3202258481372738,0.0,False
abalone,absolute,0,0.0,0.015,uncorrected,1670,25,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,0.0,0.015,tighter,1670,25,0.0985,1507,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.015,naive,1670,25,0.085,1529,1.1424634065238064,7.288173701180624,6.80606309905265,0.9342105263157895,0.4821106021279745,0.4821106021279745,0.4821106021279745,0.0,False
abalone,absolute,0,0.0,0.02,uncorrected,1670,33,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,0.0,0.02,tighter,1670,33,0.098,1508,1.080829108036901,6.894986951602559,6.80606309905265,0.9270334928229665,0.08892385254990785,0.08892385254990785,0.08892385254990785,0.0,False
abalone,absolute,0,0.0,0.02,naive,1670,33,0.08,1538,1.2082342243350017,7.707748754472895,6.80606309905265,0.9401913875598086,0.9016856554202461,0.9016856554202461,0.9016856554202461,0.0,False
abalone,absolute,0,0.0,0.025,uncorrected,1670,41,0.1,1504,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.025,tighter,1670,41,0.0975,1509,1.080829108036901,6.894986951602559,6.80606309905265,0.9270334928229665,0.08892385254990785,0.08892385254990785,0.08892385254990785,0.0,False
abalone,absolute,0,0.0,0.025,naive,1670,41,0.07500000000000001,1546,1.2501699420584693,7.97527136684459,6.80606309905265,0.9461722488038278,1.1692082677919373,1.1692082677919373,1.1692082677919373,0.0,False
abalone,absolute,0,0.0,0.03,uncorrected,1670,50,0.1,1504,1.053423795715617,6.720158877992428,6.80606309905265,0.9186602870813397,-0.0859042210602219,0.0859042210602219,0.0859042210602219,0.0,False
abalone,absolute,0,0.0,0.03,tighter,1670,50,0.097,1509,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.03,naive,1670,50,0.07,1555,1.303679857269572,8.316629833616483,6.80606309905265,0.9485645933014354,1.510566734563834,1.510566734563834,1.510566734563834,0.0,False
abalone,absolute,0,0.0,0.035,uncorrected,1670,58,0.1,1504,1.0484344697154033,6.688330222182771,6.80606309905265,0.9174641148325359,-0.11773287686987817,0.11773287686987817,0.11773287686987817,0.0,False
abalone,absolute,0,0.0,0.035,tighter,1670,58,0.0965,1510,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.035,naive,1670,58,0.065,1563,1.3602314385546699,8.677392152241909,6.80606309905265,0.9545454545454546,1.8713290531892572,1.8713290531892572,1.8713290531892572,0.0,False
abalone,absolute,0,0.0,0.04,uncorrected,1670,66,0.1,1504,1.0484344697154033,6.688330222182771,6.80606309905265,0.9174641148325359,-0.11773287686987817,0.11773287686987817,0.11773287686987817,0.0,False
abalone,absolute,0,0.0,0.04,tighter,1670,66,0.096,1511,1.080829108036901,6.894986951602559,6.80606309905265,0.9270334928229665,0.08892385254990785,0.08892385254990785,0.08892385254990785,0.0,False
abalone,absolute,0,0.0,0.04,naive,1670,66,0.060000000000000005,1571,1.4264164788447316,9.0996096756209,6.80606309905265,0.9545454545454546,2.2935465765682492,2.2935465765682492,2.2935465765682492,0.0,False
abalone,absolute,0,0.0,0.045,uncorrected,1670,75,0.1,1504,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.045,tighter,1670,75,0.0955,1512,1.080829108036901,6.894986951602559,6.80606309905265,0.9270334928229665,0.08892385254990785,0.08892385254990785,0.08892385254990785,0.0,False
abalone,absolute,0,0.0,0.045,naive,1670,75,0.05500000000000001,1580,1.4858037962212651,9.478462146707292,6.80606309905265,0.9581339712918661,2.6723990476546393,2.6723990476546393,2.6723990476546393,0.0,False
abalone,absolute,0,0.0,0.05,uncorrected,1670,83,0.1,1504,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.05,tighter,1670,83,0.095,1513,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.05,naive,1670,83,0.05,1588,1.5745946019282382,10.044889755123398,6.80606309905265,0.9605263157894737,3.238826656070749,3.238826656070749,3.238826656070749,0.0,False
abalone,absolute,0,0.0,0.055,uncorrected,1670,91,0.1,1504,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.055,tighter,1670,91,0.0945,1514,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.055,naive,1670,91,0.045000000000000005,1596,1.6672272307597096,10.63582569711122,6.80606309905265,0.9688995215311005,3.829762598058565,3.829762598058565,3.829762598058565,0.0,False
abalone,absolute,0,0.0,0.06,uncorrected,1670,100,0.1,1504,1.0452579464522427,6.6680660691468345,6.80606309905265,0.916267942583732,-0.1379970299058148,0.1379970299058148,0.1379970299058148,0.0,False
abalone,absolute,0,0.0,0.06,tighter,1670,100,0.094,1514,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.06,naive,1670,100,0.04000000000000001,1605,1.758328651693616,11.216993528307611,6.80606309905265,0.9736842105263158,4.410930429254958,4.410930429254958,4.410930429254958,0.0,False
abalone,absolute,0,0.0,0.065,uncorrected,1670,108,0.1,1504,1.0452579464522427,6.6680660691468345,6.80606309905265,0.916267942583732,-0.1379970299058148,0.1379970299058148,0.1379970299058148,0.0,False
abalone,absolute,0,0.0,0.065,tighter,1670,108,0.09350000000000001,1515,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.065,naive,1670,108,0.035,1613,1.8380225634730327,11.725388868288109,6.80606309905265,0.9760765550239234,4.919325769235458,4.919325769235458,4.919325769235458,0.0,False
abalone,absolute,0,0.0,0.07,uncorrected,1670,116,0.1,1504,1.0452579464522427,6.6680660691468345,6.80606309905265,0.916267942583732,-0.1379970299058148,0.1379970299058148,0.1379970299058148,0.0,False
abalone,absolute,0,0.0,0.07,tighter,1670,116,0.093,1516,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,0.0,0.07,naive,1670,116,0.03,1621,1.9479736311160023,12.426805189402927,6.80606309905265,0.9784688995215312,5.62074209035027,5.62074209035027,5.62074209035027,0.0,False
abalone,absolute,0,0.0,0.075,uncorrected,1670,125,0.1,1504,1.0329669638615466,6.589657591844494,6.80606309905265,0.916267942583732,-0.21640550720815827,0.21640550720815827,0.21640550720815827,0.0,False
abalone,absolute,0,0.0,0.075,tighter,1670,125,0.09250000000000001,1517,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.075,naive,1670,125,0.02500000000000001,1630,2.077485156715273,13.253004514022354,6.80606309905265,0.9844497607655502,6.4469414149697055,6.4469414149697055,6.4469414149697055,0.0,False
abalone,absolute,0,0.0,0.08,uncorrected,1670,133,0.1,1504,1.0329669638615466,6.589657591844494,6.80606309905265,0.916267942583732,-0.21640550720815827,0.21640550720815827,0.21640550720815827,0.0,False
abalone,absolute,0,0.0,0.08,tighter,1670,133,0.09200000000000001,1518,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,0.0,0.08,naive,1670,133,0.020000000000000004,1638,2.206704353597913,14.077338971502519,6.80606309905265,0.9916267942583732,7.271275872449864,7.271275872449864,7.271275872449864,0.0,False
abalone,absolute,0,0.0,0.085,uncorrected,1670,141,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,0.0,0.085,tighter,1670,141,0.09150000000000001,1519,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,0.0,0.085,naive,1670,141,0.015,1646,2.38391933372334,15.207855319098526,6.80606309905265,0.9940191387559809,8.401792220045873,8.401792220045873,8.401792220045873,0.0,False
abalone,absolute,0,0.0,0.09,uncorrected,1670,150,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,0.0,0.09,tighter,1670,150,0.09100000000000001,1519,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,0.0,0.09,naive,1670,150,0.010000000000000009,1655,2.706827545149879,17.267799752307933,6.80606309905265,0.9988038277511961,10.461736653255281,10.461736653255281,10.461736653255281,0.0,False
abalone,absolute,0,0.0,0.095,uncorrected,1670,158,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,0.0,0.095,tighter,1670,158,0.09050000000000001,1520,1.0996960680443648,7.015345889107624,6.80606309905265,0.9282296650717703,0.20928279005497435,0.20928279005497435,0.20928279005497435,0.0,False
abalone,absolute,0,0.0,0.095,naive,1670,158,0.0050000000000000044,1663,2.947253692470052,18.801562246554216,6.80606309905265,0.9988038277511961,11.995499147501564,11.995499147501564,11.995499147501564,0.0,False
abalone,absolute,0,0.0,0.1,uncorrected,1670,167,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,0.0,0.1,tighter,1670,167,0.09000000000000001,1521,1.102593092199028,7.033827019562335,6.80606309905265,0.9282296650717703,0.22776392050968583,0.22776392050968583,0.22776392050968583,0.0,False
abalone,absolute,0,0.0,0.1,naive,1670,167,0.0,1671,inf,inf,6.80606309905265,1.0,inf,inf,inf,0.0,True
abalone,absolute,0,0.0,0.105,uncorrected,1670,175,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,0.0,0.105,tighter,1670,175,0.08950000000000001,1522,1.1055494341029182,7.052686558688575,6.80606309905265,0.9294258373205742,0.24662345963592427,0.24662345963592427,0.24662345963592427,0.0,False
abalone,absolute,0,0.0,0.11,uncorrected,1670,183,0.1,1504,1.024617753862385,6.536395060726166,6.80606309905265,0.9126794258373205,-0.2696680383264847,0.2696680383264847,0.2696680383264847,0.0,False
abalone,absolute,0,0.0,0.11,tighter,1670,183,0.08900000000000001,1523,1.1055494341029182,7.052686558688575,6.80606309905265,0.9294258373205742,0.24662345963592427,0.24662345963592427,0.24662345963592427,0.0,False
abalone,absolute,0,0.0,0.115,uncorrected,1670,192,0.1,1504,1.0175370053309583,6.491224489015304,6.80606309905265,0.9114832535885168,-0.3148386100373459,0.3148386100373459,0.3148386100373459,0.0,False
abalone,absolute,0,0.0,0.115,tighter,1670,192,0.08850000000000001,1524,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,0.0,0.12,uncorrected,1670,200,0.1,1504,1.012350592628764,6.458138548193256,6.80606309905265,0.9090909090909091,-0.34792455085939383,0.34792455085939383,0.34792455085939383,0.0,False
abalone,absolute,0,0.0,0.12,tighter,1670,200,0.08800000000000001,1524,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.125,uncorrected,1670,208,0.1,1504,1.0085105392111793,6.43364150420099,6.80606309905265,0.9090909090909091,-0.37242159485166115,0.37242159485166115,0.37242159485166115,0.0,False
abalone,absolute,0,0.0,0.125,tighter,1670,208,0.08750000000000001,1525,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.13,uncorrected,1670,217,0.1,1504,1.0085105392111793,6.43364150420099,6.80606309905265,0.9090909090909091,-0.37242159485166115,0.37242159485166115,0.37242159485166115,0.0,False
abalone,absolute,0,0.0,0.13,tighter,1670,217,0.08700000000000001,1526,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.135,uncorrected,1670,225,0.1,1504,1.0085105392111793,6.43364150420099,6.80606309905265,0.9090909090909091,-0.37242159485166115,0.37242159485166115,0.37242159485166115,0.0,False
abalone,absolute,0,0.0,0.135,tighter,1670,225,0.08650000000000001,1527,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.14,uncorrected,1670,233,0.1,1504,1.005231089829449,6.412720749451387,6.80606309905265,0.9090909090909091,-0.3933423496012634,0.3933423496012634,0.3933423496012634,0.0,False
abalone,absolute,0,0.0,0.14,tighter,1670,233,0.08600000000000001,1528,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.145,uncorrected,1670,242,0.1,1504,1.004183480419065,6.4060376825712835,6.80606309905265,0.9090909090909091,-0.40002541648136736,0.40002541648136736,0.40002541648136736,0.0,False
abalone,absolute,0,0.0,0.145,tighter,1670,242,0.0855,1529,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.15,uncorrected,1670,250,0.1,1504,1.0014918016915153,6.388866522425466,6.80606309905265,0.9090909090909091,-0.4171965766271831,0.4171965766271831,0.4171965766271831,0.0,False
abalone,absolute,0,0.0,0.15,tighter,1670,250,0.085,1529,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.155,uncorrected,1670,258,0.1,1504,0.9988115354519702,6.371768166532695,6.80606309905265,0.9090909090909091,-0.43429493251995727,0.43429493251995727,0.43429493251995727,0.0,False
abalone,absolute,0,0.0,0.155,tighter,1670,258,0.0845,1530,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.16,uncorrected,1670,267,0.1,1504,0.9988115354519702,6.371768166532695,6.80606309905265,0.9090909090909091,-0.43429493251995727,0.43429493251995727,0.43429493251995727,0.0,False
abalone,absolute,0,0.0,0.16,tighter,1670,267,0.084,1531,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.165,uncorrected,1670,275,0.1,1504,0.9988115354519702,6.371768166532695,6.80606309905265,0.9090909090909091,-0.43429493251995727,0.43429493251995727,0.43429493251995727,0.0,False
abalone,absolute,0,0.0,0.165,tighter,1670,275,0.0835,1532,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,0.0,0.17,uncorrected,1670,283,0.1,1504,0.9927689170992839,6.333220190367468,6.80606309905265,0.9090909090909091,-0.47284290868518053,0.47284290868518053,0.47284290868518053,0.0,False
abalone,absolute,0,0.0,0.17,tighter,1670,283,0.083,1533,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.175,uncorrected,1670,292,0.1,1504,0.9885402488236259,6.306244036259005,6.80606309905265,0.9090909090909091,-0.49981906279364524,0.49981906279364524,0.49981906279364524,0.0,False
abalone,absolute,0,0.0,0.175,tighter,1670,292,0.0825,1534,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,0.0,0.18,uncorrected,1670,300,0.1,1504,0.983985206088168,6.2771858253064705,6.80606309905265,0.9055023923444976,-0.5288772737461784,0.5288772737461784,0.5288772737461784,0.0,False
abalone,absolute,0,0.0,0.18,tighter,1670,300,0.08200000000000002,1534,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.185,uncorrected,1670,308,0.1,1504,0.9668626168906174,6.167954839374578,6.80606309905265,0.90311004784689,-0.638108259678074,0.638108259678074,0.638108259678074,0.0,False
abalone,absolute,0,0.0,0.185,tighter,1670,308,0.0815,1535,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.19,uncorrected,1670,317,0.1,1504,0.9419893714560523,6.009279706145764,6.80606309905265,0.8983253588516746,-0.7967833929068872,0.7967833929068872,0.7967833929068872,0.0,False
abalone,absolute,0,0.0,0.19,tighter,1670,317,0.08100000000000002,1536,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.195,uncorrected,1670,325,0.1,1504,0.933245297533712,5.953498199939026,6.80606309905265,0.8983253588516746,-0.852564899113626,0.852564899113626,0.852564899113626,0.0,False
abalone,absolute,0,0.0,0.195,tighter,1670,325,0.0805,1537,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.2,uncorrected,1670,334,0.1,1504,0.933245297533712,5.953498199939026,6.80606309905265,0.8983253588516746,-0.852564899113626,0.852564899113626,0.852564899113626,0.0,False
abalone,absolute,0,0.0,0.2,tighter,1670,334,0.08000000000000002,1538,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.205,uncorrected,1670,342,0.1,1504,0.933245297533712,5.953498199939026,6.80606309905265,0.8983253588516746,-0.852564899113626,0.852564899113626,0.852564899113626,0.0,False
abalone,absolute,0,0.0,0.205,tighter,1670,342,0.07950000000000002,1539,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.21,uncorrected,1670,350,0.1,1504,0.9263624286807048,5.909589971914639,6.80606309905265,0.8971291866028708,-0.8964731271380103,0.8964731271380103,0.8964731271380103,0.0,False
abalone,absolute,0,0.0,0.21,tighter,1670,350,0.07900000000000001,1539,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.215,uncorrected,1670,359,0.1,1504,0.9203032943381324,5.87093663447268,6.80606309905265,0.8947368421052632,-0.9351264645799715,0.9351264645799715,0.9351264645799715,0.0,False
abalone,absolute,0,0.0,0.215,tighter,1670,359,0.07850000000000001,1540,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,0.0,0.22,uncorrected,1670,367,0.1,1504,0.9203032943381324,5.87093663447268,6.80606309905265,0.8947368421052632,-0.9351264645799715,0.9351264645799715,0.9351264645799715,0.0,False
abalone,absolute,0,0.0,0.22,tighter,1670,367,0.07800000000000001,1541,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.225,uncorrected,1670,375,0.1,1504,0.9125331732405677,5.8213683140215515,6.80606309905265,0.8947368421052632,-0.9846947850310994,0.9846947850310994,0.9846947850310994,0.0,False
abalone,absolute,0,0.0,0.225,tighter,1670,375,0.07750000000000001,1542,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.23,uncorrected,1670,384,0.1,1504,0.9102358967671355,5.806713183815715,6.80606309905265,0.8947368421052632,-0.9993499152369363,0.9993499152369363,0.9993499152369363,0.0,False
abalone,absolute,0,0.0,0.23,tighter,1670,384,0.07700000000000001,1543,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.235,uncorrected,1670,392,0.1,1504,0.9018998703268811,5.753534755231235,6.80606309905265,0.8923444976076556,-1.0525283438214166,1.0525283438214166,1.0525283438214166,0.0,False
abalone,absolute,0,0.0,0.235,tighter,1670,392,0.07650000000000001,1544,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.24,uncorrected,1670,400,0.1,1504,0.8975698872547961,5.725912278596691,6.80606309905265,0.888755980861244,-1.0801508204559611,1.0801508204559611,1.0801508204559611,0.0,False
abalone,absolute,0,0.0,0.24,tighter,1670,400,0.07600000000000001,1545,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.245,uncorrected,1670,409,0.1,1504,0.8975698872547961,5.725912278596691,6.80606309905265,0.888755980861244,-1.0801508204559611,1.0801508204559611,1.0801508204559611,0.0,False
abalone,absolute,0,0.0,0.245,tighter,1670,409,0.07550000000000001,1545,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.25,uncorrected,1670,417,0.1,1504,0.8975698872547961,5.725912278596691,6.80606309905265,0.888755980861244,-1.0801508204559611,1.0801508204559611,1.0801508204559611,0.0,False
abalone,absolute,0,0.0,0.25,tighter,1670,417,0.07500000000000001,1546,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.255,uncorrected,1670,425,0.1,1504,0.883487300825579,5.636074533709684,6.80606309905265,0.888755980861244,-1.1699885653429654,1.1699885653429654,1.1699885653429654,0.0,False
abalone,absolute,0,0.0,0.255,tighter,1670,425,0.0745,1547,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.26,uncorrected,1670,434,0.1,1504,0.8703952952366687,5.552556050505807,6.80606309905265,0.8851674641148325,-1.2535070485468456,1.2535070485468456,1.2535070485468456,0.0,False
abalone,absolute,0,0.0,0.26,tighter,1670,434,0.074,1548,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.265,uncorrected,1670,442,0.1,1504,0.8525441864668808,5.438677583388206,6.80606309905265,0.881578947368421,-1.3673855156644454,1.3673855156644454,1.3673855156644454,0.0,False
abalone,absolute,0,0.0,0.265,tighter,1670,442,0.0735,1549,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.27,uncorrected,1670,450,0.1,1504,0.8525441864668808,5.438677583388206,6.80606309905265,0.881578947368421,-1.3673855156644454,1.3673855156644454,1.3673855156644454,0.0,False
abalone,absolute,0,0.0,0.27,tighter,1670,450,0.073,1550,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.275,uncorrected,1670,459,0.1,1504,0.8516556712759986,5.43300943418508,6.80606309905265,0.881578947368421,-1.3730536648675702,1.3730536648675702,1.3730536648675702,0.0,False
abalone,absolute,0,0.0,0.275,tighter,1670,459,0.0725,1550,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.28,uncorrected,1670,467,0.1,1504,0.849131163222036,5.416904714241978,6.80606309905265,0.8803827751196173,-1.3891583848106739,1.3891583848106739,1.3891583848106739,0.0,False
abalone,absolute,0,0.0,0.28,tighter,1670,467,0.072,1551,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.285,uncorrected,1670,475,0.1,1504,0.8416025692513247,5.36887717981866,6.80606309905265,0.8791866028708134,-1.437185919233993,1.437185919233993,1.437185919233993,0.0,False
abalone,absolute,0,0.0,0.285,tighter,1670,475,0.07150000000000001,1552,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.29,uncorrected,1670,484,0.1,1504,0.8416025692513247,5.36887717981866,6.80606309905265,0.8791866028708134,-1.437185919233993,1.437185919233993,1.437185919233993,0.0,False
abalone,absolute,0,0.0,0.29,tighter,1670,484,0.071,1553,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.295,uncorrected,1670,492,0.1,1504,0.8405808415022915,5.362359221109652,6.80606309905265,0.8791866028708134,-1.4437038779429967,1.4437038779429967,1.4437038779429967,0.0,False
abalone,absolute,0,0.0,0.295,tighter,1670,492,0.07050000000000001,1554,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.3,uncorrected,1670,501,0.1,1504,0.8388636762192507,5.351404823108832,6.80606309905265,0.8791866028708134,-1.4546582759438198,1.4546582759438198,1.4546582759438198,0.0,False
abalone,absolute,0,0.0,0.3,tighter,1670,501,0.06999999999999999,1555,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.305,uncorrected,1670,509,0.1,1504,0.8367900400748293,5.338176372790606,6.80606309905265,0.8779904306220095,-1.467886726262044,1.467886726262044,1.467886726262044,0.0,False
abalone,absolute,0,0.0,0.305,tighter,1670,509,0.0695,1555,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.31,uncorrected,1670,517,0.1,1504,0.8352093752232617,5.328092758789672,6.80606309905265,0.8779904306220095,-1.4779703402629767,1.4779703402629767,1.4779703402629767,0.0,False
abalone,absolute,0,0.0,0.31,tighter,1670,517,0.06899999999999999,1556,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.315,uncorrected,1670,526,0.1,1504,0.8254793285718004,5.266021387652971,6.80606309905265,0.8779904306220095,-1.5400417113996787,1.5400417113996787,1.5400417113996787,0.0,False
abalone,absolute,0,0.0,0.315,tighter,1670,526,0.0685,1557,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.32,uncorrected,1670,534,0.1,1504,0.8254793285718004,5.266021387652971,6.80606309905265,0.8779904306220095,-1.5400417113996787,1.5400417113996787,1.5400417113996787,0.0,False
abalone,absolute,0,0.0,0.32,tighter,1670,534,0.06799999999999999,1558,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.325,uncorrected,1670,542,0.1,1504,0.8224293103722379,5.246564254668896,6.80606309905265,0.8755980861244019,-1.5594988443837554,1.5594988443837554,1.5594988443837554,0.0,False
abalone,absolute,0,0.0,0.325,tighter,1670,542,0.0675,1559,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.33,uncorrected,1670,551,0.1,1504,0.8170844370415469,5.21246743806852,6.80606309905265,0.8720095693779905,-1.5935956609841317,1.5935956609841317,1.5935956609841317,0.0,False
abalone,absolute,0,0.0,0.33,tighter,1670,551,0.06699999999999999,1560,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.335,uncorrected,1670,559,0.1,1504,0.8170844370415469,5.21246743806852,6.80606309905265,0.8720095693779905,-1.5935956609841317,1.5935956609841317,1.5935956609841317,0.0,False
abalone,absolute,0,0.0,0.335,tighter,1670,559,0.0665,1560,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.34,uncorrected,1670,567,0.1,1504,0.8170844370415469,5.21246743806852,6.80606309905265,0.8720095693779905,-1.5935956609841317,1.5935956609841317,1.5935956609841317,0.0,False
abalone,absolute,0,0.0,0.34,tighter,1670,567,0.06599999999999999,1561,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.345,uncorrected,1670,576,0.1,1504,0.8170844370415469,5.21246743806852,6.80606309905265,0.8720095693779905,-1.5935956609841317,1.5935956609841317,1.5935956609841317,0.0,False
abalone,absolute,0,0.0,0.345,tighter,1670,576,0.0655,1562,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.35,uncorrected,1670,584,0.1,1504,0.8148374053610816,5.198132836972528,6.80606309905265,0.8720095693779905,-1.6079302620801232,1.6079302620801232,1.6079302620801232,0.0,False
abalone,absolute,0,0.0,0.35,tighter,1670,584,0.065,1563,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.355,uncorrected,1670,592,0.1,1504,0.8117860518519493,5.178667185581618,6.80606309905265,0.8708133971291866,-1.6273959134710332,1.6273959134710332,1.6273959134710332,0.0,False
abalone,absolute,0,0.0,0.355,tighter,1670,592,0.0645,1564,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.36,uncorrected,1670,601,0.1,1504,0.807844958993047,5.15352557564983,6.80606309905265,0.8708133971291866,-1.6525375234028203,1.6525375234028203,1.6525375234028203,0.0,False
abalone,absolute,0,0.0,0.36,tighter,1670,601,0.064,1565,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.365,uncorrected,1670,609,0.1,1504,0.7928162532572578,5.057652204755934,6.80606309905265,0.8636363636363636,-1.7484108942967163,1.7484108942967163,1.7484108942967163,0.0,False
abalone,absolute,0,0.0,0.365,tighter,1670,609,0.0635,1565,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.37,uncorrected,1670,617,0.1,1504,0.7928162532572578,5.057652204755934,6.80606309905265,0.8636363636363636,-1.7484108942967163,1.7484108942967163,1.7484108942967163,0.0,False
abalone,absolute,0,0.0,0.37,tighter,1670,617,0.063,1566,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.375,uncorrected,1670,626,0.1,1504,0.7895712163058346,5.036950978936646,6.80606309905265,0.8624401913875598,-1.7691121201160047,1.7691121201160047,1.7691121201160047,0.0,False
abalone,absolute,0,0.0,0.375,tighter,1670,626,0.0625,1567,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.38,uncorrected,1670,634,0.1,1504,0.7888506650319139,5.032354330313195,6.80606309905265,0.8600478468899522,-1.7737087687394544,1.7737087687394544,1.7737087687394544,0.0,False
abalone,absolute,0,0.0,0.38,tighter,1670,634,0.062,1568,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.385,uncorrected,1670,642,0.1,1504,0.768651477907262,4.90349665001773,6.80606309905265,0.8552631578947368,-1.902566449034922,1.902566449034922,1.902566449034922,0.0,False
abalone,absolute,0,0.0,0.385,tighter,1670,642,0.0615,1569,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.39,uncorrected,1670,651,0.1,1504,0.764128746343119,4.874644563329384,6.80606309905265,0.8552631578947368,-1.931418535723267,1.931418535723267,1.931418535723267,0.0,False
abalone,absolute,0,0.0,0.39,tighter,1670,651,0.061,1570,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.395,uncorrected,1670,659,0.1,1504,0.764128746343119,4.874644563329384,6.80606309905265,0.8552631578947368,-1.931418535723267,1.931418535723267,1.931418535723267,0.0,False
abalone,absolute,0,0.0,0.395,tighter,1670,659,0.0605,1570,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.4,uncorrected,1670,668,0.1,1504,0.7612859064629336,4.856509093315097,6.80606309905265,0.8528708133971292,-1.9495540057375553,1.9495540057375553,1.9495540057375553,0.0,False
abalone,absolute,0,0.0,0.4,tighter,1670,668,0.06,1571,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.405,uncorrected,1670,676,0.1,1504,0.757430441762843,4.831913735360891,6.80606309905265,0.8492822966507177,-1.9741493636917582,1.9741493636917582,1.9741493636917582,0.0,False
abalone,absolute,0,0.0,0.405,tighter,1670,676,0.0595,1572,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.41,uncorrected,1670,684,0.1,1504,0.748772464486211,4.776681469773528,6.80606309905265,0.8480861244019139,-2.0293816292791225,2.0293816292791225,2.0293816292791225,0.0,False
abalone,absolute,0,0.0,0.41,tighter,1670,684,0.05900000000000001,1573,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.415,uncorrected,1670,693,0.1,1504,0.7469787206259793,4.765238550241799,6.80606309905265,0.8480861244019139,-2.0408245488108503,2.0408245488108503,2.0408245488108503,0.0,False
abalone,absolute,0,0.0,0.415,tighter,1670,693,0.058499999999999996,1574,1.0329669638615466,6.589657591844494,6.80606309905265,0.916267942583732,-0.21640550720815827,0.21640550720815827,0.21640550720815827,0.0,False
abalone,absolute,0,0.0,0.42,uncorrected,1670,701,0.1,1504,0.7469787206259793,4.765238550241799,6.80606309905265,0.8480861244019139,-2.0408245488108503,2.0408245488108503,2.0408245488108503,0.0,False
abalone,absolute,0,0.0,0.42,tighter,1670,701,0.05800000000000001,1575,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.425,uncorrected,1670,709,0.1,1504,0.7469787206259793,4.765238550241799,6.80606309905265,0.8480861244019139,-2.0408245488108503,2.0408245488108503,2.0408245488108503,0.0,False
abalone,absolute,0,0.0,0.425,tighter,1670,709,0.057499999999999996,1575,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.43,uncorrected,1670,718,0.1,1504,0.7469787206259793,4.765238550241799,6.80606309905265,0.8480861244019139,-2.0408245488108503,2.0408245488108503,2.0408245488108503,0.0,False
abalone,absolute,0,0.0,0.43,tighter,1670,718,0.05700000000000001,1576,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.435,uncorrected,1670,726,0.1,1504,0.7452041822199653,4.75391814902055,6.80606309905265,0.8480861244019139,-2.052144950032101,2.052144950032101,2.052144950032101,0.0,False
abalone,absolute,0,0.0,0.435,tighter,1670,726,0.056499999999999995,1577,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.44,uncorrected,1670,734,0.1,1504,0.743249962009336,4.741451494715393,6.80606309905265,0.8480861244019139,-2.064611604337258,2.064611604337258,2.064611604337258,0.0,False
abalone,absolute,0,0.0,0.44,tighter,1670,734,0.05600000000000001,1578,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.445,uncorrected,1670,743,0.1,1504,0.7410893159632514,4.727667977798604,6.80606309905265,0.8480861244019139,-2.0783951212540472,2.0783951212540472,2.0783951212540472,0.0,False
abalone,absolute,0,0.0,0.445,tighter,1670,743,0.055499999999999994,1579,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.45,uncorrected,1670,751,0.1,1504,0.7240115553746184,4.618722969243933,6.80606309905265,0.8397129186602871,-2.187340129808718,2.187340129808718,2.187340129808718,0.0,False
abalone,absolute,0,0.0,0.45,tighter,1670,751,0.05500000000000001,1580,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.455,uncorrected,1670,759,0.1,1504,0.7076901251366396,4.514602856558634,6.80606309905265,0.8313397129186603,-2.2914602424940185,2.2914602424940185,2.2914602424940185,0.0,False
abalone,absolute,0,0.0,0.455,tighter,1670,759,0.05449999999999999,1580,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.46,uncorrected,1670,768,0.1,1504,0.7026052009073323,4.482164346205554,6.80606309905265,0.8301435406698564,-2.3238987528470956,2.3238987528470956,2.3238987528470956,0.0,False
abalone,absolute,0,0.0,0.46,tighter,1670,768,0.054000000000000006,1581,1.0329669638615466,6.589657591844494,6.80606309905265,0.916267942583732,-0.21640550720815827,0.21640550720815827,0.21640550720815827,0.0,False
abalone,absolute,0,0.0,0.465,uncorrected,1670,776,0.1,1504,0.7003542743746849,4.467804898485085,6.80606309905265,0.8301435406698564,-2.3382582005675663,2.3382582005675663,2.3382582005675663,0.0,False
abalone,absolute,0,0.0,0.465,tighter,1670,776,0.05349999999999999,1582,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.47,uncorrected,1670,784,0.1,1504,0.6977095550009946,4.450933308483806,6.80606309905265,0.8301435406698564,-2.3551297905688435,2.3551297905688435,2.3551297905688435,0.0,False
abalone,absolute,0,0.0,0.47,tighter,1670,784,0.053000000000000005,1583,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.475,uncorrected,1670,793,0.1,1504,0.6858481615176241,4.375265330366334,6.80606309905265,0.8253588516746412,-2.4307977686863156,2.4307977686863156,2.4307977686863156,0.0,False
abalone,absolute,0,0.0,0.475,tighter,1670,793,0.052500000000000005,1584,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.48,uncorrected,1670,801,0.1,1504,0.6858481615176241,4.375265330366334,6.80606309905265,0.8253588516746412,-2.4307977686863156,2.4307977686863156,2.4307977686863156,0.0,False
abalone,absolute,0,0.0,0.48,tighter,1670,801,0.052000000000000005,1585,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.485,uncorrected,1670,809,0.1,1504,0.6858481615176241,4.375265330366334,6.80606309905265,0.8253588516746412,-2.4307977686863156,2.4307977686863156,2.4307977686863156,0.0,False
abalone,absolute,0,0.0,0.485,tighter,1670,809,0.051500000000000004,1585,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.49,uncorrected,1670,818,0.1,1504,0.6751434019116208,4.30697592434035,6.80606309905265,0.8205741626794258,-2.499087174712301,2.499087174712301,2.499087174712301,0.0,False
abalone,absolute,0,0.0,0.49,tighter,1670,818,0.051000000000000004,1586,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.495,uncorrected,1670,826,0.1,1504,0.6751434019116208,4.30697592434035,6.80606309905265,0.8205741626794258,-2.499087174712301,2.499087174712301,2.499087174712301,0.0,False
abalone,absolute,0,0.0,0.495,tighter,1670,826,0.0505,1587,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.5,uncorrected,1670,835,0.1,1504,0.6703171058636523,4.276187293623554,6.80606309905265,0.8157894736842105,-2.529875805429099,2.529875805429099,2.529875805429099,0.0,False
abalone,absolute,0,0.0,0.5,tighter,1670,835,0.05,1588,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.505,uncorrected,1670,843,0.1,1504,0.6636096816268986,4.233398288176354,6.80606309905265,0.812200956937799,-2.5726648108762946,2.5726648108762946,2.5726648108762946,0.0,False
abalone,absolute,0,0.0,0.505,tighter,1670,843,0.0495,1589,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.51,uncorrected,1670,851,0.1,1504,0.6629616748300617,4.229264426148106,6.80606309905265,0.812200956937799,-2.5767986729045442,2.5767986729045442,2.5767986729045442,0.0,False
abalone,absolute,0,0.0,0.51,tighter,1670,851,0.049,1590,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.515,uncorrected,1670,860,0.1,1504,0.6570015383238961,4.19124263053379,6.80606309905265,0.8098086124401914,-2.614820468518861,2.614820468518861,2.614820468518861,0.0,False
abalone,absolute,0,0.0,0.515,tighter,1670,860,0.0485,1590,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.52,uncorrected,1670,868,0.1,1504,0.6541565619532677,4.173093531099626,6.80606309905265,0.8098086124401914,-2.6329695679530243,2.6329695679530243,2.6329695679530243,0.0,False
abalone,absolute,0,0.0,0.52,tighter,1670,868,0.048,1591,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.525,uncorrected,1670,876,0.1,1504,0.6489485465113731,4.139869778844444,6.80606309905265,0.8074162679425837,-2.666193320208206,2.666193320208206,2.666193320208206,0.0,False
abalone,absolute,0,0.0,0.525,tighter,1670,876,0.0475,1592,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.53,uncorrected,1670,885,0.1,1504,0.6462264599923919,4.122504636760515,6.80606309905265,0.80622009569378,-2.683558462292136,2.683558462292136,2.683558462292136,0.0,False
abalone,absolute,0,0.0,0.53,tighter,1670,885,0.047,1593,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.535,uncorrected,1670,893,0.1,1504,0.6442487518746259,4.109888144879719,6.80606309905265,0.80622009569378,-2.6961749541729314,2.6961749541729314,2.6961749541729314,0.0,False
abalone,absolute,0,0.0,0.535,tighter,1670,893,0.0465,1594,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.54,uncorrected,1670,901,0.1,1504,0.6358928530802767,4.056582943597165,6.80606309905265,0.8002392344497608,-2.749480155455486,2.749480155455486,2.749480155455486,0.0,False
abalone,absolute,0,0.0,0.54,tighter,1670,901,0.046,1595,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.545,uncorrected,1670,910,0.1,1504,0.6330834980813091,4.0386610853530955,6.80606309905265,0.7990430622009569,-2.767402013699553,2.767402013699553,2.767402013699553,0.0,False
abalone,absolute,0,0.0,0.545,tighter,1670,910,0.0455,1595,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.55,uncorrected,1670,918,0.1,1504,0.6330834980813091,4.0386610853530955,6.80606309905265,0.7990430622009569,-2.767402013699553,2.767402013699553,2.767402013699553,0.0,False
abalone,absolute,0,0.0,0.55,tighter,1670,918,0.045,1596,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.555,uncorrected,1670,926,0.1,1504,0.6288526971381304,4.011671326212515,6.80606309905265,0.7978468899521531,-2.794391772840135,2.794391772840135,2.794391772840135,0.0,False
abalone,absolute,0,0.0,0.555,tighter,1670,926,0.0445,1597,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.56,uncorrected,1670,935,0.1,1504,0.6184840986224368,3.945526409369961,6.80606309905265,0.7942583732057417,-2.8605366896826894,2.8605366896826894,2.8605366896826894,0.0,False
abalone,absolute,0,0.0,0.56,tighter,1670,935,0.044,1598,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.565,uncorrected,1670,943,0.1,1504,0.6157361789685107,3.92799646868185,6.80606309905265,0.7942583732057417,-2.8780666303708022,2.8780666303708022,2.8780666303708022,0.0,False
abalone,absolute,0,0.0,0.565,tighter,1670,943,0.04350000000000001,1599,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.57,uncorrected,1670,951,0.1,1504,0.6151133700352527,3.9240233526395225,6.80606309905265,0.7918660287081339,-2.882039746413129,2.882039746413129,2.882039746413129,0.0,False
abalone,absolute,0,0.0,0.57,tighter,1670,951,0.04300000000000001,1600,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.575,uncorrected,1670,960,0.1,1504,0.604944214164261,3.859150750192081,6.80606309905265,0.7894736842105263,-2.94691234886057,2.94691234886057,2.94691234886057,0.0,False
abalone,absolute,0,0.0,0.575,tighter,1670,960,0.04250000000000001,1600,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.58,uncorrected,1670,968,0.1,1504,0.6005770151257219,3.8312908598894695,6.80606309905265,0.7858851674641149,-2.974772239163183,2.974772239163183,2.974772239163183,0.0,False
abalone,absolute,0,0.0,0.58,tighter,1670,968,0.04200000000000001,1601,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.585,uncorrected,1670,976,0.1,1504,0.5942875109736534,3.791167912849923,6.80606309905265,0.7811004784688995,-3.014895186202727,3.014895186202727,3.014895186202727,0.0,False
abalone,absolute,0,0.0,0.585,tighter,1670,976,0.04150000000000001,1602,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.59,uncorrected,1670,985,0.1,1504,0.5906826182347156,3.7681710410853886,6.80606309905265,0.7787081339712919,-3.0378920579672637,3.0378920579672637,3.0378920579672637,0.0,False
abalone,absolute,0,0.0,0.59,tighter,1670,985,0.04100000000000001,1603,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.595,uncorrected,1670,993,0.1,1504,0.5894874258976794,3.760546491092016,6.80606309905265,0.777511961722488,-3.045516607960636,3.045516607960636,3.045516607960636,0.0,False
abalone,absolute,0,0.0,0.595,tighter,1670,993,0.04050000000000001,1604,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.6,uncorrected,1670,1002,0.1,1504,0.5845013202286449,3.7287383789014137,6.80606309905265,0.7691387559808612,-3.0773247201512364,3.0773247201512364,3.0773247201512364,0.0,False
abalone,absolute,0,0.0,0.6,tighter,1670,1002,0.04000000000000001,1605,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.605,uncorrected,1670,1010,0.1,1504,0.5773060674493145,3.6828373445398643,6.80606309905265,0.7679425837320574,-3.123225754512788,3.123225754512788,3.123225754512788,0.0,False
abalone,absolute,0,0.0,0.605,tighter,1670,1010,0.03950000000000001,1605,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.61,uncorrected,1670,1018,0.1,1504,0.5773060674493145,3.6828373445398643,6.80606309905265,0.7679425837320574,-3.123225754512788,3.123225754512788,3.123225754512788,0.0,False
abalone,absolute,0,0.0,0.61,tighter,1670,1018,0.03900000000000001,1606,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.615,uncorrected,1670,1027,0.1,1504,0.5718296616663973,3.647901436417,6.80606309905265,0.7679425837320574,-3.1581616626356515,3.1581616626356515,3.1581616626356515,0.0,False
abalone,absolute,0,0.0,0.615,tighter,1670,1027,0.038500000000000006,1607,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.62,uncorrected,1670,1035,0.1,1504,0.5614379810814689,3.5816092709807443,6.80606309905265,0.7631578947368421,-3.224453828071908,3.224453828071908,3.224453828071908,0.0,False
abalone,absolute,0,0.0,0.62,tighter,1670,1035,0.038000000000000006,1608,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.625,uncorrected,1670,1043,0.1,1504,0.5565034392003845,3.550130102230367,6.80606309905265,0.7619617224880383,-3.2559329968222843,3.2559329968222843,3.2559329968222843,0.0,False
abalone,absolute,0,0.0,0.625,tighter,1670,1043,0.037500000000000006,1609,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.63,uncorrected,1670,1052,0.1,1504,0.5515926330676119,3.5188023521211784,6.80606309905265,0.7595693779904307,-3.287260746931473,3.287260746931473,3.287260746931473,0.0,False
abalone,absolute,0,0.0,0.63,tighter,1670,1052,0.037,1610,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.635,uncorrected,1670,1060,0.1,1504,0.5436857992699404,3.468361893534294,6.80606309905265,0.7535885167464115,-3.3377012055183575,3.3377012055183575,3.3377012055183575,0.0,False
abalone,absolute,0,0.0,0.635,tighter,1670,1060,0.0365,1611,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.64,uncorrected,1670,1068,0.1,1504,0.5407143906611585,3.449406238627252,6.80606309905265,0.7523923444976076,-3.3566568604253963,3.3566568604253963,3.3566568604253963,0.0,False
abalone,absolute,0,0.0,0.64,tighter,1670,1068,0.036,1611,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.645,uncorrected,1670,1077,0.1,1504,0.5327014139202878,3.398288657077153,6.80606309905265,0.742822966507177,-3.4077744419754974,3.4077744419754974,3.4077744419754974,0.0,False
abalone,absolute,0,0.0,0.645,tighter,1670,1077,0.0355,1612,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.65,uncorrected,1670,1085,0.1,1504,0.5206768475596519,3.321579742098123,6.80606309905265,0.7368421052631579,-3.4844833569545273,3.4844833569545273,3.4844833569545273,0.0,False
abalone,absolute,0,0.0,0.65,tighter,1670,1085,0.034999999999999996,1613,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.655,uncorrected,1670,1093,0.1,1504,0.5109312233998053,3.2594089965864574,6.80606309905265,0.7320574162679426,-3.5466541024661944,3.5466541024661944,3.5466541024661944,0.0,False
abalone,absolute,0,0.0,0.655,tighter,1670,1093,0.034499999999999996,1614,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.66,uncorrected,1670,1102,0.1,1504,0.5085119976740695,3.2439759094426197,6.80606309905265,0.7284688995215312,-3.5620871896100326,3.5620871896100326,3.5620871896100326,0.0,False
abalone,absolute,0,0.0,0.66,tighter,1670,1102,0.033999999999999996,1615,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.665,uncorrected,1670,1110,0.1,1504,0.5085119976740695,3.2439759094426197,6.80606309905265,0.7284688995215312,-3.5620871896100326,3.5620871896100326,3.5620871896100326,0.0,False
abalone,absolute,0,0.0,0.665,tighter,1670,1110,0.033499999999999995,1616,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.67,uncorrected,1670,1118,0.1,1504,0.5082602910821052,3.242370185046114,6.80606309905265,0.7284688995215312,-3.563692914006537,3.563692914006537,3.563692914006537,0.0,False
abalone,absolute,0,0.0,0.67,tighter,1670,1118,0.032999999999999995,1616,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.675,uncorrected,1670,1127,0.1,1504,0.4979349428704043,3.1765011770215836,6.80606309905265,0.7260765550239234,-3.6295619220310686,3.6295619220310686,3.6295619220310686,0.0,False
abalone,absolute,0,0.0,0.675,tighter,1670,1127,0.032499999999999994,1617,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.68,uncorrected,1670,1135,0.1,1504,0.4964651315798799,3.1671247366628568,6.80606309905265,0.7248803827751196,-3.638938362389794,3.638938362389794,3.638938362389794,0.0,False
abalone,absolute,0,0.0,0.68,tighter,1670,1135,0.031999999999999994,1618,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.685,uncorrected,1670,1143,0.1,1504,0.49109364292438995,3.132858131595611,6.80606309905265,0.7141148325358851,-3.67320496745704,3.67320496745704,3.67320496745704,0.0,False
abalone,absolute,0,0.0,0.685,tighter,1670,1143,0.03149999999999999,1619,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.69,uncorrected,1670,1152,0.1,1504,0.4825762193161848,3.0785225070244753,6.80606309905265,0.7093301435406698,-3.7275405920281757,3.7275405920281757,3.7275405920281757,0.0,False
abalone,absolute,0,0.0,0.69,tighter,1670,1152,0.031000000000000007,1620,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.695,uncorrected,1670,1160,0.1,1504,0.4745767488222934,3.027491086548311,6.80606309905265,0.7021531100478469,-3.778572012504341,3.778572012504341,3.778572012504341,0.0,False
abalone,absolute,0,0.0,0.695,tighter,1670,1160,0.030500000000000006,1621,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,0.0,0.7,uncorrected,1670,1169,0.1,1504,0.46613733644531474,2.973653122909313,6.80606309905265,0.6925837320574163,-3.8324099761433383,3.8324099761433383,3.8324099761433383,0.0,False
abalone,absolute,0,0.0,0.7,tighter,1670,1169,0.030000000000000006,1621,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.705,uncorrected,1670,1177,0.1,1504,0.4593752714766517,2.930515545120068,6.80606309905265,0.6866028708133971,-3.875547553932583,3.875547553932583,3.875547553932583,0.0,False
abalone,absolute,0,0.0,0.705,tighter,1670,1177,0.029500000000000005,1622,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.71,uncorrected,1670,1185,0.1,1504,0.45916954042081715,2.9292031147506683,6.80606309905265,0.6866028708133971,-3.8768599843019804,3.8768599843019804,3.8768599843019804,0.0,False
abalone,absolute,0,0.0,0.71,tighter,1670,1185,0.029000000000000005,1623,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.715,uncorrected,1670,1194,0.1,1504,0.4572585298758365,2.917012110017324,6.80606309905265,0.6866028708133971,-3.889050989035328,3.889050989035328,3.889050989035328,0.0,False
abalone,absolute,0,0.0,0.715,tighter,1670,1194,0.028500000000000004,1624,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.72,uncorrected,1670,1202,0.1,1504,0.4492706097538857,2.8660543734040584,6.80606309905265,0.6782296650717703,-3.940008725648594,3.940008725648594,3.940008725648594,0.0,False
abalone,absolute,0,0.0,0.72,tighter,1670,1202,0.028000000000000004,1625,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.725,uncorrected,1670,1210,0.1,1504,0.4436288546726832,2.830063644268643,6.80606309905265,0.6734449760765551,-3.9759994547840085,3.9759994547840085,3.9759994547840085,0.0,False
abalone,absolute,0,0.0,0.725,tighter,1670,1210,0.027500000000000004,1626,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.73,uncorrected,1670,1219,0.1,1504,0.43485222750807206,2.7740744695424127,6.80606309905265,0.6674641148325359,-4.031988629510238,4.031988629510238,4.031988629510238,0.0,False
abalone,absolute,0,0.0,0.73,tighter,1670,1219,0.027000000000000003,1626,1.018473181740092,6.497196685801435,6.80606309905265,0.9114832535885168,-0.3088664132512141,0.3088664132512141,0.3088664132512141,0.0,False
abalone,absolute,0,0.0,0.735,uncorrected,1670,1227,0.1,1504,0.4338498748962493,2.7676801116110497,6.80606309905265,0.666267942583732,-4.0383829874416,4.0383829874416,4.0383829874416,0.0,False
abalone,absolute,0,0.0,0.735,tighter,1670,1227,0.026500000000000003,1627,1.024617753862385,6.536395060726166,6.80606309905265,0.9126794258373205,-0.2696680383264847,0.2696680383264847,0.2696680383264847,0.0,False
abalone,absolute,0,0.0,0.74,uncorrected,1670,1235,0.1,1504,0.4208330883723117,2.68464147713408,6.80606309905265,0.645933014354067,-4.1214216219185715,4.1214216219185715,4.1214216219185715,0.0,False
abalone,absolute,0,0.0,0.74,tighter,1670,1235,0.026000000000000002,1628,1.018473181740092,6.497196685801435,6.80606309905265,0.9114832535885168,-0.3088664132512141,0.3088664132512141,0.3088664132512141,0.0,False
abalone,absolute,0,0.0,0.745,uncorrected,1670,1244,0.1,1504,0.41406637986574824,2.6414742765922705,6.80606309905265,0.6399521531100478,-4.16458882246038,4.16458882246038,4.16458882246038,0.0,False
abalone,absolute,0,0.0,0.745,tighter,1670,1244,0.025500000000000002,1629,1.018473181740092,6.497196685801435,6.80606309905265,0.9114832535885168,-0.3088664132512141,0.3088664132512141,0.3088664132512141,0.0,False
abalone,absolute,0,0.0,0.75,uncorrected,1670,1252,0.1,1504,0.41271058826721163,2.632825207732549,6.80606309905265,0.6375598086124402,-4.173237891320102,4.173237891320102,4.173237891320102,0.0,False
abalone,absolute,0,0.0,0.75,tighter,1670,1252,0.025,1630,1.024617753862385,6.536395060726166,6.80606309905265,0.9126794258373205,-0.2696680383264847,0.2696680383264847,0.2696680383264847,0.0,False
abalone,absolute,0,0.0,0.755,uncorrected,1670,1260,0.1,1504,0.4075538220332391,2.599928392101551,6.80606309905265,0.6303827751196173,-4.206134706951098,4.206134706951098,4.206134706951098,0.0,False
abalone,absolute,0,0.0,0.755,tighter,1670,1260,0.0245,1631,1.018473181740092,6.497196685801435,6.80606309905265,0.9114832535885168,-0.3088664132512141,0.3088664132512141,0.3088664132512141,0.0,False
abalone,absolute,0,0.0,0.76,uncorrected,1670,1269,0.1,1504,0.40685526638305636,2.595472061255941,6.80606309905265,0.6303827751196173,-4.21059103779671,4.21059103779671,4.21059103779671,0.0,False
abalone,absolute,0,0.0,0.76,tighter,1670,1269,0.024,1631,1.004183480419065,6.4060376825712835,6.80606309905265,0.9090909090909091,-0.40002541648136736,0.40002541648136736,0.40002541648136736,0.0,False
abalone,absolute,0,0.0,0.765,uncorrected,1670,1277,0.1,1504,0.3953241370741935,2.5219109538332716,6.80606309905265,0.6244019138755981,-4.284152145219379,4.284152145219379,4.284152145219379,0.0,False
abalone,absolute,0,0.0,0.765,tighter,1670,1277,0.0235,1632,1.004183480419065,6.4060376825712835,6.80606309905265,0.9090909090909091,-0.40002541648136736,0.40002541648136736,0.40002541648136736,0.0,False
abalone,absolute,0,0.0,0.77,uncorrected,1670,1285,0.1,1504,0.382102243614635,2.4375638704680607,6.80606309905265,0.6124401913875598,-4.36849922858459,4.36849922858459,4.36849922858459,0.0,False
abalone,absolute,0,0.0,0.77,tighter,1670,1285,0.023,1633,1.018473181740092,6.497196685801435,6.80606309905265,0.9114832535885168,-0.3088664132512141,0.3088664132512141,0.3088664132512141,0.0,False
abalone,absolute,0,0.0,0.775,uncorrected,1670,1294,0.1,1504,0.37644789724624605,2.4014928171072807,6.80606309905265,0.6016746411483254,-4.404570281945369,4.404570281945369,4.404570281945369,0.0,False
abalone,absolute,0,0.0,0.775,tighter,1670,1294,0.0225,1634,1.018473181740092,6.497196685801435,6.80606309905265,0.9114832535885168,-0.3088664132512141,0.3088664132512141,0.3088664132512141,0.0,False
abalone,absolute,0,0.0,0.78,uncorrected,1670,1302,0.1,1504,0.3560252078001113,2.271209337322498,6.80606309905265,0.5765550239234449,-4.534853761730153,4.534853761730153,4.534853761730153,0.0,False
abalone,absolute,0,0.0,0.78,tighter,1670,1302,0.022,1635,1.004183480419065,6.4060376825712835,6.80606309905265,0.9090909090909091,-0.40002541648136736,0.40002541648136736,0.40002541648136736,0.0,False
abalone,absolute,0,0.0,0.785,uncorrected,1670,1310,0.1,1504,0.34918652086532564,2.2275829612091775,6.80606309905265,0.5729665071770335,-4.578480137843472,4.578480137843472,4.578480137843472,0.0,False
abalone,absolute,0,0.0,0.785,tighter,1670,1310,0.0215,1636,1.004183480419065,6.4060376825712835,6.80606309905265,0.9090909090909091,-0.40002541648136736,0.40002541648136736,0.40002541648136736,0.0,False
abalone,absolute,0,0.0,0.79,uncorrected,1670,1319,0.1,1504,0.3338732419087165,2.129894198196641,6.80606309905265,0.55622009569378,-4.676168900856012,4.676168900856012,4.676168900856012,0.0,False
abalone,absolute,0,0.0,0.79,tighter,1670,1319,0.020999999999999998,1636,1.004183480419065,6.4060376825712835,6.80606309905265,0.9090909090909091,-0.40002541648136736,0.40002541648136736,0.40002541648136736,0.0,False
abalone,absolute,0,0.0,0.795,uncorrected,1670,1327,0.1,1504,0.32543644500189994,2.076072919556692,6.80606309905265,0.5454545454545454,-4.729990179495958,4.729990179495958,4.729990179495958,0.0,False
abalone,absolute,0,0.0,0.795,tighter,1670,1327,0.020499999999999997,1637,1.004183480419065,6.4060376825712835,6.80606309905265,0.9090909090909091,-0.40002541648136736,0.40002541648136736,0.40002541648136736,0.0,False
abalone,absolute,0,0.0,0.8,uncorrected,1670,1336,0.1,1504,0.3160440401095532,2.0161554833076596,6.80606309905265,0.5334928229665071,-4.789907615744991,4.789907615744991,4.789907615744991,0.0,False
abalone,absolute,0,0.0,0.8,tighter,1670,1336,0.019999999999999997,1638,0.983985206088168,6.2771858253064705,6.80606309905265,0.9055023923444976,-0.5288772737461784,0.5288772737461784,0.5288772737461784,0.0,False
abalone,absolute,0,0.0,0.805,uncorrected,1670,1344,0.1,1504,0.28826984740035466,1.8389741926695473,6.80606309905265,0.4964114832535885,-4.967088906383105,4.967088906383105,4.967088906383105,0.0,False
abalone,absolute,0,0.0,0.805,tighter,1670,1344,0.019499999999999997,1639,0.983985206088168,6.2771858253064705,6.80606309905265,0.9055023923444976,-0.5288772737461784,0.5288772737461784,0.5288772737461784,0.0,False
abalone,absolute,0,0.0,0.81,uncorrected,1670,1352,0.1,1504,0.2775351609793728,1.7704938730224855,6.80606309905265,0.47607655502392343,-5.035569226030164,5.035569226030164,5.035569226030164,0.0,False
abalone,absolute,0,0.0,0.81,tighter,1670,1352,0.018999999999999996,1640,0.9885402488236259,6.306244036259005,6.80606309905265,0.9090909090909091,-0.49981906279364524,0.49981906279364524,0.49981906279364524,0.0,False
abalone,absolute,0,0.0,0.815,uncorrected,1670,1361,0.1,1504,0.2604057955269645,1.661219658990535,6.80606309905265,0.45454545454545453,-5.144843440062116,5.144843440062116,5.144843440062116,0.0,False
abalone,absolute,0,0.0,0.815,tighter,1670,1361,0.018500000000000006,1641,0.983985206088168,6.2771858253064705,6.80606309905265,0.9055023923444976,-0.5288772737461784,0.5288772737461784,0.5288772737461784,0.0,False
abalone,absolute,0,0.0,0.82,uncorrected,1670,1369,0.1,1504,0.2534058968979719,1.616564857088403,6.80606309905265,0.4461722488038278,-5.189498241964247,5.189498241964247,5.189498241964247,0.0,False
abalone,absolute,0,0.0,0.82,tighter,1670,1369,0.018000000000000006,1641,0.983985206088168,6.2771858253064705,6.80606309905265,0.9055023923444976,-0.5288772737461784,0.5288772737461784,0.5288772737461784,0.0,False
abalone,absolute,0,0.0,0.825,uncorrected,1670,1377,0.1,1504,0.24912206440246554,1.5892367911252139,6.80606309905265,0.4366028708133971,-5.2168263079274375,5.2168263079274375,5.2168263079274375,0.0,False
abalone,absolute,0,0.0,0.825,tighter,1670,1377,0.017500000000000005,1642,0.983985206088168,6.2771858253064705,6.80606309905265,0.9055023923444976,-0.5288772737461784,0.5288772737461784,0.5288772737461784,0.0,False
abalone,absolute,0,0.0,0.83,uncorrected,1670,1386,0.1,1504,0.232705788565142,1.4845116251849304,6.80606309905265,0.4126794258373206,-5.3215514738677205,5.3215514738677205,5.3215514738677205,0.0,False
abalone,absolute,0,0.0,0.83,tighter,1670,1386,0.017000000000000005,1643,0.983985206088168,6.2771858253064705,6.80606309905265,0.9055023923444976,-0.5288772737461784,0.5288772737461784,0.5288772737461784,0.0,False
abalone,absolute,0,0.0,0.835,uncorrected,1670,1394,0.1,1504,0.22846649778300496,1.4574677063919086,6.80606309905265,0.4090909090909091,-5.348595392660743,5.348595392660743,5.348595392660743,0.0,False
abalone,absolute,0,0.0,0.835,tighter,1670,1394,0.016500000000000004,1644,0.983985206088168,6.2771858253064705,6.80606309905265,0.9055023923444976,-0.5288772737461784,0.5288772737461784,0.5288772737461784,0.0,False
abalone,absolute,0,0.0,0.84,uncorrected,1670,1402,0.1,1504,0.2235820701626584,1.4263082340406257,6.80606309905265,0.40311004784689,-5.379754865012025,5.379754865012025,5.379754865012025,0.0,False
abalone,absolute,0,0.0,0.84,tighter,1670,1402,0.016000000000000004,1645,0.9885402488236259,6.306244036259005,6.80606309905265,0.9090909090909091,-0.49981906279364524,0.49981906279364524,0.49981906279364524,0.0,False
abalone,absolute,0,0.0,0.845,uncorrected,1670,1411,0.1,1504,0.2153201157143374,1.3736023366028947,6.80606309905265,0.39712918660287083,-5.432460762449757,5.432460762449757,5.432460762449757,0.0,False
abalone,absolute,0,0.0,0.845,tighter,1670,1411,0.015500000000000003,1646,0.9885402488236259,6.306244036259005,6.80606309905265,0.9090909090909091,-0.49981906279364524,0.49981906279364524,0.49981906279364524,0.0,False
abalone,absolute,0,0.0,0.85,uncorrected,1670,1419,0.1,1504,0.1919245419575446,1.2243537878926074,6.80606309905265,0.36483253588516745,-5.581709311160042,5.581709311160042,5.581709311160042,0.0,False
abalone,absolute,0,0.0,0.85,tighter,1670,1419,0.015000000000000003,1646,0.9885402488236259,6.306244036259005,6.80606309905265,0.9090909090909091,-0.49981906279364524,0.49981906279364524,0.49981906279364524,0.0,False
abalone,absolute,0,0.0,0.855,uncorrected,1670,1427,0.1,1504,0.18315953769866455,1.1684387597476997,6.80606309905265,0.35047846889952156,-5.63762433930495,5.63762433930495,5.63762433930495,0.0,False
abalone,absolute,0,0.0,0.855,tighter,1670,1427,0.014500000000000002,1647,0.9885402488236259,6.306244036259005,6.80606309905265,0.9090909090909091,-0.49981906279364524,0.49981906279364524,0.49981906279364524,0.0,False
abalone,absolute,0,0.0,0.86,uncorrected,1670,1436,0.1,1504,0.17196698875152616,1.0970375748870702,6.80606309905265,0.3349282296650718,-5.709025524165582,5.709025524165582,5.709025524165582,0.0,False
abalone,absolute,0,0.0,0.86,tighter,1670,1436,0.014000000000000002,1648,0.9988115354519702,6.371768166532695,6.80606309905265,0.9090909090909091,-0.43429493251995727,0.43429493251995727,0.43429493251995727,0.0,False
abalone,absolute,0,0.0,0.865,uncorrected,1670,1444,0.1,1504,0.15497057876404297,0.9886115302733798,6.80606309905265,0.3062200956937799,-5.817451568779271,5.817451568779271,5.817451568779271,0.0,False
abalone,absolute,0,0.0,0.865,tighter,1670,1444,0.013500000000000002,1649,0.9988115354519702,6.371768166532695,6.80606309905265,0.9090909090909091,-0.43429493251995727,0.43429493251995727,0.43429493251995727,0.0,False
abalone,absolute,0,0.0,0.87,uncorrected,1670,1452,0.1,1504,0.14660306083744792,0.9352322064818859,6.80606309905265,0.28827751196172247,-5.870830892570764,5.870830892570764,5.870830892570764,0.0,False
abalone,absolute,0,0.0,0.87,tighter,1670,1452,0.013000000000000001,1650,1.004183480419065,6.4060376825712835,6.80606309905265,0.9090909090909091,-0.40002541648136736,0.40002541648136736,0.40002541648136736,0.0,False
abalone,absolute,0,0.0,0.875,uncorrected,1670,1461,0.1,1504,0.11933497910453572,0.7612795747979113,6.80606309905265,0.22248803827751196,-6.044783524254741,6.044783524254741,6.044783524254741,0.0,False
abalone,absolute,0,0.0,0.875,tighter,1670,1461,0.0125,1651,1.018473181740092,6.497196685801435,6.80606309905265,0.9114832535885168,-0.3088664132512141,0.3088664132512141,0.3088664132512141,0.0,False
abalone,absolute,0,0.0,0.88,uncorrected,1670,1469,0.1,1504,0.10641292839324923,0.678845293208203,6.80606309905265,0.20334928229665072,-6.127217805844447,6.127217805844447,6.127217805844447,0.0,False
abalone,absolute,0,0.0,0.88,tighter,1670,1469,0.012,1651,1.004183480419065,6.4060376825712835,6.80606309905265,0.9090909090909091,-0.40002541648136736,0.40002541648136736,0.40002541648136736,0.0,False
abalone,absolute,0,0.0,0.885,uncorrected,1670,1477,0.1,1504,0.09064326624001806,0.5782451021426631,6.80606309905265,0.17583732057416268,-6.227817996909989,6.227817996909989,6.227817996909989,0.0,False
abalone,absolute,0,0.0,0.885,tighter,1670,1477,0.0115,1652,1.018473181740092,6.497196685801435,6.80606309905265,0.9114832535885168,-0.3088664132512141,0.3088664132512141,0.3088664132512141,0.0,False
abalone,absolute,0,0.0,0.89,uncorrected,1670,1486,0.1,1504,0.06965037246618921,0.4443240894954106,6.80606309905265,0.1255980861244019,-6.3617390095572395,6.3617390095572395,6.3617390095572395,0.0,False
abalone,absolute,0,0.0,0.89,tighter,1670,1486,0.011,1653,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.895,uncorrected,1670,1494,0.1,1504,0.04748054237091093,0.30289498836412376,6.80606309905265,0.08492822966507177,-6.503168110688527,6.503168110688527,6.503168110688527,0.0,False
abalone,absolute,0,0.0,0.895,tighter,1670,1494,0.010499999999999999,1654,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.9,uncorrected,1670,1503,0.1,1504,0.009509224602814004,0.0606626700453576,6.80606309905265,0.009569377990430622,-6.745400429007291,6.745400429007291,6.745400429007291,0.0,False
abalone,absolute,0,0.0,0.9,tighter,1670,1503,0.009999999999999998,1655,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.905,uncorrected,1670,1511,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.905,tighter,1670,1511,0.009499999999999998,1656,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.91,uncorrected,1670,1519,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.91,tighter,1670,1519,0.008999999999999998,1656,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.915,uncorrected,1670,1528,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.915,tighter,1670,1528,0.008499999999999997,1657,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.92,uncorrected,1670,1536,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.92,tighter,1670,1536,0.007999999999999997,1658,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.925,uncorrected,1670,1544,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.925,tighter,1670,1544,0.007499999999999996,1659,1.018473181740092,6.497196685801435,6.80606309905265,0.9114832535885168,-0.3088664132512141,0.3088664132512141,0.3088664132512141,0.0,False
abalone,absolute,0,0.0,0.93,uncorrected,1670,1553,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.93,tighter,1670,1553,0.006999999999999996,1660,1.018473181740092,6.497196685801435,6.80606309905265,0.9114832535885168,-0.3088664132512141,0.3088664132512141,0.3088664132512141,0.0,False
abalone,absolute,0,0.0,0.935,uncorrected,1670,1561,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.935,tighter,1670,1561,0.006499999999999995,1661,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.94,uncorrected,1670,1569,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.94,tighter,1670,1569,0.006000000000000005,1661,1.018473181740092,6.497196685801435,6.80606309905265,0.9114832535885168,-0.3088664132512141,0.3088664132512141,0.3088664132512141,0.0,False
abalone,absolute,0,0.0,0.945,uncorrected,1670,1578,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.945,tighter,1670,1578,0.005500000000000005,1662,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.95,uncorrected,1670,1586,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.95,tighter,1670,1586,0.0050000000000000044,1663,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,adaptive,0,0.0,0.0,uncorrected,1670,0,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,0.0,0.0,tighter,1670,0,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,0.0,0.0,naive,1670,0,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,0.0,0.005,uncorrected,1670,8,0.1,1504,3.1218561614475955,6.265673609644203,6.273208513590956,0.9102870813397129,-0.007534903946752023,0.007534903946752023,0.007534903946752023,0.0,False
abalone,adaptive,0,0.0,0.005,tighter,1670,8,0.0995,1505,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,0.0,0.005,naive,1670,8,0.095,1513,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.01,uncorrected,1670,16,0.1,1504,3.1218561614475955,6.265673609644203,6.273208513590956,0.9102870813397129,-0.007534903946752023,0.007534903946752023,0.007534903946752023,0.0,False
abalone,adaptive,0,0.0,0.01,tighter,1670,16,0.099,1506,3.1506406148404826,6.323445006103487,6.273208513590956,0.9114832535885168,0.0502364925125317,0.0502364925125317,0.0502364925125317,0.0,False
abalone,adaptive,0,0.0,0.01,naive,1670,16,0.09000000000000001,1521,3.3441478432472214,6.711820726060195,6.273208513590956,0.9246411483253588,0.43861221246924015,0.43861221246924015,0.43861221246924015,0.0,False
abalone,adaptive,0,0.0,0.015,uncorrected,1670,25,0.1,1504,3.1218561614475955,6.265673609644203,6.273208513590956,0.9102870813397129,-0.007534903946752023,0.007534903946752023,0.007534903946752023,0.0,False
abalone,adaptive,0,0.0,0.015,tighter,1670,25,0.0985,1507,3.1731921228045357,6.368706664873353,6.273208513590956,0.9126794258373205,0.0954981512823988,0.0954981512823988,0.0954981512823988,0.0,False
abalone,adaptive,0,0.0,0.015,naive,1670,25,0.085,1529,3.406753580985745,6.837472613422835,6.273208513590956,0.9318181818181818,0.5642640998318791,0.5642640998318791,0.5642640998318791,0.0,False
abalone,adaptive,0,0.0,0.02,uncorrected,1670,33,0.1,1504,3.1218561614475955,6.265673609644203,6.273208513590956,0.9102870813397129,-0.007534903946752023,0.007534903946752023,0.007534903946752023,0.0,False
abalone,adaptive,0,0.0,0.02,tighter,1670,33,0.098,1508,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,0.0,0.02,naive,1670,33,0.08,1538,3.5099622033836932,7.044615898764558,6.273208513590956,0.9366028708133971,0.771407385173603,0.771407385173603,0.771407385173603,0.0,False
abalone,adaptive,0,0.0,0.025,uncorrected,1670,41,0.1,1504,3.1124385498516394,6.246772136484948,6.273208513590956,0.9078947368421053,-0.026436377106008553,0.026436377106008553,0.026436377106008553,0.0,False
abalone,adaptive,0,0.0,0.025,tighter,1670,41,0.0975,1509,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,0.0,0.025,naive,1670,41,0.07500000000000001,1546,3.6189165175836155,7.26329098686432,6.273208513590956,0.9389952153110048,0.9900824732733643,0.9900824732733643,0.9900824732733643,0.0,False
abalone,adaptive,0,0.0,0.03,uncorrected,1670,50,0.1,1504,3.110066434982449,6.242011219656531,6.273208513590956,0.9078947368421053,-0.031197293934424886,0.031197293934424886,0.031197293934424886,0.0,False
abalone,adaptive,0,0.0,0.03,tighter,1670,50,0.097,1509,3.1731921228045357,6.368706664873353,6.273208513590956,0.9126794258373205,0.0954981512823988,0.0954981512823988,0.0954981512823988,0.0,False
abalone,adaptive,0,0.0,0.03,naive,1670,50,0.07,1555,3.6943023657363603,7.414592999155711,6.273208513590956,0.9425837320574163,1.141384485564755,1.141384485564755,1.141384485564755,0.0,False
abalone,adaptive,0,0.0,0.035,uncorrected,1670,58,0.1,1504,3.1099759936142766,6.241829700693301,6.273208513590956,0.9078947368421053,-0.03137881289765447,0.03137881289765447,0.03137881289765447,0.0,False
abalone,adaptive,0,0.0,0.035,tighter,1670,58,0.0965,1510,3.1731921228045357,6.368706664873353,6.273208513590956,0.9126794258373205,0.0954981512823988,0.0954981512823988,0.0954981512823988,0.0,False
abalone,adaptive,0,0.0,0.035,naive,1670,58,0.065,1563,3.7835743136410724,7.593764895342216,6.273208513590956,0.9449760765550239,1.3205563817512593,1.3205563817512593,1.3205563817512593,0.0,False
abalone,adaptive,0,0.0,0.04,uncorrected,1670,66,0.1,1504,3.1099759936142766,6.241829700693301,6.273208513590956,0.9078947368421053,-0.03137881289765447,0.03137881289765447,0.03137881289765447,0.0,False
abalone,adaptive,0,0.0,0.04,tighter,1670,66,0.096,1511,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,0.0,0.04,naive,1670,66,0.060000000000000005,1571,3.9218070710677524,7.87120283463378,6.273208513590956,0.9497607655502392,1.5979943210428247,1.5979943210428247,1.5979943210428247,0.0,False
abalone,adaptive,0,0.0,0.045,uncorrected,1670,75,0.1,1504,3.109854510174034,6.241585879214613,6.273208513590956,0.9078947368421053,-0.0316226343763428,0.0316226343763428,0.0316226343763428,0.0,False
abalone,adaptive,0,0.0,0.045,tighter,1670,75,0.0955,1512,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,0.0,0.045,naive,1670,75,0.05500000000000001,1580,4.084740287686804,8.198215452355107,6.273208513590956,0.9545454545454546,1.9250069387641524,1.9250069387641524,1.9250069387641524,0.0,False
abalone,adaptive,0,0.0,0.05,uncorrected,1670,83,0.1,1504,3.109854510174034,6.241585879214613,6.273208513590956,0.9078947368421053,-0.0316226343763428,0.0316226343763428,0.0316226343763428,0.0,False
abalone,adaptive,0,0.0,0.05,tighter,1670,83,0.095,1513,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,0.0,0.05,naive,1670,83,0.05,1588,4.257480262960263,8.544910574881067,6.273208513590956,0.9605263157894737,2.2717020612901138,2.2717020612901138,2.2717020612901138,0.0,False
abalone,adaptive,0,0.0,0.055,uncorrected,1670,91,0.1,1504,3.109854510174034,6.241585879214613,6.273208513590956,0.9078947368421053,-0.0316226343763428,0.0316226343763428,0.0316226343763428,0.0,False
abalone,adaptive,0,0.0,0.055,tighter,1670,91,0.0945,1514,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.055,naive,1670,91,0.045000000000000005,1596,4.42300246579237,8.87711937774097,6.273208513590956,0.9665071770334929,2.603910864150015,2.603910864150015,2.603910864150015,0.0,False
abalone,adaptive,0,0.0,0.06,uncorrected,1670,100,0.1,1504,3.109854510174034,6.241585879214613,6.273208513590956,0.9078947368421053,-0.0316226343763428,0.0316226343763428,0.0316226343763428,0.0,False
abalone,adaptive,0,0.0,0.06,tighter,1670,100,0.094,1514,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.06,naive,1670,100,0.04000000000000001,1605,4.5973467735847455,9.227034451284856,6.273208513590956,0.9700956937799043,2.9538259376939022,2.9538259376939022,2.9538259376939022,0.0,False
abalone,adaptive,0,0.0,0.065,uncorrected,1670,108,0.1,1504,3.109854510174034,6.241585879214613,6.273208513590956,0.9078947368421053,-0.0316226343763428,0.0316226343763428,0.0316226343763428,0.0,False
abalone,adaptive,0,0.0,0.065,tighter,1670,108,0.09350000000000001,1515,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.065,naive,1670,108,0.035,1613,4.822854218339539,9.679635715503009,6.273208513590956,0.9736842105263158,3.406427201912053,3.406427201912053,3.406427201912053,0.0,False
abalone,adaptive,0,0.0,0.07,uncorrected,1670,116,0.1,1504,3.109854510174034,6.241585879214613,6.273208513590956,0.9078947368421053,-0.0316226343763428,0.0316226343763428,0.0316226343763428,0.0,False
abalone,adaptive,0,0.0,0.07,tighter,1670,116,0.093,1516,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.07,naive,1670,116,0.03,1621,4.975998402091907,9.987001404690552,6.273208513590956,0.9760765550239234,3.7137928910995956,3.7137928910995956,3.7137928910995956,0.0,False
abalone,adaptive,0,0.0,0.075,uncorrected,1670,125,0.1,1504,3.0904033066025014,6.202546638906547,6.273208513590956,0.9066985645933014,-0.07066187468440879,0.07066187468440879,0.07066187468440879,0.0,False
abalone,adaptive,0,0.0,0.075,tighter,1670,125,0.09250000000000001,1517,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.075,naive,1670,125,0.02500000000000001,1630,5.106099565392061,10.24811895249448,6.273208513590956,0.9772727272727273,3.9749104389035255,3.9749104389035255,3.9749104389035255,0.0,False
abalone,adaptive,0,0.0,0.08,uncorrected,1670,133,0.1,1504,3.0904033066025014,6.202546638906547,6.273208513590956,0.9066985645933014,-0.07066187468440879,0.07066187468440879,0.07066187468440879,0.0,False
abalone,adaptive,0,0.0,0.08,tighter,1670,133,0.09200000000000001,1518,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.08,naive,1670,133,0.020000000000000004,1638,5.742107790623123,11.524609522930971,6.273208513590956,0.9844497607655502,5.251401009340017,5.251401009340017,5.251401009340017,0.0,False
abalone,adaptive,0,0.0,0.085,uncorrected,1670,141,0.1,1504,3.0904033066025014,6.202546638906547,6.273208513590956,0.9066985645933014,-0.07066187468440879,0.07066187468440879,0.07066187468440879,0.0,False
abalone,adaptive,0,0.0,0.085,tighter,1670,141,0.09150000000000001,1519,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,0.0,0.085,naive,1670,141,0.015,1646,6.375248565806278,12.79534502165275,6.273208513590956,0.9904306220095693,6.522136508061794,6.522136508061794,6.522136508061794,0.0,False
abalone,adaptive,0,0.0,0.09,uncorrected,1670,150,0.1,1504,3.0904033066025014,6.202546638906547,6.273208513590956,0.9066985645933014,-0.07066187468440879,0.07066187468440879,0.07066187468440879,0.0,False
abalone,adaptive,0,0.0,0.09,tighter,1670,150,0.09100000000000001,1519,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,0.0,0.09,naive,1670,150,0.010000000000000009,1655,7.2708235621950905,14.592795105877196,6.273208513590956,0.9940191387559809,8.31958659228624,8.31958659228624,8.31958659228624,0.0,False
abalone,adaptive,0,0.0,0.095,uncorrected,1670,158,0.1,1504,3.0848783602775534,6.191457879978309,6.273208513590956,0.9055023923444976,-0.081750633612647,0.081750633612647,0.081750633612647,0.0,False
abalone,adaptive,0,0.0,0.095,tighter,1670,158,0.09050000000000001,1520,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,0.0,0.095,naive,1670,158,0.0050000000000000044,1663,8.811186964731688,17.684357888212425,6.273208513590956,0.9976076555023924,11.411149374621468,11.411149374621468,11.411149374621468,0.0,False
abalone,adaptive,0,0.0,0.1,uncorrected,1670,167,0.1,1504,3.0848783602775534,6.191457879978309,6.273208513590956,0.9055023923444976,-0.081750633612647,0.081750633612647,0.081750633612647,0.0,False
abalone,adaptive,0,0.0,0.1,tighter,1670,167,0.09000000000000001,1521,3.275446591811506,6.573934931260896,6.273208513590956,0.9186602870813397,0.30072641766994057,0.30072641766994057,0.30072641766994057,0.0,False
abalone,adaptive,0,0.0,0.1,naive,1670,167,0.0,1671,inf,inf,6.273208513590956,1.0,inf,inf,inf,0.0,True
abalone,adaptive,0,0.0,0.105,uncorrected,1670,175,0.1,1504,3.0848783602775534,6.191457879978309,6.273208513590956,0.9055023923444976,-0.081750633612647,0.081750633612647,0.081750633612647,0.0,False
abalone,adaptive,0,0.0,0.105,tighter,1670,175,0.08950000000000001,1522,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.11,uncorrected,1670,183,0.1,1504,3.07386758381599,6.169358869668711,6.273208513590956,0.90311004784689,-0.10384964392224373,0.10384964392224373,0.10384964392224373,0.0,False
abalone,adaptive,0,0.0,0.11,tighter,1670,183,0.08900000000000001,1523,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.115,uncorrected,1670,192,0.1,1504,3.0443868398990483,6.11018999397413,6.273208513590956,0.9019138755980861,-0.16301851961682676,0.16301851961682676,0.16301851961682676,0.0,False
abalone,adaptive,0,0.0,0.115,tighter,1670,192,0.08850000000000001,1524,3.275446591811506,6.573934931260896,6.273208513590956,0.9186602870813397,0.30072641766994057,0.30072641766994057,0.30072641766994057,0.0,False
abalone,adaptive,0,0.0,0.12,uncorrected,1670,200,0.1,1504,3.0392525818289093,6.099885359925821,6.273208513590956,0.9019138755980861,-0.17332315366513468,0.17332315366513468,0.17332315366513468,0.0,False
abalone,adaptive,0,0.0,0.12,tighter,1670,200,0.08800000000000001,1524,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.125,uncorrected,1670,208,0.1,1504,3.0313541853624546,6.084033004231308,6.273208513590956,0.9019138755980861,-0.18917550935964708,0.18917550935964708,0.18917550935964708,0.0,False
abalone,adaptive,0,0.0,0.125,tighter,1670,208,0.08750000000000001,1525,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.13,uncorrected,1670,217,0.1,1504,3.0263691820815697,6.0740279297225115,6.273208513590956,0.9007177033492823,-0.19918058386844417,0.19918058386844417,0.19918058386844417,0.0,False
abalone,adaptive,0,0.0,0.13,tighter,1670,217,0.08700000000000001,1526,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.135,uncorrected,1670,225,0.1,1504,3.025609973610163,6.072504171984325,6.273208513590956,0.9007177033492823,-0.20070434160663086,0.20070434160663086,0.20070434160663086,0.0,False
abalone,adaptive,0,0.0,0.135,tighter,1670,225,0.08650000000000001,1527,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.14,uncorrected,1670,233,0.1,1504,3.0110835804734193,6.04334919705492,6.273208513590956,0.9007177033492823,-0.2298593165360353,0.2298593165360353,0.2298593165360353,0.0,False
abalone,adaptive,0,0.0,0.14,tighter,1670,233,0.08600000000000001,1528,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.145,uncorrected,1670,242,0.1,1504,3.0110835804734193,6.04334919705492,6.273208513590956,0.9007177033492823,-0.2298593165360353,0.2298593165360353,0.2298593165360353,0.0,False
abalone,adaptive,0,0.0,0.145,tighter,1670,242,0.0855,1529,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.15,uncorrected,1670,250,0.1,1504,3.0110835804734193,6.04334919705492,6.273208513590956,0.9007177033492823,-0.2298593165360353,0.2298593165360353,0.2298593165360353,0.0,False
abalone,adaptive,0,0.0,0.15,tighter,1670,250,0.085,1529,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.155,uncorrected,1670,258,0.1,1504,3.0104334646433966,6.042044392032291,6.273208513590956,0.9007177033492823,-0.2311641215586653,0.2311641215586653,0.2311641215586653,0.0,False
abalone,adaptive,0,0.0,0.155,tighter,1670,258,0.0845,1530,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.16,uncorrected,1670,267,0.1,1504,3.0104334646433966,6.042044392032291,6.273208513590956,0.9007177033492823,-0.2311641215586653,0.2311641215586653,0.2311641215586653,0.0,False
abalone,adaptive,0,0.0,0.16,tighter,1670,267,0.084,1531,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,0.0,0.165,uncorrected,1670,275,0.1,1504,3.0104334646433966,6.042044392032291,6.273208513590956,0.9007177033492823,-0.2311641215586653,0.2311641215586653,0.2311641215586653,0.0,False
abalone,adaptive,0,0.0,0.165,tighter,1670,275,0.0835,1532,3.275446591811506,6.573934931260896,6.273208513590956,0.9186602870813397,0.30072641766994057,0.30072641766994057,0.30072641766994057,0.0,False
abalone,adaptive,0,0.0,0.17,uncorrected,1670,283,0.1,1504,2.9836695617100344,5.988328310435858,6.273208513590956,0.9007177033492823,-0.2848802031550984,0.2848802031550984,0.2848802031550984,0.0,False
abalone,adaptive,0,0.0,0.17,tighter,1670,283,0.083,1533,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.175,uncorrected,1670,292,0.1,1504,2.9548095861245,5.9304053383161515,6.273208513590956,0.8983253588516746,-0.3428031752748035,0.3428031752748035,0.3428031752748035,0.0,False
abalone,adaptive,0,0.0,0.175,tighter,1670,292,0.0825,1534,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.18,uncorrected,1670,300,0.1,1504,2.9548095861245,5.9304053383161515,6.273208513590956,0.8983253588516746,-0.3428031752748035,0.3428031752748035,0.3428031752748035,0.0,False
abalone,adaptive,0,0.0,0.18,tighter,1670,300,0.08200000000000002,1534,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.185,uncorrected,1670,308,0.1,1504,2.9548095861245,5.9304053383161515,6.273208513590956,0.8983253588516746,-0.3428031752748035,0.3428031752748035,0.3428031752748035,0.0,False
abalone,adaptive,0,0.0,0.185,tighter,1670,308,0.0815,1535,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.19,uncorrected,1670,317,0.1,1504,2.931058788167686,5.882736662928816,6.273208513590956,0.8935406698564593,-0.39047185066213996,0.39047185066213996,0.39047185066213996,0.0,False
abalone,adaptive,0,0.0,0.19,tighter,1670,317,0.08100000000000002,1536,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.195,uncorrected,1670,325,0.1,1504,2.9278539531192496,5.876304447814543,6.273208513590956,0.8935406698564593,-0.39690406577641324,0.39690406577641324,0.39690406577641324,0.0,False
abalone,adaptive,0,0.0,0.195,tighter,1670,325,0.0805,1537,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.2,uncorrected,1670,334,0.1,1504,2.9278539531192496,5.876304447814543,6.273208513590956,0.8935406698564593,-0.39690406577641324,0.39690406577641324,0.39690406577641324,0.0,False
abalone,adaptive,0,0.0,0.2,tighter,1670,334,0.08000000000000002,1538,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.205,uncorrected,1670,342,0.1,1504,2.9278539531192496,5.876304447814543,6.273208513590956,0.8935406698564593,-0.39690406577641324,0.39690406577641324,0.39690406577641324,0.0,False
abalone,adaptive,0,0.0,0.205,tighter,1670,342,0.07950000000000002,1539,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.21,uncorrected,1670,350,0.1,1504,2.9034391964149444,5.827303184189021,6.273208513590956,0.8911483253588517,-0.4459053294019336,0.4459053294019336,0.4459053294019336,0.0,False
abalone,adaptive,0,0.0,0.21,tighter,1670,350,0.07900000000000001,1539,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.215,uncorrected,1670,359,0.1,1504,2.8940103124778145,5.808379087050005,6.273208513590956,0.8911483253588517,-0.46482942654095066,0.46482942654095066,0.46482942654095066,0.0,False
abalone,adaptive,0,0.0,0.215,tighter,1670,359,0.07850000000000001,1540,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.22,uncorrected,1670,367,0.1,1504,2.878834831159281,5.777921369623622,6.273208513590956,0.8911483253588517,-0.49528714396733403,0.49528714396733403,0.49528714396733403,0.0,False
abalone,adaptive,0,0.0,0.22,tighter,1670,367,0.07800000000000001,1541,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.225,uncorrected,1670,375,0.1,1504,2.878834831159281,5.777921369623622,6.273208513590956,0.8911483253588517,-0.49528714396733403,0.49528714396733403,0.49528714396733403,0.0,False
abalone,adaptive,0,0.0,0.225,tighter,1670,375,0.07750000000000001,1542,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.23,uncorrected,1670,384,0.1,1504,2.8571179700112137,5.734334875966381,6.273208513590956,0.8911483253588517,-0.5388736376245743,0.5388736376245743,0.5388736376245743,0.0,False
abalone,adaptive,0,0.0,0.23,tighter,1670,384,0.07700000000000001,1543,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.235,uncorrected,1670,392,0.1,1504,2.8367276023641086,5.693410700780113,6.273208513590956,0.888755980861244,-0.5797978128108416,0.5797978128108416,0.5797978128108416,0.0,False
abalone,adaptive,0,0.0,0.235,tighter,1670,392,0.07650000000000001,1544,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.24,uncorrected,1670,400,0.1,1504,2.831320361769861,5.682558181336469,6.273208513590956,0.888755980861244,-0.5906503322544868,0.5906503322544868,0.5906503322544868,0.0,False
abalone,adaptive,0,0.0,0.24,tighter,1670,400,0.07600000000000001,1545,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.245,uncorrected,1670,409,0.1,1504,2.8186119181840548,5.657051894218386,6.273208513590956,0.888755980861244,-0.6161566193725697,0.6161566193725697,0.6161566193725697,0.0,False
abalone,adaptive,0,0.0,0.245,tighter,1670,409,0.07550000000000001,1545,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,0.0,0.25,uncorrected,1670,417,0.1,1504,2.8186119181840548,5.657051894218386,6.273208513590956,0.888755980861244,-0.6161566193725697,0.6161566193725697,0.6161566193725697,0.0,False
abalone,adaptive,0,0.0,0.25,tighter,1670,417,0.07500000000000001,1546,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.255,uncorrected,1670,425,0.1,1504,2.7638678619435484,5.5471786743350044,6.273208513590956,0.8839712918660287,-0.7260298392559505,0.7260298392559505,0.7260298392559505,0.0,False
abalone,adaptive,0,0.0,0.255,tighter,1670,425,0.0745,1547,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,0.0,0.26,uncorrected,1670,434,0.1,1504,2.760054354381638,5.539524832372036,6.273208513590956,0.8839712918660287,-0.7336836812189194,0.7336836812189194,0.7336836812189194,0.0,False
abalone,adaptive,0,0.0,0.26,tighter,1670,434,0.074,1548,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,0.0,0.265,uncorrected,1670,442,0.1,1504,2.699893157882331,5.418779224074844,6.273208513590956,0.8791866028708134,-0.8544292895161114,0.8544292895161114,0.8544292895161114,0.0,False
abalone,adaptive,0,0.0,0.265,tighter,1670,442,0.0735,1549,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,0.0,0.27,uncorrected,1670,450,0.1,1504,2.699893157882331,5.418779224074844,6.273208513590956,0.8791866028708134,-0.8544292895161114,0.8544292895161114,0.8544292895161114,0.0,False
abalone,adaptive,0,0.0,0.27,tighter,1670,450,0.073,1550,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,0.0,0.275,uncorrected,1670,459,0.1,1504,2.699893157882331,5.418779224074844,6.273208513590956,0.8791866028708134,-0.8544292895161114,0.8544292895161114,0.8544292895161114,0.0,False
abalone,adaptive,0,0.0,0.275,tighter,1670,459,0.0725,1550,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,0.0,0.28,uncorrected,1670,467,0.1,1504,2.699893157882331,5.418779224074844,6.273208513590956,0.8791866028708134,-0.8544292895161114,0.8544292895161114,0.8544292895161114,0.0,False
abalone,adaptive,0,0.0,0.28,tighter,1670,467,0.072,1551,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.285,uncorrected,1670,475,0.1,1504,2.6916459498640535,5.402226791495949,6.273208513590956,0.8791866028708134,-0.8709817220950059,0.8709817220950059,0.8709817220950059,0.0,False
abalone,adaptive,0,0.0,0.285,tighter,1670,475,0.07150000000000001,1552,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.29,uncorrected,1670,484,0.1,1504,2.6916459498640535,5.402226791495949,6.273208513590956,0.8791866028708134,-0.8709817220950059,0.8709817220950059,0.8709817220950059,0.0,False
abalone,adaptive,0,0.0,0.29,tighter,1670,484,0.071,1553,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.295,uncorrected,1670,492,0.1,1504,2.6916459498640535,5.402226791495949,6.273208513590956,0.8791866028708134,-0.8709817220950059,0.8709817220950059,0.8709817220950059,0.0,False
abalone,adaptive,0,0.0,0.295,tighter,1670,492,0.07050000000000001,1554,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.3,uncorrected,1670,501,0.1,1504,2.671330380939766,5.361452739941059,6.273208513590956,0.8779904306220095,-0.9117557736498959,0.9117557736498959,0.9117557736498959,0.0,False
abalone,adaptive,0,0.0,0.3,tighter,1670,501,0.06999999999999999,1555,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.305,uncorrected,1670,509,0.1,1504,2.6631425680318053,5.34501951540892,6.273208513590956,0.8779904306220095,-0.9281889981820364,0.9281889981820364,0.9281889981820364,0.0,False
abalone,adaptive,0,0.0,0.305,tighter,1670,509,0.0695,1555,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.31,uncorrected,1670,517,0.1,1504,2.6597575974480123,5.3382257620264895,6.273208513590956,0.8779904306220095,-0.9349827515644661,0.9349827515644661,0.9349827515644661,0.0,False
abalone,adaptive,0,0.0,0.31,tighter,1670,517,0.06899999999999999,1556,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.315,uncorrected,1670,526,0.1,1504,2.6564470046881383,5.331581287516747,6.273208513590956,0.8767942583732058,-0.9416272260742087,0.9416272260742087,0.9416272260742087,0.0,False
abalone,adaptive,0,0.0,0.315,tighter,1670,526,0.0685,1557,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.32,uncorrected,1670,534,0.1,1504,2.6564470046881383,5.331581287516747,6.273208513590956,0.8767942583732058,-0.9416272260742087,0.9416272260742087,0.9416272260742087,0.0,False
abalone,adaptive,0,0.0,0.32,tighter,1670,534,0.06799999999999999,1558,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.325,uncorrected,1670,542,0.1,1504,2.656184501435504,5.3310544343827715,6.273208513590956,0.8767942583732058,-0.9421540792081835,0.9421540792081835,0.9421540792081835,0.0,False
abalone,adaptive,0,0.0,0.325,tighter,1670,542,0.0675,1559,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.33,uncorrected,1670,551,0.1,1504,2.652360282167621,5.32337909365434,6.273208513590956,0.8767942583732058,-0.9498294199366158,0.9498294199366158,0.9498294199366158,0.0,False
abalone,adaptive,0,0.0,0.33,tighter,1670,551,0.06699999999999999,1560,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.335,uncorrected,1670,559,0.1,1504,2.652360282167621,5.32337909365434,6.273208513590956,0.8767942583732058,-0.9498294199366158,0.9498294199366158,0.9498294199366158,0.0,False
abalone,adaptive,0,0.0,0.335,tighter,1670,559,0.0665,1560,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.34,uncorrected,1670,567,0.1,1504,2.625711653765089,5.269894372040024,6.273208513590956,0.8732057416267942,-1.0033141415509312,1.0033141415509312,1.0033141415509312,0.0,False
abalone,adaptive,0,0.0,0.34,tighter,1670,567,0.06599999999999999,1561,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,0.0,0.345,uncorrected,1670,576,0.1,1504,2.625711653765089,5.269894372040024,6.273208513590956,0.8732057416267942,-1.0033141415509312,1.0033141415509312,1.0033141415509312,0.0,False
abalone,adaptive,0,0.0,0.345,tighter,1670,576,0.0655,1562,3.275446591811506,6.573934931260896,6.273208513590956,0.9186602870813397,0.30072641766994057,0.30072641766994057,0.30072641766994057,0.0,False
abalone,adaptive,0,0.0,0.35,uncorrected,1670,584,0.1,1504,2.625711653765089,5.269894372040024,6.273208513590956,0.8732057416267942,-1.0033141415509312,1.0033141415509312,1.0033141415509312,0.0,False
abalone,adaptive,0,0.0,0.35,tighter,1670,584,0.065,1563,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.355,uncorrected,1670,592,0.1,1504,2.624948842319029,5.268363383006726,6.273208513590956,0.8720095693779905,-1.0048451305842303,1.0048451305842303,1.0048451305842303,0.0,False
abalone,adaptive,0,0.0,0.355,tighter,1670,592,0.0645,1564,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.36,uncorrected,1670,601,0.1,1504,2.6077428048556213,5.23383026895991,6.273208513590956,0.8708133971291866,-1.0393782446310456,1.0393782446310456,1.0393782446310456,0.0,False
abalone,adaptive,0,0.0,0.36,tighter,1670,601,0.064,1565,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.365,uncorrected,1670,609,0.1,1504,2.60238077200909,5.223068483034137,6.273208513590956,0.8708133971291866,-1.050140030556819,1.050140030556819,1.050140030556819,0.0,False
abalone,adaptive,0,0.0,0.365,tighter,1670,609,0.0635,1565,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.37,uncorrected,1670,617,0.1,1504,2.60238077200909,5.223068483034137,6.273208513590956,0.8708133971291866,-1.050140030556819,1.050140030556819,1.050140030556819,0.0,False
abalone,adaptive,0,0.0,0.37,tighter,1670,617,0.063,1566,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.375,uncorrected,1670,626,0.1,1504,2.571734170662494,5.161559691035976,6.273208513590956,0.8696172248803827,-1.1116488225549788,1.1116488225549788,1.1116488225549788,0.0,False
abalone,adaptive,0,0.0,0.375,tighter,1670,626,0.0625,1567,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.38,uncorrected,1670,634,0.1,1504,2.5688150517973884,5.1557009182128155,6.273208513590956,0.8696172248803827,-1.1175075953781397,1.1175075953781397,1.1175075953781397,0.0,False
abalone,adaptive,0,0.0,0.38,tighter,1670,634,0.062,1568,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.385,uncorrected,1670,642,0.1,1504,2.530733311172291,5.0792695437662285,6.273208513590956,0.868421052631579,-1.1939389698247274,1.1939389698247274,1.1939389698247274,0.0,False
abalone,adaptive,0,0.0,0.385,tighter,1670,642,0.0615,1569,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.39,uncorrected,1670,651,0.1,1504,2.507389268995429,5.032417241339148,6.273208513590956,0.8636363636363636,-1.2407912722518077,1.2407912722518077,1.2407912722518077,0.0,False
abalone,adaptive,0,0.0,0.39,tighter,1670,651,0.061,1570,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.395,uncorrected,1670,659,0.1,1504,2.507389268995429,5.032417241339148,6.273208513590956,0.8636363636363636,-1.2407912722518077,1.2407912722518077,1.2407912722518077,0.0,False
abalone,adaptive,0,0.0,0.395,tighter,1670,659,0.0605,1570,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.4,uncorrected,1670,668,0.1,1504,2.4952557037308725,5.0080647549536845,6.273208513590956,0.8600478468899522,-1.265143758637271,1.265143758637271,1.265143758637271,0.0,False
abalone,adaptive,0,0.0,0.4,tighter,1670,668,0.06,1571,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.405,uncorrected,1670,676,0.1,1504,2.48876047000238,4.995028595548374,6.273208513590956,0.8600478468899522,-1.2781799180425824,1.2781799180425824,1.2781799180425824,0.0,False
abalone,adaptive,0,0.0,0.405,tighter,1670,676,0.0595,1572,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.41,uncorrected,1670,684,0.1,1504,2.47928966938196,4.976020370171951,6.273208513590956,0.8600478468899522,-1.2971881434190047,1.2971881434190047,1.2971881434190047,0.0,False
abalone,adaptive,0,0.0,0.41,tighter,1670,684,0.05900000000000001,1573,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.415,uncorrected,1670,693,0.1,1504,2.462982219889502,4.9432907533538195,6.273208513590956,0.8588516746411483,-1.3299177602371355,1.3299177602371355,1.3299177602371355,0.0,False
abalone,adaptive,0,0.0,0.415,tighter,1670,693,0.058499999999999996,1574,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.42,uncorrected,1670,701,0.1,1504,2.462982219889502,4.9432907533538195,6.273208513590956,0.8588516746411483,-1.3299177602371355,1.3299177602371355,1.3299177602371355,0.0,False
abalone,adaptive,0,0.0,0.42,tighter,1670,701,0.05800000000000001,1575,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.425,uncorrected,1670,709,0.1,1504,2.462982219889502,4.9432907533538195,6.273208513590956,0.8588516746411483,-1.3299177602371355,1.3299177602371355,1.3299177602371355,0.0,False
abalone,adaptive,0,0.0,0.425,tighter,1670,709,0.057499999999999996,1575,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.43,uncorrected,1670,718,0.1,1504,2.462982219889502,4.9432907533538195,6.273208513590956,0.8588516746411483,-1.3299177602371355,1.3299177602371355,1.3299177602371355,0.0,False
abalone,adaptive,0,0.0,0.43,tighter,1670,718,0.05700000000000001,1576,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.435,uncorrected,1670,726,0.1,1504,2.4595180896274975,4.936338123751262,6.273208513590956,0.8588516746411483,-1.3368703898396943,1.3368703898396943,1.3368703898396943,0.0,False
abalone,adaptive,0,0.0,0.435,tighter,1670,726,0.056499999999999995,1577,3.3214388445027927,6.66624297783094,6.273208513590956,0.9234449760765551,0.39303446423998406,0.39303446423998406,0.39303446423998406,0.0,False
abalone,adaptive,0,0.0,0.44,uncorrected,1670,734,0.1,1504,2.4514738827238616,4.920193121451329,6.273208513590956,0.8576555023923444,-1.3530153921396268,1.3530153921396268,1.3530153921396268,0.0,False
abalone,adaptive,0,0.0,0.44,tighter,1670,734,0.05600000000000001,1578,3.3214388445027927,6.66624297783094,6.273208513590956,0.9234449760765551,0.39303446423998406,0.39303446423998406,0.39303446423998406,0.0,False
abalone,adaptive,0,0.0,0.445,uncorrected,1670,743,0.1,1504,2.450836403143938,4.918913677820985,6.273208513590956,0.8576555023923444,-1.3542948357699705,1.3542948357699705,1.3542948357699705,0.0,False
abalone,adaptive,0,0.0,0.445,tighter,1670,743,0.055499999999999994,1579,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.45,uncorrected,1670,751,0.1,1504,2.415415703239143,4.847823104408502,6.273208513590956,0.854066985645933,-1.4253854091824534,1.4253854091824534,1.4253854091824534,0.0,False
abalone,adaptive,0,0.0,0.45,tighter,1670,751,0.05500000000000001,1580,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.455,uncorrected,1670,759,0.1,1504,2.415415703239143,4.847823104408502,6.273208513590956,0.854066985645933,-1.4253854091824534,1.4253854091824534,1.4253854091824534,0.0,False
abalone,adaptive,0,0.0,0.455,tighter,1670,759,0.05449999999999999,1580,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.46,uncorrected,1670,768,0.1,1504,2.3875131037012873,4.791821619226769,6.273208513590956,0.8528708133971292,-1.481386894364187,1.481386894364187,1.481386894364187,0.0,False
abalone,adaptive,0,0.0,0.46,tighter,1670,768,0.054000000000000006,1581,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.465,uncorrected,1670,776,0.1,1504,2.3592670376080354,4.735130784753893,6.273208513590956,0.8492822966507177,-1.5380777288370637,1.5380777288370637,1.5380777288370637,0.0,False
abalone,adaptive,0,0.0,0.465,tighter,1670,776,0.05349999999999999,1582,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.47,uncorrected,1670,784,0.1,1504,2.3588597038277133,4.734313251726842,6.273208513590956,0.8492822966507177,-1.5388952618641127,1.5388952618641127,1.5388952618641127,0.0,False
abalone,adaptive,0,0.0,0.47,tighter,1670,784,0.053000000000000005,1583,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.475,uncorrected,1670,793,0.1,1504,2.3585369187007097,4.733665410779899,6.273208513590956,0.8492822966507177,-1.5395431028110556,1.5395431028110556,1.5395431028110556,0.0,False
abalone,adaptive,0,0.0,0.475,tighter,1670,793,0.052500000000000005,1584,3.3214388445027927,6.66624297783094,6.273208513590956,0.9234449760765551,0.39303446423998406,0.39303446423998406,0.39303446423998406,0.0,False
abalone,adaptive,0,0.0,0.48,uncorrected,1670,801,0.1,1504,2.3585369187007097,4.733665410779899,6.273208513590956,0.8492822966507177,-1.5395431028110556,1.5395431028110556,1.5395431028110556,0.0,False
abalone,adaptive,0,0.0,0.48,tighter,1670,801,0.052000000000000005,1585,3.3352772322017947,6.694017101980674,6.273208513590956,0.9234449760765551,0.4208085883897196,0.4208085883897196,0.4208085883897196,0.0,False
abalone,adaptive,0,0.0,0.485,uncorrected,1670,809,0.1,1504,2.3585369187007097,4.733665410779899,6.273208513590956,0.8492822966507177,-1.5395431028110556,1.5395431028110556,1.5395431028110556,0.0,False
abalone,adaptive,0,0.0,0.485,tighter,1670,809,0.051500000000000004,1585,3.3352772322017947,6.694017101980674,6.273208513590956,0.9234449760765551,0.4208085883897196,0.4208085883897196,0.4208085883897196,0.0,False
abalone,adaptive,0,0.0,0.49,uncorrected,1670,818,0.1,1504,2.323316099768095,4.662976005412226,6.273208513590956,0.8444976076555024,-1.6102325081787303,1.6102325081787303,1.6102325081787303,0.0,False
abalone,adaptive,0,0.0,0.49,tighter,1670,818,0.051000000000000004,1586,3.3214388445027927,6.66624297783094,6.273208513590956,0.9234449760765551,0.39303446423998406,0.39303446423998406,0.39303446423998406,0.0,False
abalone,adaptive,0,0.0,0.495,uncorrected,1670,826,0.1,1504,2.323316099768095,4.662976005412226,6.273208513590956,0.8444976076555024,-1.6102325081787303,1.6102325081787303,1.6102325081787303,0.0,False
abalone,adaptive,0,0.0,0.495,tighter,1670,826,0.0505,1587,3.3352772322017947,6.694017101980674,6.273208513590956,0.9234449760765551,0.4208085883897196,0.4208085883897196,0.4208085883897196,0.0,False
abalone,adaptive,0,0.0,0.5,uncorrected,1670,835,0.1,1504,2.3079027050355743,4.632040787511027,6.273208513590956,0.8444976076555024,-1.6411677260799298,1.6411677260799298,1.6411677260799298,0.0,False
abalone,adaptive,0,0.0,0.5,tighter,1670,835,0.05,1588,3.3441478432472214,6.711820726060195,6.273208513590956,0.9246411483253588,0.43861221246924015,0.43861221246924015,0.43861221246924015,0.0,False
abalone,adaptive,0,0.0,0.505,uncorrected,1670,843,0.1,1504,2.2670635814801083,4.550075249872729,6.273208513590956,0.8397129186602871,-1.7231332637182266,1.7231332637182266,1.7231332637182266,0.0,False
abalone,adaptive,0,0.0,0.505,tighter,1670,843,0.0495,1589,3.3214388445027927,6.66624297783094,6.273208513590956,0.9234449760765551,0.39303446423998406,0.39303446423998406,0.39303446423998406,0.0,False
abalone,adaptive,0,0.0,0.51,uncorrected,1670,851,0.1,1504,2.2550581671208207,4.525979966799548,6.273208513590956,0.8373205741626795,-1.7472285467914068,1.7472285467914068,1.7472285467914068,0.0,False
abalone,adaptive,0,0.0,0.51,tighter,1670,851,0.049,1590,3.3352772322017947,6.694017101980674,6.273208513590956,0.9234449760765551,0.4208085883897196,0.4208085883897196,0.4208085883897196,0.0,False
abalone,adaptive,0,0.0,0.515,uncorrected,1670,860,0.1,1504,2.253913356634925,4.52368229244219,6.273208513590956,0.8373205741626795,-1.7495262211487657,1.7495262211487657,1.7495262211487657,0.0,False
abalone,adaptive,0,0.0,0.515,tighter,1670,860,0.0485,1590,3.3214388445027927,6.66624297783094,6.273208513590956,0.9234449760765551,0.39303446423998406,0.39303446423998406,0.39303446423998406,0.0,False
abalone,adaptive,0,0.0,0.52,uncorrected,1670,868,0.1,1504,2.221457894429653,4.458543053953354,6.273208513590956,0.833732057416268,-1.814665459637602,1.814665459637602,1.814665459637602,0.0,False
abalone,adaptive,0,0.0,0.52,tighter,1670,868,0.048,1591,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.525,uncorrected,1670,876,0.1,1504,2.1935654370520785,4.402561924439124,6.273208513590956,0.8325358851674641,-1.870646589151832,1.870646589151832,1.870646589151832,0.0,False
abalone,adaptive,0,0.0,0.525,tighter,1670,876,0.0475,1592,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.53,uncorrected,1670,885,0.1,1504,2.1749297894260953,4.365159533204478,6.273208513590956,0.8301435406698564,-1.9080489803864773,1.9080489803864773,1.9080489803864773,0.0,False
abalone,adaptive,0,0.0,0.53,tighter,1670,885,0.047,1593,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.535,uncorrected,1670,893,0.1,1504,2.1749297894260953,4.365159533204478,6.273208513590956,0.8301435406698564,-1.9080489803864773,1.9080489803864773,1.9080489803864773,0.0,False
abalone,adaptive,0,0.0,0.535,tighter,1670,893,0.0465,1594,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.54,uncorrected,1670,901,0.1,1504,2.151541066323331,4.318217554609182,6.273208513590956,0.8253588516746412,-1.9549909589817729,1.9549909589817729,1.9549909589817729,0.0,False
abalone,adaptive,0,0.0,0.54,tighter,1670,901,0.046,1595,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.545,uncorrected,1670,910,0.1,1504,2.14561760573764,4.30632896373563,6.273208513590956,0.8253588516746412,-1.966879549855326,1.966879549855326,1.966879549855326,0.0,False
abalone,adaptive,0,0.0,0.545,tighter,1670,910,0.0455,1595,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,0.0,0.55,uncorrected,1670,918,0.1,1504,2.144327594791395,4.303739867017511,6.273208513590956,0.8253588516746412,-1.9694686465734443,1.9694686465734443,1.9694686465734443,0.0,False
abalone,adaptive,0,0.0,0.55,tighter,1670,918,0.045,1596,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,0.0,0.555,uncorrected,1670,926,0.1,1504,2.1259634712283697,4.266882433996082,6.273208513590956,0.8241626794258373,-2.0063260795948743,2.0063260795948743,2.0063260795948743,0.0,False
abalone,adaptive,0,0.0,0.555,tighter,1670,926,0.0445,1597,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.56,uncorrected,1670,935,0.1,1504,2.1081126070088256,4.231055130281399,6.273208513590956,0.8205741626794258,-2.0421533833095578,2.0421533833095578,2.0421533833095578,0.0,False
abalone,adaptive,0,0.0,0.56,tighter,1670,935,0.044,1598,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.565,uncorrected,1670,943,0.1,1504,2.0847606285169977,4.184186899394881,6.273208513590956,0.8169856459330144,-2.0890216141960756,2.0890216141960756,2.0890216141960756,0.0,False
abalone,adaptive,0,0.0,0.565,tighter,1670,943,0.04350000000000001,1599,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.57,uncorrected,1670,951,0.1,1504,2.0747879464254573,4.164171380496224,6.273208513590956,0.8157894736842105,-2.1090371330947306,2.1090371330947306,2.1090371330947306,0.0,False
abalone,adaptive,0,0.0,0.57,tighter,1670,951,0.04300000000000001,1600,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.575,uncorrected,1670,960,0.1,1504,2.050948672495277,4.116325130761212,6.273208513590956,0.812200956937799,-2.1568833828297436,2.1568833828297436,2.1568833828297436,0.0,False
abalone,adaptive,0,0.0,0.575,tighter,1670,960,0.04250000000000001,1600,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.58,uncorrected,1670,968,0.1,1504,2.050948672495277,4.116325130761212,6.273208513590956,0.812200956937799,-2.1568833828297436,2.1568833828297436,2.1568833828297436,0.0,False
abalone,adaptive,0,0.0,0.58,tighter,1670,968,0.04200000000000001,1601,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.585,uncorrected,1670,976,0.1,1504,2.0102679756744632,4.034677561075004,6.273208513590956,0.8110047846889952,-2.2385309525159514,2.2385309525159514,2.2385309525159514,0.0,False
abalone,adaptive,0,0.0,0.585,tighter,1670,976,0.04150000000000001,1602,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,0.0,0.59,uncorrected,1670,985,0.1,1504,2.0024089243109993,4.018904172367031,6.273208513590956,0.8110047846889952,-2.2543043412239245,2.2543043412239245,2.2543043412239245,0.0,False
abalone,adaptive,0,0.0,0.59,tighter,1670,985,0.04100000000000001,1603,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.595,uncorrected,1670,993,0.1,1504,1.9811989352847863,3.9763349886411663,6.273208513590956,0.8074162679425837,-2.296873524949789,2.296873524949789,2.296873524949789,0.0,False
abalone,adaptive,0,0.0,0.595,tighter,1670,993,0.04050000000000001,1604,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.6,uncorrected,1670,1002,0.1,1504,1.974217278040508,3.9623225603661973,6.273208513590956,0.8050239234449761,-2.3108859532247585,2.3108859532247585,2.3108859532247585,0.0,False
abalone,adaptive,0,0.0,0.6,tighter,1670,1002,0.04000000000000001,1605,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.605,uncorrected,1670,1010,0.1,1504,1.9352408657298894,3.8840955488116307,6.273208513590956,0.7954545454545454,-2.3891129647793243,2.3891129647793243,2.3891129647793243,0.0,False
abalone,adaptive,0,0.0,0.605,tighter,1670,1010,0.03950000000000001,1605,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.61,uncorrected,1670,1018,0.1,1504,1.9352408657298894,3.8840955488116307,6.273208513590956,0.7954545454545454,-2.3891129647793243,2.3891129647793243,2.3891129647793243,0.0,False
abalone,adaptive,0,0.0,0.61,tighter,1670,1018,0.03900000000000001,1606,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.615,uncorrected,1670,1027,0.1,1504,1.9094109062577214,3.8322539241392453,6.273208513590956,0.7942583732057417,-2.4409545894517106,2.4409545894517106,2.4409545894517106,0.0,False
abalone,adaptive,0,0.0,0.615,tighter,1670,1027,0.038500000000000006,1607,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.62,uncorrected,1670,1035,0.1,1504,1.8821500899192252,3.7775405201013506,6.273208513590956,0.7870813397129187,-2.4956679934896058,2.4956679934896058,2.4956679934896058,0.0,False
abalone,adaptive,0,0.0,0.62,tighter,1670,1035,0.038000000000000006,1608,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.625,uncorrected,1670,1043,0.1,1504,1.8772725283170932,3.767751084768839,6.273208513590956,0.7870813397129187,-2.5054574288221167,2.5054574288221167,2.5054574288221167,0.0,False
abalone,adaptive,0,0.0,0.625,tighter,1670,1043,0.037500000000000006,1609,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.63,uncorrected,1670,1052,0.1,1504,1.8616622783273973,3.7364207715378055,6.273208513590956,0.7858851674641149,-2.5367877420531504,2.5367877420531504,2.5367877420531504,0.0,False
abalone,adaptive,0,0.0,0.63,tighter,1670,1052,0.037,1610,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.635,uncorrected,1670,1060,0.1,1504,1.8473926431266474,3.7077811186925786,6.273208513590956,0.7822966507177034,-2.565427394898376,2.565427394898376,2.565427394898376,0.0,False
abalone,adaptive,0,0.0,0.635,tighter,1670,1060,0.0365,1611,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.64,uncorrected,1670,1068,0.1,1504,1.836388246412936,3.685694912758227,6.273208513590956,0.7787081339712919,-2.587513600832729,2.587513600832729,2.587513600832729,0.0,False
abalone,adaptive,0,0.0,0.64,tighter,1670,1068,0.036,1611,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.645,uncorrected,1670,1077,0.1,1504,1.8154219731389567,3.6436148750013166,6.273208513590956,0.7715311004784688,-2.6295936385896392,2.6295936385896392,2.6295936385896392,0.0,False
abalone,adaptive,0,0.0,0.645,tighter,1670,1077,0.0355,1612,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.65,uncorrected,1670,1085,0.1,1504,1.7827613352911424,3.5780638418805886,6.273208513590956,0.7619617224880383,-2.695144671710366,2.695144671710366,2.695144671710366,0.0,False
abalone,adaptive,0,0.0,0.65,tighter,1670,1085,0.034999999999999996,1613,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.655,uncorrected,1670,1093,0.1,1504,1.7649648329285426,3.5423456442985435,6.273208513590956,0.7547846889952153,-2.7308628692924124,2.7308628692924124,2.7308628692924124,0.0,False
abalone,adaptive,0,0.0,0.655,tighter,1670,1093,0.034499999999999996,1614,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.66,uncorrected,1670,1102,0.1,1504,1.7494580919675584,3.511223077278744,6.273208513590956,0.7488038277511961,-2.7619854363122114,2.7619854363122114,2.7619854363122114,0.0,False
abalone,adaptive,0,0.0,0.66,tighter,1670,1102,0.033999999999999996,1615,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.665,uncorrected,1670,1110,0.1,1504,1.7215939460642888,3.455298769875536,6.273208513590956,0.7380382775119617,-2.817909743715419,2.817909743715419,2.817909743715419,0.0,False
abalone,adaptive,0,0.0,0.665,tighter,1670,1110,0.033499999999999995,1616,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.67,uncorrected,1670,1118,0.1,1504,1.7086539415479547,3.429327731937301,6.273208513590956,0.7320574162679426,-2.843880781653655,2.843880781653655,2.843880781653655,0.0,False
abalone,adaptive,0,0.0,0.67,tighter,1670,1118,0.032999999999999995,1616,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.675,uncorrected,1670,1127,0.1,1504,1.676900984916807,3.3655984465048463,6.273208513590956,0.7200956937799043,-2.9076100670861087,2.9076100670861087,2.9076100670861087,0.0,False
abalone,adaptive,0,0.0,0.675,tighter,1670,1127,0.032499999999999994,1617,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.68,uncorrected,1670,1135,0.1,1504,1.676900984916807,3.3655984465048463,6.273208513590956,0.7200956937799043,-2.9076100670861087,2.9076100670861087,2.9076100670861087,0.0,False
abalone,adaptive,0,0.0,0.68,tighter,1670,1135,0.031999999999999994,1618,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.685,uncorrected,1670,1143,0.1,1504,1.6143599965080444,3.240076513293119,6.273208513590956,0.7033492822966507,-3.0331320002978375,3.0331320002978375,3.0331320002978375,0.0,False
abalone,adaptive,0,0.0,0.685,tighter,1670,1143,0.03149999999999999,1619,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.69,uncorrected,1670,1152,0.1,1504,1.6143599965080444,3.240076513293119,6.273208513590956,0.7033492822966507,-3.0331320002978375,3.0331320002978375,3.0331320002978375,0.0,False
abalone,adaptive,0,0.0,0.69,tighter,1670,1152,0.031000000000000007,1620,3.3214388445027927,6.66624297783094,6.273208513590956,0.9234449760765551,0.39303446423998406,0.39303446423998406,0.39303446423998406,0.0,False
abalone,adaptive,0,0.0,0.695,uncorrected,1670,1160,0.1,1504,1.5970694542249577,3.2053737951418317,6.273208513590956,0.6961722488038278,-3.067834718449124,3.067834718449124,3.067834718449124,0.0,False
abalone,adaptive,0,0.0,0.695,tighter,1670,1160,0.030500000000000006,1621,3.3214388445027927,6.66624297783094,6.273208513590956,0.9234449760765551,0.39303446423998406,0.39303446423998406,0.39303446423998406,0.0,False
abalone,adaptive,0,0.0,0.7,uncorrected,1670,1169,0.1,1504,1.5880907850137551,3.1873532945751846,6.273208513590956,0.6949760765550239,-3.0858552190157713,3.0858552190157713,3.0858552190157713,0.0,False
abalone,adaptive,0,0.0,0.7,tighter,1670,1169,0.030000000000000006,1621,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.705,uncorrected,1670,1177,0.1,1504,1.5462586519541859,3.1033947524157885,6.273208513590956,0.6758373205741627,-3.169813761175167,3.169813761175167,3.169813761175167,0.0,False
abalone,adaptive,0,0.0,0.705,tighter,1670,1177,0.029500000000000005,1622,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.71,uncorrected,1670,1185,0.1,1504,1.5417640946917692,3.094374020079069,6.273208513590956,0.6746411483253588,-3.1788344935118866,3.1788344935118866,3.1788344935118866,0.0,False
abalone,adaptive,0,0.0,0.71,tighter,1670,1185,0.029000000000000005,1623,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.715,uncorrected,1670,1194,0.1,1504,1.5144963412526302,3.0396466930395434,6.273208513590956,0.6650717703349283,-3.233561820551412,3.233561820551412,3.233561820551412,0.0,False
abalone,adaptive,0,0.0,0.715,tighter,1670,1194,0.028500000000000004,1624,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.72,uncorrected,1670,1202,0.1,1504,1.4910593974217516,2.9926079337702007,6.273208513590956,0.6602870813397129,-3.2806005798207556,3.2806005798207556,3.2806005798207556,0.0,False
abalone,adaptive,0,0.0,0.72,tighter,1670,1202,0.028000000000000004,1625,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.725,uncorrected,1670,1210,0.1,1504,1.4759851352465363,2.962353366675633,6.273208513590956,0.65311004784689,-3.3108551469153227,3.3108551469153227,3.3108551469153227,0.0,False
abalone,adaptive,0,0.0,0.725,tighter,1670,1210,0.027500000000000004,1626,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.73,uncorrected,1670,1219,0.1,1504,1.4596970553971105,2.9296626254029787,6.273208513590956,0.6411483253588517,-3.3435458881879767,3.3435458881879767,3.3435458881879767,0.0,False
abalone,adaptive,0,0.0,0.73,tighter,1670,1219,0.027000000000000003,1626,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.735,uncorrected,1670,1227,0.1,1504,1.4518869364997762,2.913987445851939,6.273208513590956,0.638755980861244,-3.3592210677390164,3.3592210677390164,3.3592210677390164,0.0,False
abalone,adaptive,0,0.0,0.735,tighter,1670,1227,0.026500000000000003,1627,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.74,uncorrected,1670,1235,0.1,1504,1.4281247543582511,2.866295922010983,6.273208513590956,0.6351674641148325,-3.4069125915799723,3.4069125915799723,3.4069125915799723,0.0,False
abalone,adaptive,0,0.0,0.74,tighter,1670,1235,0.026000000000000002,1628,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.745,uncorrected,1670,1244,0.1,1504,1.3805601692770808,2.7708321497920316,6.273208513590956,0.6220095693779905,-3.502376363798924,3.502376363798924,3.502376363798924,0.0,False
abalone,adaptive,0,0.0,0.745,tighter,1670,1244,0.025500000000000002,1629,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.75,uncorrected,1670,1252,0.1,1504,1.3747987532505248,2.759268787969802,6.273208513590956,0.618421052631579,-3.5139397256211535,3.5139397256211535,3.5139397256211535,0.0,False
abalone,adaptive,0,0.0,0.75,tighter,1670,1252,0.025,1630,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.755,uncorrected,1670,1260,0.1,1504,1.3307959789164505,2.6709536934754117,6.273208513590956,0.6052631578947368,-3.6022548201155438,3.6022548201155438,3.6022548201155438,0.0,False
abalone,adaptive,0,0.0,0.755,tighter,1670,1260,0.0245,1631,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.76,uncorrected,1670,1269,0.1,1504,1.3149795575369188,2.639209587113128,6.273208513590956,0.6004784688995215,-3.6339989264778274,3.6339989264778274,3.6339989264778274,0.0,False
abalone,adaptive,0,0.0,0.76,tighter,1670,1269,0.024,1631,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.765,uncorrected,1670,1277,0.1,1504,1.2918164653730713,2.5927204576391176,6.273208513590956,0.5921052631578947,-3.6804880559518383,3.6804880559518383,3.6804880559518383,0.0,False
abalone,adaptive,0,0.0,0.765,tighter,1670,1277,0.0235,1632,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.77,uncorrected,1670,1285,0.1,1504,1.2430917299143047,2.4949282233680403,6.273208513590956,0.5753588516746412,-3.7782802902229156,3.7782802902229156,3.7782802902229156,0.0,False
abalone,adaptive,0,0.0,0.77,tighter,1670,1285,0.023,1633,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.775,uncorrected,1670,1294,0.1,1504,1.2258848427851174,2.4603934040125313,6.273208513590956,0.569377990430622,-3.812815109578424,3.812815109578424,3.812815109578424,0.0,False
abalone,adaptive,0,0.0,0.775,tighter,1670,1294,0.0225,1634,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.78,uncorrected,1670,1302,0.1,1504,1.202980108044971,2.4144228068500113,6.273208513590956,0.5574162679425837,-3.8587857067409437,3.8587857067409437,3.8587857067409437,0.0,False
abalone,adaptive,0,0.0,0.78,tighter,1670,1302,0.022,1635,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.785,uncorrected,1670,1310,0.1,1504,1.1747331168440331,2.357730115653919,6.273208513590956,0.5502392344497608,-3.9154783979370364,3.9154783979370364,3.9154783979370364,0.0,False
abalone,adaptive,0,0.0,0.785,tighter,1670,1310,0.0215,1636,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.79,uncorrected,1670,1319,0.1,1504,1.167398500278558,2.3430092857775526,6.273208513590956,0.5502392344497608,-3.930199227813403,3.930199227813403,3.930199227813403,0.0,False
abalone,adaptive,0,0.0,0.79,tighter,1670,1319,0.020999999999999998,1636,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.795,uncorrected,1670,1327,0.1,1504,1.1438059725277283,2.2956582641838392,6.273208513590956,0.5418660287081339,-3.977550249407116,3.977550249407116,3.977550249407116,0.0,False
abalone,adaptive,0,0.0,0.795,tighter,1670,1327,0.020499999999999997,1637,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.8,uncorrected,1670,1336,0.1,1504,1.096072107956467,2.199854742156163,6.273208513590956,0.5239234449760766,-4.0733537714347925,4.0733537714347925,4.0733537714347925,0.0,False
abalone,adaptive,0,0.0,0.8,tighter,1670,1336,0.019999999999999997,1638,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,0.0,0.805,uncorrected,1670,1344,0.1,1504,1.058897673427525,2.1252443625179693,6.273208513590956,0.5131578947368421,-4.147964151072987,4.147964151072987,4.147964151072987,0.0,False
abalone,adaptive,0,0.0,0.805,tighter,1670,1344,0.019499999999999997,1639,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,0.0,0.81,uncorrected,1670,1352,0.1,1504,1.0517286309921896,2.1108558456643705,6.273208513590956,0.5107655502392344,-4.1623526679265845,4.1623526679265845,4.1623526679265845,0.0,False
abalone,adaptive,0,0.0,0.81,tighter,1670,1352,0.018999999999999996,1640,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.815,uncorrected,1670,1361,0.1,1504,0.9659277639839804,1.938650529244973,6.273208513590956,0.4772727272727273,-4.334557984345983,4.334557984345983,4.334557984345983,0.0,False
abalone,adaptive,0,0.0,0.815,tighter,1670,1361,0.018500000000000006,1641,3.1218561614475955,6.265673609644203,6.273208513590956,0.9102870813397129,-0.007534903946752023,0.007534903946752023,0.007534903946752023,0.0,False
abalone,adaptive,0,0.0,0.82,uncorrected,1670,1369,0.1,1504,0.9328624484390468,1.8722872939483213,6.273208513590956,0.4557416267942584,-4.400921219642634,4.400921219642634,4.400921219642634,0.0,False
abalone,adaptive,0,0.0,0.82,tighter,1670,1369,0.018000000000000006,1641,3.1218561614475955,6.265673609644203,6.273208513590956,0.9102870813397129,-0.007534903946752023,0.007534903946752023,0.007534903946752023,0.0,False
abalone,adaptive,0,0.0,0.825,uncorrected,1670,1377,0.1,1504,0.9014556847465136,1.8092528297527035,6.273208513590956,0.4449760765550239,-4.463955683838252,4.463955683838252,4.463955683838252,0.0,False
abalone,adaptive,0,0.0,0.825,tighter,1670,1377,0.017500000000000005,1642,3.1218561614475955,6.265673609644203,6.273208513590956,0.9102870813397129,-0.007534903946752023,0.007534903946752023,0.007534903946752023,0.0,False
abalone,adaptive,0,0.0,0.83,uncorrected,1670,1386,0.1,1504,0.822889174477171,1.6515671182597709,6.273208513590956,0.423444976076555,-4.621641395331185,4.621641395331185,4.621641395331185,0.0,False
abalone,adaptive,0,0.0,0.83,tighter,1670,1386,0.017000000000000005,1643,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,0.0,0.835,uncorrected,1670,1394,0.1,1504,0.8073495831908639,1.6203786194975076,6.273208513590956,0.4138755980861244,-4.652829894093448,4.652829894093448,4.652829894093448,0.0,False
abalone,adaptive,0,0.0,0.835,tighter,1670,1394,0.016500000000000004,1644,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,0.0,0.84,uncorrected,1670,1402,0.1,1504,0.7561241882089743,1.5175674748185046,6.273208513590956,0.39473684210526316,-4.755641038772452,4.755641038772452,4.755641038772452,0.0,False
abalone,adaptive,0,0.0,0.84,tighter,1670,1402,0.016000000000000004,1645,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.845,uncorrected,1670,1411,0.1,1504,0.7076630759762191,1.4203043415068204,6.273208513590956,0.3827751196172249,-4.852904172084135,4.852904172084135,4.852904172084135,0.0,False
abalone,adaptive,0,0.0,0.845,tighter,1670,1411,0.015500000000000003,1646,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.85,uncorrected,1670,1419,0.1,1504,0.6754711079692328,1.355693945014256,6.273208513590956,0.3660287081339713,-4.9175145685767,4.9175145685767,4.9175145685767,0.0,False
abalone,adaptive,0,0.0,0.85,tighter,1670,1419,0.015000000000000003,1646,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.855,uncorrected,1670,1427,0.1,1504,0.6322553497769152,1.2689584192170609,6.273208513590956,0.3373205741626794,-5.004250094373895,5.004250094373895,5.004250094373895,0.0,False
abalone,adaptive,0,0.0,0.855,tighter,1670,1427,0.014500000000000002,1647,3.0904033066025014,6.202546638906547,6.273208513590956,0.9066985645933014,-0.07066187468440879,0.07066187468440879,0.07066187468440879,0.0,False
abalone,adaptive,0,0.0,0.86,uncorrected,1670,1436,0.1,1504,0.5708125250371615,1.1456405385830748,6.273208513590956,0.3050239234449761,-5.12756797500788,5.12756797500788,5.12756797500788,0.0,False
abalone,adaptive,0,0.0,0.86,tighter,1670,1436,0.014000000000000002,1648,3.0904033066025014,6.202546638906547,6.273208513590956,0.9066985645933014,-0.07066187468440879,0.07066187468440879,0.07066187468440879,0.0,False
abalone,adaptive,0,0.0,0.865,uncorrected,1670,1444,0.1,1504,0.5257070734308263,1.055112332552644,6.273208513590956,0.2822966507177033,-5.2180961810383115,5.2180961810383115,5.2180961810383115,0.0,False
abalone,adaptive,0,0.0,0.865,tighter,1670,1444,0.013500000000000002,1649,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,0.0,0.87,uncorrected,1670,1452,0.1,1504,0.47309016632446893,0.94950837476987,6.273208513590956,0.25598086124401914,-5.323700138821086,5.323700138821086,5.323700138821086,0.0,False
abalone,adaptive,0,0.0,0.87,tighter,1670,1452,0.013000000000000001,1650,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.875,uncorrected,1670,1461,0.1,1504,0.42640079309041534,0.8558011830881792,6.273208513590956,0.23684210526315788,-5.417407330502775,5.417407330502775,5.417407330502775,0.0,False
abalone,adaptive,0,0.0,0.875,tighter,1670,1461,0.0125,1651,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.88,uncorrected,1670,1469,0.1,1504,0.3765710495968375,0.7557911593597711,6.273208513590956,0.20334928229665072,-5.517417354231184,5.517417354231184,5.517417354231184,0.0,False
abalone,adaptive,0,0.0,0.88,tighter,1670,1469,0.012,1651,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.885,uncorrected,1670,1477,0.1,1504,0.3516900488610164,0.7058541277895263,6.273208513590956,0.1854066985645933,-5.56735438580143,5.56735438580143,5.56735438580143,0.0,False
abalone,adaptive,0,0.0,0.885,tighter,1670,1477,0.0115,1652,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.89,uncorrected,1670,1486,0.1,1504,0.247908743339491,0.4975614475530607,6.273208513590956,0.12200956937799043,-5.775647066037895,5.775647066037895,5.775647066037895,0.0,False
abalone,adaptive,0,0.0,0.89,tighter,1670,1486,0.011,1653,3.4378300850944243,6.89984423517733,6.273208513590956,0.9342105263157895,0.6266357215863749,0.6266357215863749,0.6266357215863749,0.0,False
abalone,adaptive,0,0.0,0.895,uncorrected,1670,1494,0.1,1504,0.12957080961811718,0.2600531095667196,6.273208513590956,0.061004784688995214,-6.0131554040242365,6.0131554040242365,6.0131554040242365,0.0,False
abalone,adaptive,0,0.0,0.895,tighter,1670,1494,0.010499999999999999,1654,3.4409972723779583,6.906200889921486,6.273208513590956,0.9342105263157895,0.6329923763305312,0.6329923763305312,0.6329923763305312,0.0,False
abalone,adaptive,0,0.0,0.9,uncorrected,1670,1503,0.1,1504,0.025840273733235754,0.05186232575213903,6.273208513590956,0.004784688995215311,-6.221346187838817,6.221346187838817,6.221346187838817,0.0,False
abalone,adaptive,0,0.0,0.9,tighter,1670,1503,0.009999999999999998,1655,3.4409972723779583,6.906200889921486,6.273208513590956,0.9342105263157895,0.6329923763305312,0.6329923763305312,0.6329923763305312,0.0,False
abalone,adaptive,0,0.0,0.905,uncorrected,1670,1511,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.905,tighter,1670,1511,0.009499999999999998,1656,3.4409972723779583,6.906200889921486,6.273208513590956,0.9342105263157895,0.6329923763305312,0.6329923763305312,0.6329923763305312,0.0,False
abalone,adaptive,0,0.0,0.91,uncorrected,1670,1519,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.91,tighter,1670,1519,0.008999999999999998,1656,3.4409972723779583,6.906200889921486,6.273208513590956,0.9342105263157895,0.6329923763305312,0.6329923763305312,0.6329923763305312,0.0,False
abalone,adaptive,0,0.0,0.915,uncorrected,1670,1528,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.915,tighter,1670,1528,0.008499999999999997,1657,3.4409972723779583,6.906200889921486,6.273208513590956,0.9342105263157895,0.6329923763305312,0.6329923763305312,0.6329923763305312,0.0,False
abalone,adaptive,0,0.0,0.92,uncorrected,1670,1536,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.92,tighter,1670,1536,0.007999999999999997,1658,3.5460283771528376,7.11700196061354,6.273208513590956,0.9366028708133971,0.8437934470225845,0.8437934470225845,0.8437934470225845,0.0,False
abalone,adaptive,0,0.0,0.925,uncorrected,1670,1544,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.925,tighter,1670,1544,0.007499999999999996,1659,3.630409706450555,7.2863582156058415,6.273208513590956,0.9389952153110048,1.0131497020148859,1.0131497020148859,1.0131497020148859,0.0,False
abalone,adaptive,0,0.0,0.93,uncorrected,1670,1553,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.93,tighter,1670,1553,0.006999999999999996,1660,3.630409706450555,7.2863582156058415,6.273208513590956,0.9389952153110048,1.0131497020148859,1.0131497020148859,1.0131497020148859,0.0,False
abalone,adaptive,0,0.0,0.935,uncorrected,1670,1561,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.935,tighter,1670,1561,0.006499999999999995,1661,3.7626598153786706,7.551788771829556,6.273208513590956,0.9449760765550239,1.2785802582385997,1.2785802582385997,1.2785802582385997,0.0,False
abalone,adaptive,0,0.0,0.94,uncorrected,1670,1569,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.94,tighter,1670,1569,0.006000000000000005,1661,3.5460283771528376,7.11700196061354,6.273208513590956,0.9366028708133971,0.8437934470225845,0.8437934470225845,0.8437934470225845,0.0,False
abalone,adaptive,0,0.0,0.945,uncorrected,1670,1578,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.945,tighter,1670,1578,0.005500000000000005,1662,3.630409706450555,7.2863582156058415,6.273208513590956,0.9389952153110048,1.0131497020148859,1.0131497020148859,1.0131497020148859,0.0,False
abalone,adaptive,0,0.0,0.95,uncorrected,1670,1586,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.95,tighter,1670,1586,0.0050000000000000044,1663,3.630409706450555,7.2863582156058415,6.273208513590956,0.9389952153110048,1.0131497020148859,1.0131497020148859,1.0131497020148859,0.0,False
abalone,cqr,0,0.0,0.0,uncorrected,1670,0,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,0.0,0.0,tighter,1670,0,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,0.0,0.0,naive,1670,0,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,0.0,0.005,uncorrected,1670,8,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,0.0,0.005,tighter,1670,8,0.0995,1505,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.005,naive,1670,8,0.095,1513,0.040715293837053634,6.709181180113276,6.611271724311685,0.9401913875598086,0.09790945580159185,0.09790945580159185,0.09790945580159185,0.0,False
abalone,cqr,0,0.0,0.01,uncorrected,1670,16,0.1,1504,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.01,tighter,1670,16,0.099,1506,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.01,naive,1670,16,0.09000000000000001,1521,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.015,uncorrected,1670,25,0.1,1504,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.015,tighter,1670,25,0.0985,1507,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.015,naive,1670,25,0.085,1529,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.02,uncorrected,1670,33,0.1,1504,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,0.0,0.02,tighter,1670,33,0.098,1508,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.02,naive,1670,33,0.08,1538,0.08314684769924652,6.979866904656194,6.611271724311685,0.9485645933014354,0.36859518034450656,0.36859518034450656,0.36859518034450656,0.0,False
abalone,cqr,0,0.0,0.025,uncorrected,1670,41,0.1,1504,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,0.0,0.025,tighter,1670,41,0.0975,1509,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.025,naive,1670,41,0.07500000000000001,1546,0.09918315882728801,7.0821681428052194,6.611271724311685,0.9509569377990431,0.47089641849353525,0.47089641849353525,0.47089641849353525,0.0,False
abalone,cqr,0,0.0,0.03,uncorrected,1670,50,0.1,1504,0.016967684261632643,6.557686871774674,6.611271724311685,0.9330143540669856,-0.05358485253701191,0.05358485253701191,0.05358485253701191,0.0,False
abalone,cqr,0,0.0,0.03,tighter,1670,50,0.097,1509,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.03,naive,1670,50,0.07,1555,0.11665134293889112,7.19360379958213,6.611271724311685,0.9533492822966507,0.5823320752704457,0.5823320752704457,0.5823320752704457,0.0,False
abalone,cqr,0,0.0,0.035,uncorrected,1670,58,0.1,1504,0.016967684261632643,6.557686871774674,6.611271724311685,0.9330143540669856,-0.05358485253701191,0.05358485253701191,0.05358485253701191,0.0,False
abalone,cqr,0,0.0,0.035,tighter,1670,58,0.0965,1510,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.035,naive,1670,58,0.065,1563,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,0.0,0.04,uncorrected,1670,66,0.1,1504,0.016967684261632643,6.557686871774674,6.611271724311685,0.9330143540669856,-0.05358485253701191,0.05358485253701191,0.05358485253701191,0.0,False
abalone,cqr,0,0.0,0.04,tighter,1670,66,0.096,1511,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,0.0,0.04,naive,1670,66,0.060000000000000005,1571,0.1472678872717872,7.388917445475607,6.611271724311685,0.9569377990430622,0.7776457211639203,0.7776457211639203,0.7776457211639203,0.0,False
abalone,cqr,0,0.0,0.045,uncorrected,1670,75,0.1,1504,0.016762934539876095,6.556380701678628,6.611271724311685,0.9330143540669856,-0.05489102263305922,0.05489102263305922,0.05489102263305922,0.0,False
abalone,cqr,0,0.0,0.045,tighter,1670,75,0.0955,1512,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,0.0,0.045,naive,1670,75,0.05500000000000001,1580,0.1695423943720753,7.53101431783762,6.611271724311685,0.9581339712918661,0.9197425935259311,0.9197425935259311,0.9197425935259311,0.0,False
abalone,cqr,0,0.0,0.05,uncorrected,1670,83,0.1,1504,0.016688251479224814,6.555904272310777,6.611271724311685,0.9330143540669856,-0.05536745200090961,0.05536745200090961,0.05536745200090961,0.0,False
abalone,cqr,0,0.0,0.05,tighter,1670,83,0.095,1513,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,0.0,0.05,naive,1670,83,0.05,1588,0.1920291239311953,7.674465031499426,6.611271724311685,0.9593301435406698,1.0631933071877384,1.0631933071877384,1.0631933071877384,0.0,False
abalone,cqr,0,0.0,0.055,uncorrected,1670,91,0.1,1504,0.016688251479224814,6.555904272310777,6.611271724311685,0.9330143540669856,-0.05536745200090961,0.05536745200090961,0.05536745200090961,0.0,False
abalone,cqr,0,0.0,0.055,tighter,1670,91,0.0945,1514,0.03186492233550997,6.65272156446616,6.611271724311685,0.9366028708133971,0.04144984015447489,0.04144984015447489,0.04144984015447489,0.0,False
abalone,cqr,0,0.0,0.055,naive,1670,91,0.045000000000000005,1596,0.22271732597625704,7.870235807004498,6.611271724311685,0.9641148325358851,1.2589640826928135,1.2589640826928135,1.2589640826928135,0.0,False
abalone,cqr,0,0.0,0.06,uncorrected,1670,100,0.1,1504,0.016688251479224814,6.555904272310777,6.611271724311685,0.9330143540669856,-0.05536745200090961,0.05536745200090961,0.05536745200090961,0.0,False
abalone,cqr,0,0.0,0.06,tighter,1670,100,0.094,1514,0.03186492233550997,6.65272156446616,6.611271724311685,0.9366028708133971,0.04144984015447489,0.04144984015447489,0.04144984015447489,0.0,False
abalone,cqr,0,0.0,0.06,naive,1670,100,0.04000000000000001,1605,0.2517023516173531,8.05514142446165,6.611271724311685,0.9677033492822966,1.4438697001499632,1.4438697001499632,1.4438697001499632,0.0,False
abalone,cqr,0,0.0,0.065,uncorrected,1670,108,0.1,1504,0.016688251479224814,6.555904272310777,6.611271724311685,0.9330143540669856,-0.05536745200090961,0.05536745200090961,0.05536745200090961,0.0,False
abalone,cqr,0,0.0,0.065,tighter,1670,108,0.09350000000000001,1515,0.03286437301910372,6.659097409982261,6.611271724311685,0.9366028708133971,0.0478256856705765,0.0478256856705765,0.0478256856705765,0.0,False
abalone,cqr,0,0.0,0.065,naive,1670,108,0.035,1613,0.2883973529843137,8.289231674005142,6.611271724311685,0.9736842105263158,1.6779599496934576,1.6779599496934576,1.6779599496934576,0.0,False
abalone,cqr,0,0.0,0.07,uncorrected,1670,116,0.1,1504,0.016688251479224814,6.555904272310777,6.611271724311685,0.9330143540669856,-0.05536745200090961,0.05536745200090961,0.05536745200090961,0.0,False
abalone,cqr,0,0.0,0.07,tighter,1670,116,0.093,1516,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,0.0,0.07,naive,1670,116,0.03,1621,0.3252032266364009,8.52402921663832,6.611271724311685,0.9736842105263158,1.9127574923266366,1.9127574923266366,1.9127574923266366,0.0,False
abalone,cqr,0,0.0,0.075,uncorrected,1670,125,0.1,1504,0.014312094345024562,6.540745934777633,6.611271724311685,0.9330143540669856,-0.07052578953405157,0.07052578953405157,0.07052578953405157,0.0,False
abalone,cqr,0,0.0,0.075,tighter,1670,125,0.09250000000000001,1517,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,0.0,0.075,naive,1670,125,0.02500000000000001,1630,0.3873895032130177,8.920737227531276,6.611271724311685,0.9784688995215312,2.309465503219586,2.309465503219586,2.309465503219586,0.0,False
abalone,cqr,0,0.0,0.08,uncorrected,1670,133,0.1,1504,0.014312094345024562,6.540745934777633,6.611271724311685,0.9330143540669856,-0.07052578953405157,0.07052578953405157,0.07052578953405157,0.0,False
abalone,cqr,0,0.0,0.08,tighter,1670,133,0.09200000000000001,1518,0.03746300182159912,6.6884336717027315,6.611271724311685,0.9401913875598086,0.07716194739104415,0.07716194739104415,0.07716194739104415,0.0,False
abalone,cqr,0,0.0,0.08,naive,1670,133,0.020000000000000004,1638,0.5125032288752491,9.718881448012445,6.611271724311685,0.9832535885167464,3.107609723700754,3.107609723700754,3.107609723700754,0.0,False
abalone,cqr,0,0.0,0.085,uncorrected,1670,141,0.1,1504,0.014312094345024562,6.540745934777633,6.611271724311685,0.9330143540669856,-0.07052578953405157,0.07052578953405157,0.07052578953405157,0.0,False
abalone,cqr,0,0.0,0.085,tighter,1670,141,0.09150000000000001,1519,0.040715293837053634,6.709181180113276,6.611271724311685,0.9401913875598086,0.09790945580159185,0.09790945580159185,0.09790945580159185,0.0,False
abalone,cqr,0,0.0,0.085,naive,1670,141,0.015,1646,0.6092745922629448,10.336219825453856,6.611271724311685,0.9868421052631579,3.7249481011421675,3.7249481011421675,3.7249481011421675,0.0,False
abalone,cqr,0,0.0,0.09,uncorrected,1670,150,0.1,1504,0.011656092236986826,6.52380236826728,6.611271724311685,0.930622009569378,-0.08746935604440494,0.08746935604440494,0.08746935604440494,0.0,False
abalone,cqr,0,0.0,0.09,tighter,1670,150,0.09100000000000001,1519,0.03746300182159912,6.6884336717027315,6.611271724311685,0.9401913875598086,0.07716194739104415,0.07716194739104415,0.07716194739104415,0.0,False
abalone,cqr,0,0.0,0.09,naive,1670,150,0.010000000000000009,1655,0.8932908437540571,12.148058841920678,6.611271724311685,0.9988038277511961,5.53678711760899,5.53678711760899,5.53678711760899,0.0,False
abalone,cqr,0,0.0,0.095,uncorrected,1670,158,0.1,1504,0.011268768326090584,6.521331493554696,6.611271724311685,0.930622009569378,-0.0899402307569891,0.0899402307569891,0.0899402307569891,0.0,False
abalone,cqr,0,0.0,0.095,tighter,1670,158,0.09050000000000001,1520,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,0.0,0.095,naive,1670,158,0.0050000000000000044,1663,1.2257175200255253,14.268724891912113,6.611271724311685,0.9988038277511961,7.6574531676004245,7.6574531676004245,7.6574531676004245,0.0,False
abalone,cqr,0,0.0,0.1,uncorrected,1670,167,0.1,1504,0.011268768326090584,6.521331493554696,6.611271724311685,0.930622009569378,-0.0899402307569891,0.0899402307569891,0.0899402307569891,0.0,False
abalone,cqr,0,0.0,0.1,tighter,1670,167,0.09000000000000001,1521,0.03746300182159912,6.6884336717027315,6.611271724311685,0.9401913875598086,0.07716194739104415,0.07716194739104415,0.07716194739104415,0.0,False
abalone,cqr,0,0.0,0.1,naive,1670,167,0.0,1671,inf,inf,6.611271724311685,1.0,inf,inf,inf,0.0,True
abalone,cqr,0,0.0,0.105,uncorrected,1670,175,0.1,1504,0.010130567597882889,6.514070512969569,6.611271724311685,0.930622009569378,-0.09720121134211683,0.09720121134211683,0.09720121134211683,0.0,False
abalone,cqr,0,0.0,0.105,tighter,1670,175,0.08950000000000001,1522,0.03746300182159912,6.6884336717027315,6.611271724311685,0.9401913875598086,0.07716194739104415,0.07716194739104415,0.07716194739104415,0.0,False
abalone,cqr,0,0.0,0.11,uncorrected,1670,183,0.1,1504,0.007127480459673263,6.4949127696422355,6.611271724311685,0.930622009569378,-0.11635895466944887,0.11635895466944887,0.11635895466944887,0.0,False
abalone,cqr,0,0.0,0.11,tighter,1670,183,0.08900000000000001,1523,0.03746300182159912,6.6884336717027315,6.611271724311685,0.9401913875598086,0.07716194739104415,0.07716194739104415,0.07716194739104415,0.0,False
abalone,cqr,0,0.0,0.115,uncorrected,1670,192,0.1,1504,0.003235632286139989,6.470085308784092,6.611271724311685,0.9294258373205742,-0.14118641552759442,0.14118641552759442,0.14118641552759442,0.0,False
abalone,cqr,0,0.0,0.115,tighter,1670,192,0.08850000000000001,1524,0.03286437301910372,6.659097409982261,6.611271724311685,0.9366028708133971,0.0478256856705765,0.0478256856705765,0.0478256856705765,0.0,False
abalone,cqr,0,0.0,0.12,uncorrected,1670,200,0.1,1504,0.0023921911358537606,6.464704702652721,6.611271724311685,0.9294258373205742,-0.14656702165896593,0.14656702165896593,0.14656702165896593,0.0,False
abalone,cqr,0,0.0,0.12,tighter,1670,200,0.08800000000000001,1524,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,0.0,0.125,uncorrected,1670,208,0.1,1504,0.0021648815182492287,6.46325461508966,6.611271724311685,0.9294258373205742,-0.1480171092220261,0.1480171092220261,0.1480171092220261,0.0,False
abalone,cqr,0,0.0,0.125,tighter,1670,208,0.08750000000000001,1525,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,0.0,0.13,uncorrected,1670,217,0.1,1504,0.0007629857764155368,6.454311431772727,6.611271724311685,0.9282296650717703,-0.15696029253895788,0.15696029253895788,0.15696029253895788,0.0,False
abalone,cqr,0,0.0,0.13,tighter,1670,217,0.08700000000000001,1526,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,0.0,0.135,uncorrected,1670,225,0.1,1504,-0.002981763637095458,6.4304223653595605,6.611271724311685,0.9282296650717703,-0.18084935895212673,0.18084935895212673,0.18084935895212673,0.0,False
abalone,cqr,0,0.0,0.135,tighter,1670,225,0.08650000000000001,1527,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.14,uncorrected,1670,233,0.1,1504,-0.004332298607562013,6.421806830369054,6.611271724311685,0.9282296650717703,-0.18946489394263324,0.18946489394263324,0.18946489394263324,0.0,False
abalone,cqr,0,0.0,0.14,tighter,1670,233,0.08600000000000001,1528,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.145,uncorrected,1670,242,0.1,1504,-0.006762141556475587,6.406306012244686,6.611271724311685,0.9270334928229665,-0.2049657120670009,0.2049657120670009,0.2049657120670009,0.0,False
abalone,cqr,0,0.0,0.145,tighter,1670,242,0.0855,1529,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.15,uncorrected,1670,250,0.1,1504,-0.006762141556475587,6.406306012244686,6.611271724311685,0.9270334928229665,-0.2049657120670009,0.2049657120670009,0.2049657120670009,0.0,False
abalone,cqr,0,0.0,0.15,tighter,1670,250,0.085,1529,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.155,uncorrected,1670,258,0.1,1504,-0.00855230745765967,6.3948859177652855,6.611271724311685,0.9258373205741627,-0.21638580654640185,0.21638580654640185,0.21638580654640185,0.0,False
abalone,cqr,0,0.0,0.155,tighter,1670,258,0.0845,1530,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.16,uncorrected,1670,267,0.1,1504,-0.00855230745765967,6.3948859177652855,6.611271724311685,0.9258373205741627,-0.21638580654640185,0.21638580654640185,0.21638580654640185,0.0,False
abalone,cqr,0,0.0,0.16,tighter,1670,267,0.084,1531,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,0.0,0.165,uncorrected,1670,275,0.1,1504,-0.008642120408551834,6.394312969535187,6.611271724311685,0.9258373205741627,-0.21695875477649798,0.21695875477649798,0.21695875477649798,0.0,False
abalone,cqr,0,0.0,0.165,tighter,1670,275,0.0835,1532,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,0.0,0.17,uncorrected,1670,283,0.1,1504,-0.014215238477625736,6.358760099909204,6.611271724311685,0.9234449760765551,-0.25251162440248276,0.25251162440248276,0.25251162440248276,0.0,False
abalone,cqr,0,0.0,0.17,tighter,1670,283,0.083,1533,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.175,uncorrected,1670,292,0.1,1504,-0.015065411129849604,6.353336551172307,6.611271724311685,0.9186602870813397,-0.2579351731393778,0.2579351731393778,0.2579351731393778,0.0,False
abalone,cqr,0,0.0,0.175,tighter,1670,292,0.0825,1534,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.18,uncorrected,1670,300,0.1,1504,-0.01856374201271338,6.331019474762751,6.611271724311685,0.9126794258373205,-0.28025224954893574,0.28025224954893574,0.28025224954893574,0.0,False
abalone,cqr,0,0.0,0.18,tighter,1670,300,0.08200000000000002,1534,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,0.0,0.185,uncorrected,1670,308,0.1,1504,-0.01896435607903335,6.328463817499854,6.611271724311685,0.9114832535885168,-0.28280790681183243,0.28280790681183243,0.28280790681183243,0.0,False
abalone,cqr,0,0.0,0.185,tighter,1670,308,0.0815,1535,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,0.0,0.19,uncorrected,1670,317,0.1,1504,-0.025605125474469803,6.286100026601122,6.611271724311685,0.9055023923444976,-0.3251716977105621,0.3251716977105621,0.3251716977105621,0.0,False
abalone,cqr,0,0.0,0.19,tighter,1670,317,0.08100000000000002,1536,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,0.0,0.195,uncorrected,1670,325,0.1,1504,-0.025938077020185135,6.2839760122253505,6.611271724311685,0.9043062200956937,-0.327295712086334,0.327295712086334,0.327295712086334,0.0,False
abalone,cqr,0,0.0,0.195,tighter,1670,325,0.0805,1537,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,0.0,0.2,uncorrected,1670,334,0.1,1504,-0.025938077020185135,6.2839760122253505,6.611271724311685,0.9043062200956937,-0.327295712086334,0.327295712086334,0.327295712086334,0.0,False
abalone,cqr,0,0.0,0.2,tighter,1670,334,0.08000000000000002,1538,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,0.0,0.205,uncorrected,1670,342,0.1,1504,-0.025938077020185135,6.2839760122253505,6.611271724311685,0.9043062200956937,-0.327295712086334,0.327295712086334,0.327295712086334,0.0,False
abalone,cqr,0,0.0,0.205,tighter,1670,342,0.07950000000000002,1539,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.21,uncorrected,1670,350,0.1,1504,-0.025938077020185135,6.2839760122253505,6.611271724311685,0.9043062200956937,-0.327295712086334,0.327295712086334,0.327295712086334,0.0,False
abalone,cqr,0,0.0,0.21,tighter,1670,350,0.07900000000000001,1539,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.215,uncorrected,1670,359,0.1,1504,-0.028532022804949708,6.2674283247083125,6.611271724311685,0.9019138755980861,-0.3438433996033746,0.3438433996033746,0.3438433996033746,0.0,False
abalone,cqr,0,0.0,0.215,tighter,1670,359,0.07850000000000001,1540,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.22,uncorrected,1670,367,0.1,1504,-0.028883861839414493,6.265183820435008,6.611271724311685,0.9019138755980861,-0.34608790387667776,0.34608790387667776,0.34608790387667776,0.0,False
abalone,cqr,0,0.0,0.22,tighter,1670,367,0.07800000000000001,1541,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.225,uncorrected,1670,375,0.1,1504,-0.028883861839414493,6.265183820435008,6.611271724311685,0.9019138755980861,-0.34608790387667776,0.34608790387667776,0.34608790387667776,0.0,False
abalone,cqr,0,0.0,0.225,tighter,1670,375,0.07750000000000001,1542,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.23,uncorrected,1670,384,0.1,1504,-0.032288272091980263,6.243465896579332,6.611271724311685,0.8995215311004785,-0.36780582773235354,0.36780582773235354,0.36780582773235354,0.0,False
abalone,cqr,0,0.0,0.23,tighter,1670,384,0.07700000000000001,1543,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.235,uncorrected,1670,392,0.1,1504,-0.03239060201827515,6.242813098184735,6.611271724311685,0.8995215311004785,-0.36845862612695157,0.36845862612695157,0.36845862612695157,0.0,False
abalone,cqr,0,0.0,0.235,tighter,1670,392,0.07650000000000001,1544,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.24,uncorrected,1670,400,0.1,1504,-0.0365769079235837,6.216107188454985,6.611271724311685,0.8971291866028708,-0.3951645358567005,0.3951645358567005,0.3951645358567005,0.0,False
abalone,cqr,0,0.0,0.24,tighter,1670,400,0.07600000000000001,1545,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.245,uncorrected,1670,409,0.1,1504,-0.03964928546134461,6.1965074174313,6.611271724311685,0.8947368421052632,-0.4147643068803871,0.4147643068803871,0.4147643068803871,0.0,False
abalone,cqr,0,0.0,0.245,tighter,1670,409,0.07550000000000001,1545,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.25,uncorrected,1670,417,0.1,1504,-0.04118554120017781,6.1867071046947,6.611271724311685,0.8923444976076556,-0.42456461961698455,0.42456461961698455,0.42456461961698455,0.0,False
abalone,cqr,0,0.0,0.25,tighter,1670,417,0.07500000000000001,1546,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.255,uncorrected,1670,425,0.1,1504,-0.04346088890983357,6.172191865743623,6.611271724311685,0.8911483253588517,-0.4390798585680617,0.4390798585680617,0.4390798585680617,0.0,False
abalone,cqr,0,0.0,0.255,tighter,1670,425,0.0745,1547,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.26,uncorrected,1670,434,0.1,1504,-0.04645153857009343,6.153113465438733,6.611271724311685,0.8899521531100478,-0.4581582588729534,0.4581582588729534,0.4581582588729534,0.0,False
abalone,cqr,0,0.0,0.26,tighter,1670,434,0.074,1548,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.265,uncorrected,1670,442,0.1,1504,-0.047800844802788234,6.144505768996281,6.611271724311685,0.888755980861244,-0.46676595531540405,0.46676595531540405,0.46676595531540405,0.0,False
abalone,cqr,0,0.0,0.265,tighter,1670,442,0.0735,1549,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,0.0,0.27,uncorrected,1670,450,0.1,1504,-0.047800844802788234,6.144505768996281,6.611271724311685,0.888755980861244,-0.46676595531540405,0.46676595531540405,0.46676595531540405,0.0,False
abalone,cqr,0,0.0,0.27,tighter,1670,450,0.073,1550,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.275,uncorrected,1670,459,0.1,1504,-0.04803924088432088,6.142984957001806,6.611271724311685,0.8875598086124402,-0.46828676730987934,0.46828676730987934,0.46828676730987934,0.0,False
abalone,cqr,0,0.0,0.275,tighter,1670,459,0.0725,1550,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.28,uncorrected,1670,467,0.1,1504,-0.048485798882978104,6.140136207323452,6.611271724311685,0.8875598086124402,-0.47113551698823286,0.47113551698823286,0.47113551698823286,0.0,False
abalone,cqr,0,0.0,0.28,tighter,1670,467,0.072,1551,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.285,uncorrected,1670,475,0.1,1504,-0.048485798882978104,6.140136207323452,6.611271724311685,0.8875598086124402,-0.47113551698823286,0.47113551698823286,0.47113551698823286,0.0,False
abalone,cqr,0,0.0,0.285,tighter,1670,475,0.07150000000000001,1552,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.29,uncorrected,1670,484,0.1,1504,-0.05249797758552832,6.114541115929379,6.611271724311685,0.8839712918660287,-0.4967306083823085,0.4967306083823085,0.4967306083823085,0.0,False
abalone,cqr,0,0.0,0.29,tighter,1670,484,0.071,1553,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.295,uncorrected,1670,492,0.1,1504,-0.054566806449821925,6.101343332932663,6.611271724311685,0.8827751196172249,-0.5099283913790227,0.5099283913790227,0.5099283913790227,0.0,False
abalone,cqr,0,0.0,0.295,tighter,1670,492,0.07050000000000001,1554,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,0.0,0.3,uncorrected,1670,501,0.1,1504,-0.05578435220901001,6.09357618264021,6.611271724311685,0.881578947368421,-0.5176955416714759,0.5176955416714759,0.5176955416714759,0.0,False
abalone,cqr,0,0.0,0.3,tighter,1670,501,0.06999999999999999,1555,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.305,uncorrected,1670,509,0.1,1504,-0.060670061158673905,6.062408536241006,6.611271724311685,0.8779904306220095,-0.5488631880706789,0.5488631880706789,0.5488631880706789,0.0,False
abalone,cqr,0,0.0,0.305,tighter,1670,509,0.0695,1555,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.31,uncorrected,1670,517,0.1,1504,-0.060697360085981034,6.062234386834614,6.611271724311685,0.8779904306220095,-0.5490373374770705,0.5490373374770705,0.5490373374770705,0.0,False
abalone,cqr,0,0.0,0.31,tighter,1670,517,0.06899999999999999,1556,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.315,uncorrected,1670,526,0.1,1504,-0.06224811616447168,6.052341571359157,6.611271724311685,0.8779904306220095,-0.5589301529525275,0.5589301529525275,0.5589301529525275,0.0,False
abalone,cqr,0,0.0,0.315,tighter,1670,526,0.0685,1557,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,0.0,0.32,uncorrected,1670,534,0.1,1504,-0.06224811616447168,6.052341571359157,6.611271724311685,0.8779904306220095,-0.5589301529525275,0.5589301529525275,0.5589301529525275,0.0,False
abalone,cqr,0,0.0,0.32,tighter,1670,534,0.06799999999999999,1558,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.325,uncorrected,1670,542,0.1,1504,-0.0678650441096551,6.016509223208881,6.611271724311685,0.8696172248803827,-0.594762501102804,0.594762501102804,0.594762501102804,0.0,False
abalone,cqr,0,0.0,0.325,tighter,1670,542,0.0675,1559,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.33,uncorrected,1670,551,0.1,1504,-0.06921704501831083,6.007884336485884,6.611271724311685,0.8672248803827751,-0.6033873878258017,0.6033873878258017,0.6033873878258017,0.0,False
abalone,cqr,0,0.0,0.33,tighter,1670,551,0.06699999999999999,1560,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.335,uncorrected,1670,559,0.1,1504,-0.06921704501831083,6.007884336485884,6.611271724311685,0.8672248803827751,-0.6033873878258017,0.6033873878258017,0.6033873878258017,0.0,False
abalone,cqr,0,0.0,0.335,tighter,1670,559,0.0665,1560,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.34,uncorrected,1670,567,0.1,1504,-0.07112951965057401,5.995683991827628,6.611271724311685,0.8648325358851675,-0.6155877324840578,0.6155877324840578,0.6155877324840578,0.0,False
abalone,cqr,0,0.0,0.34,tighter,1670,567,0.06599999999999999,1561,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.345,uncorrected,1670,576,0.1,1504,-0.07112951965057401,5.995683991827628,6.611271724311685,0.8648325358851675,-0.6155877324840578,0.6155877324840578,0.6155877324840578,0.0,False
abalone,cqr,0,0.0,0.345,tighter,1670,576,0.0655,1562,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.35,uncorrected,1670,584,0.1,1504,-0.07112951965057401,5.995683991827628,6.611271724311685,0.8648325358851675,-0.6155877324840578,0.6155877324840578,0.6155877324840578,0.0,False
abalone,cqr,0,0.0,0.35,tighter,1670,584,0.065,1563,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,0.0,0.355,uncorrected,1670,592,0.1,1504,-0.0711596441741158,5.995491816954469,6.611271724311685,0.8648325358851675,-0.6157799073572162,0.6157799073572162,0.6157799073572162,0.0,False
abalone,cqr,0,0.0,0.355,tighter,1670,592,0.0645,1564,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,0.0,0.36,uncorrected,1670,601,0.1,1504,-0.07163142618629736,5.9924821544705456,6.611271724311685,0.8648325358851675,-0.6187895698411412,0.6187895698411412,0.6187895698411412,0.0,False
abalone,cqr,0,0.0,0.36,tighter,1670,601,0.064,1565,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,0.0,0.365,uncorrected,1670,609,0.1,1504,-0.07270772018615235,5.985616098560405,6.611271724311685,0.8636363636363636,-0.6256556257512814,0.6256556257512814,0.6256556257512814,0.0,False
abalone,cqr,0,0.0,0.365,tighter,1670,609,0.0635,1565,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,0.0,0.37,uncorrected,1670,617,0.1,1504,-0.07669226651145711,5.960197283766517,6.611271724311685,0.861244019138756,-0.6510744405451685,0.6510744405451685,0.6510744405451685,0.0,False
abalone,cqr,0,0.0,0.37,tighter,1670,617,0.063,1566,0.03186492233550997,6.65272156446616,6.611271724311685,0.9366028708133971,0.04144984015447489,0.04144984015447489,0.04144984015447489,0.0,False
abalone,cqr,0,0.0,0.375,uncorrected,1670,626,0.1,1504,-0.0772992189288435,5.956325321985508,6.611271724311685,0.861244019138756,-0.6549464023261795,0.6549464023261795,0.6549464023261795,0.0,False
abalone,cqr,0,0.0,0.375,tighter,1670,626,0.0625,1567,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,0.0,0.38,uncorrected,1670,634,0.1,1504,-0.08022782960120667,5.937642690085498,6.611271724311685,0.8564593301435407,-0.6736290342261881,0.6736290342261881,0.6736290342261881,0.0,False
abalone,cqr,0,0.0,0.38,tighter,1670,634,0.062,1568,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,0.0,0.385,uncorrected,1670,642,0.1,1504,-0.08213046946708191,5.925505084842209,6.611271724311685,0.8564593301435407,-0.6857666394694775,0.6857666394694775,0.6857666394694775,0.0,False
abalone,cqr,0,0.0,0.385,tighter,1670,642,0.0615,1569,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,0.0,0.39,uncorrected,1670,651,0.1,1504,-0.08213046946708191,5.925505084842209,6.611271724311685,0.8564593301435407,-0.6857666394694775,0.6857666394694775,0.6857666394694775,0.0,False
abalone,cqr,0,0.0,0.39,tighter,1670,651,0.061,1570,0.03746300182159912,6.6884336717027315,6.611271724311685,0.9401913875598086,0.07716194739104415,0.07716194739104415,0.07716194739104415,0.0,False
abalone,cqr,0,0.0,0.395,uncorrected,1670,659,0.1,1504,-0.08328600616180448,5.918133512062602,6.611271724311685,0.8564593301435407,-0.6931382122490836,0.6931382122490836,0.6931382122490836,0.0,False
abalone,cqr,0,0.0,0.395,tighter,1670,659,0.0605,1570,0.03746300182159912,6.6884336717027315,6.611271724311685,0.9401913875598086,0.07716194739104415,0.07716194739104415,0.07716194739104415,0.0,False
abalone,cqr,0,0.0,0.4,uncorrected,1670,668,0.1,1504,-0.08337194481078614,5.917585279359616,6.611271724311685,0.8564593301435407,-0.6936864449520707,0.6936864449520707,0.6936864449520707,0.0,False
abalone,cqr,0,0.0,0.4,tighter,1670,668,0.06,1571,0.03746300182159912,6.6884336717027315,6.611271724311685,0.9401913875598086,0.07716194739104415,0.07716194739104415,0.07716194739104415,0.0,False
abalone,cqr,0,0.0,0.405,uncorrected,1670,676,0.1,1504,-0.08337194481078614,5.917585279359616,6.611271724311685,0.8564593301435407,-0.6936864449520707,0.6936864449520707,0.6936864449520707,0.0,False
abalone,cqr,0,0.0,0.405,tighter,1670,676,0.0595,1572,0.040715293837053634,6.709181180113276,6.611271724311685,0.9401913875598086,0.09790945580159185,0.09790945580159185,0.09790945580159185,0.0,False
abalone,cqr,0,0.0,0.41,uncorrected,1670,684,0.1,1504,-0.08362932891571073,5.915943336121956,6.611271724311685,0.8564593301435407,-0.6953283881897292,0.6953283881897292,0.6953283881897292,0.0,False
abalone,cqr,0,0.0,0.41,tighter,1670,684,0.05900000000000001,1573,0.040715293837053634,6.709181180113276,6.611271724311685,0.9401913875598086,0.09790945580159185,0.09790945580159185,0.09790945580159185,0.0,False
abalone,cqr,0,0.0,0.415,uncorrected,1670,693,0.1,1504,-0.08613483433677449,5.899959840621191,6.611271724311685,0.8564593301435407,-0.7113118836904936,0.7113118836904936,0.7113118836904936,0.0,False
abalone,cqr,0,0.0,0.415,tighter,1670,693,0.058499999999999996,1574,0.040715293837053634,6.709181180113276,6.611271724311685,0.9401913875598086,0.09790945580159185,0.09790945580159185,0.09790945580159185,0.0,False
abalone,cqr,0,0.0,0.42,uncorrected,1670,701,0.1,1504,-0.08613483433677449,5.899959840621191,6.611271724311685,0.8564593301435407,-0.7113118836904936,0.7113118836904936,0.7113118836904936,0.0,False
abalone,cqr,0,0.0,0.42,tighter,1670,701,0.05800000000000001,1575,0.049556154453724854,6.765580122498909,6.611271724311685,0.9413875598086124,0.1543083981872216,0.1543083981872216,0.1543083981872216,0.0,False
abalone,cqr,0,0.0,0.425,uncorrected,1670,709,0.1,1504,-0.08613483433677449,5.899959840621191,6.611271724311685,0.8564593301435407,-0.7113118836904936,0.7113118836904936,0.7113118836904936,0.0,False
abalone,cqr,0,0.0,0.425,tighter,1670,709,0.057499999999999996,1575,0.049556154453724854,6.765580122498909,6.611271724311685,0.9413875598086124,0.1543083981872216,0.1543083981872216,0.1543083981872216,0.0,False
abalone,cqr,0,0.0,0.43,uncorrected,1670,718,0.1,1504,-0.08803280086242704,5.887852048249905,6.611271724311685,0.854066985645933,-0.7234196760617804,0.7234196760617804,0.7234196760617804,0.0,False
abalone,cqr,0,0.0,0.43,tighter,1670,718,0.05700000000000001,1576,0.049556154453724854,6.765580122498909,6.611271724311685,0.9413875598086124,0.1543083981872216,0.1543083981872216,0.1543083981872216,0.0,False
abalone,cqr,0,0.0,0.435,uncorrected,1670,726,0.1,1504,-0.08803280086242704,5.887852048249905,6.611271724311685,0.854066985645933,-0.7234196760617804,0.7234196760617804,0.7234196760617804,0.0,False
abalone,cqr,0,0.0,0.435,tighter,1670,726,0.056499999999999995,1577,0.05083538980209379,6.773740812259618,6.611271724311685,0.9425837320574163,0.16246908794793072,0.16246908794793072,0.16246908794793072,0.0,False
abalone,cqr,0,0.0,0.44,uncorrected,1670,734,0.1,1504,-0.08876859602424902,5.883158153533259,6.611271724311685,0.854066985645933,-0.7281135707784289,0.7281135707784289,0.7281135707784289,0.0,False
abalone,cqr,0,0.0,0.44,tighter,1670,734,0.05600000000000001,1578,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,0.0,0.445,uncorrected,1670,743,0.1,1504,-0.09165676326477079,5.86473352443198,6.611271724311685,0.8504784688995215,-0.7465381998797059,0.7465381998797059,0.7465381998797059,0.0,False
abalone,cqr,0,0.0,0.445,tighter,1670,743,0.055499999999999994,1579,0.05083538980209379,6.773740812259618,6.611271724311685,0.9425837320574163,0.16246908794793072,0.16246908794793072,0.16246908794793072,0.0,False
abalone,cqr,0,0.0,0.45,uncorrected,1670,751,0.1,1504,-0.09165676326477079,5.86473352443198,6.611271724311685,0.8504784688995215,-0.7465381998797059,0.7465381998797059,0.7465381998797059,0.0,False
abalone,cqr,0,0.0,0.45,tighter,1670,751,0.05500000000000001,1580,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,0.0,0.455,uncorrected,1670,759,0.1,1504,-0.09246094698951945,5.859603355150267,6.611271724311685,0.8492822966507177,-0.7516683691614195,0.7516683691614195,0.7516683691614195,0.0,False
abalone,cqr,0,0.0,0.455,tighter,1670,759,0.05449999999999999,1580,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,0.0,0.46,uncorrected,1670,768,0.1,1504,-0.09261173746403228,5.858641409967201,6.611271724311685,0.8492822966507177,-0.7526303143444837,0.7526303143444837,0.7526303143444837,0.0,False
abalone,cqr,0,0.0,0.46,tighter,1670,768,0.054000000000000006,1581,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.465,uncorrected,1670,776,0.1,1504,-0.09915065226051611,5.816927385183687,6.611271724311685,0.8421052631578947,-0.7943443391279997,0.7943443391279997,0.7943443391279997,0.0,False
abalone,cqr,0,0.0,0.465,tighter,1670,776,0.05349999999999999,1582,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.47,uncorrected,1670,784,0.1,1504,-0.10386411671592488,5.786858546664047,6.611271724311685,0.8385167464114832,-0.8244131776476374,0.8244131776476374,0.8244131776476374,0.0,False
abalone,cqr,0,0.0,0.47,tighter,1670,784,0.053000000000000005,1583,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.475,uncorrected,1670,793,0.1,1504,-0.10386411671592488,5.786858546664047,6.611271724311685,0.8385167464114832,-0.8244131776476374,0.8244131776476374,0.8244131776476374,0.0,False
abalone,cqr,0,0.0,0.475,tighter,1670,793,0.052500000000000005,1584,0.06161038189208956,6.842478255868142,6.611271724311685,0.9449760765550239,0.23120653155645698,0.23120653155645698,0.23120653155645698,0.0,False
abalone,cqr,0,0.0,0.48,uncorrected,1670,801,0.1,1504,-0.10424308090484591,5.784441001542155,6.611271724311685,0.8373205741626795,-0.8268307227695307,0.8268307227695307,0.8268307227695307,0.0,False
abalone,cqr,0,0.0,0.48,tighter,1670,801,0.052000000000000005,1585,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,0.0,0.485,uncorrected,1670,809,0.1,1504,-0.10498396878196492,5.779714618613205,6.611271724311685,0.8373205741626795,-0.8315571056984795,0.8315571056984795,0.8315571056984795,0.0,False
abalone,cqr,0,0.0,0.485,tighter,1670,809,0.051500000000000004,1585,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,0.0,0.49,uncorrected,1670,818,0.1,1504,-0.10513302874976369,5.778763712937797,6.611271724311685,0.8373205741626795,-0.8325080113738879,0.8325080113738879,0.8325080113738879,0.0,False
abalone,cqr,0,0.0,0.49,tighter,1670,818,0.051000000000000004,1586,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,0.0,0.495,uncorrected,1670,826,0.1,1504,-0.11007455014450618,5.747240019428378,6.611271724311685,0.833732057416268,-0.8640317048833073,0.8640317048833073,0.8640317048833073,0.0,False
abalone,cqr,0,0.0,0.495,tighter,1670,826,0.0505,1587,0.06476752071655245,6.862618748788995,6.611271724311685,0.9449760765550239,0.25134702447731044,0.25134702447731044,0.25134702447731044,0.0,False
abalone,cqr,0,0.0,0.5,uncorrected,1670,835,0.1,1504,-0.11379404754364042,5.723512044448013,6.611271724311685,0.8301435406698564,-0.8877596798636735,0.8877596798636735,0.8877596798636735,0.0,False
abalone,cqr,0,0.0,0.5,tighter,1670,835,0.05,1588,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,0.0,0.505,uncorrected,1670,843,0.1,1504,-0.11799851813498963,5.696690255832047,6.611271724311685,0.8289473684210527,-0.9145814684796394,0.9145814684796394,0.9145814684796394,0.0,False
abalone,cqr,0,0.0,0.505,tighter,1670,843,0.0495,1589,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,0.0,0.51,uncorrected,1670,851,0.1,1504,-0.12257615485373963,5.6674879099567725,6.611271724311685,0.8217703349282297,-0.9437838143549138,0.9437838143549138,0.9437838143549138,0.0,False
abalone,cqr,0,0.0,0.51,tighter,1670,851,0.049,1590,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,0.0,0.515,uncorrected,1670,860,0.1,1504,-0.12474767689658894,5.653635011252222,6.611271724311685,0.8217703349282297,-0.9576367130594626,0.9576367130594626,0.9576367130594626,0.0,False
abalone,cqr,0,0.0,0.515,tighter,1670,860,0.0485,1590,0.06161038189208956,6.842478255868142,6.611271724311685,0.9449760765550239,0.23120653155645698,0.23120653155645698,0.23120653155645698,0.0,False
abalone,cqr,0,0.0,0.52,uncorrected,1670,868,0.1,1504,-0.13180085321400448,5.608640332339235,6.611271724311685,0.819377990430622,-1.0026313919724517,1.0026313919724517,1.0026313919724517,0.0,False
abalone,cqr,0,0.0,0.52,tighter,1670,868,0.048,1591,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.525,uncorrected,1670,876,0.1,1504,-0.13623760831767293,5.580336719566616,6.611271724311685,0.8133971291866029,-1.030935004745069,1.030935004745069,1.030935004745069,0.0,False
abalone,cqr,0,0.0,0.525,tighter,1670,876,0.0475,1592,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.53,uncorrected,1670,885,0.1,1504,-0.13920688089821143,5.561394691130921,6.611271724311685,0.812200956937799,-1.0498770331807667,1.0498770331807667,1.0498770331807667,0.0,False
abalone,cqr,0,0.0,0.53,tighter,1670,885,0.047,1593,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,0.0,0.535,uncorrected,1670,893,0.1,1504,-0.1473142692538455,5.509674824865287,6.611271724311685,0.8086124401913876,-1.1015968994463992,1.1015968994463992,1.1015968994463992,0.0,False
abalone,cqr,0,0.0,0.535,tighter,1670,893,0.0465,1594,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.54,uncorrected,1670,901,0.1,1504,-0.15285661839706965,5.474318240980194,6.611271724311685,0.8026315789473685,-1.136953483331491,1.136953483331491,1.136953483331491,0.0,False
abalone,cqr,0,0.0,0.54,tighter,1670,901,0.046,1595,0.06161038189208956,6.842478255868142,6.611271724311685,0.9449760765550239,0.23120653155645698,0.23120653155645698,0.23120653155645698,0.0,False
abalone,cqr,0,0.0,0.545,uncorrected,1670,910,0.1,1504,-0.15362851147605672,5.469394065022984,6.611271724311685,0.8026315789473685,-1.1418776592887008,1.1418776592887008,1.1418776592887008,0.0,False
abalone,cqr,0,0.0,0.545,tighter,1670,910,0.0455,1595,0.06161038189208956,6.842478255868142,6.611271724311685,0.9449760765550239,0.23120653155645698,0.23120653155645698,0.23120653155645698,0.0,False
abalone,cqr,0,0.0,0.55,uncorrected,1670,918,0.1,1504,-0.1560106932067189,5.454197294481622,6.611271724311685,0.8002392344497608,-1.1570744298300633,1.1570744298300633,1.1570744298300633,0.0,False
abalone,cqr,0,0.0,0.55,tighter,1670,918,0.045,1596,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,0.0,0.555,uncorrected,1670,926,0.1,1504,-0.1610109229128954,5.422299080117538,6.611271724311685,0.7954545454545454,-1.188972644194147,1.188972644194147,1.188972644194147,0.0,False
abalone,cqr,0,0.0,0.555,tighter,1670,926,0.0445,1597,0.06476752071655245,6.862618748788995,6.611271724311685,0.9449760765550239,0.25134702447731044,0.25134702447731044,0.25134702447731044,0.0,False
abalone,cqr,0,0.0,0.56,uncorrected,1670,935,0.1,1504,-0.16401461520377625,5.403137476309636,6.611271724311685,0.7918660287081339,-1.2081342480020503,1.2081342480020503,1.2081342480020503,0.0,False
abalone,cqr,0,0.0,0.56,tighter,1670,935,0.044,1598,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,0.0,0.565,uncorrected,1670,943,0.1,1504,-0.16429869656516805,5.401325221934337,6.611271724311685,0.7918660287081339,-1.2099465023773486,1.2099465023773486,1.2099465023773486,0.0,False
abalone,cqr,0,0.0,0.565,tighter,1670,943,0.04350000000000001,1599,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,0.0,0.57,uncorrected,1670,951,0.1,1504,-0.16948059954825867,5.368268050187941,6.611271724311685,0.7918660287081339,-1.2430036741237454,1.2430036741237454,1.2430036741237454,0.0,False
abalone,cqr,0,0.0,0.57,tighter,1670,951,0.04300000000000001,1600,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,0.0,0.575,uncorrected,1670,960,0.1,1504,-0.17042590683793624,5.36223760432086,6.611271724311685,0.7918660287081339,-1.2490341199908255,1.2490341199908255,1.2490341199908255,0.0,False
abalone,cqr,0,0.0,0.575,tighter,1670,960,0.04250000000000001,1600,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.58,uncorrected,1670,968,0.1,1504,-0.17333598823272733,5.34367317716398,6.611271724311685,0.7894736842105263,-1.2675985471477058,1.2675985471477058,1.2675985471477058,0.0,False
abalone,cqr,0,0.0,0.58,tighter,1670,968,0.04200000000000001,1601,0.06161038189208956,6.842478255868142,6.611271724311685,0.9449760765550239,0.23120653155645698,0.23120653155645698,0.23120653155645698,0.0,False
abalone,cqr,0,0.0,0.585,uncorrected,1670,976,0.1,1504,-0.17536140241805542,5.330752351590739,6.611271724311685,0.7882775119617225,-1.2805193727209478,1.2805193727209478,1.2805193727209478,0.0,False
abalone,cqr,0,0.0,0.585,tighter,1670,976,0.04150000000000001,1602,0.06161038189208956,6.842478255868142,6.611271724311685,0.9449760765550239,0.23120653155645698,0.23120653155645698,0.23120653155645698,0.0,False
abalone,cqr,0,0.0,0.59,uncorrected,1670,985,0.1,1504,-0.17536140241805542,5.330752351590739,6.611271724311685,0.7882775119617225,-1.2805193727209478,1.2805193727209478,1.2805193727209478,0.0,False
abalone,cqr,0,0.0,0.59,tighter,1670,985,0.04100000000000001,1603,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,0.0,0.595,uncorrected,1670,993,0.1,1504,-0.17818016567412842,5.312772259598721,6.611271724311685,0.7858851674641149,-1.2984994647129662,1.2984994647129662,1.2984994647129662,0.0011961722488038277,False
abalone,cqr,0,0.0,0.595,tighter,1670,993,0.04050000000000001,1604,0.06476752071655245,6.862618748788995,6.611271724311685,0.9449760765550239,0.25134702447731044,0.25134702447731044,0.25134702447731044,0.0,False
abalone,cqr,0,0.0,0.6,uncorrected,1670,1002,0.1,1504,-0.1856644099662046,5.265084758069101,6.611271724311685,0.7811004784688995,-1.3461869662425858,1.3461869662425858,1.3461869662425858,0.0011961722488038277,False
abalone,cqr,0,0.0,0.6,tighter,1670,1002,0.04000000000000001,1605,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,0.0,0.605,uncorrected,1670,1010,0.1,1504,-0.18657801308814514,5.25926353570185,6.611271724311685,0.7799043062200957,-1.3520081886098367,1.3520081886098367,1.3520081886098367,0.0011961722488038277,False
abalone,cqr,0,0.0,0.605,tighter,1670,1010,0.03950000000000001,1605,0.06476752071655245,6.862618748788995,6.611271724311685,0.9449760765550239,0.25134702447731044,0.25134702447731044,0.25134702447731044,0.0,False
abalone,cqr,0,0.0,0.61,uncorrected,1670,1018,0.1,1504,-0.19113121370400732,5.230251820843278,6.611271724311685,0.7739234449760766,-1.381019903468407,1.381019903468407,1.381019903468407,0.0011961722488038277,False
abalone,cqr,0,0.0,0.61,tighter,1670,1018,0.03900000000000001,1606,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,0.0,0.615,uncorrected,1670,1027,0.1,1504,-0.1968510096976499,5.193806888054978,6.611271724311685,0.7739234449760766,-1.4174648362567086,1.4174648362567086,1.4174648362567086,0.0011961722488038277,False
abalone,cqr,0,0.0,0.615,tighter,1670,1027,0.038500000000000006,1607,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,0.0,0.62,uncorrected,1670,1035,0.1,1504,-0.20169766635620145,5.16292535375459,6.611271724311685,0.7691387559808612,-1.4483463705570945,1.4483463705570945,1.4483463705570945,0.0011961722488038277,False
abalone,cqr,0,0.0,0.62,tighter,1670,1035,0.038000000000000006,1608,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.625,uncorrected,1670,1043,0.1,1504,-0.2024099902171277,5.158386626278331,6.611271724311685,0.7691387559808612,-1.4528850980333563,1.4528850980333563,1.4528850980333563,0.0011961722488038277,False
abalone,cqr,0,0.0,0.625,tighter,1670,1043,0.037500000000000006,1609,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.63,uncorrected,1670,1052,0.1,1504,-0.20464102749778523,5.144171083655457,6.611271724311685,0.7691387559808612,-1.4671006406562281,1.4671006406562281,1.4671006406562281,0.0011961722488038277,False
abalone,cqr,0,0.0,0.63,tighter,1670,1052,0.037,1610,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.635,uncorrected,1670,1060,0.1,1504,-0.2072346285838269,5.127645386346408,6.611271724311685,0.7667464114832536,-1.4836263379652788,1.4836263379652788,1.4836263379652788,0.0011961722488038277,False
abalone,cqr,0,0.0,0.635,tighter,1670,1060,0.0365,1611,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.64,uncorrected,1670,1068,0.1,1504,-0.21235879153930692,5.094995659902257,6.611271724311685,0.7655502392344498,-1.5162760644094282,1.5162760644094282,1.5162760644094282,0.0011961722488038277,False
abalone,cqr,0,0.0,0.64,tighter,1670,1068,0.036,1611,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.645,uncorrected,1670,1077,0.1,1504,-0.22210789098099754,5.032877137791715,6.611271724311685,0.7535885167464115,-1.5783945865199702,1.5783945865199702,1.5783945865199702,0.0011961722488038277,False
abalone,cqr,0,0.0,0.645,tighter,1670,1077,0.0355,1612,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.65,uncorrected,1670,1085,0.1,1504,-0.22616971292678345,5.006996349739704,6.611271724311685,0.7476076555023924,-1.604275374571983,1.604275374571983,1.604275374571983,0.0011961722488038277,False
abalone,cqr,0,0.0,0.65,tighter,1670,1085,0.034999999999999996,1613,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.655,uncorrected,1670,1093,0.1,1504,-0.2316905689711739,4.971819006405197,6.611271724311685,0.7416267942583732,-1.6394527179064886,1.6394527179064886,1.6394527179064886,0.0011961722488038277,False
abalone,cqr,0,0.0,0.655,tighter,1670,1093,0.034499999999999996,1614,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,0.0,0.66,uncorrected,1670,1102,0.1,1504,-0.2351980713234887,4.9494701870369875,6.611271724311685,0.7392344497607656,-1.6618015372746973,1.6618015372746973,1.6618015372746973,0.0011961722488038277,False
abalone,cqr,0,0.0,0.66,tighter,1670,1102,0.033999999999999996,1615,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.665,uncorrected,1670,1110,0.1,1504,-0.23933339872542847,4.923121042873661,6.611271724311685,0.7356459330143541,-1.6881506814380258,1.6881506814380258,1.6881506814380258,0.0011961722488038277,False
abalone,cqr,0,0.0,0.665,tighter,1670,1110,0.033499999999999995,1616,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.67,uncorrected,1670,1118,0.1,1504,-0.24215980262481718,4.905111991456388,6.611271724311685,0.7284688995215312,-1.706159732855298,1.706159732855298,1.706159732855298,0.0011961722488038277,False
abalone,cqr,0,0.0,0.67,tighter,1670,1118,0.032999999999999995,1616,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.675,uncorrected,1670,1127,0.1,1504,-0.25116034240448026,4.847763081164335,6.611271724311685,0.7212918660287081,-1.7635086431473503,1.7635086431473503,1.7635086431473503,0.0011961722488038277,False
abalone,cqr,0,0.0,0.675,tighter,1670,1127,0.032499999999999994,1617,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,0.0,0.68,uncorrected,1670,1135,0.1,1504,-0.25321192302886475,4.834690985927272,6.611271724311685,0.7212918660287081,-1.7765807383844148,1.7765807383844148,1.7765807383844148,0.0011961722488038277,False
abalone,cqr,0,0.0,0.68,tighter,1670,1135,0.031999999999999994,1618,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.685,uncorrected,1670,1143,0.1,1504,-0.25321192302886475,4.834690985927272,6.611271724311685,0.7212918660287081,-1.7765807383844148,1.7765807383844148,1.7765807383844148,0.0011961722488038277,False
abalone,cqr,0,0.0,0.685,tighter,1670,1143,0.03149999999999999,1619,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.69,uncorrected,1670,1152,0.1,1504,-0.25321192302886475,4.834690985927272,6.611271724311685,0.7212918660287081,-1.7765807383844148,1.7765807383844148,1.7765807383844148,0.0011961722488038277,False
abalone,cqr,0,0.0,0.69,tighter,1670,1152,0.031000000000000007,1620,0.08030598770148423,6.961744065004439,6.611271724311685,0.9473684210526315,0.3504723406927529,0.3504723406927529,0.3504723406927529,0.0,False
abalone,cqr,0,0.0,0.695,uncorrected,1670,1160,0.1,1504,-0.2602947166470334,4.789567972440701,6.611271724311685,0.7141148325358851,-1.8217037518709858,1.8217037518709858,1.8217037518709858,0.0023923444976076554,False
abalone,cqr,0,0.0,0.695,tighter,1670,1160,0.030500000000000006,1621,0.0831267779776792,6.979738872881972,6.611271724311685,0.9485645933014354,0.36846714857028806,0.36846714857028806,0.36846714857028806,0.0,False
abalone,cqr,0,0.0,0.7,uncorrected,1670,1169,0.1,1504,-0.2637826988192752,4.767370146273198,6.611271724311685,0.7117224880382775,-1.8439015780384878,1.8439015780384878,1.8439015780384878,0.0023923444976076554,False
abalone,cqr,0,0.0,0.7,tighter,1670,1169,0.030000000000000006,1621,0.08030598770148423,6.961744065004439,6.611271724311685,0.9473684210526315,0.3504723406927529,0.3504723406927529,0.3504723406927529,0.0,False
abalone,cqr,0,0.0,0.705,uncorrected,1670,1177,0.1,1504,-0.2682059315072045,4.739220303339234,6.611271724311685,0.7105263157894737,-1.8720514209724501,1.8720514209724501,1.8720514209724501,0.0023923444976076554,False
abalone,cqr,0,0.0,0.705,tighter,1670,1177,0.029500000000000005,1622,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.71,uncorrected,1670,1185,0.1,1504,-0.27326159747705314,4.707045599221545,6.611271724311685,0.7057416267942583,-1.9042261250901393,1.9042261250901393,1.9042261250901393,0.0023923444976076554,False
abalone,cqr,0,0.0,0.71,tighter,1670,1185,0.029000000000000005,1623,0.08030598770148423,6.961744065004439,6.611271724311685,0.9473684210526315,0.3504723406927529,0.3504723406927529,0.3504723406927529,0.0,False
abalone,cqr,0,0.0,0.715,uncorrected,1670,1194,0.1,1504,-0.27803853177292415,4.6766447680598535,6.611271724311685,0.7021531100478469,-1.9346269562518332,1.9346269562518332,1.9346269562518332,0.0023923444976076554,False
abalone,cqr,0,0.0,0.715,tighter,1670,1194,0.028500000000000004,1624,0.08030598770148423,6.961744065004439,6.611271724311685,0.9473684210526315,0.3504723406927529,0.3504723406927529,0.3504723406927529,0.0,False
abalone,cqr,0,0.0,0.72,uncorrected,1670,1202,0.1,1504,-0.28096339297705863,4.658030693397962,6.611271724311685,0.6985645933014354,-1.9532410309137231,1.9532410309137231,1.9532410309137231,0.0023923444976076554,False
abalone,cqr,0,0.0,0.72,tighter,1670,1202,0.028000000000000004,1625,0.08030598770148423,6.961744065004439,6.611271724311685,0.9473684210526315,0.3504723406927529,0.3504723406927529,0.3504723406927529,0.0,False
abalone,cqr,0,0.0,0.725,uncorrected,1670,1210,0.1,1504,-0.28236939975902065,4.64908274223448,6.611271724311685,0.6985645933014354,-1.9621889820772063,1.9621889820772063,1.9621889820772063,0.0023923444976076554,False
abalone,cqr,0,0.0,0.725,tighter,1670,1210,0.027500000000000004,1626,0.08030598770148423,6.961744065004439,6.611271724311685,0.9473684210526315,0.3504723406927529,0.3504723406927529,0.3504723406927529,0.0,False
abalone,cqr,0,0.0,0.73,uncorrected,1670,1219,0.1,1504,-0.3010544796031115,4.5301692461719565,6.611271724311685,0.6794258373205742,-2.081102478139729,2.081102478139729,2.081102478139729,0.0023923444976076554,False
abalone,cqr,0,0.0,0.73,tighter,1670,1219,0.027000000000000003,1626,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.735,uncorrected,1670,1227,0.1,1504,-0.30408093524390434,4.51090861555503,6.611271724311685,0.6758373205741627,-2.100363108756655,2.100363108756655,2.100363108756655,0.0023923444976076554,False
abalone,cqr,0,0.0,0.735,tighter,1670,1227,0.026500000000000003,1627,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.74,uncorrected,1670,1235,0.1,1504,-0.3086670228930667,4.481722349284751,6.611271724311685,0.6722488038277512,-2.1295493750269334,2.1295493750269334,2.1295493750269334,0.0023923444976076554,False
abalone,cqr,0,0.0,0.74,tighter,1670,1235,0.026000000000000002,1628,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.745,uncorrected,1670,1244,0.1,1504,-0.33311975755874146,4.32631692377373,6.611271724311685,0.6375598086124402,-2.2849548005379567,2.2849548005379567,2.2849548005379567,0.004784688995215311,False
abalone,cqr,0,0.0,0.745,tighter,1670,1244,0.025500000000000002,1629,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,0.0,0.75,uncorrected,1670,1252,0.1,1504,-0.3355207853142829,4.311073214909216,6.611271724311685,0.6351674641148325,-2.3001985094024695,2.3001985094024695,2.3001985094024695,0.004784688995215311,False
abalone,cqr,0,0.0,0.75,tighter,1670,1252,0.025,1630,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.755,uncorrected,1670,1260,0.1,1504,-0.34263392181121854,4.265917672746899,6.611271724311685,0.6267942583732058,-2.345354051564786,2.345354051564786,2.345354051564786,0.005980861244019139,False
abalone,cqr,0,0.0,0.755,tighter,1670,1260,0.0245,1631,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.76,uncorrected,1670,1269,0.1,1504,-0.3466313389168725,4.240569268219096,6.611271724311685,0.6244019138755981,-2.3707024560925887,2.3707024560925887,2.3707024560925887,0.005980861244019139,False
abalone,cqr,0,0.0,0.76,tighter,1670,1269,0.024,1631,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.765,uncorrected,1670,1277,0.1,1504,-0.3492062763232373,4.22424108597412,6.611271724311685,0.6196172248803827,-2.3870306383375657,2.3870306383375657,2.3870306383375657,0.005980861244019139,False
abalone,cqr,0,0.0,0.765,tighter,1670,1277,0.0235,1632,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.77,uncorrected,1670,1285,0.1,1504,-0.35132030968620076,4.21083558650951,6.611271724311685,0.6172248803827751,-2.400436137802176,2.400436137802176,2.400436137802176,0.005980861244019139,False
abalone,cqr,0,0.0,0.77,tighter,1670,1285,0.023,1633,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.775,uncorrected,1670,1294,0.1,1504,-0.3595295027751111,4.158884054831789,6.611271724311685,0.6100478468899522,-2.452387669479897,2.452387669479897,2.452387669479897,0.008373205741626795,False
abalone,cqr,0,0.0,0.775,tighter,1670,1294,0.0225,1634,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.78,uncorrected,1670,1302,0.1,1504,-0.37227161617004423,4.078464821000019,6.611271724311685,0.5944976076555024,-2.5328069033116662,2.5328069033116662,2.5328069033116662,0.011961722488038277,False
abalone,cqr,0,0.0,0.78,tighter,1670,1302,0.022,1635,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.785,uncorrected,1670,1310,0.1,1504,-0.3808701895300956,4.024267653814438,6.611271724311685,0.5885167464114832,-2.5870040704972492,2.5870040704972492,2.5870040704972492,0.011961722488038277,False
abalone,cqr,0,0.0,0.785,tighter,1670,1310,0.0215,1636,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.79,uncorrected,1670,1319,0.1,1504,-0.38746002339584895,3.9827316555979477,6.611271724311685,0.5825358851674641,-2.6285400687137384,2.6285400687137384,2.6285400687137384,0.011961722488038277,False
abalone,cqr,0,0.0,0.79,tighter,1670,1319,0.020999999999999998,1636,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,0.0,0.795,uncorrected,1670,1327,0.1,1504,-0.4065783453459908,3.862415287726566,6.611271724311685,0.5538277511961722,-2.74885643658512,2.74885643658512,2.74885643658512,0.017942583732057416,False
abalone,cqr,0,0.0,0.795,tighter,1670,1327,0.020499999999999997,1637,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.8,uncorrected,1670,1336,0.1,1504,-0.41404787442501556,3.815647742925647,6.611271724311685,0.5490430622009569,-2.7956239813860373,2.7956239813860373,2.7956239813860373,0.019138755980861243,False
abalone,cqr,0,0.0,0.8,tighter,1670,1336,0.019999999999999997,1638,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,0.0,0.805,uncorrected,1670,1344,0.1,1504,-0.4231748172732547,3.758538116096007,6.611271724311685,0.5430622009569378,-2.852733608215679,2.852733608215679,2.852733608215679,0.019138755980861243,False
abalone,cqr,0,0.0,0.805,tighter,1670,1344,0.019499999999999997,1639,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,0.0,0.81,uncorrected,1670,1352,0.1,1504,-0.42562238697959676,3.7432230434706013,6.611271724311685,0.5406698564593302,-2.868048680841085,2.868048680841085,2.868048680841085,0.019138755980861243,False
abalone,cqr,0,0.0,0.81,tighter,1670,1352,0.018999999999999996,1640,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,0.0,0.815,uncorrected,1670,1361,0.1,1504,-0.4491150398295519,3.596806750591163,6.611271724311685,0.5167464114832536,-3.0144649737205227,3.0144649737205227,3.0144649737205227,0.02631578947368421,False
abalone,cqr,0,0.0,0.815,tighter,1670,1361,0.018500000000000006,1641,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,0.0,0.82,uncorrected,1670,1369,0.1,1504,-0.45581178193046346,3.555215160521105,6.611271724311685,0.5131578947368421,-3.056056563790582,3.056056563790582,3.056056563790582,0.02751196172248804,False
abalone,cqr,0,0.0,0.82,tighter,1670,1369,0.018000000000000006,1641,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,0.0,0.825,uncorrected,1670,1377,0.1,1504,-0.46934037479028556,3.4716751802160553,6.611271724311685,0.49282296650717705,-3.1395965440956295,3.1395965440956295,3.1395965440956295,0.03708133971291866,False
abalone,cqr,0,0.0,0.825,tighter,1670,1377,0.017500000000000005,1642,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,0.0,0.83,uncorrected,1670,1386,0.1,1504,-0.480890454773247,3.4010087133244546,6.611271724311685,0.47248803827751196,-3.210263010987231,3.210263010987231,3.210263010987231,0.041866028708133975,False
abalone,cqr,0,0.0,0.83,tighter,1670,1386,0.017000000000000005,1643,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.835,uncorrected,1670,1394,0.1,1504,-0.510805586377042,3.219404867655737,6.611271724311685,0.4473684210526316,-3.3918668566559487,3.3918668566559487,3.3918668566559487,0.061004784688995214,False
abalone,cqr,0,0.0,0.835,tighter,1670,1394,0.016500000000000004,1644,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.84,uncorrected,1670,1402,0.1,1504,-0.5290448740977429,3.1106199968316415,6.611271724311685,0.423444976076555,-3.5006517274800446,3.5006517274800446,3.5006517274800446,0.06937799043062201,False
abalone,cqr,0,0.0,0.84,tighter,1670,1402,0.016000000000000004,1645,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.845,uncorrected,1670,1411,0.1,1504,-0.5482543782252454,2.9974483466360913,6.611271724311685,0.4055023923444976,-3.6138233776755952,3.6138233776755952,3.6138233776755952,0.08253588516746412,False
abalone,cqr,0,0.0,0.845,tighter,1670,1411,0.015500000000000003,1646,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.85,uncorrected,1670,1419,0.1,1504,-0.56130212916688,2.921645267318052,6.611271724311685,0.38995215311004783,-3.689626456993633,3.689626456993633,3.689626456993633,0.09330143540669857,False
abalone,cqr,0,0.0,0.85,tighter,1670,1419,0.015000000000000003,1646,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.855,uncorrected,1670,1427,0.1,1504,-0.5839593840117623,2.791619024031765,6.611271724311685,0.3708133971291866,-3.819652700279922,3.819652700279922,3.819652700279922,0.10526315789473684,False
abalone,cqr,0,0.0,0.855,tighter,1670,1427,0.014500000000000002,1647,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.86,uncorrected,1670,1436,0.1,1504,-0.63097564701988,2.5275140209245985,6.611271724311685,0.33253588516746413,-4.0837577033870875,4.0837577033870875,4.0837577033870875,0.14114832535885166,False
abalone,cqr,0,0.0,0.86,tighter,1670,1436,0.014000000000000002,1648,0.0831267779776792,6.979738872881972,6.611271724311685,0.9485645933014354,0.36846714857028806,0.36846714857028806,0.36846714857028806,0.0,False
abalone,cqr,0,0.0,0.865,uncorrected,1670,1444,0.1,1504,-0.6607198790568494,2.3667103796096884,6.611271724311685,0.3050239234449761,-4.244561344701996,4.244561344701996,4.244561344701996,0.16626794258373206,False
abalone,cqr,0,0.0,0.865,tighter,1670,1444,0.013500000000000002,1649,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.87,uncorrected,1670,1452,0.1,1504,-0.6988053117188389,2.1693058867088233,6.611271724311685,0.27392344497607657,-4.441965837602863,4.441965837602863,4.441965837602863,0.21052631578947367,False
abalone,cqr,0,0.0,0.87,tighter,1670,1452,0.013000000000000001,1650,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.875,uncorrected,1670,1461,0.1,1504,-0.7507217191283317,1.9158895289647693,6.611271724311685,0.22129186602870812,-4.695382195346917,4.695382195346917,4.695382195346917,0.25598086124401914,False
abalone,cqr,0,0.0,0.875,tighter,1670,1461,0.0125,1651,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.88,uncorrected,1670,1469,0.1,1504,-0.8453037459891436,1.5041403327502432,6.611271724311685,0.17703349282296652,-5.107131391561442,5.107131391561442,5.107131391561442,0.37799043062200954,False
abalone,cqr,0,0.0,0.88,tighter,1670,1469,0.012,1651,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.885,uncorrected,1670,1477,0.1,1504,-0.9308883510653587,1.188981335878157,6.611271724311685,0.14952153110047847,-5.422290388433528,5.422290388433528,5.422290388433528,0.4688995215311005,False
abalone,cqr,0,0.0,0.885,tighter,1670,1477,0.0115,1652,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.89,uncorrected,1670,1486,0.1,1504,-1.042007263762197,0.8612733707151717,6.611271724311685,0.10406698564593302,-5.749998353596514,5.749998353596514,5.749998353596514,0.6004784688995215,False
abalone,cqr,0,0.0,0.89,tighter,1670,1486,0.011,1653,0.10950729227797917,7.14802940144435,6.611271724311685,0.9509569377990431,0.5367576771326659,0.5367576771326659,0.5367576771326659,0.0,False
abalone,cqr,0,0.0,0.895,uncorrected,1670,1494,0.1,1504,-1.2519623061478653,0.4392572922967141,6.611271724311685,0.05382775119617225,-6.172014432014972,6.172014432014972,6.172014432014972,0.7727272727272727,False
abalone,cqr,0,0.0,0.895,tighter,1670,1494,0.010499999999999999,1654,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,0.0,0.9,uncorrected,1670,1503,0.1,1504,-2.137846307586184,0.011567255200119414,6.611271724311685,0.0011961722488038277,-6.599704469111566,6.599704469111566,6.599704469111566,0.9892344497607656,False
abalone,cqr,0,0.0,0.9,tighter,1670,1503,0.009999999999999998,1655,0.13568678521378108,7.315037544405803,6.611271724311685,0.9569377990430622,0.7037658200941173,0.7037658200941173,0.7037658200941173,0.0,False
abalone,cqr,0,0.0,0.905,uncorrected,1670,1511,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.905,tighter,1670,1511,0.009499999999999998,1656,0.13568678521378108,7.315037544405803,6.611271724311685,0.9569377990430622,0.7037658200941173,0.7037658200941173,0.7037658200941173,0.0,False
abalone,cqr,0,0.0,0.91,uncorrected,1670,1519,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.91,tighter,1670,1519,0.008999999999999998,1656,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,0.0,0.915,uncorrected,1670,1528,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.915,tighter,1670,1528,0.008499999999999997,1657,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,0.0,0.92,uncorrected,1670,1536,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.92,tighter,1670,1536,0.007999999999999997,1658,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,0.0,0.925,uncorrected,1670,1544,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.925,tighter,1670,1544,0.007499999999999996,1659,0.13568678521378108,7.315037544405803,6.611271724311685,0.9569377990430622,0.7037658200941173,0.7037658200941173,0.7037658200941173,0.0,False
abalone,cqr,0,0.0,0.93,uncorrected,1670,1553,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.93,tighter,1670,1553,0.006999999999999996,1660,0.13568678521378108,7.315037544405803,6.611271724311685,0.9569377990430622,0.7037658200941173,0.7037658200941173,0.7037658200941173,0.0,False
abalone,cqr,0,0.0,0.935,uncorrected,1670,1561,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.935,tighter,1670,1561,0.006499999999999995,1661,0.15608070616676106,7.445137499909602,6.611271724311685,0.9581339712918661,0.8338657755979156,0.8338657755979156,0.8338657755979156,0.0,False
abalone,cqr,0,0.0,0.94,uncorrected,1670,1569,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.94,tighter,1670,1569,0.006000000000000005,1661,0.13568678521378108,7.315037544405803,6.611271724311685,0.9569377990430622,0.7037658200941173,0.7037658200941173,0.7037658200941173,0.0,False
abalone,cqr,0,0.0,0.945,uncorrected,1670,1578,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.945,tighter,1670,1578,0.005500000000000005,1662,0.13568678521378108,7.315037544405803,6.611271724311685,0.9569377990430622,0.7037658200941173,0.7037658200941173,0.7037658200941173,0.0,False
abalone,cqr,0,0.0,0.95,uncorrected,1670,1586,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.95,tighter,1670,1586,0.0050000000000000044,1663,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False


==> anc/experiment_code/reference/checks/fixed/real/abalone/rep00/dirac.csv <==
dataset,score,rep,delta_train,delta_cal,method,n_cal,n_cal_replaced,calibration_score_target,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
abalone,absolute,0,0.0,0.0,uncorrected,1670,0,200.0,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,0.0,0.005,uncorrected,1670,8,200.0,0.1,1504,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,0.0,0.01,uncorrected,1670,16,200.0,0.1,1504,1.113361438712222,7.1025220687118376,6.80606309905265,0.930622009569378,0.29645896965918855,0.29645896965918855,0.29645896965918855,0.0,False
abalone,absolute,0,0.0,0.015,uncorrected,1670,25,200.0,0.1,1504,1.1416573504149399,7.283031587305669,6.80606309905265,0.9342105263157895,0.47696848825301774,0.47696848825301774,0.47696848825301774,0.0,False
abalone,absolute,0,0.0,0.02,uncorrected,1670,33,200.0,0.1,1504,1.192650638314336,7.608335608145979,6.80606309905265,0.9389952153110048,0.8022725090933269,0.8022725090933269,0.8022725090933269,0.0,False
abalone,absolute,0,0.0,0.025,uncorrected,1670,41,200.0,0.1,1504,1.2273261117462944,7.829542582566054,6.80606309905265,0.9425837320574163,1.0234794835134047,1.0234794835134047,1.0234794835134047,0.0,False
abalone,absolute,0,0.0,0.03,uncorrected,1670,50,200.0,0.1,1504,1.303679857269572,8.316629833616483,6.80606309905265,0.9485645933014354,1.510566734563834,1.510566734563834,1.510566734563834,0.0,False
abalone,absolute,0,0.0,0.035,uncorrected,1670,58,200.0,0.1,1504,1.361568856850909,8.685924011379335,6.80606309905265,0.9545454545454546,1.8798609123266863,1.8798609123266863,1.8798609123266863,0.0,False
abalone,absolute,0,0.0,0.04,uncorrected,1670,66,200.0,0.1,1504,1.425803797197802,9.09570116508056,6.80606309905265,0.9545454545454546,2.289638066027912,2.289638066027912,2.289638066027912,0.0,False
abalone,absolute,0,0.0,0.045,uncorrected,1670,75,200.0,0.1,1504,1.457351502043447,9.296955009602586,6.80606309905265,0.9569377990430622,2.490891910549931,2.490891910549931,2.490891910549931,0.0,False
abalone,absolute,0,0.0,0.05,uncorrected,1670,83,200.0,0.1,1504,1.5355903189141158,9.796067790171463,6.80606309905265,0.9605263157894737,2.990004691118813,2.990004691118813,2.990004691118813,0.0,False
abalone,absolute,0,0.0,0.055,uncorrected,1670,91,200.0,0.1,1504,1.6094418614497226,10.267192613098926,6.80606309905265,0.9617224880382775,3.4611295140462746,3.4611295140462746,3.4611295140462746,0.0,False
abalone,absolute,0,0.0,0.06,uncorrected,1670,100,200.0,0.1,1504,1.7461296057856548,11.13917154726366,6.80606309905265,0.9736842105263158,4.33310844821101,4.33310844821101,4.33310844821101,0.0,False
abalone,absolute,0,0.0,0.065,uncorrected,1670,108,200.0,0.1,1504,1.8189976678595454,11.604022404306722,6.80606309905265,0.9760765550239234,4.797959305254073,4.797959305254073,4.797959305254073,0.0,False
abalone,absolute,0,0.0,0.07,uncorrected,1670,116,200.0,0.1,1504,1.9324207060606815,12.327587640099072,6.80606309905265,0.9784688995215312,5.521524541046419,5.521524541046419,5.521524541046419,0.0,False
abalone,absolute,0,0.0,0.075,uncorrected,1670,125,200.0,0.1,1504,2.0433923115023496,13.035514328813452,6.80606309905265,0.9820574162679426,6.229451229760807,6.229451229760807,6.229451229760807,0.0,False
abalone,absolute,0,0.0,0.08,uncorrected,1670,133,200.0,0.1,1504,2.1948893179186704,14.001966726033418,6.80606309905265,0.9904306220095693,7.195903626980775,7.195903626980775,7.195903626980775,0.0,False
abalone,absolute,0,0.0,0.085,uncorrected,1670,141,200.0,0.1,1504,2.38391933372334,15.207855319098526,6.80606309905265,0.9940191387559809,8.401792220045873,8.401792220045873,8.401792220045873,0.0,False
abalone,absolute,0,0.0,0.09,uncorrected,1670,150,200.0,0.1,1504,2.7065169211680247,17.26581817327216,6.80606309905265,0.9988038277511961,10.459755074219505,10.459755074219505,10.459755074219505,0.0,False
abalone,absolute,0,0.0,0.095,uncorrected,1670,158,200.0,0.1,1504,2.947253692470052,18.801562246554216,6.80606309905265,0.9988038277511961,11.995499147501564,11.995499147501564,11.995499147501564,0.0,False
abalone,absolute,0,0.0,0.096,uncorrected,1670,160,200.0,0.1,1504,3.2246522881658413,20.571184921862518,6.80606309905265,0.9988038277511961,13.765121822809865,13.765121822809865,13.765121822809865,0.0,False
abalone,absolute,0,0.0,0.097,uncorrected,1670,161,200.0,0.1,1504,3.240775012953834,20.674037422975662,6.80606309905265,0.9988038277511961,13.86797432392302,13.86797432392302,13.86797432392302,0.0,False
abalone,absolute,0,0.0,0.098,uncorrected,1670,163,200.0,0.1,1504,3.3869197252611896,21.60634566385487,6.80606309905265,0.9988038277511961,14.800282564802218,14.800282564802218,14.800282564802218,0.0,False
abalone,absolute,0,0.0,0.099,uncorrected,1670,165,200.0,0.1,1504,5.431477501344548,34.6492948989073,6.80606309905265,1.0,27.843231799854657,27.843231799854657,27.843231799854657,0.0,False
abalone,absolute,0,0.0,0.1,uncorrected,1670,167,200.0,0.1,1504,200.0,1275.869959521326,6.80606309905265,1.0,1269.063896422273,1269.063896422273,1269.063896422273,0.0,False
abalone,absolute,0,0.0,0.105,uncorrected,1670,175,200.0,0.1,1504,200.0,1275.869959521326,6.80606309905265,1.0,1269.063896422273,1269.063896422273,1269.063896422273,0.0,False
abalone,absolute,0,0.0,0.11,uncorrected,1670,183,200.0,0.1,1504,200.0,1275.869959521326,6.80606309905265,1.0,1269.063896422273,1269.063896422273,1269.063896422273,0.0,False
abalone,adaptive,0,0.0,0.0,uncorrected,1670,0,200.0,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,0.0,0.005,uncorrected,1670,8,200.0,0.1,1504,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.01,uncorrected,1670,16,200.0,0.1,1504,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.015,uncorrected,1670,25,200.0,0.1,1504,3.3867967095969207,6.797418480264426,6.273208513590956,0.9294258373205742,0.5242099666734706,0.5242099666734706,0.5242099666734706,0.0,False
abalone,adaptive,0,0.0,0.02,uncorrected,1670,33,200.0,0.1,1504,3.4409972723779583,6.906200889921486,6.273208513590956,0.9342105263157895,0.6329923763305312,0.6329923763305312,0.6329923763305312,0.0,False
abalone,adaptive,0,0.0,0.025,uncorrected,1670,41,200.0,0.1,1504,3.5460283771528376,7.11700196061354,6.273208513590956,0.9366028708133971,0.8437934470225845,0.8437934470225845,0.8437934470225845,0.0,False
abalone,adaptive,0,0.0,0.03,uncorrected,1670,50,200.0,0.1,1504,3.6664269514418875,7.35864607570047,6.273208513590956,0.9413875598086124,1.0854375621095154,1.0854375621095154,1.0854375621095154,0.0,False
abalone,adaptive,0,0.0,0.035,uncorrected,1670,58,200.0,0.1,1504,3.7835743136410724,7.593764895342216,6.273208513590956,0.9449760765550239,1.3205563817512593,1.3205563817512593,1.3205563817512593,0.0,False
abalone,adaptive,0,0.0,0.04,uncorrected,1670,66,200.0,0.1,1504,3.9071124854365413,7.841710291533574,6.273208513590956,0.9485645933014354,1.5685017779426191,1.5685017779426191,1.5685017779426191,0.0,False
abalone,adaptive,0,0.0,0.045,uncorrected,1670,75,200.0,0.1,1504,4.026386044279344,8.081096461594388,6.273208513590956,0.9533492822966507,1.807887948003433,1.807887948003433,1.807887948003433,0.0,False
abalone,adaptive,0,0.0,0.05,uncorrected,1670,83,200.0,0.1,1504,4.225445229586666,8.4806151516416,6.273208513590956,0.9605263157894737,2.207406638050645,2.207406638050645,2.207406638050645,0.0,False
abalone,adaptive,0,0.0,0.055,uncorrected,1670,91,200.0,0.1,1504,4.33854300753641,8.707606315219273,6.273208513590956,0.9641148325358851,2.4343978016283168,2.4343978016283168,2.4343978016283168,0.0,False
abalone,adaptive,0,0.0,0.06,uncorrected,1670,100,200.0,0.1,1504,4.53999411156366,9.111925669110304,6.273208513590956,0.9700956937799043,2.8387171555193476,2.8387171555193476,2.8387171555193476,0.0,False
abalone,adaptive,0,0.0,0.065,uncorrected,1670,108,200.0,0.1,1504,4.672183509707904,9.377234376684799,6.273208513590956,0.9700956937799043,3.1040258630938444,3.1040258630938444,3.1040258630938444,0.0,False
abalone,adaptive,0,0.0,0.07,uncorrected,1670,116,200.0,0.1,1504,4.950741738201416,9.93631040413756,6.273208513590956,0.9760765550239234,3.6631018905466037,3.6631018905466037,3.6631018905466037,0.0,False
abalone,adaptive,0,0.0,0.075,uncorrected,1670,125,200.0,0.1,1504,5.051245904297574,10.138025751867096,6.273208513590956,0.9772727272727273,3.864817238276139,3.864817238276139,3.864817238276139,0.0,False
abalone,adaptive,0,0.0,0.08,uncorrected,1670,133,200.0,0.1,1504,5.524569804075072,11.08800323778514,6.273208513590956,0.9820574162679426,4.814794724194184,4.814794724194184,4.814794724194184,0.0,False
abalone,adaptive,0,0.0,0.085,uncorrected,1670,141,200.0,0.1,1504,6.161731302006429,12.366808466536833,6.273208513590956,0.9868421052631579,6.093599952945879,6.093599952945879,6.093599952945879,0.0,False
abalone,adaptive,0,0.0,0.09,uncorrected,1670,150,200.0,0.1,1504,7.263240488464376,14.577575613851499,6.273208513590956,0.9940191387559809,8.304367100260542,8.304367100260542,8.304367100260542,0.0,False
abalone,adaptive,0,0.0,0.095,uncorrected,1670,158,200.0,0.1,1504,8.811186964731688,17.684357888212425,6.273208513590956,0.9976076555023924,11.411149374621468,11.411149374621468,11.411149374621468,0.0,False
abalone,adaptive,0,0.0,0.096,uncorrected,1670,160,200.0,0.1,1504,8.988448717343402,18.040128374711546,6.273208513590956,0.9976076555023924,11.766919861120593,11.766919861120593,11.766919861120593,0.0,False
abalone,adaptive,0,0.0,0.097,uncorrected,1670,161,200.0,0.1,1504,9.749300097090982,19.5671834869289,6.273208513590956,0.9988038277511961,13.293974973337946,13.293974973337946,13.293974973337946,0.0,False
abalone,adaptive,0,0.0,0.098,uncorrected,1670,163,200.0,0.1,1504,11.004212726741594,22.085836666121203,6.273208513590956,1.0,15.812628152530243,15.812628152530243,15.812628152530243,0.0,False
abalone,adaptive,0,0.0,0.099,uncorrected,1670,165,200.0,0.1,1504,13.248047792429595,26.589291479028528,6.273208513590956,1.0,20.316082965437573,20.316082965437573,20.316082965437573,0.0,False
abalone,adaptive,0,0.0,0.1,uncorrected,1670,167,200.0,0.1,1504,200.0,401.40693777120276,6.273208513590956,1.0,395.1337292576118,395.1337292576118,395.1337292576118,0.0,False
abalone,adaptive,0,0.0,0.105,uncorrected,1670,175,200.0,0.1,1504,200.0,401.40693777120276,6.273208513590956,1.0,395.1337292576118,395.1337292576118,395.1337292576118,0.0,False
abalone,adaptive,0,0.0,0.11,uncorrected,1670,183,200.0,0.1,1504,200.0,401.40693777120276,6.273208513590956,1.0,395.1337292576118,395.1337292576118,395.1337292576118,0.0,False
abalone,cqr,0,0.0,0.0,uncorrected,1670,0,200.0,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,0.0,0.005,uncorrected,1670,8,200.0,0.1,1504,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,0.0,0.01,uncorrected,1670,16,200.0,0.1,1504,0.05727454266365539,6.814818420763778,6.611271724311685,0.9449760765550239,0.2035466964520913,0.2035466964520913,0.2035466964520913,0.0,False
abalone,cqr,0,0.0,0.015,uncorrected,1670,25,200.0,0.1,1504,0.07144787930710383,6.90523509301157,6.611271724311685,0.9461722488038278,0.29396336869988443,0.29396336869988443,0.29396336869988443,0.0,False
abalone,cqr,0,0.0,0.02,uncorrected,1670,33,200.0,0.1,1504,0.08286825181608082,6.978089644065304,6.611271724311685,0.9485645933014354,0.3668179197536193,0.3668179197536193,0.3668179197536193,0.0,False
abalone,cqr,0,0.0,0.025,uncorrected,1670,41,200.0,0.1,1504,0.09917477875030489,7.082114683362812,6.611271724311685,0.9509569377990431,0.4708429590511283,0.4708429590511283,0.4708429590511283,0.0,False
abalone,cqr,0,0.0,0.03,uncorrected,1670,50,200.0,0.1,1504,0.11573992663526933,7.187789556170088,6.611271724311685,0.9533492822966507,0.5765178318584014,0.5765178318584014,0.5765178318584014,0.0,False
abalone,cqr,0,0.0,0.035,uncorrected,1670,58,200.0,0.1,1504,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,0.0,0.04,uncorrected,1670,66,200.0,0.1,1504,0.1414162812306159,7.351588003661186,6.611271724311685,0.9569377990430622,0.7403162793495011,0.7403162793495011,0.7403162793495011,0.0,False
abalone,cqr,0,0.0,0.045,uncorrected,1670,75,200.0,0.1,1504,0.168056772778979,7.5215370180283765,6.611271724311685,0.9581339712918661,0.9102652937166922,0.9102652937166922,0.9102652937166922,0.0,False
abalone,cqr,0,0.0,0.05,uncorrected,1670,83,200.0,0.1,1504,0.18962143535660014,7.659105543878379,6.611271724311685,0.9593301435406698,1.047833819566695,1.047833819566695,1.047833819566695,0.0,False
abalone,cqr,0,0.0,0.055,uncorrected,1670,91,200.0,0.1,1504,0.21812625953778575,7.840947788249441,6.611271724311685,0.9629186602870813,1.2296760639377537,1.2296760639377537,1.2296760639377537,0.0,False
abalone,cqr,0,0.0,0.06,uncorrected,1670,100,200.0,0.1,1504,0.2448276689556882,8.011285419015346,6.611271724311685,0.965311004784689,1.4000136947036605,1.4000136947036605,1.4000136947036605,0.0,False
abalone,cqr,0,0.0,0.065,uncorrected,1670,108,200.0,0.1,1504,0.2882440981938117,8.288254008088371,6.611271724311685,0.9736842105263158,1.6769822837766875,1.6769822837766875,1.6769822837766875,0.0,False
abalone,cqr,0,0.0,0.07,uncorrected,1670,116,200.0,0.1,1504,0.32337121839569316,8.512342195238748,6.611271724311685,0.9736842105263158,1.9010704709270636,1.9010704709270636,1.9010704709270636,0.0,False
abalone,cqr,0,0.0,0.075,uncorrected,1670,125,200.0,0.1,1504,0.3811806290736238,8.881128647546765,6.611271724311685,0.9784688995215312,2.2698569232350794,2.2698569232350794,2.2698569232350794,0.0,False
abalone,cqr,0,0.0,0.08,uncorrected,1670,133,200.0,0.1,1504,0.4750905725134864,9.480213026223105,6.611271724311685,0.9808612440191388,2.8689413019114167,2.8689413019114167,2.8689413019114167,0.0,False
abalone,cqr,0,0.0,0.085,uncorrected,1670,141,200.0,0.1,1504,0.6076908445513713,10.326116544810565,6.611271724311685,0.9856459330143541,3.7148448204988815,3.7148448204988815,3.7148448204988815,0.0,False
abalone,cqr,0,0.0,0.09,uncorrected,1670,150,200.0,0.1,1504,0.7630594426682253,11.317267179761748,6.611271724311685,0.992822966507177,4.70599545545006,4.70599545545006,4.70599545545006,0.0,False
abalone,cqr,0,0.0,0.095,uncorrected,1670,158,200.0,0.1,1504,1.200463006175901,14.107617514096857,6.611271724311685,0.9988038277511961,7.496345789785168,7.496345789785168,7.496345789785168,0.0,False
abalone,cqr,0,0.0,0.096,uncorrected,1670,160,200.0,0.1,1504,1.3215323924856945,14.879961479148593,6.611271724311685,0.9988038277511961,8.268689754836911,8.268689754836911,8.268689754836911,0.0,False
abalone,cqr,0,0.0,0.097,uncorrected,1670,161,200.0,0.1,1504,1.3449340942721149,15.029249120703449,6.611271724311685,0.9988038277511961,8.41797739639176,8.41797739639176,8.41797739639176,0.0,False
abalone,cqr,0,0.0,0.098,uncorrected,1670,163,200.0,0.1,1504,1.4901511778124692,15.955639693195632,6.611271724311685,0.9988038277511961,9.344367968883946,9.344367968883946,9.344367968883946,0.0,False
abalone,cqr,0,0.0,0.099,uncorrected,1670,165,200.0,0.1,1504,1.8245761987025095,18.089053882525103,6.611271724311685,0.9988038277511961,11.477782158213415,11.477782158213415,11.477782158213415,0.0,False
abalone,cqr,0,0.0,0.1,uncorrected,1670,167,200.0,0.1,1504,200.0,1282.3194035999404,6.611271724311685,1.0,1275.7081318756289,1275.7081318756289,1275.7081318756289,0.0,False
abalone,cqr,0,0.0,0.105,uncorrected,1670,175,200.0,0.1,1504,200.0,1282.3194035999404,6.611271724311685,1.0,1275.7081318756289,1275.7081318756289,1275.7081318756289,0.0,False
abalone,cqr,0,0.0,0.11,uncorrected,1670,183,200.0,0.1,1504,200.0,1282.3194035999404,6.611271724311685,1.0,1275.7081318756289,1275.7081318756289,1275.7081318756289,0.0,False


==> anc/experiment_code/reference/checks/fixed/real/abalone/rep00/trends.csv <==
dataset,score,rep,family,param,delta_train,delta_cal,method,n_cal,n_cal_replaced,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
abalone,absolute,0,shift,3.0,0.0,0.0,uncorrected,1670,0,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.005,uncorrected,1670,8,0.1,1504,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.01,uncorrected,1670,16,0.1,1504,1.1161849441899314,7.120534197809606,6.80606309905265,0.930622009569378,0.3144710987569555,0.3144710987569555,0.3144710987569555,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.015,uncorrected,1670,25,0.1,1504,1.1416573504149399,7.283031587305669,6.80606309905265,0.9342105263157895,0.47696848825301774,0.47696848825301774,0.47696848825301774,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.02,uncorrected,1670,33,0.1,1504,1.1803902013026173,7.530121991776702,6.80606309905265,0.9389952153110048,0.72405889272405,0.72405889272405,0.72405889272405,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.025,uncorrected,1670,41,0.1,1504,1.210196165319145,7.7202646622930065,6.80606309905265,0.9401913875598086,0.9142015632403568,0.9142015632403568,0.9142015632403568,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.03,uncorrected,1670,50,0.1,1504,1.2273261117462944,7.829542582566054,6.80606309905265,0.9425837320574163,1.0234794835134047,1.0234794835134047,1.0234794835134047,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.035,uncorrected,1670,58,0.1,1504,1.2478625697578354,7.960551831825535,6.80606309905265,0.9461722488038278,1.1544887327728854,1.1544887327728854,1.1544887327728854,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.04,uncorrected,1670,66,0.1,1504,1.2748498094762726,8.132712874061308,6.80606309905265,0.9473684210526315,1.326649775008659,1.326649775008659,1.326649775008659,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.045,uncorrected,1670,75,0.1,1504,1.3031739016831436,8.313402165948604,6.80606309905265,0.9485645933014354,1.5073390668959534,1.5073390668959534,1.5073390668959534,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.05,uncorrected,1670,83,0.1,1504,1.3167313373008704,8.399889790112619,6.80606309905265,0.9497607655502392,1.5938266910599643,1.5938266910599643,1.5938266910599643,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.055,uncorrected,1670,91,0.1,1504,1.3372882193482387,8.531029331440916,6.80606309905265,0.9521531100478469,1.7249662323882662,1.7249662323882662,1.7249662323882662,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.06,uncorrected,1670,100,0.1,1504,1.383232114643092,8.8241215105914,6.80606309905265,0.9545454545454546,2.0180584115387488,2.0180584115387488,2.0180584115387488,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.065,uncorrected,1670,108,0.1,1504,1.4068280941403377,8.974648517621484,6.80606309905265,0.9545454545454546,2.168585418568834,2.168585418568834,2.168585418568834,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.07,uncorrected,1670,116,0.1,1504,1.4122338347469179,9.009133627865983,6.80606309905265,0.9545454545454546,2.2030705288133348,2.2030705288133348,2.2030705288133348,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.075,uncorrected,1670,125,0.1,1504,1.4301300680792797,9.123299960352707,6.80606309905265,0.9545454545454546,2.3172368613000582,2.3172368613000582,2.3172368613000582,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.08,uncorrected,1670,133,0.1,1504,1.4377909282385788,9.172171267059426,6.80606309905265,0.9557416267942583,2.366108168006776,2.366108168006776,2.366108168006776,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.085,uncorrected,1670,141,0.1,1504,1.4463874862659354,9.227011717771358,6.80606309905265,0.9557416267942583,2.4209486187187075,2.4209486187187075,2.4209486187187075,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.09,uncorrected,1670,150,0.1,1504,1.4833648184477768,9.46290305434162,6.80606309905265,0.9581339712918661,2.6568399552889694,2.6568399552889694,2.6568399552889694,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.095,uncorrected,1670,158,0.1,1504,1.5002749001899696,9.570778380881189,6.80606309905265,0.9593301435406698,2.764715281828539,2.764715281828539,2.764715281828539,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.096,uncorrected,1670,160,0.1,1504,1.5004012435069125,9.571584369094559,6.80606309905265,0.9593301435406698,2.765521270041908,2.765521270041908,2.765521270041908,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.097,uncorrected,1670,161,0.1,1504,1.5004012435069125,9.571584369094559,6.80606309905265,0.9593301435406698,2.765521270041908,2.765521270041908,2.765521270041908,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.098,uncorrected,1670,163,0.1,1504,1.5053134000221229,9.602920733765679,6.80606309905265,0.9593301435406698,2.796857634713027,2.796857634713027,2.796857634713027,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.099,uncorrected,1670,165,0.1,1504,1.5053134000221229,9.602920733765679,6.80606309905265,0.9593301435406698,2.796857634713027,2.796857634713027,2.796857634713027,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.1,uncorrected,1670,167,0.1,1504,1.5053134000221229,9.602920733765679,6.80606309905265,0.9593301435406698,2.796857634713027,2.796857634713027,2.796857634713027,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.105,uncorrected,1670,175,0.1,1504,1.5243198497019703,9.724169524684035,6.80606309905265,0.9593301435406698,2.918106425631382,2.918106425631382,2.918106425631382,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.11,uncorrected,1670,183,0.1,1504,1.533677676572037,9.783866375633629,6.80606309905265,0.9593301435406698,2.97780327658098,2.97780327658098,2.97780327658098,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.0,uncorrected,1670,0,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.005,uncorrected,1670,8,0.1,1504,1.0996960680443648,7.015345889107624,6.80606309905265,0.9282296650717703,0.20928279005497435,0.20928279005497435,0.20928279005497435,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.01,uncorrected,1670,16,0.1,1504,1.116505524119479,7.122579289318281,6.80606309905265,0.930622009569378,0.31651619026563194,0.31651619026563194,0.31651619026563194,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.015,uncorrected,1670,25,0.1,1504,1.1424634065238064,7.288173701180624,6.80606309905265,0.9342105263157895,0.4821106021279745,0.4821106021279745,0.4821106021279745,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.02,uncorrected,1670,33,0.1,1504,1.2047671413577068,7.685631019383403,6.80606309905265,0.9401913875598086,0.8795679203307543,0.8795679203307543,0.8795679203307543,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.025,uncorrected,1670,41,0.1,1504,1.2501699420584693,7.97527136684459,6.80606309905265,0.9461722488038278,1.1692082677919373,1.1692082677919373,1.1692082677919373,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.03,uncorrected,1670,50,0.1,1504,1.3031739016831436,8.313402165948604,6.80606309905265,0.9485645933014354,1.5073390668959534,1.5073390668959534,1.5073390668959534,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.035,uncorrected,1670,58,0.1,1504,1.3602314385546699,8.677392152241909,6.80606309905265,0.9545454545454546,1.8713290531892572,1.8713290531892572,1.8713290531892572,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.04,uncorrected,1670,66,0.1,1504,1.4106368813904697,8.998946103794742,6.80606309905265,0.9545454545454546,2.19288300474209,2.19288300474209,2.19288300474209,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.045,uncorrected,1670,75,0.1,1504,1.4514861646069541,9.259537970414199,6.80606309905265,0.9569377990430622,2.4534748713615455,2.4534748713615455,2.4534748713615455,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.05,uncorrected,1670,83,0.1,1504,1.5243198497019703,9.724169524684035,6.80606309905265,0.9593301435406698,2.918106425631382,2.918106425631382,2.918106425631382,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.055,uncorrected,1670,91,0.1,1504,1.5883433089957149,10.132597566771658,6.80606309905265,0.9605263157894737,3.326534467719008,3.326534467719008,3.326534467719008,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.06,uncorrected,1670,100,0.1,1504,1.6857372985587031,10.75390789437841,6.80606309905265,0.9688995215311005,3.947844795325759,3.947844795325759,3.947844795325759,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.065,uncorrected,1670,108,0.1,1504,1.7598441464625294,11.226661399554954,6.80606309905265,0.9736842105263158,4.420598300502299,4.420598300502299,4.420598300502299,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.07,uncorrected,1670,116,0.1,1504,1.8318308442225497,11.685889725340708,6.80606309905265,0.9760765550239234,4.879826626288052,4.879826626288052,4.879826626288052,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.075,uncorrected,1670,125,0.1,1504,1.8965070356615903,12.098481774107315,6.80606309905265,0.9784688995215312,5.292418675054663,5.292418675054663,5.292418675054663,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.08,uncorrected,1670,133,0.1,1504,1.9479736311160023,12.426805189402927,6.80606309905265,0.9784688995215312,5.62074209035027,5.62074209035027,5.62074209035027,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.085,uncorrected,1670,141,0.1,1504,1.9770576354319407,12.612342226449393,6.80606309905265,0.9820574162679426,5.806279127396742,5.806279127396742,5.806279127396742,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.09,uncorrected,1670,150,0.1,1504,2.0352933161528446,12.98384800446978,6.80606309905265,0.9820574162679426,6.177784905417126,6.177784905417126,6.177784905417126,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.095,uncorrected,1670,158,0.1,1504,2.0972978911200766,13.379396877237678,6.80606309905265,0.9844497607655502,6.573333778185019,6.573333778185019,6.573333778185019,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.096,uncorrected,1670,160,0.1,1504,2.1156932635031636,13.496747392326622,6.80606309905265,0.9844497607655502,6.690684293273965,6.690684293273965,6.690684293273965,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.097,uncorrected,1670,161,0.1,1504,2.1156932635031636,13.496747392326622,6.80606309905265,0.9844497607655502,6.690684293273965,6.690684293273965,6.690684293273965,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.098,uncorrected,1670,163,0.1,1504,2.12723214276459,13.570357939407609,6.80606309905265,0.9856459330143541,6.764294840354954,6.764294840354954,6.764294840354954,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.099,uncorrected,1670,165,0.1,1504,2.1307852594222263,13.593024513438367,6.80606309905265,0.9856459330143541,6.7869614143857175,6.7869614143857175,6.7869614143857175,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.1,uncorrected,1670,167,0.1,1504,2.151013623643768,13.72206832464097,6.80606309905265,0.9880382775119617,6.916005225588324,6.916005225588324,6.916005225588324,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.105,uncorrected,1670,175,0.1,1504,2.199302074467008,14.030117243626947,6.80606309905265,0.9904306220095693,7.224054144574297,7.224054144574297,7.224054144574297,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.11,uncorrected,1670,183,0.1,1504,2.2299778787459568,14.225808929445279,6.80606309905265,0.992822966507177,7.41974583039263,7.41974583039263,7.41974583039263,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.0,uncorrected,1670,0,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.005,uncorrected,1670,8,0.1,1504,1.0996960680443648,7.015345889107624,6.80606309905265,0.9282296650717703,0.20928279005497435,0.20928279005497435,0.20928279005497435,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.01,uncorrected,1670,16,0.1,1504,1.116505524119479,7.122579289318281,6.80606309905265,0.930622009569378,0.31651619026563194,0.31651619026563194,0.31651619026563194,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.015,uncorrected,1670,25,0.1,1504,1.1424634065238064,7.288173701180624,6.80606309905265,0.9342105263157895,0.4821106021279745,0.4821106021279745,0.4821106021279745,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.02,uncorrected,1670,33,0.1,1504,1.2047671413577068,7.685631019383403,6.80606309905265,0.9401913875598086,0.8795679203307543,0.8795679203307543,0.8795679203307543,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.025,uncorrected,1670,41,0.1,1504,1.2501699420584693,7.97527136684459,6.80606309905265,0.9461722488038278,1.1692082677919373,1.1692082677919373,1.1692082677919373,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.03,uncorrected,1670,50,0.1,1504,1.3031739016831436,8.313402165948604,6.80606309905265,0.9485645933014354,1.5073390668959534,1.5073390668959534,1.5073390668959534,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.035,uncorrected,1670,58,0.1,1504,1.3602314385546699,8.677392152241909,6.80606309905265,0.9545454545454546,1.8713290531892572,1.8713290531892572,1.8713290531892572,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.04,uncorrected,1670,66,0.1,1504,1.4154215322241694,9.02946906512232,6.80606309905265,0.9545454545454546,2.22340596606967,2.22340596606967,2.22340596606967,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.045,uncorrected,1670,75,0.1,1504,1.457351502043447,9.296955009602586,6.80606309905265,0.9569377990430622,2.490891910549931,2.490891910549931,2.490891910549931,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.05,uncorrected,1670,83,0.1,1504,1.5355903189141158,9.796067790171463,6.80606309905265,0.9605263157894737,2.990004691118813,2.990004691118813,2.990004691118813,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.055,uncorrected,1670,91,0.1,1504,1.6094418614497226,10.267192613098926,6.80606309905265,0.9617224880382775,3.4611295140462746,3.4611295140462746,3.4611295140462746,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.06,uncorrected,1670,100,0.1,1504,1.7461296057856548,11.13917154726366,6.80606309905265,0.9736842105263158,4.33310844821101,4.33310844821101,4.33310844821101,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.065,uncorrected,1670,108,0.1,1504,1.7918636553557254,11.430925047132225,6.80606309905265,0.9748803827751196,4.624861948079571,4.624861948079571,4.624861948079571,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.07,uncorrected,1670,116,0.1,1504,1.9211194978461177,12.25549327976278,6.80606309905265,0.9784688995215312,5.44943018071013,5.44943018071013,5.44943018071013,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.075,uncorrected,1670,125,0.1,1504,2.0352933161528446,12.98384800446978,6.80606309905265,0.9820574162679426,6.177784905417126,6.177784905417126,6.177784905417126,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.08,uncorrected,1670,133,0.1,1504,2.1909416185126216,13.976782970626434,6.80606309905265,0.9892344497607656,7.170719871573783,7.170719871573783,7.170719871573783,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.085,uncorrected,1670,141,0.1,1504,2.38391933372334,15.207855319098526,6.80606309905265,0.9940191387559809,8.401792220045873,8.401792220045873,8.401792220045873,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.09,uncorrected,1670,150,0.1,1504,2.706827545149879,17.267799752307933,6.80606309905265,0.9988038277511961,10.461736653255281,10.461736653255281,10.461736653255281,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.095,uncorrected,1670,158,0.1,1504,2.947253692470052,18.801562246554216,6.80606309905265,0.9988038277511961,11.995499147501564,11.995499147501564,11.995499147501564,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.096,uncorrected,1670,160,0.1,1504,3.2246522881658413,20.571184921862518,6.80606309905265,0.9988038277511961,13.765121822809865,13.765121822809865,13.765121822809865,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.097,uncorrected,1670,161,0.1,1504,3.240775012953834,20.674037422975662,6.80606309905265,0.9988038277511961,13.86797432392302,13.86797432392302,13.86797432392302,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.098,uncorrected,1670,163,0.1,1504,3.3152835365588023,21.149353357954986,6.80606309905265,0.9988038277511961,14.343290258902334,14.343290258902334,14.343290258902334,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.099,uncorrected,1670,165,0.1,1504,3.4220430734972735,21.830409788316,6.80606309905265,0.9988038277511961,15.024346689263352,15.024346689263352,15.024346689263352,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.1,uncorrected,1670,167,0.1,1504,4.1328750475104545,26.365055597869304,6.80606309905265,1.0,19.558992498816654,19.558992498816654,19.558992498816654,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.105,uncorrected,1670,175,0.1,1504,4.34725338194648,27.732649982265016,6.80606309905265,1.0,20.926586883212366,20.926586883212366,20.926586883212366,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.11,uncorrected,1670,183,0.1,1504,4.423190127871625,28.2170770470135,6.80606309905265,1.0,21.411013947960843,21.411013947960843,21.411013947960843,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.0,uncorrected,1670,0,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.005,uncorrected,1670,8,0.1,1504,1.0996960680443648,7.015345889107624,6.80606309905265,0.9282296650717703,0.20928279005497435,0.20928279005497435,0.20928279005497435,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.01,uncorrected,1670,16,0.1,1504,1.116505524119479,7.122579289318281,6.80606309905265,0.930622009569378,0.31651619026563194,0.31651619026563194,0.31651619026563194,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.015,uncorrected,1670,25,0.1,1504,1.1424634065238064,7.288173701180624,6.80606309905265,0.9342105263157895,0.4821106021279745,0.4821106021279745,0.4821106021279745,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.02,uncorrected,1670,33,0.1,1504,1.2047671413577068,7.685631019383403,6.80606309905265,0.9401913875598086,0.8795679203307543,0.8795679203307543,0.8795679203307543,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.025,uncorrected,1670,41,0.1,1504,1.2501699420584693,7.97527136684459,6.80606309905265,0.9461722488038278,1.1692082677919373,1.1692082677919373,1.1692082677919373,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.03,uncorrected,1670,50,0.1,1504,1.3031739016831436,8.313402165948604,6.80606309905265,0.9485645933014354,1.5073390668959534,1.5073390668959534,1.5073390668959534,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.035,uncorrected,1670,58,0.1,1504,1.3602314385546699,8.677392152241909,6.80606309905265,0.9545454545454546,1.8713290531892572,1.8713290531892572,1.8713290531892572,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.04,uncorrected,1670,66,0.1,1504,1.4154215322241694,9.02946906512232,6.80606309905265,0.9545454545454546,2.22340596606967,2.22340596606967,2.22340596606967,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.045,uncorrected,1670,75,0.1,1504,1.457351502043447,9.296955009602586,6.80606309905265,0.9569377990430622,2.490891910549931,2.490891910549931,2.490891910549931,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.05,uncorrected,1670,83,0.1,1504,1.5355903189141158,9.796067790171463,6.80606309905265,0.9605263157894737,2.990004691118813,2.990004691118813,2.990004691118813,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.055,uncorrected,1670,91,0.1,1504,1.6094418614497226,10.267192613098926,6.80606309905265,0.9617224880382775,3.4611295140462746,3.4611295140462746,3.4611295140462746,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.06,uncorrected,1670,100,0.1,1504,1.7461296057856548,11.13917154726366,6.80606309905265,0.9736842105263158,4.33310844821101,4.33310844821101,4.33310844821101,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.065,uncorrected,1670,108,0.1,1504,1.7918636553557254,11.430925047132225,6.80606309905265,0.9748803827751196,4.624861948079571,4.624861948079571,4.624861948079571,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.07,uncorrected,1670,116,0.1,1504,1.9211194978461177,12.25549327976278,6.80606309905265,0.9784688995215312,5.44943018071013,5.44943018071013,5.44943018071013,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.075,uncorrected,1670,125,0.1,1504,2.0352933161528446,12.98384800446978,6.80606309905265,0.9820574162679426,6.177784905417126,6.177784905417126,6.177784905417126,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.08,uncorrected,1670,133,0.1,1504,2.1909416185126216,13.976782970626434,6.80606309905265,0.9892344497607656,7.170719871573783,7.170719871573783,7.170719871573783,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.085,uncorrected,1670,141,0.1,1504,2.38391933372334,15.207855319098526,6.80606309905265,0.9940191387559809,8.401792220045873,8.401792220045873,8.401792220045873,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.09,uncorrected,1670,150,0.1,1504,2.706827545149879,17.267799752307933,6.80606309905265,0.9988038277511961,10.461736653255281,10.461736653255281,10.461736653255281,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.095,uncorrected,1670,158,0.1,1504,2.947253692470052,18.801562246554216,6.80606309905265,0.9988038277511961,11.995499147501564,11.995499147501564,11.995499147501564,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.096,uncorrected,1670,160,0.1,1504,3.2246522881658413,20.571184921862518,6.80606309905265,0.9988038277511961,13.765121822809865,13.765121822809865,13.765121822809865,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.097,uncorrected,1670,161,0.1,1504,3.240775012953834,20.674037422975662,6.80606309905265,0.9988038277511961,13.86797432392302,13.86797432392302,13.86797432392302,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.098,uncorrected,1670,163,0.1,1504,3.3869197252611896,21.60634566385487,6.80606309905265,0.9988038277511961,14.800282564802218,14.800282564802218,14.800282564802218,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.099,uncorrected,1670,165,0.1,1504,5.431477501344548,34.6492948989073,6.80606309905265,1.0,27.843231799854657,27.843231799854657,27.843231799854657,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.1,uncorrected,1670,167,0.1,1504,6.498653282034221,41.45718249946067,6.80606309905265,1.0,34.65111940040801,34.65111940040801,34.65111940040801,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.105,uncorrected,1670,175,0.1,1504,6.830131089978336,43.571795386480055,6.80606309905265,1.0,36.7657322874274,36.7657322874274,36.7657322874274,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.11,uncorrected,1670,183,0.1,1504,6.892992843496623,43.97281250106414,6.80606309905265,1.0,37.166749402011476,37.166749402011476,37.166749402011476,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.0,uncorrected,1670,0,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.005,uncorrected,1670,8,0.1,1504,1.0768370366251934,6.869520131650249,6.80606309905265,0.9270334928229665,0.0634570325975997,0.0634570325975997,0.0634570325975997,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.01,uncorrected,1670,16,0.1,1504,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.015,uncorrected,1670,25,0.1,1504,1.0996960680443648,7.015345889107624,6.80606309905265,0.9282296650717703,0.20928279005497435,0.20928279005497435,0.20928279005497435,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.02,uncorrected,1670,33,0.1,1504,1.0996960680443648,7.015345889107624,6.80606309905265,0.9282296650717703,0.20928279005497435,0.20928279005497435,0.20928279005497435,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.025,uncorrected,1670,41,0.1,1504,1.1129622029785942,7.099975204315323,6.80606309905265,0.930622009569378,0.29391210526267314,0.29391210526267314,0.29391210526267314,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.03,uncorrected,1670,50,0.1,1504,1.1161849441899314,7.120534197809606,6.80606309905265,0.930622009569378,0.3144710987569555,0.3144710987569555,0.3144710987569555,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.035,uncorrected,1670,58,0.1,1504,1.116505524119479,7.122579289318281,6.80606309905265,0.930622009569378,0.31651619026563194,0.31651619026563194,0.31651619026563194,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.04,uncorrected,1670,66,0.1,1504,1.1194251867903724,7.141204838786926,6.80606309905265,0.9318181818181818,0.3351417397342751,0.3351417397342751,0.3351417397342751,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.045,uncorrected,1670,75,0.1,1504,1.1417716108386131,7.283760494516304,6.80606309905265,0.9342105263157895,0.4776973954636514,0.4776973954636514,0.4776973954636514,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.05,uncorrected,1670,83,0.1,1504,1.1523156724993797,7.351024752137867,6.80606309905265,0.9354066985645934,0.5449616530852146,0.5449616530852146,0.5449616530852146,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.055,uncorrected,1670,91,0.1,1504,1.1768195870293632,7.507343794335286,6.80606309905265,0.937799043062201,0.7012806952826349,0.7012806952826349,0.7012806952826349,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.06,uncorrected,1670,100,0.1,1504,1.192650638314336,7.608335608145979,6.80606309905265,0.9389952153110048,0.8022725090933269,0.8022725090933269,0.8022725090933269,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.065,uncorrected,1670,108,0.1,1504,1.2047671413577068,7.685631019383403,6.80606309905265,0.9401913875598086,0.8795679203307543,0.8795679203307543,0.8795679203307543,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.07,uncorrected,1670,116,0.1,1504,1.2171783185160625,7.76480625987662,6.80606309905265,0.9413875598086124,0.9587431608239708,0.9587431608239708,0.9587431608239708,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.075,uncorrected,1670,125,0.1,1504,1.2305828957511429,7.850318746948234,6.80606309905265,0.9425837320574163,1.044255647895583,1.044255647895583,1.044255647895583,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.08,uncorrected,1670,133,0.1,1504,1.2489750203521626,7.967648543299305,6.80606309905265,0.9461722488038278,1.1615854442466536,1.1615854442466536,1.1615854442466536,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.085,uncorrected,1670,141,0.1,1504,1.2504365443225574,7.97697211594404,6.80606309905265,0.9461722488038278,1.1709090168913894,1.1709090168913894,1.1709090168913894,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.09,uncorrected,1670,150,0.1,1504,1.2811181395640414,8.17270074433805,6.80606309905265,0.9485645933014354,1.3666376452853992,1.3666376452853992,1.3666376452853992,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.095,uncorrected,1670,158,0.1,1504,1.2909667115599253,8.235528230106704,6.80606309905265,0.9485645933014354,1.4294651310540547,1.4294651310540547,1.4294651310540547,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.096,uncorrected,1670,160,0.1,1504,1.291355285660075,8.23800708021385,6.80606309905265,0.9485645933014354,1.4319439811612005,1.4319439811612005,1.4319439811612005,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.097,uncorrected,1670,161,0.1,1504,1.291355285660075,8.23800708021385,6.80606309905265,0.9485645933014354,1.4319439811612005,1.4319439811612005,1.4319439811612005,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.098,uncorrected,1670,163,0.1,1504,1.292946911198579,8.24816061627077,6.80606309905265,0.9485645933014354,1.4420975172181214,1.4420975172181214,1.4420975172181214,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.099,uncorrected,1670,165,0.1,1504,1.2935531473315227,8.252028008622768,6.80606309905265,0.9485645933014354,1.4459649095701177,1.4459649095701177,1.4459649095701177,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.1,uncorrected,1670,167,0.1,1504,1.3011666274226177,8.300597061300977,6.80606309905265,0.9485645933014354,1.4945339622483267,1.4945339622483267,1.4945339622483267,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.105,uncorrected,1670,175,0.1,1504,1.3204452971159897,8.423582438907514,6.80606309905265,0.9497607655502392,1.6175193398548646,1.6175193398548646,1.6175193398548646,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.11,uncorrected,1670,183,0.1,1504,1.3383720106706771,8.53794321539436,6.80606309905265,0.9521531100478469,1.7318801163417124,1.7318801163417124,1.7318801163417124,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.0,uncorrected,1670,0,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.005,uncorrected,1670,8,0.1,1504,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.01,uncorrected,1670,16,0.1,1504,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.015,uncorrected,1670,25,0.1,1504,1.1071456408656108,7.0628693199770956,6.80606309905265,0.9294258373205742,0.25680622092444644,0.25680622092444644,0.25680622092444644,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.02,uncorrected,1670,33,0.1,1504,1.1129622029785942,7.099975204315323,6.80606309905265,0.930622009569378,0.29391210526267314,0.29391210526267314,0.29391210526267314,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.025,uncorrected,1670,41,0.1,1504,1.1242552266821773,7.172017352793142,6.80606309905265,0.9330143540669856,0.3659542537404926,0.3659542537404926,0.3659542537404926,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.03,uncorrected,1670,50,0.1,1504,1.1417716108386131,7.283760494516304,6.80606309905265,0.9342105263157895,0.4776973954636514,0.4776973954636514,0.4776973954636514,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.035,uncorrected,1670,58,0.1,1504,1.1523156724993797,7.351024752137867,6.80606309905265,0.9354066985645934,0.5449616530852146,0.5449616530852146,0.5449616530852146,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.04,uncorrected,1670,66,0.1,1504,1.1840189896777358,7.553271302163069,6.80606309905265,0.9389952153110048,0.7472082031104195,0.7472082031104195,0.7472082031104195,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.045,uncorrected,1670,75,0.1,1504,1.2047671413577068,7.685631019383403,6.80606309905265,0.9401913875598086,0.8795679203307543,0.8795679203307543,0.8795679203307543,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.05,uncorrected,1670,83,0.1,1504,1.210196165319145,7.7202646622930065,6.80606309905265,0.9401913875598086,0.9142015632403568,0.9142015632403568,0.9142015632403568,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.055,uncorrected,1670,91,0.1,1504,1.2369435171631402,7.890895375865512,6.80606309905265,0.94377990430622,1.0848322768128604,1.0848322768128604,1.0848322768128604,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.06,uncorrected,1670,100,0.1,1504,1.2811181395640414,8.17270074433805,6.80606309905265,0.9485645933014354,1.3666376452853992,1.3666376452853992,1.3666376452853992,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.065,uncorrected,1670,108,0.1,1504,1.2935531473315227,8.252028008622768,6.80606309905265,0.9485645933014354,1.4459649095701177,1.4459649095701177,1.4459649095701177,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.07,uncorrected,1670,116,0.1,1504,1.320481812386777,8.423815382592823,6.80606309905265,0.9497607655502392,1.6177522835401705,1.6177522835401705,1.6177522835401705,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.075,uncorrected,1670,125,0.1,1504,1.3819243533335621,8.815778843746134,6.80606309905265,0.9545454545454546,2.0097157446934815,2.0097157446934815,2.0097157446934815,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.08,uncorrected,1670,133,0.1,1504,1.412583280573644,9.011362865029984,6.80606309905265,0.9545454545454546,2.205299765977335,2.205299765977335,2.205299765977335,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.085,uncorrected,1670,141,0.1,1504,1.4194751268780696,9.055328363357258,6.80606309905265,0.9545454545454546,2.249265264304608,2.249265264304608,2.249265264304608,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.09,uncorrected,1670,150,0.1,1504,1.443597315270644,9.209212240997255,6.80606309905265,0.9557416267942583,2.403149141944606,2.403149141944606,2.403149141944606,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.095,uncorrected,1670,158,0.1,1504,1.4820607526026661,9.45458396215655,6.80606309905265,0.9581339712918661,2.648520863103897,2.648520863103897,2.648520863103897,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.096,uncorrected,1670,160,0.1,1504,1.4833648184477768,9.46290305434162,6.80606309905265,0.9581339712918661,2.6568399552889694,2.6568399552889694,2.6568399552889694,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.097,uncorrected,1670,161,0.1,1504,1.4833648184477768,9.46290305434162,6.80606309905265,0.9581339712918661,2.6568399552889694,2.6568399552889694,2.6568399552889694,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.098,uncorrected,1670,163,0.1,1504,1.4858037962212651,9.478462146707292,6.80606309905265,0.9581339712918661,2.6723990476546393,2.6723990476546393,2.6723990476546393,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.099,uncorrected,1670,165,0.1,1504,1.5004012435069125,9.571584369094559,6.80606309905265,0.9593301435406698,2.765521270041908,2.765521270041908,2.765521270041908,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.1,uncorrected,1670,167,0.1,1504,1.5071191767394028,9.61444041510158,6.80606309905265,0.9593301435406698,2.8083773160489294,2.8083773160489294,2.8083773160489294,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.105,uncorrected,1670,175,0.1,1504,1.5510613576616303,9.894762958074187,6.80606309905265,0.9605263157894737,3.0886998590215358,3.0886998590215358,3.0886998590215358,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.11,uncorrected,1670,183,0.1,1504,1.5855848172918101,10.115000183278655,6.80606309905265,0.9605263157894737,3.3089370842260024,3.3089370842260024,3.3089370842260024,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.0,uncorrected,1670,0,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.005,uncorrected,1670,8,0.1,1504,1.080829108036901,6.894986951602559,6.80606309905265,0.9270334928229665,0.08892385254990785,0.08892385254990785,0.08892385254990785,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.01,uncorrected,1670,16,0.1,1504,1.1055494341029182,7.052686558688575,6.80606309905265,0.9294258373205742,0.24662345963592427,0.24662345963592427,0.24662345963592427,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.015,uncorrected,1670,25,0.1,1504,1.1194251867903724,7.141204838786926,6.80606309905265,0.9318181818181818,0.3351417397342751,0.3351417397342751,0.3351417397342751,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.02,uncorrected,1670,33,0.1,1504,1.126969829141144,7.189334751440336,6.80606309905265,0.9330143540669856,0.383271652387685,0.383271652387685,0.383271652387685,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.025,uncorrected,1670,41,0.1,1504,1.1768195870293632,7.507343794335286,6.80606309905265,0.937799043062201,0.7012806952826349,0.7012806952826349,0.7012806952826349,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.03,uncorrected,1670,50,0.1,1504,1.2082342243350017,7.707748754472895,6.80606309905265,0.9401913875598086,0.9016856554202461,0.9016856554202461,0.9016856554202461,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.035,uncorrected,1670,58,0.1,1504,1.2173508739626873,7.765907051430122,6.80606309905265,0.9413875598086124,0.9598439523774722,0.9598439523774722,0.9598439523774722,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.04,uncorrected,1670,66,0.1,1504,1.2834505772746074,8.187580180374878,6.80606309905265,0.9485645933014354,1.3815170813222288,1.3815170813222288,1.3815170813222288,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.045,uncorrected,1670,75,0.1,1504,1.3105429744875896,8.360412059052194,6.80606309905265,0.9497607655502392,1.5543489599995448,1.5543489599995448,1.5543489599995448,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.05,uncorrected,1670,83,0.1,1504,1.3602314385546699,8.677392152241909,6.80606309905265,0.9545454545454546,1.8713290531892572,1.8713290531892572,1.8713290531892572,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.055,uncorrected,1670,91,0.1,1504,1.4106368813904697,8.998946103794742,6.80606309905265,0.9545454545454546,2.19288300474209,2.19288300474209,2.19288300474209,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.06,uncorrected,1670,100,0.1,1504,1.4377909282385788,9.172171267059426,6.80606309905265,0.9557416267942583,2.366108168006776,2.366108168006776,2.366108168006776,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.065,uncorrected,1670,108,0.1,1504,1.4833648184477768,9.46290305434162,6.80606309905265,0.9581339712918661,2.6568399552889694,2.6568399552889694,2.6568399552889694,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.07,uncorrected,1670,116,0.1,1504,1.538722762740995,9.816050745064482,6.80606309905265,0.9605263157894737,3.009987646011829,3.009987646011829,3.009987646011829,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.075,uncorrected,1670,125,0.1,1504,1.5823082365756105,10.094097728749922,6.80606309905265,0.9605263157894737,3.2880346296972722,3.2880346296972722,3.2880346296972722,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.08,uncorrected,1670,133,0.1,1504,1.640245955303954,10.46370270299337,6.80606309905265,0.9665071770334929,3.6576396039407215,3.6576396039407215,3.6576396039407215,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.085,uncorrected,1670,141,0.1,1504,1.7183905594618656,10.962214467712199,6.80606309905265,0.9712918660287081,4.156151368659543,4.156151368659543,4.156151368659543,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.09,uncorrected,1670,150,0.1,1504,1.7615370110778057,11.237460775095789,6.80606309905265,0.9736842105263158,4.431397676043138,4.431397676043138,4.431397676043138,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.095,uncorrected,1670,158,0.1,1504,1.7918636553557254,11.430925047132225,6.80606309905265,0.9748803827751196,4.624861948079571,4.624861948079571,4.624861948079571,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.096,uncorrected,1670,160,0.1,1504,1.8269332106532907,11.654646007621901,6.80606309905265,0.9760765550239234,4.84858290856925,4.84858290856925,4.84858290856925,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.097,uncorrected,1670,161,0.1,1504,1.8269332106532907,11.654646007621901,6.80606309905265,0.9760765550239234,4.84858290856925,4.84858290856925,4.84858290856925,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.098,uncorrected,1670,163,0.1,1504,1.8380225634730327,11.725388868288109,6.80606309905265,0.9760765550239234,4.919325769235458,4.919325769235458,4.919325769235458,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.099,uncorrected,1670,165,0.1,1504,1.843291543217748,11.759001533156159,6.80606309905265,0.9760765550239234,4.952938434103502,4.952938434103502,4.952938434103502,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.1,uncorrected,1670,167,0.1,1504,1.8617189562476146,11.876556446738645,6.80606309905265,0.9784688995215312,5.0704933476859955,5.0704933476859955,5.0704933476859955,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.105,uncorrected,1670,175,0.1,1504,1.935036322950595,12.344273575176354,6.80606309905265,0.9784688995215312,5.5382104761237025,5.5382104761237025,5.5382104761237025,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.11,uncorrected,1670,183,0.1,1504,1.996142601278577,12.734091899460465,6.80606309905265,0.9820574162679426,5.928028800407812,5.928028800407812,5.928028800407812,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.0,uncorrected,1670,0,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.005,uncorrected,1670,8,0.1,1504,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.01,uncorrected,1670,16,0.1,1504,1.1084248999297104,7.071030161028748,6.80606309905265,0.9294258373205742,0.2649670619760966,0.2649670619760966,0.2649670619760966,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.015,uncorrected,1670,25,0.1,1504,1.1242552266821773,7.172017352793142,6.80606309905265,0.9330143540669856,0.3659542537404926,0.3659542537404926,0.3659542537404926,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.02,uncorrected,1670,33,0.1,1504,1.1302852200989555,7.210484790076036,6.80606309905265,0.9330143540669856,0.40442169102338626,0.40442169102338626,0.40442169102338626,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.025,uncorrected,1670,41,0.1,1504,1.1803902013026173,7.530121991776702,6.80606309905265,0.9389952153110048,0.72405889272405,0.72405889272405,0.72405889272405,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.03,uncorrected,1670,50,0.1,1504,1.2128873688898976,7.737432791247407,6.80606309905265,0.9413875598086124,0.931369692194755,0.931369692194755,0.931369692194755,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.035,uncorrected,1670,58,0.1,1504,1.2811181395640414,8.17270074433805,6.80606309905265,0.9485645933014354,1.3666376452853992,1.3666376452853992,1.3666376452853992,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.04,uncorrected,1670,66,0.1,1504,1.3031739016831436,8.313402165948604,6.80606309905265,0.9485645933014354,1.5073390668959534,1.5073390668959534,1.5073390668959534,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.045,uncorrected,1670,75,0.1,1504,1.3372882193482387,8.531029331440916,6.80606309905265,0.9521531100478469,1.7249662323882662,1.7249662323882662,1.7249662323882662,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.05,uncorrected,1670,83,0.1,1504,1.3819243533335621,8.815778843746134,6.80606309905265,0.9545454545454546,2.0097157446934815,2.0097157446934815,2.0097157446934815,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.055,uncorrected,1670,91,0.1,1504,1.4264164788447316,9.0996096756209,6.80606309905265,0.9545454545454546,2.2935465765682492,2.2935465765682492,2.2935465765682492,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.06,uncorrected,1670,100,0.1,1504,1.5004012435069125,9.571584369094559,6.80606309905265,0.9593301435406698,2.765521270041908,2.765521270041908,2.765521270041908,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.065,uncorrected,1670,108,0.1,1504,1.5519035325751216,9.900135486438115,6.80606309905265,0.9605263157894737,3.0940723873854656,3.0940723873854656,3.0940723873854656,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.07,uncorrected,1670,116,0.1,1504,1.6379855496607716,10.449282784711034,6.80606309905265,0.9665071770334929,3.6432196856583774,3.6432196856583774,3.6432196856583774,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.075,uncorrected,1670,125,0.1,1504,1.7461296057856548,11.13917154726366,6.80606309905265,0.9736842105263158,4.33310844821101,4.33310844821101,4.33310844821101,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.08,uncorrected,1670,133,0.1,1504,1.7918636553557254,11.430925047132225,6.80606309905265,0.9748803827751196,4.624861948079571,4.624861948079571,4.624861948079571,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.085,uncorrected,1670,141,0.1,1504,1.8617189562476146,11.876556446738645,6.80606309905265,0.9784688995215312,5.0704933476859955,5.0704933476859955,5.0704933476859955,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.09,uncorrected,1670,150,0.1,1504,1.9479736311160023,12.426805189402927,6.80606309905265,0.9784688995215312,5.62074209035027,5.62074209035027,5.62074209035027,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.095,uncorrected,1670,158,0.1,1504,1.996142601278577,12.734091899460465,6.80606309905265,0.9820574162679426,5.928028800407812,5.928028800407812,5.928028800407812,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.096,uncorrected,1670,160,0.1,1504,2.0352933161528446,12.98384800446978,6.80606309905265,0.9820574162679426,6.177784905417126,6.177784905417126,6.177784905417126,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.097,uncorrected,1670,161,0.1,1504,2.0352933161528446,12.98384800446978,6.80606309905265,0.9820574162679426,6.177784905417126,6.177784905417126,6.177784905417126,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.098,uncorrected,1670,163,0.1,1504,2.070305130747725,13.207200616819472,6.80606309905265,0.9844497607655502,6.401137517766814,6.401137517766814,6.401137517766814,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.099,uncorrected,1670,165,0.1,1504,2.0704365665979245,13.20803909208383,6.80606309905265,0.9844497607655502,6.401975993031186,6.401975993031186,6.401975993031186,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.1,uncorrected,1670,167,0.1,1504,2.0846104118002904,13.298459008606859,6.80606309905265,0.9844497607655502,6.4923959095542045,6.4923959095542045,6.4923959095542045,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.105,uncorrected,1670,175,0.1,1504,2.1909416185126216,13.976782970626434,6.80606309905265,0.9892344497607656,7.170719871573783,7.170719871573783,7.170719871573783,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.11,uncorrected,1670,183,0.1,1504,2.2713951317392285,14.490024073945337,6.80606309905265,0.9940191387559809,7.683960974892684,7.683960974892684,7.683960974892684,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.0,uncorrected,1670,0,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.005,uncorrected,1670,8,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.01,uncorrected,1670,16,0.1,1504,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.015,uncorrected,1670,25,0.1,1504,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.02,uncorrected,1670,33,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.025,uncorrected,1670,41,0.1,1504,1.0580851733910779,6.749895436722947,6.80606309905265,0.9198564593301436,-0.05616766232970235,0.05616766232970235,0.05616766232970235,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.03,uncorrected,1670,50,0.1,1504,1.0484344697154033,6.688330222182771,6.80606309905265,0.9174641148325359,-0.11773287686987817,0.11773287686987817,0.11773287686987817,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.035,uncorrected,1670,58,0.1,1504,1.0422110520426842,6.648628863911892,6.80606309905265,0.916267942583732,-0.15743423514076094,0.15743423514076094,0.15743423514076094,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.04,uncorrected,1670,66,0.1,1504,1.0422110520426842,6.648628863911892,6.80606309905265,0.916267942583732,-0.15743423514076094,0.15743423514076094,0.15743423514076094,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.045,uncorrected,1670,75,0.1,1504,1.0329669638615466,6.589657591844494,6.80606309905265,0.916267942583732,-0.21640550720815827,0.21640550720815827,0.21640550720815827,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.05,uncorrected,1670,83,0.1,1504,1.0422110520426842,6.648628863911892,6.80606309905265,0.916267942583732,-0.15743423514076094,0.15743423514076094,0.15743423514076094,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.055,uncorrected,1670,91,0.1,1504,1.0329669638615466,6.589657591844494,6.80606309905265,0.916267942583732,-0.21640550720815827,0.21640550720815827,0.21640550720815827,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.06,uncorrected,1670,100,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.065,uncorrected,1670,108,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.07,uncorrected,1670,116,0.1,1504,1.0327917876614585,6.588540081587915,6.80606309905265,0.916267942583732,-0.21752301746473612,0.21752301746473612,0.21752301746473612,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.075,uncorrected,1670,125,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.08,uncorrected,1670,133,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.085,uncorrected,1670,141,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.09,uncorrected,1670,150,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.095,uncorrected,1670,158,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.096,uncorrected,1670,160,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.097,uncorrected,1670,161,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.098,uncorrected,1670,163,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.099,uncorrected,1670,165,0.1,1504,1.024617753862385,6.536395060726166,6.80606309905265,0.9126794258373205,-0.2696680383264847,0.2696680383264847,0.2696680383264847,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.1,uncorrected,1670,167,0.1,1504,1.024617753862385,6.536395060726166,6.80606309905265,0.9126794258373205,-0.2696680383264847,0.2696680383264847,0.2696680383264847,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.105,uncorrected,1670,175,0.1,1504,1.0237982123484652,6.531166918735211,6.80606309905265,0.9126794258373205,-0.27489618031743945,0.27489618031743945,0.27489618031743945,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.11,uncorrected,1670,183,0.1,1504,1.0237982123484652,6.531166918735211,6.80606309905265,0.9126794258373205,-0.27489618031743945,0.27489618031743945,0.27489618031743945,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.0,uncorrected,1670,0,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.005,uncorrected,1670,8,0.1,1504,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.01,uncorrected,1670,16,0.1,1504,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.015,uncorrected,1670,25,0.1,1504,1.102593092199028,7.033827019562335,6.80606309905265,0.9282296650717703,0.22776392050968583,0.22776392050968583,0.22776392050968583,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.02,uncorrected,1670,33,0.1,1504,1.1071456408656108,7.0628693199770956,6.80606309905265,0.9294258373205742,0.25680622092444644,0.25680622092444644,0.25680622092444644,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.025,uncorrected,1670,41,0.1,1504,1.1055494341029182,7.052686558688575,6.80606309905265,0.9294258373205742,0.24662345963592427,0.24662345963592427,0.24662345963592427,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.03,uncorrected,1670,50,0.1,1504,1.0996960680443648,7.015345889107624,6.80606309905265,0.9282296650717703,0.20928279005497435,0.20928279005497435,0.20928279005497435,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.035,uncorrected,1670,58,0.1,1504,1.0996960680443648,7.015345889107624,6.80606309905265,0.9282296650717703,0.20928279005497435,0.20928279005497435,0.20928279005497435,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.04,uncorrected,1670,66,0.1,1504,1.1055494341029182,7.052686558688575,6.80606309905265,0.9294258373205742,0.24662345963592427,0.24662345963592427,0.24662345963592427,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.045,uncorrected,1670,75,0.1,1504,1.1055494341029182,7.052686558688575,6.80606309905265,0.9294258373205742,0.24662345963592427,0.24662345963592427,0.24662345963592427,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.05,uncorrected,1670,83,0.1,1504,1.1084248999297104,7.071030161028748,6.80606309905265,0.9294258373205742,0.2649670619760966,0.2649670619760966,0.2649670619760966,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.055,uncorrected,1670,91,0.1,1504,1.1161849441899314,7.120534197809606,6.80606309905265,0.930622009569378,0.3144710987569555,0.3144710987569555,0.3144710987569555,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.06,uncorrected,1670,100,0.1,1504,1.1161849441899314,7.120534197809606,6.80606309905265,0.930622009569378,0.3144710987569555,0.3144710987569555,0.3144710987569555,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.065,uncorrected,1670,108,0.1,1504,1.1171068945426563,7.126415641605665,6.80606309905265,0.930622009569378,0.3203525425530151,0.3203525425530151,0.3203525425530151,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.07,uncorrected,1670,116,0.1,1504,1.1352989616765037,7.242469201394021,6.80606309905265,0.9342105263157895,0.43640610234137,0.43640610234137,0.43640610234137,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.075,uncorrected,1670,125,0.1,1504,1.1416573504149399,7.283031587305669,6.80606309905265,0.9342105263157895,0.47696848825301774,0.47696848825301774,0.47696848825301774,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.08,uncorrected,1670,133,0.1,1504,1.1424634065238064,7.288173701180624,6.80606309905265,0.9342105263157895,0.4821106021279745,0.4821106021279745,0.4821106021279745,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.085,uncorrected,1670,141,0.1,1504,1.1523156724993797,7.351024752137867,6.80606309905265,0.9354066985645934,0.5449616530852146,0.5449616530852146,0.5449616530852146,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.09,uncorrected,1670,150,0.1,1504,1.1532447133454258,7.356951428671059,6.80606309905265,0.9354066985645934,0.5508883296184072,0.5508883296184072,0.5508883296184072,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.095,uncorrected,1670,158,0.1,1504,1.1768195870293632,7.507343794335286,6.80606309905265,0.937799043062201,0.7012806952826349,0.7012806952826349,0.7012806952826349,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.096,uncorrected,1670,160,0.1,1504,1.1768195870293632,7.507343794335286,6.80606309905265,0.937799043062201,0.7012806952826349,0.7012806952826349,0.7012806952826349,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.097,uncorrected,1670,161,0.1,1504,1.1768195870293632,7.507343794335286,6.80606309905265,0.937799043062201,0.7012806952826349,0.7012806952826349,0.7012806952826349,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.098,uncorrected,1670,163,0.1,1504,1.1841139438523307,7.553877048057554,6.80606309905265,0.9389952153110048,0.7478139490049033,0.7478139490049033,0.7478139490049033,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.099,uncorrected,1670,165,0.1,1504,1.1803902013026173,7.530121991776702,6.80606309905265,0.9389952153110048,0.72405889272405,0.72405889272405,0.72405889272405,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.1,uncorrected,1670,167,0.1,1504,1.1841139438523307,7.553877048057554,6.80606309905265,0.9389952153110048,0.7478139490049033,0.7478139490049033,0.7478139490049033,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.105,uncorrected,1670,175,0.1,1504,1.1841139438523307,7.553877048057554,6.80606309905265,0.9389952153110048,0.7478139490049033,0.7478139490049033,0.7478139490049033,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.11,uncorrected,1670,183,0.1,1504,1.1961754194105252,7.630821419718561,6.80606309905265,0.9401913875598086,0.8247583206659087,0.8247583206659087,0.8247583206659087,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.0,uncorrected,1670,0,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.005,uncorrected,1670,8,0.1,1504,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.01,uncorrected,1670,16,0.1,1504,1.1071456408656108,7.0628693199770956,6.80606309905265,0.9294258373205742,0.25680622092444644,0.25680622092444644,0.25680622092444644,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.015,uncorrected,1670,25,0.1,1504,1.1242552266821773,7.172017352793142,6.80606309905265,0.9330143540669856,0.3659542537404926,0.3659542537404926,0.3659542537404926,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.02,uncorrected,1670,33,0.1,1504,1.1352989616765037,7.242469201394021,6.80606309905265,0.9342105263157895,0.43640610234137,0.43640610234137,0.43640610234137,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.025,uncorrected,1670,41,0.1,1504,1.1417716108386131,7.283760494516304,6.80606309905265,0.9342105263157895,0.4776973954636514,0.4776973954636514,0.4776973954636514,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.03,uncorrected,1670,50,0.1,1504,1.1416573504149399,7.283031587305669,6.80606309905265,0.9342105263157895,0.47696848825301774,0.47696848825301774,0.47696848825301774,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.035,uncorrected,1670,58,0.1,1504,1.1424634065238064,7.288173701180624,6.80606309905265,0.9342105263157895,0.4821106021279745,0.4821106021279745,0.4821106021279745,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.04,uncorrected,1670,66,0.1,1504,1.1721462488404009,7.4775309353053805,6.80606309905265,0.9366028708133971,0.6714678362527309,0.6714678362527309,0.6714678362527309,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.045,uncorrected,1670,75,0.1,1504,1.1841139438523307,7.553877048057554,6.80606309905265,0.9389952153110048,0.7478139490049033,0.7478139490049033,0.7478139490049033,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.05,uncorrected,1670,83,0.1,1504,1.2047671413577068,7.685631019383403,6.80606309905265,0.9401913875598086,0.8795679203307543,0.8795679203307543,0.8795679203307543,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.055,uncorrected,1670,91,0.1,1504,1.2154516080265338,7.753790969664721,6.80606309905265,0.9413875598086124,0.947727870612071,0.947727870612071,0.947727870612071,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.06,uncorrected,1670,100,0.1,1504,1.2372199034846294,7.892658540889563,6.80606309905265,0.94377990430622,1.0865954418369141,1.0865954418369141,1.0865954418369141,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.065,uncorrected,1670,108,0.1,1504,1.291355285660075,8.23800708021385,6.80606309905265,0.9485645933014354,1.4319439811612005,1.4319439811612005,1.4319439811612005,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.07,uncorrected,1670,116,0.1,1504,1.303679857269572,8.316629833616483,6.80606309905265,0.9485645933014354,1.510566734563834,1.510566734563834,1.510566734563834,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.075,uncorrected,1670,125,0.1,1504,1.3204452971159897,8.423582438907514,6.80606309905265,0.9497607655502392,1.6175193398548646,1.6175193398548646,1.6175193398548646,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.08,uncorrected,1670,133,0.1,1504,1.3372882193482387,8.531029331440916,6.80606309905265,0.9521531100478469,1.7249662323882662,1.7249662323882662,1.7249662323882662,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.085,uncorrected,1670,141,0.1,1504,1.347469405876337,8.595978681658336,6.80606309905265,0.9521531100478469,1.7899155826056863,1.7899155826056863,1.7899155826056863,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.09,uncorrected,1670,150,0.1,1504,1.3582449518267723,8.664719658536349,6.80606309905265,0.9545454545454546,1.8586565594836952,1.8586565594836952,1.8586565594836952,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.095,uncorrected,1670,158,0.1,1504,1.361568856850909,8.685924011379335,6.80606309905265,0.9545454545454546,1.8798609123266863,1.8798609123266863,1.8798609123266863,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.096,uncorrected,1670,160,0.1,1504,1.361568856850909,8.685924011379335,6.80606309905265,0.9545454545454546,1.8798609123266863,1.8798609123266863,1.8798609123266863,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.097,uncorrected,1670,161,0.1,1504,1.3618549889481533,8.687749348115979,6.80606309905265,0.9545454545454546,1.8816862490633308,1.8816862490633308,1.8816862490633308,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.098,uncorrected,1670,163,0.1,1504,1.3852163037521135,8.83677934698245,6.80606309905265,0.9545454545454546,2.030716247929799,2.030716247929799,2.030716247929799,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.099,uncorrected,1670,165,0.1,1504,1.3819243533335621,8.815778843746134,6.80606309905265,0.9545454545454546,2.0097157446934815,2.0097157446934815,2.0097157446934815,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.1,uncorrected,1670,167,0.1,1504,1.3852163037521135,8.83677934698245,6.80606309905265,0.9545454545454546,2.030716247929799,2.030716247929799,2.030716247929799,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.105,uncorrected,1670,175,0.1,1504,1.3861641444040285,8.842825954053405,6.80606309905265,0.9545454545454546,2.036762855000755,2.036762855000755,2.036762855000755,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.11,uncorrected,1670,183,0.1,1504,1.4172955767736086,9.041424250839489,6.80606309905265,0.9545454545454546,2.2353611517868406,2.2353611517868406,2.2353611517868406,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.0,uncorrected,1670,0,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.005,uncorrected,1670,8,0.1,1504,1.0996960680443648,7.015345889107624,6.80606309905265,0.9282296650717703,0.20928279005497435,0.20928279005497435,0.20928279005497435,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.01,uncorrected,1670,16,0.1,1504,1.1161849441899314,7.120534197809606,6.80606309905265,0.930622009569378,0.3144710987569555,0.3144710987569555,0.3144710987569555,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.015,uncorrected,1670,25,0.1,1504,1.1417716108386131,7.283760494516304,6.80606309905265,0.9342105263157895,0.4776973954636514,0.4776973954636514,0.4776973954636514,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.02,uncorrected,1670,33,0.1,1504,1.1532447133454258,7.356951428671059,6.80606309905265,0.9354066985645934,0.5508883296184072,0.5508883296184072,0.5508883296184072,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.025,uncorrected,1670,41,0.1,1504,1.192650638314336,7.608335608145979,6.80606309905265,0.9389952153110048,0.8022725090933269,0.8022725090933269,0.8022725090933269,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.03,uncorrected,1670,50,0.1,1504,1.210196165319145,7.7202646622930065,6.80606309905265,0.9401913875598086,0.9142015632403568,0.9142015632403568,0.9142015632403568,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.035,uncorrected,1670,58,0.1,1504,1.2273261117462944,7.829542582566054,6.80606309905265,0.9425837320574163,1.0234794835134047,1.0234794835134047,1.0234794835134047,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.04,uncorrected,1670,66,0.1,1504,1.2834505772746074,8.187580180374878,6.80606309905265,0.9485645933014354,1.3815170813222288,1.3815170813222288,1.3815170813222288,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.045,uncorrected,1670,75,0.1,1504,1.3031739016831436,8.313402165948604,6.80606309905265,0.9485645933014354,1.5073390668959534,1.5073390668959534,1.5073390668959534,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.05,uncorrected,1670,83,0.1,1504,1.320481812386777,8.423815382592823,6.80606309905265,0.9497607655502392,1.6177522835401705,1.6177522835401705,1.6177522835401705,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.055,uncorrected,1670,91,0.1,1504,1.3618549889481533,8.687749348115979,6.80606309905265,0.9545454545454546,1.8816862490633308,1.8816862490633308,1.8816862490633308,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.06,uncorrected,1670,100,0.1,1504,1.4106368813904697,8.998946103794742,6.80606309905265,0.9545454545454546,2.19288300474209,2.19288300474209,2.19288300474209,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.065,uncorrected,1670,108,0.1,1504,1.4367603510012668,9.165596854369161,6.80606309905265,0.9557416267942583,2.3595337553165114,2.3595337553165114,2.3595337553165114,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.07,uncorrected,1670,116,0.1,1504,1.457351502043447,9.296955009602586,6.80606309905265,0.9569377990430622,2.490891910549931,2.490891910549931,2.490891910549931,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.075,uncorrected,1670,125,0.1,1504,1.4858037962212651,9.478462146707292,6.80606309905265,0.9581339712918661,2.6723990476546393,2.6723990476546393,2.6723990476546393,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.08,uncorrected,1670,133,0.1,1504,1.5243198497019703,9.724169524684035,6.80606309905265,0.9593301435406698,2.918106425631382,2.918106425631382,2.918106425631382,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.085,uncorrected,1670,141,0.1,1504,1.565945647450536,9.989715049126561,6.80606309905265,0.9605263157894737,3.1836519500739087,3.1836519500739087,3.1836519500739087,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.09,uncorrected,1670,150,0.1,1504,1.6094418614497226,10.267192613098926,6.80606309905265,0.9617224880382775,3.4611295140462746,3.4611295140462746,3.4611295140462746,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.095,uncorrected,1670,158,0.1,1504,1.640245955303954,10.46370270299337,6.80606309905265,0.9665071770334929,3.6576396039407215,3.6576396039407215,3.6576396039407215,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.096,uncorrected,1670,160,0.1,1504,1.6672272307597096,10.63582569711122,6.80606309905265,0.9688995215311005,3.829762598058565,3.829762598058565,3.829762598058565,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.097,uncorrected,1670,161,0.1,1504,1.6737764828532462,10.67760566712859,6.80606309905265,0.9688995215311005,3.8715425680759434,3.8715425680759434,3.8715425680759434,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.098,uncorrected,1670,163,0.1,1504,1.6857372985587031,10.75390789437841,6.80606309905265,0.9688995215311005,3.947844795325759,3.947844795325759,3.947844795325759,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.099,uncorrected,1670,165,0.1,1504,1.6857372985587031,10.75390789437841,6.80606309905265,0.9688995215311005,3.947844795325759,3.947844795325759,3.947844795325759,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.1,uncorrected,1670,167,0.1,1504,1.713873762717677,10.933400241316324,6.80606309905265,0.9712918660287081,4.127337142263677,4.127337142263677,4.127337142263677,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.105,uncorrected,1670,175,0.1,1504,1.7461296057856548,11.13917154726366,6.80606309905265,0.9736842105263158,4.33310844821101,4.33310844821101,4.33310844821101,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.11,uncorrected,1670,183,0.1,1504,1.758328651693616,11.216993528307611,6.80606309905265,0.9736842105263158,4.410930429254958,4.410930429254958,4.410930429254958,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.0,uncorrected,1670,0,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.005,uncorrected,1670,8,0.1,1504,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.01,uncorrected,1670,16,0.1,1504,1.102593092199028,7.033827019562335,6.80606309905265,0.9282296650717703,0.22776392050968583,0.22776392050968583,0.22776392050968583,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.015,uncorrected,1670,25,0.1,1504,1.113361438712222,7.1025220687118376,6.80606309905265,0.930622009569378,0.29645896965918855,0.29645896965918855,0.29645896965918855,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.02,uncorrected,1670,33,0.1,1504,1.1194251867903724,7.141204838786926,6.80606309905265,0.9318181818181818,0.3351417397342751,0.3351417397342751,0.3351417397342751,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.025,uncorrected,1670,41,0.1,1504,1.1352989616765037,7.242469201394021,6.80606309905265,0.9342105263157895,0.43640610234137,0.43640610234137,0.43640610234137,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.03,uncorrected,1670,50,0.1,1504,1.1703793699640714,7.466259396903271,6.80606309905265,0.9366028708133971,0.6601962978506235,0.6601962978506235,0.6601962978506235,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.035,uncorrected,1670,58,0.1,1504,1.1803902013026173,7.530121991776702,6.80606309905265,0.9389952153110048,0.72405889272405,0.72405889272405,0.72405889272405,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.04,uncorrected,1670,66,0.1,1504,1.192650638314336,7.608335608145979,6.80606309905265,0.9389952153110048,0.8022725090933269,0.8022725090933269,0.8022725090933269,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.045,uncorrected,1670,75,0.1,1504,1.2047671413577068,7.685631019383403,6.80606309905265,0.9401913875598086,0.8795679203307543,0.8795679203307543,0.8795679203307543,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.05,uncorrected,1670,83,0.1,1504,1.2372199034846294,7.892658540889563,6.80606309905265,0.94377990430622,1.0865954418369141,1.0865954418369141,1.0865954418369141,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.055,uncorrected,1670,91,0.1,1504,1.2501699420584693,7.97527136684459,6.80606309905265,0.9461722488038278,1.1692082677919373,1.1692082677919373,1.1692082677919373,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.06,uncorrected,1670,100,0.1,1504,1.2554556978191111,8.008991051786436,6.80606309905265,0.9461722488038278,1.2029279527337864,1.2029279527337864,1.2029279527337864,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.065,uncorrected,1670,108,0.1,1504,1.2811181395640414,8.17270074433805,6.80606309905265,0.9485645933014354,1.3666376452853992,1.3666376452853992,1.3666376452853992,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.07,uncorrected,1670,116,0.1,1504,1.291355285660075,8.23800708021385,6.80606309905265,0.9485645933014354,1.4319439811612005,1.4319439811612005,1.4319439811612005,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.075,uncorrected,1670,125,0.1,1504,1.303679857269572,8.316629833616483,6.80606309905265,0.9485645933014354,1.510566734563834,1.510566734563834,1.510566734563834,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.08,uncorrected,1670,133,0.1,1504,1.3198630520816208,8.419868094165356,6.80606309905265,0.9497607655502392,1.613804995112705,1.613804995112705,1.613804995112705,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.085,uncorrected,1670,141,0.1,1504,1.320481812386777,8.423815382592823,6.80606309905265,0.9497607655502392,1.6177522835401705,1.6177522835401705,1.6177522835401705,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.09,uncorrected,1670,150,0.1,1504,1.3602314385546699,8.677392152241909,6.80606309905265,0.9545454545454546,1.8713290531892572,1.8713290531892572,1.8713290531892572,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.095,uncorrected,1670,158,0.1,1504,1.3618549889481533,8.687749348115979,6.80606309905265,0.9545454545454546,1.8816862490633308,1.8816862490633308,1.8816862490633308,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.096,uncorrected,1670,160,0.1,1504,1.362643012446101,8.692776425658124,6.80606309905265,0.9545454545454546,1.8867133266054734,1.8867133266054734,1.8867133266054734,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.097,uncorrected,1670,161,0.1,1504,1.3702802020567566,8.741496729655143,6.80606309905265,0.9545454545454546,1.935433630602491,1.935433630602491,1.935433630602491,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.098,uncorrected,1670,163,0.1,1504,1.3819243533335621,8.815778843746134,6.80606309905265,0.9545454545454546,2.0097157446934815,2.0097157446934815,2.0097157446934815,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.099,uncorrected,1670,165,0.1,1504,1.396734369120385,8.91025711495835,6.80606309905265,0.9545454545454546,2.1041940159057018,2.1041940159057018,2.1041940159057018,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.1,uncorrected,1670,167,0.1,1504,1.396734369120385,8.91025711495835,6.80606309905265,0.9545454545454546,2.1041940159057018,2.1041940159057018,2.1041940159057018,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.105,uncorrected,1670,175,0.1,1504,1.4194751268780696,9.055328363357258,6.80606309905265,0.9545454545454546,2.249265264304608,2.249265264304608,2.249265264304608,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.11,uncorrected,1670,183,0.1,1504,1.4301300680792797,9.123299960352707,6.80606309905265,0.9545454545454546,2.3172368613000582,2.3172368613000582,2.3172368613000582,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.0,uncorrected,1670,0,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.005,uncorrected,1670,8,0.1,1504,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.01,uncorrected,1670,16,0.1,1504,1.1055494341029182,7.052686558688575,6.80606309905265,0.9294258373205742,0.24662345963592427,0.24662345963592427,0.24662345963592427,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.015,uncorrected,1670,25,0.1,1504,1.11708703445977,7.126288947189924,6.80606309905265,0.930622009569378,0.3202258481372738,0.3202258481372738,0.3202258481372738,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.02,uncorrected,1670,33,0.1,1504,1.1352989616765037,7.242469201394021,6.80606309905265,0.9342105263157895,0.43640610234137,0.43640610234137,0.43640610234137,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.025,uncorrected,1670,41,0.1,1504,1.1532447133454258,7.356951428671059,6.80606309905265,0.9354066985645934,0.5508883296184072,0.5508883296184072,0.5508883296184072,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.03,uncorrected,1670,50,0.1,1504,1.2082342243350017,7.707748754472895,6.80606309905265,0.9401913875598086,0.9016856554202461,0.9016856554202461,0.9016856554202461,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.035,uncorrected,1670,58,0.1,1504,1.2173508739626873,7.765907051430122,6.80606309905265,0.9413875598086124,0.9598439523774722,0.9598439523774722,0.9598439523774722,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.04,uncorrected,1670,66,0.1,1504,1.2501699420584693,7.97527136684459,6.80606309905265,0.9461722488038278,1.1692082677919373,1.1692082677919373,1.1692082677919373,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.045,uncorrected,1670,75,0.1,1504,1.2935531473315227,8.252028008622768,6.80606309905265,0.9485645933014354,1.4459649095701177,1.4459649095701177,1.4459649095701177,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.05,uncorrected,1670,83,0.1,1504,1.320481812386777,8.423815382592823,6.80606309905265,0.9497607655502392,1.6177522835401705,1.6177522835401705,1.6177522835401705,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.055,uncorrected,1670,91,0.1,1504,1.3582449518267723,8.664719658536349,6.80606309905265,0.9545454545454546,1.8586565594836952,1.8586565594836952,1.8586565594836952,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.06,uncorrected,1670,100,0.1,1504,1.377635736841849,8.788420258997713,6.80606309905265,0.9545454545454546,1.9823571599450598,1.9823571599450598,1.9823571599450598,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.065,uncorrected,1670,108,0.1,1504,1.4106368813904697,8.998946103794742,6.80606309905265,0.9545454545454546,2.19288300474209,2.19288300474209,2.19288300474209,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.07,uncorrected,1670,116,0.1,1504,1.425803797197802,9.09570116508056,6.80606309905265,0.9545454545454546,2.289638066027912,2.289638066027912,2.289638066027912,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.075,uncorrected,1670,125,0.1,1504,1.4492384658560664,9.24519911384264,6.80606309905265,0.9569377990430622,2.4391360147899896,2.4391360147899896,2.4391360147899896,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.08,uncorrected,1670,133,0.1,1504,1.4833648184477768,9.46290305434162,6.80606309905265,0.9581339712918661,2.6568399552889694,2.6568399552889694,2.6568399552889694,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.085,uncorrected,1670,141,0.1,1504,1.5004012435069125,9.571584369094559,6.80606309905265,0.9593301435406698,2.765521270041908,2.765521270041908,2.765521270041908,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.09,uncorrected,1670,150,0.1,1504,1.565945647450536,9.989715049126561,6.80606309905265,0.9605263157894737,3.1836519500739087,3.1836519500739087,3.1836519500739087,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.095,uncorrected,1670,158,0.1,1504,1.5832373825414425,10.100025075879001,6.80606309905265,0.9605263157894737,3.2939619768263513,3.2939619768263513,3.2939619768263513,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.096,uncorrected,1670,160,0.1,1504,1.6082592119463803,10.259648078229139,6.80606309905265,0.9617224880382775,3.4535849791764894,3.4535849791764894,3.4535849791764894,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.097,uncorrected,1670,161,0.1,1504,1.6094418614497226,10.267192613098926,6.80606309905265,0.9617224880382775,3.4611295140462746,3.4611295140462746,3.4611295140462746,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.098,uncorrected,1670,163,0.1,1504,1.6271609774387348,10.380229052097198,6.80606309905265,0.965311004784689,3.574165953044548,3.574165953044548,3.574165953044548,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.099,uncorrected,1670,165,0.1,1504,1.640245955303954,10.46370270299337,6.80606309905265,0.9665071770334929,3.6576396039407215,3.6576396039407215,3.6576396039407215,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.1,uncorrected,1670,167,0.1,1504,1.640245955303954,10.46370270299337,6.80606309905265,0.9665071770334929,3.6576396039407215,3.6576396039407215,3.6576396039407215,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.105,uncorrected,1670,175,0.1,1504,1.709209514611908,10.903645371106801,6.80606309905265,0.9712918660287081,4.097582272054152,4.097582272054152,4.097582272054152,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.11,uncorrected,1670,183,0.1,1504,1.7258475105721358,11.00978496726826,6.80606309905265,0.972488038277512,4.2037218682156094,4.2037218682156094,4.2037218682156094,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.0,uncorrected,1670,0,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.005,uncorrected,1670,8,0.1,1504,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.01,uncorrected,1670,16,0.1,1504,1.1129622029785942,7.099975204315323,6.80606309905265,0.930622009569378,0.29391210526267314,0.29391210526267314,0.29391210526267314,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.015,uncorrected,1670,25,0.1,1504,1.1302852200989555,7.210484790076036,6.80606309905265,0.9330143540669856,0.40442169102338626,0.40442169102338626,0.40442169102338626,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.02,uncorrected,1670,33,0.1,1504,1.1523156724993797,7.351024752137867,6.80606309905265,0.9354066985645934,0.5449616530852146,0.5449616530852146,0.5449616530852146,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.025,uncorrected,1670,41,0.1,1504,1.2012945934277393,7.663478421449189,6.80606309905265,0.9401913875598086,0.8574153223965367,0.8574153223965367,0.8574153223965367,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.03,uncorrected,1670,50,0.1,1504,1.2372199034846294,7.892658540889563,6.80606309905265,0.94377990430622,1.0865954418369141,1.0865954418369141,1.0865954418369141,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.035,uncorrected,1670,58,0.1,1504,1.2811981792522922,8.173211345507095,6.80606309905265,0.9485645933014354,1.3671482464544418,1.3671482464544418,1.3671482464544418,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.04,uncorrected,1670,66,0.1,1504,1.2935531473315227,8.252028008622768,6.80606309905265,0.9485645933014354,1.4459649095701177,1.4459649095701177,1.4459649095701177,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.045,uncorrected,1670,75,0.1,1504,1.3204452971159897,8.423582438907514,6.80606309905265,0.9497607655502392,1.6175193398548646,1.6175193398548646,1.6175193398548646,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.05,uncorrected,1670,83,0.1,1504,1.3934859817744758,8.889534515800676,6.80606309905265,0.9545454545454546,2.0834714167480284,2.0834714167480284,2.0834714167480284,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.055,uncorrected,1670,91,0.1,1504,1.418301309207156,9.047840169835887,6.80606309905265,0.9545454545454546,2.241777070783237,2.241777070783237,2.241777070783237,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.06,uncorrected,1670,100,0.1,1504,1.4367603510012668,9.165596854369161,6.80606309905265,0.9557416267942583,2.3595337553165114,2.3595337553165114,2.3595337553165114,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.065,uncorrected,1670,108,0.1,1504,1.4858037962212651,9.478462146707292,6.80606309905265,0.9581339712918661,2.6723990476546393,2.6723990476546393,2.6723990476546393,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.07,uncorrected,1670,116,0.1,1504,1.538722762740995,9.816050745064482,6.80606309905265,0.9605263157894737,3.009987646011829,3.009987646011829,3.009987646011829,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.075,uncorrected,1670,125,0.1,1504,1.6094418614497226,10.267192613098926,6.80606309905265,0.9617224880382775,3.4611295140462746,3.4611295140462746,3.4611295140462746,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.08,uncorrected,1670,133,0.1,1504,1.652849107591402,10.54410261998751,6.80606309905265,0.9677033492822966,3.73803952093486,3.73803952093486,3.73803952093486,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.085,uncorrected,1670,141,0.1,1504,1.7148958932668028,10.939920769628023,6.80606309905265,0.9712918660287081,4.133857670575368,4.133857670575368,4.133857670575368,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.09,uncorrected,1670,150,0.1,1504,1.7617495039641342,11.23881634154718,6.80606309905265,0.9736842105263158,4.432753242494529,4.432753242494529,4.432753242494529,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.095,uncorrected,1670,158,0.1,1504,1.815619872936316,11.582474268946868,6.80606309905265,0.9760765550239234,4.776411169894211,4.776411169894211,4.776411169894211,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.096,uncorrected,1670,160,0.1,1504,1.8318308442225497,11.685889725340708,6.80606309905265,0.9760765550239234,4.879826626288052,4.879826626288052,4.879826626288052,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.097,uncorrected,1670,161,0.1,1504,1.843291543217748,11.759001533156159,6.80606309905265,0.9760765550239234,4.952938434103502,4.952938434103502,4.952938434103502,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.098,uncorrected,1670,163,0.1,1504,1.8514895295281486,11.811299355466186,6.80606309905265,0.9772727272727273,5.005236256413538,5.005236256413538,5.005236256413538,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.099,uncorrected,1670,165,0.1,1504,1.8520653595317862,11.814972776483346,6.80606309905265,0.9772727272727273,5.0089096774307,5.0089096774307,5.0089096774307,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.1,uncorrected,1670,167,0.1,1504,1.8617189562476146,11.876556446738645,6.80606309905265,0.9784688995215312,5.0704933476859955,5.0704933476859955,5.0704933476859955,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.105,uncorrected,1670,175,0.1,1504,1.9211194978461177,12.25549327976278,6.80606309905265,0.9784688995215312,5.44943018071013,5.44943018071013,5.44943018071013,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.11,uncorrected,1670,183,0.1,1504,1.996142601278577,12.734091899460465,6.80606309905265,0.9820574162679426,5.928028800407812,5.928028800407812,5.928028800407812,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.0,uncorrected,1670,0,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.005,uncorrected,1670,8,0.1,1504,1.0996960680443648,7.015345889107624,6.80606309905265,0.9282296650717703,0.20928279005497435,0.20928279005497435,0.20928279005497435,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.01,uncorrected,1670,16,0.1,1504,1.1161849441899314,7.120534197809606,6.80606309905265,0.930622009569378,0.3144710987569555,0.3144710987569555,0.3144710987569555,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.015,uncorrected,1670,25,0.1,1504,1.1416573504149399,7.283031587305669,6.80606309905265,0.9342105263157895,0.47696848825301774,0.47696848825301774,0.47696848825301774,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.02,uncorrected,1670,33,0.1,1504,1.1803902013026173,7.530121991776702,6.80606309905265,0.9389952153110048,0.72405889272405,0.72405889272405,0.72405889272405,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.025,uncorrected,1670,41,0.1,1504,1.2128873688898976,7.737432791247407,6.80606309905265,0.9413875598086124,0.931369692194755,0.931369692194755,0.931369692194755,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.03,uncorrected,1670,50,0.1,1504,1.2811981792522922,8.173211345507095,6.80606309905265,0.9485645933014354,1.3671482464544418,1.3671482464544418,1.3671482464544418,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.035,uncorrected,1670,58,0.1,1504,1.2935531473315227,8.252028008622768,6.80606309905265,0.9485645933014354,1.4459649095701177,1.4459649095701177,1.4459649095701177,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.04,uncorrected,1670,66,0.1,1504,1.3093643634905856,8.352893287227001,6.80606309905265,0.9485645933014354,1.5468301881743505,1.5468301881743505,1.5468301881743505,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.045,uncorrected,1670,75,0.1,1504,1.3602314385546699,8.677392152241909,6.80606309905265,0.9545454545454546,1.8713290531892572,1.8713290531892572,1.8713290531892572,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.05,uncorrected,1670,83,0.1,1504,1.4154215322241694,9.02946906512232,6.80606309905265,0.9545454545454546,2.22340596606967,2.22340596606967,2.22340596606967,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.055,uncorrected,1670,91,0.1,1504,1.4367603510012668,9.165596854369161,6.80606309905265,0.9557416267942583,2.3595337553165114,2.3595337553165114,2.3595337553165114,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.06,uncorrected,1670,100,0.1,1504,1.4858037962212651,9.478462146707292,6.80606309905265,0.9581339712918661,2.6723990476546393,2.6723990476546393,2.6723990476546393,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.065,uncorrected,1670,108,0.1,1504,1.565945647450536,9.989715049126561,6.80606309905265,0.9605263157894737,3.1836519500739087,3.1836519500739087,3.1836519500739087,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.07,uncorrected,1670,116,0.1,1504,1.6672272307597096,10.63582569711122,6.80606309905265,0.9688995215311005,3.829762598058565,3.829762598058565,3.829762598058565,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.075,uncorrected,1670,125,0.1,1504,1.7461296057856548,11.13917154726366,6.80606309905265,0.9736842105263158,4.33310844821101,4.33310844821101,4.33310844821101,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.08,uncorrected,1670,133,0.1,1504,1.7797686746131367,11.353766934179937,6.80606309905265,0.9748803827751196,4.547703835127282,4.547703835127282,4.547703835127282,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.085,uncorrected,1670,141,0.1,1504,1.8617189562476146,11.876556446738645,6.80606309905265,0.9784688995215312,5.0704933476859955,5.0704933476859955,5.0704933476859955,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.09,uncorrected,1670,150,0.1,1504,1.9479736311160023,12.426805189402927,6.80606309905265,0.9784688995215312,5.62074209035027,5.62074209035027,5.62074209035027,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.095,uncorrected,1670,158,0.1,1504,2.0010351535136057,12.765303201570772,6.80606309905265,0.9820574162679426,5.959240102518122,5.959240102518122,5.959240102518122,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.096,uncorrected,1670,160,0.1,1504,2.034067487831166,12.976028016813975,6.80606309905265,0.9820574162679426,6.169964917761324,6.169964917761324,6.169964917761324,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.097,uncorrected,1670,161,0.1,1504,2.0433923115023496,13.035514328813452,6.80606309905265,0.9820574162679426,6.229451229760807,6.229451229760807,6.229451229760807,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.098,uncorrected,1670,163,0.1,1504,2.077485156715273,13.253004514022354,6.80606309905265,0.9844497607655502,6.4469414149697055,6.4469414149697055,6.4469414149697055,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.099,uncorrected,1670,165,0.1,1504,2.0846104118002904,13.298459008606859,6.80606309905265,0.9844497607655502,6.4923959095542045,6.4923959095542045,6.4923959095542045,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.1,uncorrected,1670,167,0.1,1504,2.1156932635031636,13.496747392326622,6.80606309905265,0.9844497607655502,6.690684293273965,6.690684293273965,6.690684293273965,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.105,uncorrected,1670,175,0.1,1504,2.2548088782103397,14.384214560852765,6.80606309905265,0.9940191387559809,7.578151461800113,7.578151461800113,7.578151461800113,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.11,uncorrected,1670,183,0.1,1504,2.364999839857939,15.087161249737452,6.80606309905265,0.9940191387559809,8.281098150684802,8.281098150684802,8.281098150684802,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.0,uncorrected,1670,0,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.005,uncorrected,1670,8,0.1,1504,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.01,uncorrected,1670,16,0.1,1504,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.015,uncorrected,1670,25,0.1,1504,3.3867967095969207,6.797418480264426,6.273208513590956,0.9294258373205742,0.5242099666734706,0.5242099666734706,0.5242099666734706,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.02,uncorrected,1670,33,0.1,1504,3.4309342484499803,6.886004051823247,6.273208513590956,0.9342105263157895,0.6127955382322914,0.6127955382322914,0.6127955382322914,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.025,uncorrected,1670,41,0.1,1504,3.5168232537674933,7.058386264886833,6.273208513590956,0.9366028708133971,0.7851777512958784,0.7851777512958784,0.7851777512958784,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.03,uncorrected,1670,50,0.1,1504,3.587450807797048,7.200138215813202,6.273208513590956,0.9389952153110048,0.9269297022222469,0.9269297022222469,0.9269297022222469,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.035,uncorrected,1670,58,0.1,1504,3.6366984286563873,7.298979899221526,6.273208513590956,0.9389952153110048,1.0257713856305701,1.0257713856305701,1.0257713856305701,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.04,uncorrected,1670,66,0.1,1504,3.6943023657363603,7.414592999155711,6.273208513590956,0.9425837320574163,1.141384485564755,1.141384485564755,1.141384485564755,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.045,uncorrected,1670,75,0.1,1504,3.811364176951034,7.649540115003874,6.273208513590956,0.9449760765550239,1.3763316014129192,1.3763316014129192,1.3763316014129192,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.05,uncorrected,1670,83,0.1,1504,3.861941145565934,7.751049845471161,6.273208513590956,0.9485645933014354,1.4778413318802048,1.4778413318802048,1.4778413318802048,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.055,uncorrected,1670,91,0.1,1504,3.9364541894735114,7.90060010936592,6.273208513590956,0.9497607655502392,1.6273915957749645,1.6273915957749645,1.6273915957749645,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.06,uncorrected,1670,100,0.1,1504,4.084740287686804,8.198215452355107,6.273208513590956,0.9545454545454546,1.9250069387641524,1.9250069387641524,1.9250069387641524,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.065,uncorrected,1670,108,0.1,1504,4.197191629831759,8.423909196848449,6.273208513590956,0.9605263157894737,2.1507006832574938,2.1507006832574938,2.1507006832574938,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.07,uncorrected,1670,116,0.1,1504,4.226344865784997,8.482420752699001,6.273208513590956,0.9605263157894737,2.2092122391080458,2.2092122391080458,2.2092122391080458,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.075,uncorrected,1670,125,0.1,1504,4.314779880162916,8.659912894264963,6.273208513590956,0.9641148325358851,2.386704380674009,2.386704380674009,2.386704380674009,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.08,uncorrected,1670,133,0.1,1504,4.33432681371017,8.699144267955067,6.273208513590956,0.9641148325358851,2.4259357543641125,2.4259357543641125,2.4259357543641125,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.085,uncorrected,1670,141,0.1,1504,4.421739397803862,8.874584356473651,6.273208513590956,0.9665071770334929,2.601375842882696,2.601375842882696,2.601375842882696,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.09,uncorrected,1670,150,0.1,1504,4.53999411156366,9.111925669110304,6.273208513590956,0.9700956937799043,2.8387171555193476,2.8387171555193476,2.8387171555193476,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.095,uncorrected,1670,158,0.1,1504,4.579764456873187,9.191746131734305,6.273208513590956,0.9700956937799043,2.9185376181433518,2.9185376181433518,2.9185376181433518,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.096,uncorrected,1670,160,0.1,1504,4.587058964304114,9.206386461186295,6.273208513590956,0.9700956937799043,2.9331779475953392,2.9331779475953392,2.9331779475953392,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.097,uncorrected,1670,161,0.1,1504,4.587058964304114,9.206386461186295,6.273208513590956,0.9700956937799043,2.9331779475953392,2.9331779475953392,2.9331779475953392,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.098,uncorrected,1670,163,0.1,1504,4.5973467735847455,9.227034451284856,6.273208513590956,0.9700956937799043,2.9538259376939022,2.9538259376939022,2.9538259376939022,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.099,uncorrected,1670,165,0.1,1504,4.625375113341245,9.283288301447193,6.273208513590956,0.9700956937799043,3.010079787856238,3.010079787856238,3.010079787856238,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.1,uncorrected,1670,167,0.1,1504,4.625375113341245,9.283288301447193,6.273208513590956,0.9700956937799043,3.010079787856238,3.010079787856238,3.010079787856238,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.105,uncorrected,1670,175,0.1,1504,4.663397615768396,9.359600782775598,6.273208513590956,0.9700956937799043,3.0863922691846426,3.0863922691846426,3.0863922691846426,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.11,uncorrected,1670,183,0.1,1504,4.73149757863613,9.496279770560948,6.273208513590956,0.9700956937799043,3.2230712569699915,3.2230712569699915,3.2230712569699915,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.0,uncorrected,1670,0,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.005,uncorrected,1670,8,0.1,1504,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.01,uncorrected,1670,16,0.1,1504,3.3352772322017947,6.694017101980674,6.273208513590956,0.9234449760765551,0.4208085883897196,0.4208085883897196,0.4208085883897196,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.015,uncorrected,1670,25,0.1,1504,3.406753580985745,6.837472613422835,6.273208513590956,0.9318181818181818,0.5642640998318791,0.5642640998318791,0.5642640998318791,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.02,uncorrected,1670,33,0.1,1504,3.4866709764716695,6.99786959840611,6.273208513590956,0.9366028708133971,0.7246610848151545,0.7246610848151545,0.7246610848151545,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.025,uncorrected,1670,41,0.1,1504,3.6189165175836155,7.26329098686432,6.273208513590956,0.9389952153110048,0.9900824732733643,0.9900824732733643,0.9900824732733643,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.03,uncorrected,1670,50,0.1,1504,3.645657618457117,7.316961303935636,6.273208513590956,0.9413875598086124,1.0437527903446795,1.0437527903446795,1.0437527903446795,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.035,uncorrected,1670,58,0.1,1504,3.7626598153786706,7.551788771829556,6.273208513590956,0.9449760765550239,1.2785802582385997,1.2785802582385997,1.2785802582385997,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.04,uncorrected,1670,66,0.1,1504,3.820271733130711,7.667417889249419,6.273208513590956,0.9449760765550239,1.394209375658464,1.394209375658464,1.394209375658464,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.045,uncorrected,1670,75,0.1,1504,3.965730316987999,7.959358312842869,6.273208513590956,0.9497607655502392,1.686149799251913,1.686149799251913,1.686149799251913,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.05,uncorrected,1670,83,0.1,1504,4.123095772541099,8.275196240965569,6.273208513590956,0.9569377990430622,2.0019877273746136,2.0019877273746136,2.0019877273746136,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.055,uncorrected,1670,91,0.1,1504,4.293340543713914,8.616883402305762,6.273208513590956,0.9617224880382775,2.3436748887148067,2.3436748887148067,2.3436748887148067,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.06,uncorrected,1670,100,0.1,1504,4.421739397803862,8.874584356473651,6.273208513590956,0.9665071770334929,2.601375842882696,2.601375842882696,2.601375842882696,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.065,uncorrected,1670,108,0.1,1504,4.53999411156366,9.111925669110304,6.273208513590956,0.9700956937799043,2.8387171555193476,2.8387171555193476,2.8387171555193476,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.07,uncorrected,1670,116,0.1,1504,4.672183509707904,9.377234376684799,6.273208513590956,0.9700956937799043,3.1040258630938444,3.1040258630938444,3.1040258630938444,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.075,uncorrected,1670,125,0.1,1504,4.822854218339539,9.679635715503009,6.273208513590956,0.9736842105263158,3.406427201912053,3.406427201912053,3.406427201912053,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.08,uncorrected,1670,133,0.1,1504,4.952430972737827,9.93970075644975,6.273208513590956,0.9760765550239234,3.6664922428587934,3.6664922428587934,3.6664922428587934,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.085,uncorrected,1670,141,0.1,1504,5.035473480418593,10.10636995001464,6.273208513590956,0.9772727272727273,3.8331614364236835,3.8331614364236835,3.8331614364236835,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.09,uncorrected,1670,150,0.1,1504,5.233531827768167,10.503879923562728,6.273208513590956,0.9796650717703349,4.230671409971771,4.230671409971771,4.230671409971771,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.095,uncorrected,1670,158,0.1,1504,5.632604357735679,11.304832334577055,6.273208513590956,0.9832535885167464,5.031623820986098,5.031623820986098,5.031623820986098,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.096,uncorrected,1670,160,0.1,1504,5.682190367029645,11.404353175311982,6.273208513590956,0.9832535885167464,5.1311446617210255,5.1311446617210255,5.1311446617210255,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.097,uncorrected,1670,161,0.1,1504,5.727143204774672,11.494575080028765,6.273208513590956,0.9844497607655502,5.221366566437809,5.221366566437809,5.221366566437809,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.098,uncorrected,1670,163,0.1,1504,5.739789983316764,11.519957603265025,6.273208513590956,0.9844497607655502,5.246749089674069,5.246749089674069,5.246749089674069,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.099,uncorrected,1670,165,0.1,1504,5.754002301963483,11.548482219798066,6.273208513590956,0.9844497607655502,5.275273706207111,5.275273706207111,5.275273706207111,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.1,uncorrected,1670,167,0.1,1504,5.852624863098975,11.746421121100822,6.273208513590956,0.9868421052631579,5.473212607509865,5.473212607509865,5.473212607509865,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.105,uncorrected,1670,175,0.1,1504,5.886953156076294,11.815319195915512,6.273208513590956,0.9868421052631579,5.542110682324556,5.542110682324556,5.542110682324556,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.11,uncorrected,1670,183,0.1,1504,6.290069174512895,12.62438702855129,6.273208513590956,0.9904306220095693,6.351178514960334,6.351178514960334,6.351178514960334,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.0,uncorrected,1670,0,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.005,uncorrected,1670,8,0.1,1504,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.01,uncorrected,1670,16,0.1,1504,3.3352772322017947,6.694017101980674,6.273208513590956,0.9234449760765551,0.4208085883897196,0.4208085883897196,0.4208085883897196,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.015,uncorrected,1670,25,0.1,1504,3.406753580985745,6.837472613422835,6.273208513590956,0.9318181818181818,0.5642640998318791,0.5642640998318791,0.5642640998318791,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.02,uncorrected,1670,33,0.1,1504,3.4866709764716695,6.99786959840611,6.273208513590956,0.9366028708133971,0.7246610848151545,0.7246610848151545,0.7246610848151545,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.025,uncorrected,1670,41,0.1,1504,3.6189165175836155,7.26329098686432,6.273208513590956,0.9389952153110048,0.9900824732733643,0.9900824732733643,0.9900824732733643,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.03,uncorrected,1670,50,0.1,1504,3.6694691613150288,7.364751896446645,6.273208513590956,0.9413875598086124,1.0915433828556902,1.0915433828556902,1.0915433828556902,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.035,uncorrected,1670,58,0.1,1504,3.7835743136410724,7.593764895342216,6.273208513590956,0.9449760765550239,1.3205563817512593,1.3205563817512593,1.3205563817512593,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.04,uncorrected,1670,66,0.1,1504,3.9071124854365413,7.841710291533574,6.273208513590956,0.9485645933014354,1.5685017779426191,1.5685017779426191,1.5685017779426191,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.045,uncorrected,1670,75,0.1,1504,4.048813517113389,8.126109177555694,6.273208513590956,0.9533492822966507,1.8529006639647376,1.8529006639647376,1.8529006639647376,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.05,uncorrected,1670,83,0.1,1504,4.230454819497943,8.490669572370477,6.273208513590956,0.9605263157894737,2.217461058779522,2.217461058779522,2.217461058779522,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.055,uncorrected,1670,91,0.1,1504,4.333887924872928,8.698263402834172,6.273208513590956,0.9641148325358851,2.425054889243216,2.425054889243216,2.425054889243216,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.06,uncorrected,1670,100,0.1,1504,4.464022478566859,8.959447966316686,6.273208513590956,0.9688995215311005,2.6862394527257307,2.6862394527257307,2.6862394527257307,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.065,uncorrected,1670,108,0.1,1504,4.663397615768396,9.359600782775598,6.273208513590956,0.9700956937799043,3.0863922691846426,3.0863922691846426,3.0863922691846426,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.07,uncorrected,1670,116,0.1,1504,4.924851789766853,9.884348379536696,6.273208513590956,0.9760765550239234,3.6111398659457414,3.6111398659457414,3.6111398659457414,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.075,uncorrected,1670,125,0.1,1504,5.034151459439794,10.103716608050792,6.273208513590956,0.9772727272727273,3.8305080944598386,3.8305080944598386,3.8305080944598386,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.08,uncorrected,1670,133,0.1,1504,5.5084424756552055,11.055635130207895,6.273208513590956,0.9820574162679426,4.782426616616939,4.782426616616939,4.782426616616939,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.085,uncorrected,1670,141,0.1,1504,5.974934519193784,11.991900843665151,6.273208513590956,0.9868421052631579,5.718692330074195,5.718692330074195,5.718692330074195,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.09,uncorrected,1670,150,0.1,1504,6.593758915833974,13.233902874032406,6.273208513590956,0.992822966507177,6.960694360441449,6.960694360441449,6.960694360441449,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.095,uncorrected,1670,158,0.1,1504,7.880936153351958,15.817312240436856,6.273208513590956,0.9952153110047847,9.544103726845899,9.544103726845899,9.544103726845899,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.096,uncorrected,1670,160,0.1,1504,8.05462658993011,16.165914971771752,6.273208513590956,0.9964114832535885,9.892706458180799,9.892706458180799,9.892706458180799,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.097,uncorrected,1670,161,0.1,1504,8.2336074155169,16.525135697364526,6.273208513590956,0.9976076555023924,10.25192718377357,10.25192718377357,10.25192718377357,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.098,uncorrected,1670,163,0.1,1504,8.332847691641073,16.72431437407739,6.273208513590956,0.9976076555023924,10.451105860486434,10.451105860486434,10.451105860486434,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.099,uncorrected,1670,165,0.1,1504,8.811186964731688,17.684357888212425,6.273208513590956,0.9976076555023924,11.411149374621468,11.411149374621468,11.411149374621468,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.1,uncorrected,1670,167,0.1,1504,8.966692164614232,17.996462218674175,6.273208513590956,0.9976076555023924,11.723253705083222,11.723253705083222,11.723253705083222,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.105,uncorrected,1670,175,0.1,1504,9.749300097090982,19.5671834869289,6.273208513590956,0.9988038277511961,13.293974973337946,13.293974973337946,13.293974973337946,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.11,uncorrected,1670,183,0.1,1504,10.926954542878047,21.93077681110904,6.273208513590956,1.0,15.65756829751809,15.65756829751809,15.65756829751809,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.0,uncorrected,1670,0,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.005,uncorrected,1670,8,0.1,1504,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.01,uncorrected,1670,16,0.1,1504,3.3352772322017947,6.694017101980674,6.273208513590956,0.9234449760765551,0.4208085883897196,0.4208085883897196,0.4208085883897196,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.015,uncorrected,1670,25,0.1,1504,3.406753580985745,6.837472613422835,6.273208513590956,0.9318181818181818,0.5642640998318791,0.5642640998318791,0.5642640998318791,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.02,uncorrected,1670,33,0.1,1504,3.4866709764716695,6.99786959840611,6.273208513590956,0.9366028708133971,0.7246610848151545,0.7246610848151545,0.7246610848151545,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.025,uncorrected,1670,41,0.1,1504,3.6189165175836155,7.26329098686432,6.273208513590956,0.9389952153110048,0.9900824732733643,0.9900824732733643,0.9900824732733643,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.03,uncorrected,1670,50,0.1,1504,3.6694691613150288,7.364751896446645,6.273208513590956,0.9413875598086124,1.0915433828556902,1.0915433828556902,1.0915433828556902,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.035,uncorrected,1670,58,0.1,1504,3.7835743136410724,7.593764895342216,6.273208513590956,0.9449760765550239,1.3205563817512593,1.3205563817512593,1.3205563817512593,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.04,uncorrected,1670,66,0.1,1504,3.9071124854365413,7.841710291533574,6.273208513590956,0.9485645933014354,1.5685017779426191,1.5685017779426191,1.5685017779426191,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.045,uncorrected,1670,75,0.1,1504,4.048813517113389,8.126109177555694,6.273208513590956,0.9533492822966507,1.8529006639647376,1.8529006639647376,1.8529006639647376,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.05,uncorrected,1670,83,0.1,1504,4.230454819497943,8.490669572370477,6.273208513590956,0.9605263157894737,2.217461058779522,2.217461058779522,2.217461058779522,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.055,uncorrected,1670,91,0.1,1504,4.33854300753641,8.707606315219273,6.273208513590956,0.9641148325358851,2.4343978016283168,2.4343978016283168,2.4343978016283168,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.06,uncorrected,1670,100,0.1,1504,4.492191788075153,9.015984747660953,6.273208513590956,0.9688995215311005,2.7427762340699977,2.7427762340699977,2.7427762340699977,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.065,uncorrected,1670,108,0.1,1504,4.6715525185522315,9.375967955547004,6.273208513590956,0.9700956937799043,3.102759441956049,3.102759441956049,3.102759441956049,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.07,uncorrected,1670,116,0.1,1504,4.9456349512507884,9.926060905579051,6.273208513590956,0.9760765550239234,3.6528523919880964,3.6528523919880964,3.6528523919880964,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.075,uncorrected,1670,125,0.1,1504,5.035473480418593,10.10636995001464,6.273208513590956,0.9772727272727273,3.8331614364236835,3.8331614364236835,3.8331614364236835,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.08,uncorrected,1670,133,0.1,1504,5.524569804075072,11.08800323778514,6.273208513590956,0.9820574162679426,4.814794724194184,4.814794724194184,4.814794724194184,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.085,uncorrected,1670,141,0.1,1504,6.161731302006429,12.366808466536833,6.273208513590956,0.9868421052631579,6.093599952945879,6.093599952945879,6.093599952945879,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.09,uncorrected,1670,150,0.1,1504,7.066049165131451,14.181805787580897,6.273208513590956,0.992822966507177,7.90859727398994,7.90859727398994,7.90859727398994,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.095,uncorrected,1670,158,0.1,1504,8.332847691641073,16.72431437407739,6.273208513590956,0.9976076555023924,10.451105860486434,10.451105860486434,10.451105860486434,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.096,uncorrected,1670,160,0.1,1504,8.811186964731688,17.684357888212425,6.273208513590956,0.9976076555023924,11.411149374621468,11.411149374621468,11.411149374621468,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.097,uncorrected,1670,161,0.1,1504,8.966692164614232,17.996462218674175,6.273208513590956,0.9976076555023924,11.723253705083222,11.723253705083222,11.723253705083222,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.098,uncorrected,1670,163,0.1,1504,9.151940280208517,18.368261612717117,6.273208513590956,0.9976076555023924,12.095053099126165,12.095053099126165,12.095053099126165,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.099,uncorrected,1670,165,0.1,1504,9.749300097090982,19.5671834869289,6.273208513590956,0.9988038277511961,13.293974973337946,13.293974973337946,13.293974973337946,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.1,uncorrected,1670,167,0.1,1504,10.98295618152806,22.043174042512398,6.273208513590956,1.0,15.769965528921444,15.769965528921444,15.769965528921444,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.105,uncorrected,1670,175,0.1,1504,13.908347260282255,27.914535416041982,6.273208513590956,1.0,21.64132690245103,21.64132690245103,21.64132690245103,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.11,uncorrected,1670,183,0.1,1504,15.555616251128342,31.22066142254692,6.273208513590956,1.0,24.947452908955963,24.947452908955963,24.947452908955963,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.0,uncorrected,1670,0,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.005,uncorrected,1670,8,0.1,1504,3.1506406148404826,6.323445006103487,6.273208513590956,0.9114832535885168,0.0502364925125317,0.0502364925125317,0.0502364925125317,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.01,uncorrected,1670,16,0.1,1504,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.015,uncorrected,1670,25,0.1,1504,3.253753604882995,6.530396353990475,6.273208513590956,0.9174641148325359,0.2571878403995186,0.2571878403995186,0.2571878403995186,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.02,uncorrected,1670,33,0.1,1504,3.275446591811506,6.573934931260896,6.273208513590956,0.9186602870813397,0.30072641766994057,0.30072641766994057,0.30072641766994057,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.025,uncorrected,1670,41,0.1,1504,3.3352772322017947,6.694017101980674,6.273208513590956,0.9234449760765551,0.4208085883897196,0.4208085883897196,0.4208085883897196,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.03,uncorrected,1670,50,0.1,1504,3.3705039133041264,6.764718272926323,6.273208513590956,0.9282296650717703,0.4915097593353678,0.4915097593353678,0.4915097593353678,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.035,uncorrected,1670,58,0.1,1504,3.3867967095969207,6.797418480264426,6.273208513590956,0.9294258373205742,0.5242099666734706,0.5242099666734706,0.5242099666734706,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.04,uncorrected,1670,66,0.1,1504,3.39914558874729,6.822203109087708,6.273208513590956,0.930622009569378,0.5489945954967523,0.5489945954967523,0.5489945954967523,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.045,uncorrected,1670,75,0.1,1504,3.4309342484499803,6.886004051823247,6.273208513590956,0.9342105263157895,0.6127955382322914,0.6127955382322914,0.6127955382322914,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.05,uncorrected,1670,83,0.1,1504,3.4409972723779583,6.906200889921486,6.273208513590956,0.9342105263157895,0.6329923763305312,0.6329923763305312,0.6329923763305312,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.055,uncorrected,1670,91,0.1,1504,3.5099622033836932,7.044615898764558,6.273208513590956,0.9366028708133971,0.771407385173603,0.771407385173603,0.771407385173603,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.06,uncorrected,1670,100,0.1,1504,3.5175445480366414,7.059833927505888,6.273208513590956,0.9366028708133971,0.7866254139149318,0.7866254139149318,0.7866254139149318,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.065,uncorrected,1670,108,0.1,1504,3.591647827980189,7.208561780910595,6.273208513590956,0.9389952153110048,0.9353532673196397,0.9353532673196397,0.9353532673196397,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.07,uncorrected,1670,116,0.1,1504,3.6366984286563873,7.298979899221526,6.273208513590956,0.9389952153110048,1.0257713856305701,1.0257713856305701,1.0257713856305701,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.075,uncorrected,1670,125,0.1,1504,3.6694691613150288,7.364751896446645,6.273208513590956,0.9413875598086124,1.0915433828556902,1.0915433828556902,1.0915433828556902,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.08,uncorrected,1670,133,0.1,1504,3.7290566315343145,7.484346016197927,6.273208513590956,0.94377990430622,1.2111375026069715,1.2111375026069715,1.2111375026069715,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.085,uncorrected,1670,141,0.1,1504,3.762684238223178,7.551837789325682,6.273208513590956,0.9449760765550239,1.2786292757347275,1.2786292757347275,1.2786292757347275,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.09,uncorrected,1670,150,0.1,1504,3.769367711081065,7.56525175119349,6.273208513590956,0.9449760765550239,1.2920432376025337,1.2920432376025337,1.2920432376025337,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.095,uncorrected,1670,158,0.1,1504,3.787652928247518,7.6019508163398255,6.273208513590956,0.9449760765550239,1.3287423027488703,1.3287423027488703,1.3287423027488703,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.096,uncorrected,1670,160,0.1,1504,3.811364176951034,7.649540115003874,6.273208513590956,0.9449760765550239,1.3763316014129192,1.3763316014129192,1.3763316014129192,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.097,uncorrected,1670,161,0.1,1504,3.811364176951034,7.649540115003874,6.273208513590956,0.9449760765550239,1.3763316014129192,1.3763316014129192,1.3763316014129192,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.098,uncorrected,1670,163,0.1,1504,3.8247661431278073,7.676438326019532,6.273208513590956,0.9449760765550239,1.4032298124285778,1.4032298124285778,1.4032298124285778,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.099,uncorrected,1670,165,0.1,1504,3.8293348197354495,7.685607818453235,6.273208513590956,0.9461722488038278,1.4123993048622812,1.4123993048622812,1.4123993048622812,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.1,uncorrected,1670,167,0.1,1504,3.8741502530530156,7.775553947717705,6.273208513590956,0.9485645933014354,1.50234543412675,1.50234543412675,1.50234543412675,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.105,uncorrected,1670,175,0.1,1504,3.9353400406326107,7.898363973993683,6.273208513590956,0.9497607655502392,1.625155460402728,1.625155460402728,1.625155460402728,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.11,uncorrected,1670,183,0.1,1504,3.9932633551395704,8.014618075502668,6.273208513590956,0.9521531100478469,1.741409561911713,1.741409561911713,1.741409561911713,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.0,uncorrected,1670,0,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.005,uncorrected,1670,8,0.1,1504,3.1731921228045357,6.368706664873353,6.273208513590956,0.9126794258373205,0.0954981512823988,0.0954981512823988,0.0954981512823988,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.01,uncorrected,1670,16,0.1,1504,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.015,uncorrected,1670,25,0.1,1504,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.02,uncorrected,1670,33,0.1,1504,3.3214388445027927,6.66624297783094,6.273208513590956,0.9234449760765551,0.39303446423998406,0.39303446423998406,0.39303446423998406,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.025,uncorrected,1670,41,0.1,1504,3.3670992354167057,6.757884966301889,6.273208513590956,0.9282296650717703,0.4846764527109335,0.4846764527109335,0.4846764527109335,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.03,uncorrected,1670,50,0.1,1504,3.39914558874729,6.822203109087708,6.273208513590956,0.930622009569378,0.5489945954967523,0.5489945954967523,0.5489945954967523,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.035,uncorrected,1670,58,0.1,1504,3.4204654434511843,6.864992797039795,6.273208513590956,0.9342105263157895,0.5917842834488385,0.5917842834488385,0.5917842834488385,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.04,uncorrected,1670,66,0.1,1504,3.5099622033836932,7.044615898764558,6.273208513590956,0.9366028708133971,0.771407385173603,0.771407385173603,0.771407385173603,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.045,uncorrected,1670,75,0.1,1504,3.5830449585457322,7.191295523531941,6.273208513590956,0.9389952153110048,0.9180870099409861,0.9180870099409861,0.9180870099409861,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.05,uncorrected,1670,83,0.1,1504,3.628617880273251,7.282761958311592,6.273208513590956,0.9389952153110048,1.009553444720636,1.009553444720636,1.009553444720636,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.055,uncorrected,1670,91,0.1,1504,3.6664269514418875,7.35864607570047,6.273208513590956,0.9413875598086124,1.0854375621095154,1.0854375621095154,1.0854375621095154,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.06,uncorrected,1670,100,0.1,1504,3.7626598153786706,7.551788771829556,6.273208513590956,0.9449760765550239,1.2785802582385997,1.2785802582385997,1.2785802582385997,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.065,uncorrected,1670,108,0.1,1504,3.811364176951034,7.649540115003874,6.273208513590956,0.9449760765550239,1.3763316014129192,1.3763316014129192,1.3763316014129192,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.07,uncorrected,1670,116,0.1,1504,3.9071124854365413,7.841710291533574,6.273208513590956,0.9485645933014354,1.5685017779426191,1.5685017779426191,1.5685017779426191,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.075,uncorrected,1670,125,0.1,1504,4.020395558924684,8.069073349684503,6.273208513590956,0.9521531100478469,1.7958648360935465,1.7958648360935465,1.7958648360935465,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.08,uncorrected,1670,133,0.1,1504,4.123095772541099,8.275196240965569,6.273208513590956,0.9569377990430622,2.0019877273746136,2.0019877273746136,2.0019877273746136,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.085,uncorrected,1670,141,0.1,1504,4.197191629831759,8.423909196848449,6.273208513590956,0.9605263157894737,2.1507006832574938,2.1507006832574938,2.1507006832574938,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.09,uncorrected,1670,150,0.1,1504,4.257480262960263,8.544910574881067,6.273208513590956,0.9605263157894737,2.2717020612901138,2.2717020612901138,2.2717020612901138,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.095,uncorrected,1670,158,0.1,1504,4.317379161990997,8.665129743060037,6.273208513590956,0.9641148325358851,2.3919212294690824,2.3919212294690824,2.3919212294690824,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.096,uncorrected,1670,160,0.1,1504,4.3313221081176305,8.693113719601042,6.273208513590956,0.9641148325358851,2.419905206010086,2.419905206010086,2.419905206010086,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.097,uncorrected,1670,161,0.1,1504,4.3313221081176305,8.693113719601042,6.273208513590956,0.9641148325358851,2.419905206010086,2.419905206010086,2.419905206010086,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.098,uncorrected,1670,163,0.1,1504,4.370334661484072,8.771413267508336,6.273208513590956,0.965311004784689,2.4982047539173795,2.4982047539173795,2.4982047539173795,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.099,uncorrected,1670,165,0.1,1504,4.378711752883384,8.788226380538473,6.273208513590956,0.965311004784689,2.515017866947517,2.515017866947517,2.515017866947517,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.1,uncorrected,1670,167,0.1,1504,4.42300246579237,8.87711937774097,6.273208513590956,0.9665071770334929,2.603910864150015,2.603910864150015,2.603910864150015,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.105,uncorrected,1670,175,0.1,1504,4.53999411156366,9.111925669110304,6.273208513590956,0.9700956937799043,2.8387171555193476,2.8387171555193476,2.8387171555193476,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.11,uncorrected,1670,183,0.1,1504,4.627374933424903,9.287302009726567,6.273208513590956,0.9700956937799043,3.014093496135612,3.014093496135612,3.014093496135612,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.0,uncorrected,1670,0,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.005,uncorrected,1670,8,0.1,1504,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.01,uncorrected,1670,16,0.1,1504,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.015,uncorrected,1670,25,0.1,1504,3.3605834157921644,6.744807490289106,6.273208513590956,0.9246411483253588,0.4715989766981502,0.4715989766981502,0.4715989766981502,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.02,uncorrected,1670,33,0.1,1504,3.3790922780117985,6.781955418815167,6.273208513590956,0.9282296650717703,0.5087469052242123,0.5087469052242123,0.5087469052242123,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.025,uncorrected,1670,41,0.1,1504,3.4204654434511843,6.864992797039795,6.273208513590956,0.9342105263157895,0.5917842834488385,0.5917842834488385,0.5917842834488385,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.03,uncorrected,1670,50,0.1,1504,3.5099622033836932,7.044615898764558,6.273208513590956,0.9366028708133971,0.771407385173603,0.771407385173603,0.771407385173603,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.035,uncorrected,1670,58,0.1,1504,3.5830449585457322,7.191295523531941,6.273208513590956,0.9389952153110048,0.9180870099409861,0.9180870099409861,0.9180870099409861,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.04,uncorrected,1670,66,0.1,1504,3.645657618457117,7.316961303935636,6.273208513590956,0.9413875598086124,1.0437527903446795,1.0437527903446795,1.0437527903446795,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.045,uncorrected,1670,75,0.1,1504,3.742711777129407,7.511752367088657,6.273208513590956,0.94377990430622,1.2385438534977011,1.2385438534977011,1.2385438534977011,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.05,uncorrected,1670,83,0.1,1504,3.787652928247518,7.6019508163398255,6.273208513590956,0.9449760765550239,1.3287423027488703,1.3287423027488703,1.3287423027488703,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.055,uncorrected,1670,91,0.1,1504,3.9071124854365413,7.841710291533574,6.273208513590956,0.9485645933014354,1.5685017779426191,1.5685017779426191,1.5685017779426191,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.06,uncorrected,1670,100,0.1,1504,4.048813517113389,8.126109177555694,6.273208513590956,0.9533492822966507,1.8529006639647376,1.8529006639647376,1.8529006639647376,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.065,uncorrected,1670,108,0.1,1504,4.197191629831759,8.423909196848449,6.273208513590956,0.9605263157894737,2.1507006832574938,2.1507006832574938,2.1507006832574938,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.07,uncorrected,1670,116,0.1,1504,4.314779880162916,8.659912894264963,6.273208513590956,0.9641148325358851,2.386704380674009,2.386704380674009,2.386704380674009,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.075,uncorrected,1670,125,0.1,1504,4.460151745430222,8.951679270640152,6.273208513590956,0.9688995215311005,2.678470757049196,2.678470757049196,2.678470757049196,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.08,uncorrected,1670,133,0.1,1504,4.587058964304114,9.206386461186295,6.273208513590956,0.9700956937799043,2.9331779475953392,2.9331779475953392,2.9331779475953392,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.085,uncorrected,1670,141,0.1,1504,4.672183509707904,9.377234376684799,6.273208513590956,0.9700956937799043,3.1040258630938444,3.1040258630938444,3.1040258630938444,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.09,uncorrected,1670,150,0.1,1504,4.900316977004648,9.835106159238366,6.273208513590956,0.9748803827751196,3.561897645647409,3.561897645647409,3.561897645647409,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.095,uncorrected,1670,158,0.1,1504,4.952430972737827,9.93970075644975,6.273208513590956,0.9760765550239234,3.6664922428587934,3.6664922428587934,3.6664922428587934,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.096,uncorrected,1670,160,0.1,1504,4.960651857195053,9.95620035672848,6.273208513590956,0.9760765550239234,3.6829918431375233,3.6829918431375233,3.6829918431375233,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.097,uncorrected,1670,161,0.1,1504,4.960651857195053,9.95620035672848,6.273208513590956,0.9760765550239234,3.6829918431375233,3.6829918431375233,3.6829918431375233,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.098,uncorrected,1670,163,0.1,1504,4.978614603536985,9.992252211743859,6.273208513590956,0.9760765550239234,3.7190436981529027,3.7190436981529027,3.7190436981529027,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.099,uncorrected,1670,165,0.1,1504,5.005188877561486,10.045587701542198,6.273208513590956,0.9760765550239234,3.772379187951241,3.772379187951241,3.772379187951241,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.1,uncorrected,1670,167,0.1,1504,5.010970091633251,10.057190798727932,6.273208513590956,0.9760765550239234,3.783982285136975,3.783982285136975,3.783982285136975,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.105,uncorrected,1670,175,0.1,1504,5.108399845478816,10.252735694422682,6.273208513590956,0.9772727272727273,3.979527180831728,3.979527180831728,3.979527180831728,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.11,uncorrected,1670,183,0.1,1504,5.47946856305178,10.997483482540936,6.273208513590956,0.9820574162679426,4.724274968949981,4.724274968949981,4.724274968949981,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.0,uncorrected,1670,0,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.005,uncorrected,1670,8,0.1,1504,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.01,uncorrected,1670,16,0.1,1504,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.015,uncorrected,1670,25,0.1,1504,3.3605834157921644,6.744807490289106,6.273208513590956,0.9246411483253588,0.4715989766981502,0.4715989766981502,0.4715989766981502,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.02,uncorrected,1670,33,0.1,1504,3.3790922780117985,6.781955418815167,6.273208513590956,0.9282296650717703,0.5087469052242123,0.5087469052242123,0.5087469052242123,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.025,uncorrected,1670,41,0.1,1504,3.4204654434511843,6.864992797039795,6.273208513590956,0.9342105263157895,0.5917842834488385,0.5917842834488385,0.5917842834488385,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.03,uncorrected,1670,50,0.1,1504,3.5114162355277787,7.047534191716449,6.273208513590956,0.9366028708133971,0.7743256781254942,0.7743256781254942,0.7743256781254942,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.035,uncorrected,1670,58,0.1,1504,3.6189165175836155,7.26329098686432,6.273208513590956,0.9389952153110048,0.9900824732733643,0.9900824732733643,0.9900824732733643,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.04,uncorrected,1670,66,0.1,1504,3.6694691613150288,7.364751896446645,6.273208513590956,0.9413875598086124,1.0915433828556902,1.0915433828556902,1.0915433828556902,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.045,uncorrected,1670,75,0.1,1504,3.769367711081065,7.56525175119349,6.273208513590956,0.9449760765550239,1.2920432376025337,1.2920432376025337,1.2920432376025337,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.05,uncorrected,1670,83,0.1,1504,3.8247661431278073,7.676438326019532,6.273208513590956,0.9449760765550239,1.4032298124285778,1.4032298124285778,1.4032298124285778,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.055,uncorrected,1670,91,0.1,1504,3.9353400406326107,7.898363973993683,6.273208513590956,0.9497607655502392,1.625155460402728,1.625155460402728,1.625155460402728,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.06,uncorrected,1670,100,0.1,1504,4.154302035851613,8.337828293939346,6.273208513590956,0.9593301435406698,2.0646197803483894,2.0646197803483894,2.0646197803483894,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.065,uncorrected,1670,108,0.1,1504,4.257480262960263,8.544910574881067,6.273208513590956,0.9605263157894737,2.2717020612901138,2.2717020612901138,2.2717020612901138,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.07,uncorrected,1670,116,0.1,1504,4.42300246579237,8.87711937774097,6.273208513590956,0.9665071770334929,2.603910864150015,2.603910864150015,2.603910864150015,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.075,uncorrected,1670,125,0.1,1504,4.5973467735847455,9.227034451284856,6.273208513590956,0.9700956937799043,2.9538259376939022,2.9538259376939022,2.9538259376939022,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.08,uncorrected,1670,133,0.1,1504,4.822854218339539,9.679635715503009,6.273208513590956,0.9736842105263158,3.406427201912053,3.406427201912053,3.406427201912053,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.085,uncorrected,1670,141,0.1,1504,4.960651857195053,9.95620035672848,6.273208513590956,0.9760765550239234,3.6829918431375233,3.6829918431375233,3.6829918431375233,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.09,uncorrected,1670,150,0.1,1504,5.035473480418593,10.10636995001464,6.273208513590956,0.9772727272727273,3.8331614364236835,3.8331614364236835,3.8331614364236835,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.095,uncorrected,1670,158,0.1,1504,5.199521694464704,10.43562040625006,6.273208513590956,0.9772727272727273,4.1624118926591045,4.1624118926591045,4.1624118926591045,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.096,uncorrected,1670,160,0.1,1504,5.350459614395069,10.738558047414074,6.273208513590956,0.9820574162679426,4.465349533823118,4.465349533823118,4.465349533823118,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.097,uncorrected,1670,161,0.1,1504,5.350459614395069,10.738558047414074,6.273208513590956,0.9820574162679426,4.465349533823118,4.465349533823118,4.465349533823118,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.098,uncorrected,1670,163,0.1,1504,5.47946856305178,10.997483482540936,6.273208513590956,0.9820574162679426,4.724274968949981,4.724274968949981,4.724274968949981,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.099,uncorrected,1670,165,0.1,1504,5.492915732692993,11.024472418477783,6.273208513590956,0.9820574162679426,4.751263904886828,4.751263904886828,4.751263904886828,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.1,uncorrected,1670,167,0.1,1504,5.524569804075072,11.08800323778514,6.273208513590956,0.9820574162679426,4.814794724194184,4.814794724194184,4.814794724194184,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.105,uncorrected,1670,175,0.1,1504,6.141345474029549,12.325893402626182,6.273208513590956,0.9868421052631579,6.052684889035227,6.052684889035227,6.052684889035227,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.11,uncorrected,1670,183,0.1,1504,6.487253179013882,13.020142165672311,6.273208513590956,0.9916267942583732,6.746933652081355,6.746933652081355,6.746933652081355,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.0,uncorrected,1670,0,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.005,uncorrected,1670,8,0.1,1504,3.1506406148404826,6.323445006103487,6.273208513590956,0.9114832535885168,0.0502364925125317,0.0502364925125317,0.0502364925125317,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.01,uncorrected,1670,16,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.015,uncorrected,1670,25,0.1,1504,3.1731921228045357,6.368706664873353,6.273208513590956,0.9126794258373205,0.0954981512823988,0.0954981512823988,0.0954981512823988,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.02,uncorrected,1670,33,0.1,1504,3.1731921228045357,6.368706664873353,6.273208513590956,0.9126794258373205,0.0954981512823988,0.0954981512823988,0.0954981512823988,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.025,uncorrected,1670,41,0.1,1504,3.1506406148404826,6.323445006103487,6.273208513590956,0.9114832535885168,0.0502364925125317,0.0502364925125317,0.0502364925125317,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.03,uncorrected,1670,50,0.1,1504,3.1218561614475955,6.265673609644203,6.273208513590956,0.9102870813397129,-0.007534903946752023,0.007534903946752023,0.007534903946752023,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.035,uncorrected,1670,58,0.1,1504,3.1099759936142766,6.241829700693301,6.273208513590956,0.9078947368421053,-0.03137881289765447,0.03137881289765447,0.03137881289765447,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.04,uncorrected,1670,66,0.1,1504,3.1099759936142766,6.241829700693301,6.273208513590956,0.9078947368421053,-0.03137881289765447,0.03137881289765447,0.03137881289765447,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.045,uncorrected,1670,75,0.1,1504,3.1099759936142766,6.241829700693301,6.273208513590956,0.9078947368421053,-0.03137881289765447,0.03137881289765447,0.03137881289765447,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.05,uncorrected,1670,83,0.1,1504,3.1124385498516394,6.246772136484948,6.273208513590956,0.9078947368421053,-0.026436377106008553,0.026436377106008553,0.026436377106008553,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.055,uncorrected,1670,91,0.1,1504,3.1099759936142766,6.241829700693301,6.273208513590956,0.9078947368421053,-0.03137881289765447,0.03137881289765447,0.03137881289765447,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.06,uncorrected,1670,100,0.1,1504,3.109854510174034,6.241585879214613,6.273208513590956,0.9078947368421053,-0.0316226343763428,0.0316226343763428,0.0316226343763428,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.065,uncorrected,1670,108,0.1,1504,3.1099759936142766,6.241829700693301,6.273208513590956,0.9078947368421053,-0.03137881289765447,0.03137881289765447,0.03137881289765447,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.07,uncorrected,1670,116,0.1,1504,3.1124385498516394,6.246772136484948,6.273208513590956,0.9078947368421053,-0.026436377106008553,0.026436377106008553,0.026436377106008553,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.075,uncorrected,1670,125,0.1,1504,3.1033369326313354,6.228504874999107,6.273208513590956,0.9066985645933014,-0.04470363859184793,0.04470363859184793,0.04470363859184793,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.08,uncorrected,1670,133,0.1,1504,3.1033369326313354,6.228504874999107,6.273208513590956,0.9066985645933014,-0.04470363859184793,0.04470363859184793,0.04470363859184793,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.085,uncorrected,1670,141,0.1,1504,3.1033369326313354,6.228504874999107,6.273208513590956,0.9066985645933014,-0.04470363859184793,0.04470363859184793,0.04470363859184793,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.09,uncorrected,1670,150,0.1,1504,3.109854510174034,6.241585879214613,6.273208513590956,0.9078947368421053,-0.0316226343763428,0.0316226343763428,0.0316226343763428,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.095,uncorrected,1670,158,0.1,1504,3.109854510174034,6.241585879214613,6.273208513590956,0.9078947368421053,-0.0316226343763428,0.0316226343763428,0.0316226343763428,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.096,uncorrected,1670,160,0.1,1504,3.109854510174034,6.241585879214613,6.273208513590956,0.9078947368421053,-0.0316226343763428,0.0316226343763428,0.0316226343763428,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.097,uncorrected,1670,161,0.1,1504,3.109854510174034,6.241585879214613,6.273208513590956,0.9078947368421053,-0.0316226343763428,0.0316226343763428,0.0316226343763428,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.098,uncorrected,1670,163,0.1,1504,3.109854510174034,6.241585879214613,6.273208513590956,0.9078947368421053,-0.0316226343763428,0.0316226343763428,0.0316226343763428,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.099,uncorrected,1670,165,0.1,1504,3.0904033066025014,6.202546638906547,6.273208513590956,0.9066985645933014,-0.07066187468440879,0.07066187468440879,0.07066187468440879,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.1,uncorrected,1670,167,0.1,1504,3.0904033066025014,6.202546638906547,6.273208513590956,0.9066985645933014,-0.07066187468440879,0.07066187468440879,0.07066187468440879,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.105,uncorrected,1670,175,0.1,1504,3.0904033066025014,6.202546638906547,6.273208513590956,0.9066985645933014,-0.07066187468440879,0.07066187468440879,0.07066187468440879,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.11,uncorrected,1670,183,0.1,1504,3.0904033066025014,6.202546638906547,6.273208513590956,0.9066985645933014,-0.07066187468440879,0.07066187468440879,0.07066187468440879,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.0,uncorrected,1670,0,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.005,uncorrected,1670,8,0.1,1504,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.01,uncorrected,1670,16,0.1,1504,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.015,uncorrected,1670,25,0.1,1504,3.275446591811506,6.573934931260896,6.273208513590956,0.9186602870813397,0.30072641766994057,0.30072641766994057,0.30072641766994057,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.02,uncorrected,1670,33,0.1,1504,3.2766028514100336,6.576255584384464,6.273208513590956,0.9186602870813397,0.303047070793508,0.303047070793508,0.303047070793508,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.025,uncorrected,1670,41,0.1,1504,3.2766028514100336,6.576255584384464,6.273208513590956,0.9186602870813397,0.303047070793508,0.303047070793508,0.303047070793508,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.03,uncorrected,1670,50,0.1,1504,3.2766028514100336,6.576255584384464,6.273208513590956,0.9186602870813397,0.303047070793508,0.303047070793508,0.303047070793508,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.035,uncorrected,1670,58,0.1,1504,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.04,uncorrected,1670,66,0.1,1504,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.045,uncorrected,1670,75,0.1,1504,3.3214388445027927,6.66624297783094,6.273208513590956,0.9234449760765551,0.39303446423998406,0.39303446423998406,0.39303446423998406,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.05,uncorrected,1670,83,0.1,1504,3.3605834157921644,6.744807490289106,6.273208513590956,0.9246411483253588,0.4715989766981502,0.4715989766981502,0.4715989766981502,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.055,uncorrected,1670,91,0.1,1504,3.3790922780117985,6.781955418815167,6.273208513590956,0.9282296650717703,0.5087469052242123,0.5087469052242123,0.5087469052242123,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.06,uncorrected,1670,100,0.1,1504,3.3896929388506916,6.803231312843624,6.273208513590956,0.9294258373205742,0.5300227992526683,0.5300227992526683,0.5300227992526683,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.065,uncorrected,1670,108,0.1,1504,3.410462133520577,6.844915807005688,6.273208513590956,0.9318181818181818,0.571707293414732,0.571707293414732,0.571707293414732,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.07,uncorrected,1670,116,0.1,1504,3.4851254153371896,6.99476760359546,6.273208513590956,0.9366028708133971,0.7215590900045057,0.7215590900045057,0.7215590900045057,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.075,uncorrected,1670,125,0.1,1504,3.5099622033836932,7.044615898764558,6.273208513590956,0.9366028708133971,0.771407385173603,0.771407385173603,0.771407385173603,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.08,uncorrected,1670,133,0.1,1504,3.5175445480366414,7.059833927505888,6.273208513590956,0.9366028708133971,0.7866254139149318,0.7866254139149318,0.7866254139149318,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.085,uncorrected,1670,141,0.1,1504,3.5460283771528376,7.11700196061354,6.273208513590956,0.9366028708133971,0.8437934470225845,0.8437934470225845,0.8437934470225845,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.09,uncorrected,1670,150,0.1,1504,3.587450807797048,7.200138215813202,6.273208513590956,0.9389952153110048,0.9269297022222469,0.9269297022222469,0.9269297022222469,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.095,uncorrected,1670,158,0.1,1504,3.6189165175836155,7.26329098686432,6.273208513590956,0.9389952153110048,0.9900824732733643,0.9900824732733643,0.9900824732733643,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.096,uncorrected,1670,160,0.1,1504,3.6189165175836155,7.26329098686432,6.273208513590956,0.9389952153110048,0.9900824732733643,0.9900824732733643,0.9900824732733643,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.097,uncorrected,1670,161,0.1,1504,3.6189165175836155,7.26329098686432,6.273208513590956,0.9389952153110048,0.9900824732733643,0.9900824732733643,0.9900824732733643,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.098,uncorrected,1670,163,0.1,1504,3.624859048643903,7.275217852841922,6.273208513590956,0.9389952153110048,1.0020093392509655,1.0020093392509655,1.0020093392509655,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.099,uncorrected,1670,165,0.1,1504,3.622818883349656,7.271123170325367,6.273208513590956,0.9389952153110048,0.997914656734412,0.997914656734412,0.997914656734412,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.1,uncorrected,1670,167,0.1,1504,3.624859048643903,7.275217852841922,6.273208513590956,0.9389952153110048,1.0020093392509655,1.0020093392509655,1.0020093392509655,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.105,uncorrected,1670,175,0.1,1504,3.6295429251184776,7.284618555404709,6.273208513590956,0.9389952153110048,1.0114100418137535,1.0114100418137535,1.0114100418137535,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.11,uncorrected,1670,183,0.1,1504,3.6366984286563873,7.298979899221526,6.273208513590956,0.9389952153110048,1.0257713856305701,1.0257713856305701,1.0257713856305701,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.0,uncorrected,1670,0,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.005,uncorrected,1670,8,0.1,1504,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.01,uncorrected,1670,16,0.1,1504,3.268778952873982,6.560552748620518,6.273208513590956,0.9186602870813397,0.28734423502956286,0.28734423502956286,0.28734423502956286,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.015,uncorrected,1670,25,0.1,1504,3.3605834157921644,6.744807490289106,6.273208513590956,0.9246411483253588,0.4715989766981502,0.4715989766981502,0.4715989766981502,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.02,uncorrected,1670,33,0.1,1504,3.3790922780117985,6.781955418815167,6.273208513590956,0.9282296650717703,0.5087469052242123,0.5087469052242123,0.5087469052242123,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.025,uncorrected,1670,41,0.1,1504,3.3980960937923053,6.820096736307275,6.273208513590956,0.9294258373205742,0.5468882227163188,0.5468882227163188,0.5468882227163188,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.03,uncorrected,1670,50,0.1,1504,3.3980960937923053,6.820096736307275,6.273208513590956,0.9294258373205742,0.5468882227163188,0.5468882227163188,0.5468882227163188,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.035,uncorrected,1670,58,0.1,1504,3.410462133520577,6.844915807005688,6.273208513590956,0.9318181818181818,0.571707293414732,0.571707293414732,0.571707293414732,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.04,uncorrected,1670,66,0.1,1504,3.4851254153371896,6.99476760359546,6.273208513590956,0.9366028708133971,0.7215590900045057,0.7215590900045057,0.7215590900045057,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.045,uncorrected,1670,75,0.1,1504,3.5099622033836932,7.044615898764558,6.273208513590956,0.9366028708133971,0.771407385173603,0.771407385173603,0.771407385173603,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.05,uncorrected,1670,83,0.1,1504,3.5460283771528376,7.11700196061354,6.273208513590956,0.9366028708133971,0.8437934470225845,0.8437934470225845,0.8437934470225845,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.055,uncorrected,1670,91,0.1,1504,3.6189165175836155,7.26329098686432,6.273208513590956,0.9389952153110048,0.9900824732733643,0.9900824732733643,0.9900824732733643,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.06,uncorrected,1670,100,0.1,1504,3.6366984286563873,7.298979899221526,6.273208513590956,0.9389952153110048,1.0257713856305701,1.0257713856305701,1.0257713856305701,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.065,uncorrected,1670,108,0.1,1504,3.6943023657363603,7.414592999155711,6.273208513590956,0.9425837320574163,1.141384485564755,1.141384485564755,1.141384485564755,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.07,uncorrected,1670,116,0.1,1504,3.73828744111228,7.502872571227127,6.273208513590956,0.94377990430622,1.229664057636173,1.229664057636173,1.229664057636173,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.075,uncorrected,1670,125,0.1,1504,3.7835743136410724,7.593764895342216,6.273208513590956,0.9449760765550239,1.3205563817512593,1.3205563817512593,1.3205563817512593,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.08,uncorrected,1670,133,0.1,1504,3.820271733130711,7.667417889249419,6.273208513590956,0.9449760765550239,1.394209375658464,1.394209375658464,1.394209375658464,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.085,uncorrected,1670,141,0.1,1504,3.856561255972121,7.740252220434163,6.273208513590956,0.9485645933014354,1.4670437068432067,1.4670437068432067,1.4670437068432067,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.09,uncorrected,1670,150,0.1,1504,3.9218070710677524,7.87120283463378,6.273208513590956,0.9497607655502392,1.5979943210428247,1.5979943210428247,1.5979943210428247,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.095,uncorrected,1670,158,0.1,1504,3.9364541894735114,7.90060010936592,6.273208513590956,0.9497607655502392,1.6273915957749645,1.6273915957749645,1.6273915957749645,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.096,uncorrected,1670,160,0.1,1504,3.965730316987999,7.959358312842869,6.273208513590956,0.9497607655502392,1.686149799251913,1.686149799251913,1.686149799251913,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.097,uncorrected,1670,161,0.1,1504,3.9932633551395704,8.014618075502668,6.273208513590956,0.9521531100478469,1.741409561911713,1.741409561911713,1.741409561911713,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.098,uncorrected,1670,163,0.1,1504,4.026386044279344,8.081096461594388,6.273208513590956,0.9533492822966507,1.807887948003433,1.807887948003433,1.807887948003433,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.099,uncorrected,1670,165,0.1,1504,4.026386044279344,8.081096461594388,6.273208513590956,0.9533492822966507,1.807887948003433,1.807887948003433,1.807887948003433,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.1,uncorrected,1670,167,0.1,1504,4.045056836833089,8.118569389918187,6.273208513590956,0.9533492822966507,1.8453608763272333,1.8453608763272333,1.8453608763272333,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.105,uncorrected,1670,175,0.1,1504,4.048813517113389,8.126109177555694,6.273208513590956,0.9533492822966507,1.8529006639647376,1.8529006639647376,1.8529006639647376,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.11,uncorrected,1670,183,0.1,1504,4.154302035851613,8.337828293939346,6.273208513590956,0.9593301435406698,2.0646197803483894,2.0646197803483894,2.0646197803483894,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.0,uncorrected,1670,0,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.005,uncorrected,1670,8,0.1,1504,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.01,uncorrected,1670,16,0.1,1504,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.015,uncorrected,1670,25,0.1,1504,3.3867967095969207,6.797418480264426,6.273208513590956,0.9294258373205742,0.5242099666734706,0.5242099666734706,0.5242099666734706,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.02,uncorrected,1670,33,0.1,1504,3.410462133520577,6.844915807005688,6.273208513590956,0.9318181818181818,0.571707293414732,0.571707293414732,0.571707293414732,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.025,uncorrected,1670,41,0.1,1504,3.4851254153371896,6.99476760359546,6.273208513590956,0.9366028708133971,0.7215590900045057,0.7215590900045057,0.7215590900045057,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.03,uncorrected,1670,50,0.1,1504,3.5099622033836932,7.044615898764558,6.273208513590956,0.9366028708133971,0.771407385173603,0.771407385173603,0.771407385173603,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.035,uncorrected,1670,58,0.1,1504,3.5460283771528376,7.11700196061354,6.273208513590956,0.9366028708133971,0.8437934470225845,0.8437934470225845,0.8437934470225845,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.04,uncorrected,1670,66,0.1,1504,3.630409706450555,7.2863582156058415,6.273208513590956,0.9389952153110048,1.0131497020148859,1.0131497020148859,1.0131497020148859,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.045,uncorrected,1670,75,0.1,1504,3.6694691613150288,7.364751896446645,6.273208513590956,0.9413875598086124,1.0915433828556902,1.0915433828556902,1.0915433828556902,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.05,uncorrected,1670,83,0.1,1504,3.769367711081065,7.56525175119349,6.273208513590956,0.9449760765550239,1.2920432376025337,1.2920432376025337,1.2920432376025337,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.055,uncorrected,1670,91,0.1,1504,3.840092871850303,7.707199602232268,6.273208513590956,0.9461722488038278,1.4339910886413123,1.4339910886413123,1.4339910886413123,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.06,uncorrected,1670,100,0.1,1504,3.9364541894735114,7.90060010936592,6.273208513590956,0.9497607655502392,1.6273915957749645,1.6273915957749645,1.6273915957749645,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.065,uncorrected,1670,108,0.1,1504,4.048813517113389,8.126109177555694,6.273208513590956,0.9533492822966507,1.8529006639647376,1.8529006639647376,1.8529006639647376,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.07,uncorrected,1670,116,0.1,1504,4.182886213262383,8.395197729555175,6.273208513590956,0.9605263157894737,2.1219892159642195,2.1219892159642195,2.1219892159642195,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.075,uncorrected,1670,125,0.1,1504,4.293340543713914,8.616883402305762,6.273208513590956,0.9617224880382775,2.3436748887148067,2.3436748887148067,2.3436748887148067,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.08,uncorrected,1670,133,0.1,1504,4.331662960197164,8.693797821548435,6.273208513590956,0.9641148325358851,2.4205893079574783,2.4205893079574783,2.4205893079574783,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.085,uncorrected,1670,141,0.1,1504,4.37609311239923,8.782970678249134,6.273208513590956,0.965311004784689,2.509762164658178,2.509762164658178,2.509762164658178,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.09,uncorrected,1670,150,0.1,1504,4.464022478566859,8.959447966316686,6.273208513590956,0.9688995215311005,2.6862394527257307,2.6862394527257307,2.6862394527257307,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.095,uncorrected,1670,158,0.1,1504,4.556564478817656,9.145182970996157,6.273208513590956,0.9700956937799043,2.871974457405201,2.871974457405201,2.871974457405201,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.096,uncorrected,1670,160,0.1,1504,4.562618474071447,9.157333549476684,6.273208513590956,0.9700956937799043,2.884125035885729,2.884125035885729,2.884125035885729,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.097,uncorrected,1670,161,0.1,1504,4.587058964304114,9.206386461186295,6.273208513590956,0.9700956937799043,2.9331779475953392,2.9331779475953392,2.9331779475953392,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.098,uncorrected,1670,163,0.1,1504,4.627374933424903,9.287302009726567,6.273208513590956,0.9700956937799043,3.014093496135612,3.014093496135612,3.014093496135612,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.099,uncorrected,1670,165,0.1,1504,4.627374933424903,9.287302009726567,6.273208513590956,0.9700956937799043,3.014093496135612,3.014093496135612,3.014093496135612,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.1,uncorrected,1670,167,0.1,1504,4.6715525185522315,9.375967955547004,6.273208513590956,0.9700956937799043,3.102759441956049,3.102759441956049,3.102759441956049,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.105,uncorrected,1670,175,0.1,1504,4.785553675257178,9.604772231623542,6.273208513590956,0.972488038277512,3.331563718032587,3.331563718032587,3.331563718032587,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.11,uncorrected,1670,183,0.1,1504,4.952430972737827,9.93970075644975,6.273208513590956,0.9760765550239234,3.6664922428587934,3.6664922428587934,3.6664922428587934,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.0,uncorrected,1670,0,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.005,uncorrected,1670,8,0.1,1504,3.198052759109614,6.41860282432468,6.273208513590956,0.9126794258373205,0.14539431073372408,0.14539431073372408,0.14539431073372408,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.01,uncorrected,1670,16,0.1,1504,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.015,uncorrected,1670,25,0.1,1504,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.02,uncorrected,1670,33,0.1,1504,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.025,uncorrected,1670,41,0.1,1504,3.275446591811506,6.573934931260896,6.273208513590956,0.9186602870813397,0.30072641766994057,0.30072641766994057,0.30072641766994057,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.03,uncorrected,1670,50,0.1,1504,3.3352772322017947,6.694017101980674,6.273208513590956,0.9234449760765551,0.4208085883897196,0.4208085883897196,0.4208085883897196,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.035,uncorrected,1670,58,0.1,1504,3.3571124349206074,6.737841111275536,6.273208513590956,0.9246411483253588,0.4646325976845797,0.4646325976845797,0.4646325976845797,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.04,uncorrected,1670,66,0.1,1504,3.3605834157921644,6.744807490289106,6.273208513590956,0.9246411483253588,0.4715989766981502,0.4715989766981502,0.4715989766981502,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.045,uncorrected,1670,75,0.1,1504,3.3605834157921644,6.744807490289106,6.273208513590956,0.9246411483253588,0.4715989766981502,0.4715989766981502,0.4715989766981502,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.05,uncorrected,1670,83,0.1,1504,3.3867967095969207,6.797418480264426,6.273208513590956,0.9294258373205742,0.5242099666734706,0.5242099666734706,0.5242099666734706,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.055,uncorrected,1670,91,0.1,1504,3.3980960937923053,6.820096736307275,6.273208513590956,0.9294258373205742,0.5468882227163188,0.5468882227163188,0.5468882227163188,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.06,uncorrected,1670,100,0.1,1504,3.39914558874729,6.822203109087708,6.273208513590956,0.930622009569378,0.5489945954967523,0.5489945954967523,0.5489945954967523,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.065,uncorrected,1670,108,0.1,1504,3.410462133520577,6.844915807005688,6.273208513590956,0.9318181818181818,0.571707293414732,0.571707293414732,0.571707293414732,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.07,uncorrected,1670,116,0.1,1504,3.4309342484499803,6.886004051823247,6.273208513590956,0.9342105263157895,0.6127955382322914,0.6127955382322914,0.6127955382322914,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.075,uncorrected,1670,125,0.1,1504,3.4851254153371896,6.99476760359546,6.273208513590956,0.9366028708133971,0.7215590900045057,0.7215590900045057,0.7215590900045057,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.08,uncorrected,1670,133,0.1,1504,3.4851254153371896,6.99476760359546,6.273208513590956,0.9366028708133971,0.7215590900045057,0.7215590900045057,0.7215590900045057,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.085,uncorrected,1670,141,0.1,1504,3.5099622033836932,7.044615898764558,6.273208513590956,0.9366028708133971,0.771407385173603,0.771407385173603,0.771407385173603,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.09,uncorrected,1670,150,0.1,1504,3.5460283771528376,7.11700196061354,6.273208513590956,0.9366028708133971,0.8437934470225845,0.8437934470225845,0.8437934470225845,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.095,uncorrected,1670,158,0.1,1504,3.5830449585457322,7.191295523531941,6.273208513590956,0.9389952153110048,0.9180870099409861,0.9180870099409861,0.9180870099409861,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.096,uncorrected,1670,160,0.1,1504,3.587450807797048,7.200138215813202,6.273208513590956,0.9389952153110048,0.9269297022222469,0.9269297022222469,0.9269297022222469,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.097,uncorrected,1670,161,0.1,1504,3.587450807797048,7.200138215813202,6.273208513590956,0.9389952153110048,0.9269297022222469,0.9269297022222469,0.9269297022222469,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.098,uncorrected,1670,163,0.1,1504,3.587450807797048,7.200138215813202,6.273208513590956,0.9389952153110048,0.9269297022222469,0.9269297022222469,0.9269297022222469,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.099,uncorrected,1670,165,0.1,1504,3.587450807797048,7.200138215813202,6.273208513590956,0.9389952153110048,0.9269297022222469,0.9269297022222469,0.9269297022222469,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.1,uncorrected,1670,167,0.1,1504,3.587450807797048,7.200138215813202,6.273208513590956,0.9389952153110048,0.9269297022222469,0.9269297022222469,0.9269297022222469,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.105,uncorrected,1670,175,0.1,1504,3.6366984286563873,7.298979899221526,6.273208513590956,0.9389952153110048,1.0257713856305701,1.0257713856305701,1.0257713856305701,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.11,uncorrected,1670,183,0.1,1504,3.6664269514418875,7.35864607570047,6.273208513590956,0.9413875598086124,1.0854375621095154,1.0854375621095154,1.0854375621095154,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.0,uncorrected,1670,0,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.005,uncorrected,1670,8,0.1,1504,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.01,uncorrected,1670,16,0.1,1504,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.015,uncorrected,1670,25,0.1,1504,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.02,uncorrected,1670,33,0.1,1504,3.253753604882995,6.530396353990475,6.273208513590956,0.9174641148325359,0.2571878403995186,0.2571878403995186,0.2571878403995186,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.025,uncorrected,1670,41,0.1,1504,3.275446591811506,6.573934931260896,6.273208513590956,0.9186602870813397,0.30072641766994057,0.30072641766994057,0.30072641766994057,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.03,uncorrected,1670,50,0.1,1504,3.3214388445027927,6.66624297783094,6.273208513590956,0.9234449760765551,0.39303446423998406,0.39303446423998406,0.39303446423998406,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.035,uncorrected,1670,58,0.1,1504,3.3441478432472214,6.711820726060195,6.273208513590956,0.9246411483253588,0.43861221246924015,0.43861221246924015,0.43861221246924015,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.04,uncorrected,1670,66,0.1,1504,3.3605834157921644,6.744807490289106,6.273208513590956,0.9246411483253588,0.4715989766981502,0.4715989766981502,0.4715989766981502,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.045,uncorrected,1670,75,0.1,1504,3.3605834157921644,6.744807490289106,6.273208513590956,0.9246411483253588,0.4715989766981502,0.4715989766981502,0.4715989766981502,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.05,uncorrected,1670,83,0.1,1504,3.3790922780117985,6.781955418815167,6.273208513590956,0.9282296650717703,0.5087469052242123,0.5087469052242123,0.5087469052242123,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.055,uncorrected,1670,91,0.1,1504,3.39914558874729,6.822203109087708,6.273208513590956,0.930622009569378,0.5489945954967523,0.5489945954967523,0.5489945954967523,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.06,uncorrected,1670,100,0.1,1504,3.406753580985745,6.837472613422835,6.273208513590956,0.9318181818181818,0.5642640998318791,0.5642640998318791,0.5642640998318791,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.065,uncorrected,1670,108,0.1,1504,3.4204654434511843,6.864992797039795,6.273208513590956,0.9342105263157895,0.5917842834488385,0.5917842834488385,0.5917842834488385,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.07,uncorrected,1670,116,0.1,1504,3.4378300850944243,6.89984423517733,6.273208513590956,0.9342105263157895,0.6266357215863749,0.6266357215863749,0.6266357215863749,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.075,uncorrected,1670,125,0.1,1504,3.4851254153371896,6.99476760359546,6.273208513590956,0.9366028708133971,0.7215590900045057,0.7215590900045057,0.7215590900045057,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.08,uncorrected,1670,133,0.1,1504,3.4851254153371896,6.99476760359546,6.273208513590956,0.9366028708133971,0.7215590900045057,0.7215590900045057,0.7215590900045057,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.085,uncorrected,1670,141,0.1,1504,3.508851874690807,7.042387430561904,6.273208513590956,0.9366028708133971,0.7691789169709478,0.7691789169709478,0.7691789169709478,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.09,uncorrected,1670,150,0.1,1504,3.5168232537674933,7.058386264886833,6.273208513590956,0.9366028708133971,0.7851777512958784,0.7851777512958784,0.7851777512958784,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.095,uncorrected,1670,158,0.1,1504,3.5264203537702894,7.077647977504866,6.273208513590956,0.9366028708133971,0.8044394639139105,0.8044394639139105,0.8044394639139105,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.096,uncorrected,1670,160,0.1,1504,3.5269747012866763,7.078760572199936,6.273208513590956,0.9366028708133971,0.8055520586089802,0.8055520586089802,0.8055520586089802,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.097,uncorrected,1670,161,0.1,1504,3.5269747012866763,7.078760572199936,6.273208513590956,0.9366028708133971,0.8055520586089802,0.8055520586089802,0.8055520586089802,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.098,uncorrected,1670,163,0.1,1504,3.5269747012866763,7.078760572199936,6.273208513590956,0.9366028708133971,0.8055520586089802,0.8055520586089802,0.8055520586089802,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.099,uncorrected,1670,165,0.1,1504,3.5269747012866763,7.078760572199936,6.273208513590956,0.9366028708133971,0.8055520586089802,0.8055520586089802,0.8055520586089802,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.1,uncorrected,1670,167,0.1,1504,3.5269747012866763,7.078760572199936,6.273208513590956,0.9366028708133971,0.8055520586089802,0.8055520586089802,0.8055520586089802,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.105,uncorrected,1670,175,0.1,1504,3.607987372693109,7.241355813949539,6.273208513590956,0.9389952153110048,0.968147300358584,0.968147300358584,0.968147300358584,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.11,uncorrected,1670,183,0.1,1504,3.624859048643903,7.275217852841922,6.273208513590956,0.9389952153110048,1.0020093392509655,1.0020093392509655,1.0020093392509655,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.0,uncorrected,1670,0,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.005,uncorrected,1670,8,0.1,1504,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.01,uncorrected,1670,16,0.1,1504,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.015,uncorrected,1670,25,0.1,1504,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.02,uncorrected,1670,33,0.1,1504,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.025,uncorrected,1670,41,0.1,1504,3.275446591811506,6.573934931260896,6.273208513590956,0.9186602870813397,0.30072641766994057,0.30072641766994057,0.30072641766994057,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.03,uncorrected,1670,50,0.1,1504,3.3214388445027927,6.66624297783094,6.273208513590956,0.9234449760765551,0.39303446423998406,0.39303446423998406,0.39303446423998406,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.035,uncorrected,1670,58,0.1,1504,3.3441478432472214,6.711820726060195,6.273208513590956,0.9246411483253588,0.43861221246924015,0.43861221246924015,0.43861221246924015,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.04,uncorrected,1670,66,0.1,1504,3.3605834157921644,6.744807490289106,6.273208513590956,0.9246411483253588,0.4715989766981502,0.4715989766981502,0.4715989766981502,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.045,uncorrected,1670,75,0.1,1504,3.3605834157921644,6.744807490289106,6.273208513590956,0.9246411483253588,0.4715989766981502,0.4715989766981502,0.4715989766981502,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.05,uncorrected,1670,83,0.1,1504,3.3867967095969207,6.797418480264426,6.273208513590956,0.9294258373205742,0.5242099666734706,0.5242099666734706,0.5242099666734706,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.055,uncorrected,1670,91,0.1,1504,3.406753580985745,6.837472613422835,6.273208513590956,0.9318181818181818,0.5642640998318791,0.5642640998318791,0.5642640998318791,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.06,uncorrected,1670,100,0.1,1504,3.419183693253673,6.862420279930941,6.273208513590956,0.9330143540669856,0.5892117663399853,0.5892117663399853,0.5892117663399853,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.065,uncorrected,1670,108,0.1,1504,3.4309342484499803,6.886004051823247,6.273208513590956,0.9342105263157895,0.6127955382322914,0.6127955382322914,0.6127955382322914,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.07,uncorrected,1670,116,0.1,1504,3.4409972723779583,6.906200889921486,6.273208513590956,0.9342105263157895,0.6329923763305312,0.6329923763305312,0.6329923763305312,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.075,uncorrected,1670,125,0.1,1504,3.501710010658684,7.028053461706339,6.273208513590956,0.9366028708133971,0.7548449481153837,0.7548449481153837,0.7548449481153837,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.08,uncorrected,1670,133,0.1,1504,3.501710010658684,7.028053461706339,6.273208513590956,0.9366028708133971,0.7548449481153837,0.7548449481153837,0.7548449481153837,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.085,uncorrected,1670,141,0.1,1504,3.508851874690807,7.042387430561904,6.273208513590956,0.9366028708133971,0.7691789169709478,0.7691789169709478,0.7691789169709478,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.09,uncorrected,1670,150,0.1,1504,3.5168232537674933,7.058386264886833,6.273208513590956,0.9366028708133971,0.7851777512958784,0.7851777512958784,0.7851777512958784,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.095,uncorrected,1670,158,0.1,1504,3.5460283771528376,7.11700196061354,6.273208513590956,0.9366028708133971,0.8437934470225845,0.8437934470225845,0.8437934470225845,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.096,uncorrected,1670,160,0.1,1504,3.5830449585457322,7.191295523531941,6.273208513590956,0.9389952153110048,0.9180870099409861,0.9180870099409861,0.9180870099409861,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.097,uncorrected,1670,161,0.1,1504,3.5830449585457322,7.191295523531941,6.273208513590956,0.9389952153110048,0.9180870099409861,0.9180870099409861,0.9180870099409861,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.098,uncorrected,1670,163,0.1,1504,3.5830449585457322,7.191295523531941,6.273208513590956,0.9389952153110048,0.9180870099409861,0.9180870099409861,0.9180870099409861,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.099,uncorrected,1670,165,0.1,1504,3.5830449585457322,7.191295523531941,6.273208513590956,0.9389952153110048,0.9180870099409861,0.9180870099409861,0.9180870099409861,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.1,uncorrected,1670,167,0.1,1504,3.5830449585457322,7.191295523531941,6.273208513590956,0.9389952153110048,0.9180870099409861,0.9180870099409861,0.9180870099409861,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.105,uncorrected,1670,175,0.1,1504,3.6189165175836155,7.26329098686432,6.273208513590956,0.9389952153110048,0.9900824732733643,0.9900824732733643,0.9900824732733643,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.11,uncorrected,1670,183,0.1,1504,3.6273595080227206,7.280236361553284,6.273208513590956,0.9389952153110048,1.0070278479623278,1.0070278479623278,1.0070278479623278,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.0,uncorrected,1670,0,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.005,uncorrected,1670,8,0.1,1504,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.01,uncorrected,1670,16,0.1,1504,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.015,uncorrected,1670,25,0.1,1504,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.02,uncorrected,1670,33,0.1,1504,3.253753604882995,6.530396353990475,6.273208513590956,0.9174641148325359,0.2571878403995186,0.2571878403995186,0.2571878403995186,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.025,uncorrected,1670,41,0.1,1504,3.275446591811506,6.573934931260896,6.273208513590956,0.9186602870813397,0.30072641766994057,0.30072641766994057,0.30072641766994057,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.03,uncorrected,1670,50,0.1,1504,3.317734806135587,6.658808844339104,6.273208513590956,0.9222488038277512,0.3856003307481485,0.3856003307481485,0.3856003307481485,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.035,uncorrected,1670,58,0.1,1504,3.3352772322017947,6.694017101980674,6.273208513590956,0.9234449760765551,0.4208085883897196,0.4208085883897196,0.4208085883897196,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.04,uncorrected,1670,66,0.1,1504,3.3441478432472214,6.711820726060195,6.273208513590956,0.9246411483253588,0.43861221246924015,0.43861221246924015,0.43861221246924015,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.045,uncorrected,1670,75,0.1,1504,3.3605834157921644,6.744807490289106,6.273208513590956,0.9246411483253588,0.4715989766981502,0.4715989766981502,0.4715989766981502,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.05,uncorrected,1670,83,0.1,1504,3.3980960937923053,6.820096736307275,6.273208513590956,0.9294258373205742,0.5468882227163188,0.5468882227163188,0.5468882227163188,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.055,uncorrected,1670,91,0.1,1504,3.406753580985745,6.837472613422835,6.273208513590956,0.9318181818181818,0.5642640998318791,0.5642640998318791,0.5642640998318791,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.06,uncorrected,1670,100,0.1,1504,3.410462133520577,6.844915807005688,6.273208513590956,0.9318181818181818,0.571707293414732,0.571707293414732,0.571707293414732,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.065,uncorrected,1670,108,0.1,1504,3.4204654434511843,6.864992797039795,6.273208513590956,0.9342105263157895,0.5917842834488385,0.5917842834488385,0.5917842834488385,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.07,uncorrected,1670,116,0.1,1504,3.4378300850944243,6.89984423517733,6.273208513590956,0.9342105263157895,0.6266357215863749,0.6266357215863749,0.6266357215863749,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.075,uncorrected,1670,125,0.1,1504,3.4851254153371896,6.99476760359546,6.273208513590956,0.9366028708133971,0.7215590900045057,0.7215590900045057,0.7215590900045057,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.08,uncorrected,1670,133,0.1,1504,3.4851254153371896,6.99476760359546,6.273208513590956,0.9366028708133971,0.7215590900045057,0.7215590900045057,0.7215590900045057,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.085,uncorrected,1670,141,0.1,1504,3.508851874690807,7.042387430561904,6.273208513590956,0.9366028708133971,0.7691789169709478,0.7691789169709478,0.7691789169709478,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.09,uncorrected,1670,150,0.1,1504,3.5168232537674933,7.058386264886833,6.273208513590956,0.9366028708133971,0.7851777512958784,0.7851777512958784,0.7851777512958784,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.095,uncorrected,1670,158,0.1,1504,3.5460283771528376,7.11700196061354,6.273208513590956,0.9366028708133971,0.8437934470225845,0.8437934470225845,0.8437934470225845,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.096,uncorrected,1670,160,0.1,1504,3.5810727287975412,7.187337190012928,6.273208513590956,0.9389952153110048,0.914128676421973,0.914128676421973,0.914128676421973,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.097,uncorrected,1670,161,0.1,1504,3.5810727287975412,7.187337190012928,6.273208513590956,0.9389952153110048,0.914128676421973,0.914128676421973,0.914128676421973,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.098,uncorrected,1670,163,0.1,1504,3.5810727287975412,7.187337190012928,6.273208513590956,0.9389952153110048,0.914128676421973,0.914128676421973,0.914128676421973,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.099,uncorrected,1670,165,0.1,1504,3.5810727287975412,7.187337190012928,6.273208513590956,0.9389952153110048,0.914128676421973,0.914128676421973,0.914128676421973,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.1,uncorrected,1670,167,0.1,1504,3.5810727287975412,7.187337190012928,6.273208513590956,0.9389952153110048,0.914128676421973,0.914128676421973,0.914128676421973,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.105,uncorrected,1670,175,0.1,1504,3.6189165175836155,7.26329098686432,6.273208513590956,0.9389952153110048,0.9900824732733643,0.9900824732733643,0.9900824732733643,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.11,uncorrected,1670,183,0.1,1504,3.630409706450555,7.2863582156058415,6.273208513590956,0.9389952153110048,1.0131497020148859,1.0131497020148859,1.0131497020148859,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.0,uncorrected,1670,0,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.005,uncorrected,1670,8,0.1,1504,0.03235602918174463,6.6558545068262935,6.611271724311685,0.9366028708133971,0.044582782514605825,0.044582782514605825,0.044582782514605825,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.01,uncorrected,1670,16,0.1,1504,0.040715293837053634,6.709181180113276,6.611271724311685,0.9401913875598086,0.09790945580159185,0.09790945580159185,0.09790945580159185,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.015,uncorrected,1670,25,0.1,1504,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.02,uncorrected,1670,33,0.1,1504,0.06161038189208956,6.842478255868142,6.611271724311685,0.9449760765550239,0.23120653155645698,0.23120653155645698,0.23120653155645698,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.025,uncorrected,1670,41,0.1,1504,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.03,uncorrected,1670,50,0.1,1504,0.07390519953505925,6.9209111983104314,6.611271724311685,0.9461722488038278,0.30963947399874714,0.30963947399874714,0.30963947399874714,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.035,uncorrected,1670,58,0.1,1504,0.08314684769924652,6.979866904656194,6.611271724311685,0.9485645933014354,0.36859518034450656,0.36859518034450656,0.36859518034450656,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.04,uncorrected,1670,66,0.1,1504,0.09768696303413615,7.072623386474996,6.611271724311685,0.9509569377990431,0.4613516621633122,0.4613516621633122,0.4613516621633122,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.045,uncorrected,1670,75,0.1,1504,0.10950729227797917,7.14802940144435,6.611271724311685,0.9509569377990431,0.5367576771326659,0.5367576771326659,0.5367576771326659,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.05,uncorrected,1670,83,0.1,1504,0.11159984379089327,7.16137851951474,6.611271724311685,0.9521531100478469,0.5501067952030549,0.5501067952030549,0.5501067952030549,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.055,uncorrected,1670,91,0.1,1504,0.12435950680968189,7.242776873211181,6.611271724311685,0.9557416267942583,0.6315051488994933,0.6315051488994933,0.6315051488994933,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.06,uncorrected,1670,100,0.1,1504,0.1297834327725217,7.2773779942044525,6.611271724311685,0.9557416267942583,0.6661062698927683,0.6661062698927683,0.6661062698927683,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.065,uncorrected,1670,108,0.1,1504,0.1385967785408755,7.3336014097480415,6.611271724311685,0.9569377990430622,0.7223296854363538,0.7223296854363538,0.7223296854363538,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.07,uncorrected,1670,116,0.1,1504,0.14109027925040918,7.349508322994737,6.611271724311685,0.9569377990430622,0.7382365986830497,0.7382365986830497,0.7382365986830497,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.075,uncorrected,1670,125,0.1,1504,0.14845661430633517,7.396500751042858,6.611271724311685,0.9569377990430622,0.785229026731173,0.785229026731173,0.785229026731173,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.08,uncorrected,1670,133,0.1,1504,0.15167443628357158,7.417028363022076,6.611271724311685,0.9581339712918661,0.8057566387103914,0.8057566387103914,0.8057566387103914,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.085,uncorrected,1670,141,0.1,1504,0.1723225284855959,7.5487497658320235,6.611271724311685,0.9581339712918661,0.937478041520338,0.937478041520338,0.937478041520338,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.09,uncorrected,1670,150,0.1,1504,0.19279313626792627,7.679338933445119,6.611271724311685,0.9593301435406698,1.0680672091334318,1.0680672091334318,1.0680672091334318,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.095,uncorrected,1670,158,0.1,1504,0.20712507524672974,7.770767385468857,6.611271724311685,0.9605263157894737,1.1594956611571725,1.1594956611571725,1.1594956611571725,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.096,uncorrected,1670,160,0.1,1504,0.2103391939690371,7.7912713730894945,6.611271724311685,0.9605263157894737,1.1799996487778075,1.1799996487778075,1.1799996487778075,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.097,uncorrected,1670,161,0.1,1504,0.2103391939690371,7.7912713730894945,6.611271724311685,0.9605263157894737,1.1799996487778075,1.1799996487778075,1.1799996487778075,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.098,uncorrected,1670,163,0.1,1504,0.21043635151203643,7.791891175041764,6.611271724311685,0.9605263157894737,1.1806194507300767,1.1806194507300767,1.1806194507300767,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.099,uncorrected,1670,165,0.1,1504,0.21043635151203643,7.791891175041764,6.611271724311685,0.9605263157894737,1.1806194507300767,1.1806194507300767,1.1806194507300767,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.1,uncorrected,1670,167,0.1,1504,0.21043635151203643,7.791891175041764,6.611271724311685,0.9605263157894737,1.1806194507300767,1.1806194507300767,1.1806194507300767,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.105,uncorrected,1670,175,0.1,1504,0.21607018056419092,7.827831341265376,6.611271724311685,0.9629186602870813,1.2165596169536883,1.2165596169536883,1.2165596169536883,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.11,uncorrected,1670,183,0.1,1504,0.23065923876418304,7.920900046740764,6.611271724311685,0.9641148325358851,1.309628322429079,1.309628322429079,1.309628322429079,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.0,uncorrected,1670,0,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.005,uncorrected,1670,8,0.1,1504,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.01,uncorrected,1670,16,0.1,1504,0.05727454266365539,6.814818420763778,6.611271724311685,0.9449760765550239,0.2035466964520913,0.2035466964520913,0.2035466964520913,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.015,uncorrected,1670,25,0.1,1504,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.02,uncorrected,1670,33,0.1,1504,0.08030598770148423,6.961744065004439,6.611271724311685,0.9473684210526315,0.3504723406927529,0.3504723406927529,0.3504723406927529,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.025,uncorrected,1670,41,0.1,1504,0.09891756603345225,7.08047383346962,6.611271724311685,0.9509569377990431,0.4692021091579332,0.4692021091579332,0.4692021091579332,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.03,uncorrected,1670,50,0.1,1504,0.10950729227797917,7.14802940144435,6.611271724311685,0.9509569377990431,0.5367576771326659,0.5367576771326659,0.5367576771326659,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.035,uncorrected,1670,58,0.1,1504,0.12607365261084702,7.25371200888091,6.611271724311685,0.9557416267942583,0.6424402845692244,0.6424402845692244,0.6424402845692244,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.04,uncorrected,1670,66,0.1,1504,0.13201377243605306,7.291606111085597,6.611271724311685,0.9557416267942583,0.6803343867739118,0.6803343867739118,0.6803343867739118,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.045,uncorrected,1670,75,0.1,1504,0.14887977185752588,7.399200221081405,6.611271724311685,0.9569377990430622,0.7879284967697179,0.7879284967697179,0.7879284967697179,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.05,uncorrected,1670,83,0.1,1504,0.1723225284855959,7.5487497658320235,6.611271724311685,0.9581339712918661,0.937478041520338,0.937478041520338,0.937478041520338,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.055,uncorrected,1670,91,0.1,1504,0.20027776253634663,7.727085982515726,6.611271724311685,0.9593301435406698,1.1158142582040405,1.1158142582040405,1.1158142582040405,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.06,uncorrected,1670,100,0.1,1504,0.2215586518180035,7.862844219247553,6.611271724311685,0.9641148325358851,1.2515724949358675,1.2515724949358675,1.2515724949358675,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.065,uncorrected,1670,108,0.1,1504,0.2448276689556882,8.011285419015346,6.611271724311685,0.965311004784689,1.4000136947036605,1.4000136947036605,1.4000136947036605,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.07,uncorrected,1670,116,0.1,1504,0.2758090951357959,8.20892677384698,6.611271724311685,0.9700956937799043,1.5976550495352966,1.5976550495352966,1.5976550495352966,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.075,uncorrected,1670,125,0.1,1504,0.3005474859764834,8.366741622449638,6.611271724311685,0.9736842105263158,1.7554698981379497,1.7554698981379497,1.7554698981379497,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.08,uncorrected,1670,133,0.1,1504,0.3252032266364009,8.52402921663832,6.611271724311685,0.9736842105263158,1.9127574923266366,1.9127574923266366,1.9127574923266366,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.085,uncorrected,1670,141,0.1,1504,0.37118093663359086,8.817337111603313,6.611271724311685,0.9748803827751196,2.206065387291627,2.206065387291627,2.206065387291627,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.09,uncorrected,1670,150,0.1,1504,0.42998122629616065,9.192444727561437,6.611271724311685,0.9796650717703349,2.5811730032497517,2.5811730032497517,2.5811730032497517,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.095,uncorrected,1670,158,0.1,1504,0.5433741918114469,9.915818119171393,6.611271724311685,0.9844497607655502,3.304546394859708,3.304546394859708,3.304546394859708,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.096,uncorrected,1670,160,0.1,1504,0.556559524430003,9.999931968142956,6.611271724311685,0.9844497607655502,3.38866024383127,3.38866024383127,3.38866024383127,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.097,uncorrected,1670,161,0.1,1504,0.5594234792556003,10.018202137779983,6.611271724311685,0.9844497607655502,3.4069304134682996,3.4069304134682996,3.4069304134682996,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.098,uncorrected,1670,163,0.1,1504,0.5647427523913602,10.05213564178201,6.611271724311685,0.9844497607655502,3.440863917470324,3.440863917470324,3.440863917470324,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.099,uncorrected,1670,165,0.1,1504,0.5754058091010288,10.120159010444699,6.611271724311685,0.9844497607655502,3.508887286133017,3.508887286133017,3.508887286133017,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.1,uncorrected,1670,167,0.1,1504,0.5843404503215004,10.177156212106206,6.611271724311685,0.9856459330143541,3.5658844877945195,3.5658844877945195,3.5658844877945195,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.105,uncorrected,1670,175,0.1,1504,0.6092745922629448,10.336219825453856,6.611271724311685,0.9868421052631579,3.7249481011421675,3.7249481011421675,3.7249481011421675,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.11,uncorrected,1670,183,0.1,1504,0.6946194627200244,10.880664607530985,6.611271724311685,0.9904306220095693,4.269392883219304,4.269392883219304,4.269392883219304,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.0,uncorrected,1670,0,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.005,uncorrected,1670,8,0.1,1504,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.01,uncorrected,1670,16,0.1,1504,0.05727454266365539,6.814818420763778,6.611271724311685,0.9449760765550239,0.2035466964520913,0.2035466964520913,0.2035466964520913,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.015,uncorrected,1670,25,0.1,1504,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.02,uncorrected,1670,33,0.1,1504,0.08030598770148423,6.961744065004439,6.611271724311685,0.9473684210526315,0.3504723406927529,0.3504723406927529,0.3504723406927529,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.025,uncorrected,1670,41,0.1,1504,0.09891756603345225,7.08047383346962,6.611271724311685,0.9509569377990431,0.4692021091579332,0.4692021091579332,0.4692021091579332,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.03,uncorrected,1670,50,0.1,1504,0.11030028586341634,7.153088184913114,6.611271724311685,0.9509569377990431,0.5418164606014271,0.5418164606014271,0.5418164606014271,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.035,uncorrected,1670,58,0.1,1504,0.12687610083723466,7.258831106811508,6.611271724311685,0.9557416267942583,0.6475593824998211,0.6475593824998211,0.6475593824998211,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.04,uncorrected,1670,66,0.1,1504,0.1386782395367454,7.334121077935554,6.611271724311685,0.9569377990430622,0.7228493536238699,0.7228493536238699,0.7228493536238699,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.045,uncorrected,1670,75,0.1,1504,0.1571657412321903,7.452059318134645,6.611271724311685,0.9581339712918661,0.840787593822958,0.840787593822958,0.840787593822958,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.05,uncorrected,1670,83,0.1,1504,0.1884401274199654,7.651569567331899,6.611271724311685,0.9593301435406698,1.0402978430202126,1.0402978430202126,1.0402978430202126,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.055,uncorrected,1670,91,0.1,1504,0.21812625953778575,7.840947788249441,6.611271724311685,0.9629186602870813,1.2296760639377537,1.2296760639377537,1.2296760639377537,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.06,uncorrected,1670,100,0.1,1504,0.2448276689556882,8.011285419015346,6.611271724311685,0.965311004784689,1.4000136947036605,1.4000136947036605,1.4000136947036605,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.065,uncorrected,1670,108,0.1,1504,0.2862495721436229,8.27553022873378,6.611271724311685,0.9736842105263158,1.6642585044220937,1.6642585044220937,1.6642585044220937,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.07,uncorrected,1670,116,0.1,1504,0.3151524475125119,8.45991178086855,6.611271724311685,0.9736842105263158,1.8486400565568655,1.8486400565568655,1.8486400565568655,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.075,uncorrected,1670,125,0.1,1504,0.37658830161140666,8.851832584280125,6.611271724311685,0.9784688995215312,2.2405608599684412,2.2405608599684412,2.2405608599684412,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.08,uncorrected,1670,133,0.1,1504,0.4352893826750872,9.226307313883007,6.611271724311685,0.9808612440191388,2.6150355895713218,2.6150355895713218,2.6150355895713218,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.085,uncorrected,1670,141,0.1,1504,0.5676039920554072,10.070388490453752,6.611271724311685,0.9844497607655502,3.4591167661420665,3.4591167661420665,3.4591167661420665,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.09,uncorrected,1670,150,0.1,1504,0.7047418948466135,10.94523914286903,6.611271724311685,0.9904306220095693,4.333967418557347,4.333967418557347,4.333967418557347,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.095,uncorrected,1670,158,0.1,1504,1.1548568119295957,13.816679648062074,6.611271724311685,0.9988038277511961,7.205407923750392,7.205407923750392,7.205407923750392,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.096,uncorrected,1670,160,0.1,1504,1.2257175200255253,14.268724891912113,6.611271724311685,0.9988038277511961,7.6574531676004245,7.6574531676004245,7.6574531676004245,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.097,uncorrected,1670,161,0.1,1504,1.2958049045309932,14.715836834071844,6.611271724311685,0.9988038277511961,8.10456510976016,8.10456510976016,8.10456510976016,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.098,uncorrected,1670,163,0.1,1504,1.3449340942721149,15.029249120703449,6.611271724311685,0.9988038277511961,8.41797739639176,8.41797739639176,8.41797739639176,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.099,uncorrected,1670,165,0.1,1504,1.5079117897372027,16.06894084928305,6.611271724311685,0.9988038277511961,9.45766912497136,9.45766912497136,9.45766912497136,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.1,uncorrected,1670,167,0.1,1504,1.95326856315185,18.910027491628526,6.611271724311685,0.9988038277511961,12.298755767316836,12.298755767316836,12.298755767316836,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.105,uncorrected,1670,175,0.1,1504,2.603396141605672,23.057418727656398,6.611271724311685,1.0,16.446147003344716,16.446147003344716,16.446147003344716,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.11,uncorrected,1670,183,0.1,1504,2.7798521870379584,24.18309356537133,6.611271724311685,1.0,17.57182184105963,17.57182184105963,17.57182184105963,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.0,uncorrected,1670,0,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.005,uncorrected,1670,8,0.1,1504,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.01,uncorrected,1670,16,0.1,1504,0.05727454266365539,6.814818420763778,6.611271724311685,0.9449760765550239,0.2035466964520913,0.2035466964520913,0.2035466964520913,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.015,uncorrected,1670,25,0.1,1504,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.02,uncorrected,1670,33,0.1,1504,0.08030598770148423,6.961744065004439,6.611271724311685,0.9473684210526315,0.3504723406927529,0.3504723406927529,0.3504723406927529,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.025,uncorrected,1670,41,0.1,1504,0.09891756603345225,7.08047383346962,6.611271724311685,0.9509569377990431,0.4692021091579332,0.4692021091579332,0.4692021091579332,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.03,uncorrected,1670,50,0.1,1504,0.11030028586341634,7.153088184913114,6.611271724311685,0.9509569377990431,0.5418164606014271,0.5418164606014271,0.5418164606014271,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.035,uncorrected,1670,58,0.1,1504,0.12687610083723466,7.258831106811508,6.611271724311685,0.9557416267942583,0.6475593824998211,0.6475593824998211,0.6475593824998211,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.04,uncorrected,1670,66,0.1,1504,0.1386782395367454,7.334121077935554,6.611271724311685,0.9569377990430622,0.7228493536238699,0.7228493536238699,0.7228493536238699,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.045,uncorrected,1670,75,0.1,1504,0.1571657412321903,7.452059318134645,6.611271724311685,0.9581339712918661,0.840787593822958,0.840787593822958,0.840787593822958,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.05,uncorrected,1670,83,0.1,1504,0.1884401274199654,7.651569567331899,6.611271724311685,0.9593301435406698,1.0402978430202126,1.0402978430202126,1.0402978430202126,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.055,uncorrected,1670,91,0.1,1504,0.21812625953778575,7.840947788249441,6.611271724311685,0.9629186602870813,1.2296760639377537,1.2296760639377537,1.2296760639377537,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.06,uncorrected,1670,100,0.1,1504,0.2448276689556882,8.011285419015346,6.611271724311685,0.965311004784689,1.4000136947036605,1.4000136947036605,1.4000136947036605,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.065,uncorrected,1670,108,0.1,1504,0.2862495721436229,8.27553022873378,6.611271724311685,0.9736842105263158,1.6642585044220937,1.6642585044220937,1.6642585044220937,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.07,uncorrected,1670,116,0.1,1504,0.3151524475125119,8.45991178086855,6.611271724311685,0.9736842105263158,1.8486400565568655,1.8486400565568655,1.8486400565568655,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.075,uncorrected,1670,125,0.1,1504,0.37658830161140666,8.851832584280125,6.611271724311685,0.9784688995215312,2.2405608599684412,2.2405608599684412,2.2405608599684412,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.08,uncorrected,1670,133,0.1,1504,0.4470648874529721,9.301427377904522,6.611271724311685,0.9808612440191388,2.6901556535928384,2.6901556535928384,2.6901556535928384,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.085,uncorrected,1670,141,0.1,1504,0.5924026012259289,10.228587492846643,6.611271724311685,0.9856459330143541,3.617315768534959,3.617315768534959,3.617315768534959,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.09,uncorrected,1670,150,0.1,1504,0.7630594426682253,11.317267179761748,6.611271724311685,0.992822966507177,4.70599545545006,4.70599545545006,4.70599545545006,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.095,uncorrected,1670,158,0.1,1504,1.200463006175901,14.107617514096857,6.611271724311685,0.9988038277511961,7.496345789785168,7.496345789785168,7.496345789785168,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.096,uncorrected,1670,160,0.1,1504,1.2958049045309932,14.715836834071844,6.611271724311685,0.9988038277511961,8.10456510976016,8.10456510976016,8.10456510976016,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.097,uncorrected,1670,161,0.1,1504,1.3215323924856945,14.879961479148593,6.611271724311685,0.9988038277511961,8.268689754836911,8.268689754836911,8.268689754836911,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.098,uncorrected,1670,163,0.1,1504,1.4901511778124692,15.955639693195632,6.611271724311685,0.9988038277511961,9.344367968883946,9.344367968883946,9.344367968883946,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.099,uncorrected,1670,165,0.1,1504,1.8245761987025095,18.089053882525103,6.611271724311685,0.9988038277511961,11.477782158213415,11.477782158213415,11.477782158213415,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.1,uncorrected,1670,167,0.1,1504,3.7488066100596056,30.364392767764514,6.611271724311685,1.0,23.753121043452833,23.753121043452833,23.753121043452833,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.105,uncorrected,1670,175,0.1,1504,5.081194354738915,38.864160257118016,6.611271724311685,1.0,32.25288853280633,32.25288853280633,32.25288853280633,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.11,uncorrected,1670,183,0.1,1504,5.253817940721433,39.96538649541773,6.611271724311685,1.0,33.35411477110604,33.35411477110604,33.35411477110604,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.0,uncorrected,1670,0,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.005,uncorrected,1670,8,0.1,1504,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.01,uncorrected,1670,16,0.1,1504,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.015,uncorrected,1670,25,0.1,1504,0.03186492233550997,6.65272156446616,6.611271724311685,0.9366028708133971,0.04144984015447489,0.04144984015447489,0.04144984015447489,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.02,uncorrected,1670,33,0.1,1504,0.03286437301910372,6.659097409982261,6.611271724311685,0.9366028708133971,0.0478256856705765,0.0478256856705765,0.0478256856705765,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.025,uncorrected,1670,41,0.1,1504,0.03746300182159912,6.6884336717027315,6.611271724311685,0.9401913875598086,0.07716194739104415,0.07716194739104415,0.07716194739104415,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.03,uncorrected,1670,50,0.1,1504,0.04243663826118005,6.720162238316938,6.611271724311685,0.9401913875598086,0.10889051400525401,0.10889051400525401,0.10889051400525401,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.035,uncorrected,1670,58,0.1,1504,0.049556154453724854,6.765580122498909,6.611271724311685,0.9413875598086124,0.1543083981872216,0.1543083981872216,0.1543083981872216,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.04,uncorrected,1670,66,0.1,1504,0.05727454266365539,6.814818420763778,6.611271724311685,0.9449760765550239,0.2035466964520913,0.2035466964520913,0.2035466964520913,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.045,uncorrected,1670,75,0.1,1504,0.06195167808807345,6.844655503686915,6.611271724311685,0.9449760765550239,0.23338377937523086,0.23338377937523086,0.23338377937523086,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.05,uncorrected,1670,83,0.1,1504,0.06476752071655245,6.862618748788995,6.611271724311685,0.9449760765550239,0.25134702447731044,0.25134702447731044,0.25134702447731044,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.055,uncorrected,1670,91,0.1,1504,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.06,uncorrected,1670,100,0.1,1504,0.08030598770148423,6.961744065004439,6.611271724311685,0.9473684210526315,0.3504723406927529,0.3504723406927529,0.3504723406927529,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.065,uncorrected,1670,108,0.1,1504,0.09104582296057656,7.030257230890858,6.611271724311685,0.9509569377990431,0.4189855065791721,0.4189855065791721,0.4189855065791721,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.07,uncorrected,1670,116,0.1,1504,0.09891756603345225,7.08047383346962,6.611271724311685,0.9509569377990431,0.4692021091579332,0.4692021091579332,0.4692021091579332,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.075,uncorrected,1670,125,0.1,1504,0.10935091769094085,7.147031833254179,6.611271724311685,0.9509569377990431,0.535760108942492,0.535760108942492,0.535760108942492,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.08,uncorrected,1670,133,0.1,1504,0.11665134293889112,7.19360379958213,6.611271724311685,0.9533492822966507,0.5823320752704457,0.5823320752704457,0.5823320752704457,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.085,uncorrected,1670,141,0.1,1504,0.12435950680968189,7.242776873211181,6.611271724311685,0.9557416267942583,0.6315051488994933,0.6315051488994933,0.6315051488994933,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.09,uncorrected,1670,150,0.1,1504,0.1265451962044497,7.256720150409324,6.611271724311685,0.9557416267942583,0.6454484260976363,0.6454484260976363,0.6454484260976363,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.095,uncorrected,1670,158,0.1,1504,0.1336879398635331,7.302286210725251,6.611271724311685,0.9557416267942583,0.6910144864135659,0.6910144864135659,0.6910144864135659,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.096,uncorrected,1670,160,0.1,1504,0.1336879398635331,7.302286210725251,6.611271724311685,0.9557416267942583,0.6910144864135659,0.6910144864135659,0.6910144864135659,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.097,uncorrected,1670,161,0.1,1504,0.1336879398635331,7.302286210725251,6.611271724311685,0.9557416267942583,0.6910144864135659,0.6910144864135659,0.6910144864135659,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.098,uncorrected,1670,163,0.1,1504,0.13413711066292033,7.305151628373412,6.611271724311685,0.9557416267942583,0.6938799040617282,0.6938799040617282,0.6938799040617282,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.099,uncorrected,1670,165,0.1,1504,0.13568678521378108,7.315037544405803,6.611271724311685,0.9569377990430622,0.7037658200941173,0.7037658200941173,0.7037658200941173,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.1,uncorrected,1670,167,0.1,1504,0.1363077839369926,7.318999112485037,6.611271724311685,0.9569377990430622,0.707727388173351,0.707727388173351,0.707727388173351,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.105,uncorrected,1670,175,0.1,1504,0.1414162812306159,7.351588003661186,6.611271724311685,0.9569377990430622,0.7403162793495011,0.7403162793495011,0.7403162793495011,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.11,uncorrected,1670,183,0.1,1504,0.15608070616676106,7.445137499909602,6.611271724311685,0.9581339712918661,0.8338657755979156,0.8338657755979156,0.8338657755979156,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.0,uncorrected,1670,0,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.005,uncorrected,1670,8,0.1,1504,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.01,uncorrected,1670,16,0.1,1504,0.03746300182159912,6.6884336717027315,6.611271724311685,0.9401913875598086,0.07716194739104415,0.07716194739104415,0.07716194739104415,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.015,uncorrected,1670,25,0.1,1504,0.05083538980209379,6.773740812259618,6.611271724311685,0.9425837320574163,0.16246908794793072,0.16246908794793072,0.16246908794793072,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.02,uncorrected,1670,33,0.1,1504,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.025,uncorrected,1670,41,0.1,1504,0.06195167808807345,6.844655503686915,6.611271724311685,0.9449760765550239,0.23338377937523086,0.23338377937523086,0.23338377937523086,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.03,uncorrected,1670,50,0.1,1504,0.07144787930710383,6.90523509301157,6.611271724311685,0.9461722488038278,0.29396336869988443,0.29396336869988443,0.29396336869988443,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.035,uncorrected,1670,58,0.1,1504,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.04,uncorrected,1670,66,0.1,1504,0.08030598770148423,6.961744065004439,6.611271724311685,0.9473684210526315,0.3504723406927529,0.3504723406927529,0.3504723406927529,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.045,uncorrected,1670,75,0.1,1504,0.09768696303413615,7.072623386474996,6.611271724311685,0.9509569377990431,0.4613516621633122,0.4613516621633122,0.4613516621633122,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.05,uncorrected,1670,83,0.1,1504,0.09918315882728801,7.0821681428052194,6.611271724311685,0.9509569377990431,0.47089641849353525,0.47089641849353525,0.47089641849353525,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.055,uncorrected,1670,91,0.1,1504,0.10935091769094085,7.147031833254179,6.611271724311685,0.9509569377990431,0.535760108942492,0.535760108942492,0.535760108942492,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.06,uncorrected,1670,100,0.1,1504,0.11573992663526933,7.187789556170088,6.611271724311685,0.9533492822966507,0.5765178318584014,0.5765178318584014,0.5765178318584014,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.065,uncorrected,1670,108,0.1,1504,0.1265451962044497,7.256720150409324,6.611271724311685,0.9557416267942583,0.6454484260976363,0.6454484260976363,0.6454484260976363,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.07,uncorrected,1670,116,0.1,1504,0.1385967785408755,7.3336014097480415,6.611271724311685,0.9569377990430622,0.7223296854363538,0.7223296854363538,0.7223296854363538,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.075,uncorrected,1670,125,0.1,1504,0.15167443628357158,7.417028363022076,6.611271724311685,0.9581339712918661,0.8057566387103914,0.8057566387103914,0.8057566387103914,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.08,uncorrected,1670,133,0.1,1504,0.1695423943720753,7.53101431783762,6.611271724311685,0.9581339712918661,0.9197425935259311,0.9197425935259311,0.9197425935259311,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.085,uncorrected,1670,141,0.1,1504,0.18523333213146698,7.631112298457252,6.611271724311685,0.9593301435406698,1.019840574145565,1.019840574145565,1.019840574145565,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.09,uncorrected,1670,150,0.1,1504,0.19156799658602752,7.671523338863356,6.611271724311685,0.9593301435406698,1.060251614551671,1.060251614551671,1.060251614551671,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.095,uncorrected,1670,158,0.1,1504,0.20712507524672974,7.770767385468857,6.611271724311685,0.9605263157894737,1.1594956611571725,1.1594956611571725,1.1594956611571725,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.096,uncorrected,1670,160,0.1,1504,0.21607018056419092,7.827831341265376,6.611271724311685,0.9629186602870813,1.2165596169536883,1.2165596169536883,1.2165596169536883,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.097,uncorrected,1670,161,0.1,1504,0.21607018056419092,7.827831341265376,6.611271724311685,0.9629186602870813,1.2165596169536883,1.2165596169536883,1.2165596169536883,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.098,uncorrected,1670,163,0.1,1504,0.2183140333466509,7.8421456630590205,6.611271724311685,0.9629186602870813,1.2308739387473338,1.2308739387473338,1.2308739387473338,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.099,uncorrected,1670,165,0.1,1504,0.2211106231716916,7.85998608779338,6.611271724311685,0.9641148325358851,1.2487143634816953,1.2487143634816953,1.2487143634816953,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.1,uncorrected,1670,167,0.1,1504,0.22528664379394503,7.886626384104753,6.611271724311685,0.9641148325358851,1.2753546597930685,1.2753546597930685,1.2753546597930685,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.105,uncorrected,1670,175,0.1,1504,0.2448276689556882,8.011285419015346,6.611271724311685,0.965311004784689,1.4000136947036605,1.4000136947036605,1.4000136947036605,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.11,uncorrected,1670,183,0.1,1504,0.26853619500223336,8.162530399851928,6.611271724311685,0.9700956937799043,1.55125867554024,1.55125867554024,1.55125867554024,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.0,uncorrected,1670,0,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.005,uncorrected,1670,8,0.1,1504,0.03235602918174463,6.6558545068262935,6.611271724311685,0.9366028708133971,0.044582782514605825,0.044582782514605825,0.044582782514605825,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.01,uncorrected,1670,16,0.1,1504,0.05083538980209379,6.773740812259618,6.611271724311685,0.9425837320574163,0.16246908794793072,0.16246908794793072,0.16246908794793072,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.015,uncorrected,1670,25,0.1,1504,0.0582421588425468,6.820991182838748,6.611271724311685,0.9449760765550239,0.2097194585270634,0.2097194585270634,0.2097194585270634,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.02,uncorrected,1670,33,0.1,1504,0.06195167808807345,6.844655503686915,6.611271724311685,0.9449760765550239,0.23338377937523086,0.23338377937523086,0.23338377937523086,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.025,uncorrected,1670,41,0.1,1504,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.03,uncorrected,1670,50,0.1,1504,0.07850666518257365,6.950265557257596,6.611271724311685,0.9473684210526315,0.33899383294591207,0.33899383294591207,0.33899383294591207,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.035,uncorrected,1670,58,0.1,1504,0.09104582296057656,7.030257230890858,6.611271724311685,0.9509569377990431,0.4189855065791721,0.4189855065791721,0.4189855065791721,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.04,uncorrected,1670,66,0.1,1504,0.1029651927475761,7.106295060129151,6.611271724311685,0.9509569377990431,0.4950233358174665,0.4950233358174665,0.4950233358174665,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.045,uncorrected,1670,75,0.1,1504,0.11573992663526933,7.187789556170088,6.611271724311685,0.9533492822966507,0.5765178318584014,0.5765178318584014,0.5765178318584014,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.05,uncorrected,1670,83,0.1,1504,0.1265451962044497,7.256720150409324,6.611271724311685,0.9557416267942583,0.6454484260976363,0.6454484260976363,0.6454484260976363,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.055,uncorrected,1670,91,0.1,1504,0.13568678521378108,7.315037544405803,6.611271724311685,0.9569377990430622,0.7037658200941173,0.7037658200941173,0.7037658200941173,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.06,uncorrected,1670,100,0.1,1504,0.1472678872717872,7.388917445475607,6.611271724311685,0.9569377990430622,0.7776457211639203,0.7776457211639203,0.7776457211639203,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.065,uncorrected,1670,108,0.1,1504,0.168056772778979,7.5215370180283765,6.611271724311685,0.9581339712918661,0.9102652937166922,0.9102652937166922,0.9102652937166922,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.07,uncorrected,1670,116,0.1,1504,0.18523333213146698,7.631112298457252,6.611271724311685,0.9593301435406698,1.019840574145565,1.019840574145565,1.019840574145565,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.075,uncorrected,1670,125,0.1,1504,0.20712507524672974,7.770767385468857,6.611271724311685,0.9605263157894737,1.1594956611571725,1.1594956611571725,1.1594956611571725,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.08,uncorrected,1670,133,0.1,1504,0.22750032487418848,7.9007482300559735,6.611271724311685,0.9641148325358851,1.2894765057442859,1.2894765057442859,1.2894765057442859,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.085,uncorrected,1670,141,0.1,1504,0.2517023516173531,8.05514142446165,6.611271724311685,0.9677033492822966,1.4438697001499632,1.4438697001499632,1.4438697001499632,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.09,uncorrected,1670,150,0.1,1504,0.2883973529843137,8.289231674005142,6.611271724311685,0.9736842105263158,1.6779599496934576,1.6779599496934576,1.6779599496934576,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.095,uncorrected,1670,158,0.1,1504,0.3128997979237311,8.445541341170282,6.611271724311685,0.9736842105263158,1.8342696168585988,1.8342696168585988,1.8342696168585988,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.096,uncorrected,1670,160,0.1,1504,0.31993342535580416,8.490411310905518,6.611271724311685,0.9736842105263158,1.8791395865938338,1.8791395865938338,1.8791395865938338,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.097,uncorrected,1670,161,0.1,1504,0.31993342535580416,8.490411310905518,6.611271724311685,0.9736842105263158,1.8791395865938338,1.8791395865938338,1.8791395865938338,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.098,uncorrected,1670,163,0.1,1504,0.3246674129458621,8.52061107368003,6.611271724311685,0.9736842105263158,1.9093393493683433,1.9093393493683433,1.9093393493683433,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.099,uncorrected,1670,165,0.1,1504,0.3252032266364009,8.52402921663832,6.611271724311685,0.9736842105263158,1.9127574923266366,1.9127574923266366,1.9127574923266366,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.1,uncorrected,1670,167,0.1,1504,0.32806731934593425,8.542300265885208,6.611271724311685,0.9736842105263158,1.9310285415735249,1.9310285415735249,1.9310285415735249,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.105,uncorrected,1670,175,0.1,1504,0.3938053321049342,8.961666044274397,6.611271724311685,0.9784688995215312,2.3503943199627133,2.3503943199627133,2.3503943199627133,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.11,uncorrected,1670,183,0.1,1504,0.4468970400795236,9.300356620796686,6.611271724311685,0.9808612440191388,2.689084896484999,2.689084896484999,2.689084896484999,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.0,uncorrected,1670,0,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.005,uncorrected,1670,8,0.1,1504,0.03235602918174463,6.6558545068262935,6.611271724311685,0.9366028708133971,0.044582782514605825,0.044582782514605825,0.044582782514605825,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.01,uncorrected,1670,16,0.1,1504,0.05083538980209379,6.773740812259618,6.611271724311685,0.9425837320574163,0.16246908794793072,0.16246908794793072,0.16246908794793072,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.015,uncorrected,1670,25,0.1,1504,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.02,uncorrected,1670,33,0.1,1504,0.06476752071655245,6.862618748788995,6.611271724311685,0.9449760765550239,0.25134702447731044,0.25134702447731044,0.25134702447731044,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.025,uncorrected,1670,41,0.1,1504,0.07390519953505925,6.9209111983104314,6.611271724311685,0.9461722488038278,0.30963947399874714,0.30963947399874714,0.30963947399874714,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.03,uncorrected,1670,50,0.1,1504,0.09104582296057656,7.030257230890858,6.611271724311685,0.9509569377990431,0.4189855065791721,0.4189855065791721,0.4189855065791721,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.035,uncorrected,1670,58,0.1,1504,0.09891756603345225,7.08047383346962,6.611271724311685,0.9509569377990431,0.4692021091579332,0.4692021091579332,0.4692021091579332,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.04,uncorrected,1670,66,0.1,1504,0.10950729227797917,7.14802940144435,6.611271724311685,0.9509569377990431,0.5367576771326659,0.5367576771326659,0.5367576771326659,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.045,uncorrected,1670,75,0.1,1504,0.12607365261084702,7.25371200888091,6.611271724311685,0.9557416267942583,0.6424402845692244,0.6424402845692244,0.6424402845692244,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.05,uncorrected,1670,83,0.1,1504,0.13413711066292033,7.305151628373412,6.611271724311685,0.9557416267942583,0.6938799040617282,0.6938799040617282,0.6938799040617282,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.055,uncorrected,1670,91,0.1,1504,0.14109027925040918,7.349508322994737,6.611271724311685,0.9569377990430622,0.7382365986830497,0.7382365986830497,0.7382365986830497,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.06,uncorrected,1670,100,0.1,1504,0.1571657412321903,7.452059318134645,6.611271724311685,0.9581339712918661,0.840787593822958,0.840787593822958,0.840787593822958,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.065,uncorrected,1670,108,0.1,1504,0.17643216611509205,7.574966581811985,6.611271724311685,0.9593301435406698,0.9636948575003006,0.9636948575003006,0.9636948575003006,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.07,uncorrected,1670,116,0.1,1504,0.20027776253634663,7.727085982515726,6.611271724311685,0.9593301435406698,1.1158142582040405,1.1158142582040405,1.1158142582040405,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.075,uncorrected,1670,125,0.1,1504,0.23271481866882548,7.934013309989409,6.611271724311685,0.965311004784689,1.3227415856777247,1.3227415856777247,1.3227415856777247,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.08,uncorrected,1670,133,0.1,1504,0.28126920023147095,8.243758694183985,6.611271724311685,0.9700956937799043,1.632486969872302,1.632486969872302,1.632486969872302,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.085,uncorrected,1670,141,0.1,1504,0.3128997979237311,8.445541341170282,6.611271724311685,0.9736842105263158,1.8342696168585988,1.8342696168585988,1.8342696168585988,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.09,uncorrected,1670,150,0.1,1504,0.3518053627169597,8.693733548059736,6.611271724311685,0.9748803827751196,2.0824618237480537,2.0824618237480537,2.0824618237480537,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.095,uncorrected,1670,158,0.1,1504,0.3873895032130177,8.920737227531276,6.611271724311685,0.9784688995215312,2.309465503219586,2.309465503219586,2.309465503219586,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.096,uncorrected,1670,160,0.1,1504,0.39463761077567056,8.966975441044116,6.611271724311685,0.9784688995215312,2.355703716732427,2.355703716732427,2.355703716732427,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.097,uncorrected,1670,161,0.1,1504,0.39463761077567056,8.966975441044116,6.611271724311685,0.9784688995215312,2.355703716732427,2.355703716732427,2.355703716732427,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.098,uncorrected,1670,163,0.1,1504,0.42483333854949923,9.15960455090667,6.611271724311685,0.9784688995215312,2.5483328265949856,2.5483328265949856,2.5483328265949856,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.099,uncorrected,1670,165,0.1,1504,0.42998122629616065,9.192444727561437,6.611271724311685,0.9796650717703349,2.5811730032497517,2.5811730032497517,2.5811730032497517,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.1,uncorrected,1670,167,0.1,1504,0.4471561456962436,9.302009546160267,6.611271724311685,0.9808612440191388,2.690737821848582,2.690737821848582,2.690737821848582,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.105,uncorrected,1670,175,0.1,1504,0.5924026012259289,10.228587492846643,6.611271724311685,0.9856459330143541,3.617315768534959,3.617315768534959,3.617315768534959,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.11,uncorrected,1670,183,0.1,1504,0.640257027012548,10.533867614303098,6.611271724311685,0.9880382775119617,3.922595889991409,3.922595889991409,3.922595889991409,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.0,uncorrected,1670,0,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.005,uncorrected,1670,8,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.01,uncorrected,1670,16,0.1,1504,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.015,uncorrected,1670,25,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.02,uncorrected,1670,33,0.1,1504,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.025,uncorrected,1670,41,0.1,1504,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.03,uncorrected,1670,50,0.1,1504,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.035,uncorrected,1670,58,0.1,1504,0.016967684261632643,6.557686871774674,6.611271724311685,0.9330143540669856,-0.05358485253701191,0.05358485253701191,0.05358485253701191,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.04,uncorrected,1670,66,0.1,1504,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.045,uncorrected,1670,75,0.1,1504,0.016762934539876095,6.556380701678628,6.611271724311685,0.9330143540669856,-0.05489102263305922,0.05489102263305922,0.05489102263305922,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.05,uncorrected,1670,83,0.1,1504,0.016762934539876095,6.556380701678628,6.611271724311685,0.9330143540669856,-0.05489102263305922,0.05489102263305922,0.05489102263305922,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.055,uncorrected,1670,91,0.1,1504,0.016762934539876095,6.556380701678628,6.611271724311685,0.9330143540669856,-0.05489102263305922,0.05489102263305922,0.05489102263305922,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.06,uncorrected,1670,100,0.1,1504,0.016762934539876095,6.556380701678628,6.611271724311685,0.9330143540669856,-0.05489102263305922,0.05489102263305922,0.05489102263305922,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.065,uncorrected,1670,108,0.1,1504,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.07,uncorrected,1670,116,0.1,1504,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.075,uncorrected,1670,125,0.1,1504,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.08,uncorrected,1670,133,0.1,1504,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.085,uncorrected,1670,141,0.1,1504,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.09,uncorrected,1670,150,0.1,1504,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.095,uncorrected,1670,158,0.1,1504,0.016967684261632643,6.557686871774674,6.611271724311685,0.9330143540669856,-0.05358485253701191,0.05358485253701191,0.05358485253701191,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.096,uncorrected,1670,160,0.1,1504,0.016967684261632643,6.557686871774674,6.611271724311685,0.9330143540669856,-0.05358485253701191,0.05358485253701191,0.05358485253701191,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.097,uncorrected,1670,161,0.1,1504,0.016967684261632643,6.557686871774674,6.611271724311685,0.9330143540669856,-0.05358485253701191,0.05358485253701191,0.05358485253701191,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.098,uncorrected,1670,163,0.1,1504,0.016967684261632643,6.557686871774674,6.611271724311685,0.9330143540669856,-0.05358485253701191,0.05358485253701191,0.05358485253701191,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.099,uncorrected,1670,165,0.1,1504,0.016762934539876095,6.556380701678628,6.611271724311685,0.9330143540669856,-0.05489102263305922,0.05489102263305922,0.05489102263305922,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.1,uncorrected,1670,167,0.1,1504,0.016967684261632643,6.557686871774674,6.611271724311685,0.9330143540669856,-0.05358485253701191,0.05358485253701191,0.05358485253701191,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.105,uncorrected,1670,175,0.1,1504,0.016762934539876095,6.556380701678628,6.611271724311685,0.9330143540669856,-0.05489102263305922,0.05489102263305922,0.05489102263305922,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.11,uncorrected,1670,183,0.1,1504,0.014401173535076639,6.541314202090664,6.611271724311685,0.9330143540669856,-0.06995752222102221,0.06995752222102221,0.06995752222102221,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.0,uncorrected,1670,0,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.005,uncorrected,1670,8,0.1,1504,0.03186492233550997,6.65272156446616,6.611271724311685,0.9366028708133971,0.04144984015447489,0.04144984015447489,0.04144984015447489,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.01,uncorrected,1670,16,0.1,1504,0.03286437301910372,6.659097409982261,6.611271724311685,0.9366028708133971,0.0478256856705765,0.0478256856705765,0.0478256856705765,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.015,uncorrected,1670,25,0.1,1504,0.05327282980002224,6.789290094617079,6.611271724311685,0.9449760765550239,0.17801837030539333,0.17801837030539333,0.17801837030539333,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.02,uncorrected,1670,33,0.1,1504,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.025,uncorrected,1670,41,0.1,1504,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.03,uncorrected,1670,50,0.1,1504,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.035,uncorrected,1670,58,0.1,1504,0.05727454266365539,6.814818420763778,6.611271724311685,0.9449760765550239,0.2035466964520913,0.2035466964520913,0.2035466964520913,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.04,uncorrected,1670,66,0.1,1504,0.0582421588425468,6.820991182838748,6.611271724311685,0.9449760765550239,0.2097194585270634,0.2097194585270634,0.2097194585270634,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.045,uncorrected,1670,75,0.1,1504,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.05,uncorrected,1670,83,0.1,1504,0.06195167808807345,6.844655503686915,6.611271724311685,0.9449760765550239,0.23338377937523086,0.23338377937523086,0.23338377937523086,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.055,uncorrected,1670,91,0.1,1504,0.06678155801113617,6.875466997196574,6.611271724311685,0.9449760765550239,0.26419527288488603,0.26419527288488603,0.26419527288488603,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.06,uncorrected,1670,100,0.1,1504,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.065,uncorrected,1670,108,0.1,1504,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.07,uncorrected,1670,116,0.1,1504,0.0831267779776792,6.979738872881972,6.611271724311685,0.9485645933014354,0.36846714857028806,0.36846714857028806,0.36846714857028806,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.075,uncorrected,1670,125,0.1,1504,0.0923947279095354,7.038862367403991,6.611271724311685,0.9509569377990431,0.4275906430923033,0.4275906430923033,0.4275906430923033,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.08,uncorrected,1670,133,0.1,1504,0.09917477875030489,7.082114683362812,6.611271724311685,0.9509569377990431,0.4708429590511283,0.4708429590511283,0.4708429590511283,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.085,uncorrected,1670,141,0.1,1504,0.09918315882728801,7.0821681428052194,6.611271724311685,0.9509569377990431,0.47089641849353525,0.47089641849353525,0.47089641849353525,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.09,uncorrected,1670,150,0.1,1504,0.1029651927475761,7.106295060129151,6.611271724311685,0.9509569377990431,0.4950233358174665,0.4950233358174665,0.4950233358174665,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.095,uncorrected,1670,158,0.1,1504,0.10836117874152329,7.1407179422875275,6.611271724311685,0.9509569377990431,0.5294462179758415,0.5294462179758415,0.5294462179758415,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.096,uncorrected,1670,160,0.1,1504,0.10836117874152329,7.1407179422875275,6.611271724311685,0.9509569377990431,0.5294462179758415,0.5294462179758415,0.5294462179758415,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.097,uncorrected,1670,161,0.1,1504,0.10836117874152329,7.1407179422875275,6.611271724311685,0.9509569377990431,0.5294462179758415,0.5294462179758415,0.5294462179758415,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.098,uncorrected,1670,163,0.1,1504,0.10950729227797917,7.14802940144435,6.611271724311685,0.9509569377990431,0.5367576771326659,0.5367576771326659,0.5367576771326659,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.099,uncorrected,1670,165,0.1,1504,0.10836117874152329,7.1407179422875275,6.611271724311685,0.9509569377990431,0.5294462179758415,0.5294462179758415,0.5294462179758415,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.1,uncorrected,1670,167,0.1,1504,0.10950729227797917,7.14802940144435,6.611271724311685,0.9509569377990431,0.5367576771326659,0.5367576771326659,0.5367576771326659,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.105,uncorrected,1670,175,0.1,1504,0.10836117874152329,7.1407179422875275,6.611271724311685,0.9509569377990431,0.5294462179758415,0.5294462179758415,0.5294462179758415,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.11,uncorrected,1670,183,0.1,1504,0.10512435975578027,7.120069141745939,6.611271724311685,0.9509569377990431,0.5087974174342526,0.5087974174342526,0.5087974174342526,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.0,uncorrected,1670,0,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.005,uncorrected,1670,8,0.1,1504,0.03450934144170015,6.669591238956022,6.611271724311685,0.937799043062201,0.05831951464433689,0.05831951464433689,0.05831951464433689,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.01,uncorrected,1670,16,0.1,1504,0.040715293837053634,6.709181180113276,6.611271724311685,0.9401913875598086,0.09790945580159185,0.09790945580159185,0.09790945580159185,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.015,uncorrected,1670,25,0.1,1504,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.02,uncorrected,1670,33,0.1,1504,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.025,uncorrected,1670,41,0.1,1504,0.06543939079490935,6.8669048430373785,6.611271724311685,0.9449760765550239,0.25563311872569505,0.25563311872569505,0.25563311872569505,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.03,uncorrected,1670,50,0.1,1504,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.035,uncorrected,1670,58,0.1,1504,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.04,uncorrected,1670,66,0.1,1504,0.07850666518257365,6.950265557257596,6.611271724311685,0.9473684210526315,0.33899383294591207,0.33899383294591207,0.33899383294591207,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.045,uncorrected,1670,75,0.1,1504,0.08314684769924652,6.979866904656194,6.611271724311685,0.9485645933014354,0.36859518034450656,0.36859518034450656,0.36859518034450656,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.05,uncorrected,1670,83,0.1,1504,0.09218408903893005,7.037518628367426,6.611271724311685,0.9509569377990431,0.42624690405573906,0.42624690405573906,0.42624690405573906,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.055,uncorrected,1670,91,0.1,1504,0.09917477875030489,7.082114683362812,6.611271724311685,0.9509569377990431,0.4708429590511283,0.4708429590511283,0.4708429590511283,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.06,uncorrected,1670,100,0.1,1504,0.09919576494210602,7.082248561621234,6.611271724311685,0.9509569377990431,0.470976837309548,0.470976837309548,0.470976837309548,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.065,uncorrected,1670,108,0.1,1504,0.10736408628119687,7.134357140702551,6.611271724311685,0.9509569377990431,0.523085416390863,0.523085416390863,0.523085416390863,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.07,uncorrected,1670,116,0.1,1504,0.11159984379089327,7.16137851951474,6.611271724311685,0.9521531100478469,0.5501067952030549,0.5501067952030549,0.5501067952030549,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.075,uncorrected,1670,125,0.1,1504,0.12435950680968189,7.242776873211181,6.611271724311685,0.9557416267942583,0.6315051488994933,0.6315051488994933,0.6315051488994933,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.08,uncorrected,1670,133,0.1,1504,0.1297834327725217,7.2773779942044525,6.611271724311685,0.9557416267942583,0.6661062698927683,0.6661062698927683,0.6661062698927683,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.085,uncorrected,1670,141,0.1,1504,0.13413711066292033,7.305151628373412,6.611271724311685,0.9557416267942583,0.6938799040617282,0.6938799040617282,0.6938799040617282,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.09,uncorrected,1670,150,0.1,1504,0.1385967785408755,7.3336014097480415,6.611271724311685,0.9569377990430622,0.7223296854363538,0.7223296854363538,0.7223296854363538,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.095,uncorrected,1670,158,0.1,1504,0.1414162812306159,7.351588003661186,6.611271724311685,0.9569377990430622,0.7403162793495011,0.7403162793495011,0.7403162793495011,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.096,uncorrected,1670,160,0.1,1504,0.1472678872717872,7.388917445475607,6.611271724311685,0.9569377990430622,0.7776457211639203,0.7776457211639203,0.7776457211639203,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.097,uncorrected,1670,161,0.1,1504,0.1472678872717872,7.388917445475607,6.611271724311685,0.9569377990430622,0.7776457211639203,0.7776457211639203,0.7776457211639203,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.098,uncorrected,1670,163,0.1,1504,0.14887977185752588,7.399200221081405,6.611271724311685,0.9569377990430622,0.7879284967697179,0.7879284967697179,0.7879284967697179,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.099,uncorrected,1670,165,0.1,1504,0.14845661430633517,7.396500751042858,6.611271724311685,0.9569377990430622,0.785229026731173,0.785229026731173,0.785229026731173,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.1,uncorrected,1670,167,0.1,1504,0.14887977185752588,7.399200221081405,6.611271724311685,0.9569377990430622,0.7879284967697179,0.7879284967697179,0.7879284967697179,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.105,uncorrected,1670,175,0.1,1504,0.1567586375929706,7.449462261616182,6.611271724311685,0.9581339712918661,0.8381905373044966,0.8381905373044966,0.8381905373044966,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.11,uncorrected,1670,183,0.1,1504,0.168056772778979,7.5215370180283765,6.611271724311685,0.9581339712918661,0.9102652937166922,0.9102652937166922,0.9102652937166922,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.0,uncorrected,1670,0,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.005,uncorrected,1670,8,0.1,1504,0.03746300182159912,6.6884336717027315,6.611271724311685,0.9401913875598086,0.07716194739104415,0.07716194739104415,0.07716194739104415,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.01,uncorrected,1670,16,0.1,1504,0.05597801680610881,6.806547428796844,6.611271724311685,0.9449760765550239,0.19527570448516007,0.19527570448516007,0.19527570448516007,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.015,uncorrected,1670,25,0.1,1504,0.06476752071655245,6.862618748788995,6.611271724311685,0.9449760765550239,0.25134702447731044,0.25134702447731044,0.25134702447731044,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.02,uncorrected,1670,33,0.1,1504,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.025,uncorrected,1670,41,0.1,1504,0.07850666518257365,6.950265557257596,6.611271724311685,0.9473684210526315,0.33899383294591207,0.33899383294591207,0.33899383294591207,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.03,uncorrected,1670,50,0.1,1504,0.08314684769924652,6.979866904656194,6.611271724311685,0.9485645933014354,0.36859518034450656,0.36859518034450656,0.36859518034450656,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.035,uncorrected,1670,58,0.1,1504,0.09891756603345225,7.08047383346962,6.611271724311685,0.9509569377990431,0.4692021091579332,0.4692021091579332,0.4692021091579332,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.04,uncorrected,1670,66,0.1,1504,0.10836117874152329,7.1407179422875275,6.611271724311685,0.9509569377990431,0.5294462179758415,0.5294462179758415,0.5294462179758415,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.045,uncorrected,1670,75,0.1,1504,0.11573992663526933,7.187789556170088,6.611271724311685,0.9533492822966507,0.5765178318584014,0.5765178318584014,0.5765178318584014,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.05,uncorrected,1670,83,0.1,1504,0.1265451962044497,7.256720150409324,6.611271724311685,0.9557416267942583,0.6454484260976363,0.6454484260976363,0.6454484260976363,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.055,uncorrected,1670,91,0.1,1504,0.13413711066292033,7.305151628373412,6.611271724311685,0.9557416267942583,0.6938799040617282,0.6938799040617282,0.6938799040617282,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.06,uncorrected,1670,100,0.1,1504,0.1386782395367454,7.334121077935554,6.611271724311685,0.9569377990430622,0.7228493536238699,0.7228493536238699,0.7228493536238699,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.065,uncorrected,1670,108,0.1,1504,0.15167443628357158,7.417028363022076,6.611271724311685,0.9581339712918661,0.8057566387103914,0.8057566387103914,0.8057566387103914,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.07,uncorrected,1670,116,0.1,1504,0.1695423943720753,7.53101431783762,6.611271724311685,0.9581339712918661,0.9197425935259311,0.9197425935259311,0.9197425935259311,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.075,uncorrected,1670,125,0.1,1504,0.18962143535660014,7.659105543878379,6.611271724311685,0.9593301435406698,1.047833819566695,1.047833819566695,1.047833819566695,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.08,uncorrected,1670,133,0.1,1504,0.21043635151203643,7.791891175041764,6.611271724311685,0.9605263157894737,1.1806194507300767,1.1806194507300767,1.1806194507300767,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.085,uncorrected,1670,141,0.1,1504,0.21812625953778575,7.840947788249441,6.611271724311685,0.9629186602870813,1.2296760639377537,1.2296760639377537,1.2296760639377537,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.09,uncorrected,1670,150,0.1,1504,0.23433728896660888,7.944363615555194,6.611271724311685,0.965311004784689,1.3330918912435117,1.3330918912435117,1.3330918912435117,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.095,uncorrected,1670,158,0.1,1504,0.2483984903353833,8.034064937661192,6.611271724311685,0.965311004784689,1.4227932133495085,1.4227932133495085,1.4227932133495085,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.096,uncorrected,1670,160,0.1,1504,0.2517023516173531,8.05514142446165,6.611271724311685,0.9677033492822966,1.4438697001499632,1.4438697001499632,1.4438697001499632,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.097,uncorrected,1670,161,0.1,1504,0.26706098194168315,8.153119499712679,6.611271724311685,0.9700956937799043,1.5418477754009936,1.5418477754009936,1.5418477754009936,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.098,uncorrected,1670,163,0.1,1504,0.28126920023147095,8.243758694183985,6.611271724311685,0.9700956937799043,1.632486969872302,1.632486969872302,1.632486969872302,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.099,uncorrected,1670,165,0.1,1504,0.2821255901991806,8.249221905351167,6.611271724311685,0.9700956937799043,1.637950181039483,1.637950181039483,1.637950181039483,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.1,uncorrected,1670,167,0.1,1504,0.2882440981938117,8.288254008088371,6.611271724311685,0.9736842105263158,1.6769822837766875,1.6769822837766875,1.6769822837766875,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.105,uncorrected,1670,175,0.1,1504,0.3151524475125119,8.45991178086855,6.611271724311685,0.9736842105263158,1.8486400565568655,1.8486400565568655,1.8486400565568655,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.11,uncorrected,1670,183,0.1,1504,0.32806731934593425,8.542300265885208,6.611271724311685,0.9736842105263158,1.9310285415735249,1.9310285415735249,1.9310285415735249,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.0,uncorrected,1670,0,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.005,uncorrected,1670,8,0.1,1504,0.03195720934678414,6.653310295592852,6.611271724311685,0.9366028708133971,0.04203857128116907,0.04203857128116907,0.04203857128116907,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.01,uncorrected,1670,16,0.1,1504,0.03286437301910372,6.659097409982261,6.611271724311685,0.9366028708133971,0.0478256856705765,0.0478256856705765,0.0478256856705765,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.015,uncorrected,1670,25,0.1,1504,0.05083538980209379,6.773740812259618,6.611271724311685,0.9425837320574163,0.16246908794793072,0.16246908794793072,0.16246908794793072,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.02,uncorrected,1670,33,0.1,1504,0.05727454266365539,6.814818420763778,6.611271724311685,0.9449760765550239,0.2035466964520913,0.2035466964520913,0.2035466964520913,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.025,uncorrected,1670,41,0.1,1504,0.06161038189208956,6.842478255868142,6.611271724311685,0.9449760765550239,0.23120653155645698,0.23120653155645698,0.23120653155645698,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.03,uncorrected,1670,50,0.1,1504,0.07144787930710383,6.90523509301157,6.611271724311685,0.9461722488038278,0.29396336869988443,0.29396336869988443,0.29396336869988443,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.035,uncorrected,1670,58,0.1,1504,0.07704788637572499,6.940959496971375,6.611271724311685,0.9473684210526315,0.32968777265968874,0.32968777265968874,0.32968777265968874,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.04,uncorrected,1670,66,0.1,1504,0.08030598770148423,6.961744065004439,6.611271724311685,0.9473684210526315,0.3504723406927529,0.3504723406927529,0.3504723406927529,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.045,uncorrected,1670,75,0.1,1504,0.09218408903893005,7.037518628367426,6.611271724311685,0.9509569377990431,0.42624690405573906,0.42624690405573906,0.42624690405573906,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.05,uncorrected,1670,83,0.1,1504,0.10512435975578027,7.120069141745939,6.611271724311685,0.9509569377990431,0.5087974174342526,0.5087974174342526,0.5087974174342526,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.055,uncorrected,1670,91,0.1,1504,0.10836117874152329,7.1407179422875275,6.611271724311685,0.9509569377990431,0.5294462179758415,0.5294462179758415,0.5294462179758415,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.06,uncorrected,1670,100,0.1,1504,0.10935091769094085,7.147031833254179,6.611271724311685,0.9509569377990431,0.535760108942492,0.535760108942492,0.535760108942492,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.065,uncorrected,1670,108,0.1,1504,0.11773575105849732,7.200521618300463,6.611271724311685,0.9533492822966507,0.5892498939887785,0.5892498939887785,0.5892498939887785,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.07,uncorrected,1670,116,0.1,1504,0.12687610083723466,7.258831106811508,6.611271724311685,0.9557416267942583,0.6475593824998211,0.6475593824998211,0.6475593824998211,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.075,uncorrected,1670,125,0.1,1504,0.13568678521378108,7.315037544405803,6.611271724311685,0.9569377990430622,0.7037658200941173,0.7037658200941173,0.7037658200941173,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.08,uncorrected,1670,133,0.1,1504,0.13787968845092802,7.32902684122787,6.611271724311685,0.9569377990430622,0.7177551169161827,0.7177551169161827,0.7177551169161827,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.085,uncorrected,1670,141,0.1,1504,0.1386782395367454,7.334121077935554,6.611271724311685,0.9569377990430622,0.7228493536238699,0.7228493536238699,0.7228493536238699,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.09,uncorrected,1670,150,0.1,1504,0.14845661430633517,7.396500751042858,6.611271724311685,0.9569377990430622,0.785229026731173,0.785229026731173,0.785229026731173,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.095,uncorrected,1670,158,0.1,1504,0.14887977185752588,7.399200221081405,6.611271724311685,0.9569377990430622,0.7879284967697179,0.7879284967697179,0.7879284967697179,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.096,uncorrected,1670,160,0.1,1504,0.15167443628357158,7.417028363022076,6.611271724311685,0.9581339712918661,0.8057566387103914,0.8057566387103914,0.8057566387103914,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.097,uncorrected,1670,161,0.1,1504,0.15167443628357158,7.417028363022076,6.611271724311685,0.9581339712918661,0.8057566387103914,0.8057566387103914,0.8057566387103914,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.098,uncorrected,1670,163,0.1,1504,0.15253300644062118,7.422505482379681,6.611271724311685,0.9581339712918661,0.8112337580679969,0.8112337580679969,0.8112337580679969,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.099,uncorrected,1670,165,0.1,1504,0.15253300644062118,7.422505482379681,6.611271724311685,0.9581339712918661,0.8112337580679969,0.8112337580679969,0.8112337580679969,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.1,uncorrected,1670,167,0.1,1504,0.15253300644062118,7.422505482379681,6.611271724311685,0.9581339712918661,0.8112337580679969,0.8112337580679969,0.8112337580679969,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.105,uncorrected,1670,175,0.1,1504,0.1695423943720753,7.53101431783762,6.611271724311685,0.9581339712918661,0.9197425935259311,0.9197425935259311,0.9197425935259311,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.11,uncorrected,1670,183,0.1,1504,0.17360990485962402,7.556962390043125,6.611271724311685,0.9581339712918661,0.9456906657314376,0.9456906657314376,0.9456906657314376,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.0,uncorrected,1670,0,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.005,uncorrected,1670,8,0.1,1504,0.03235602918174463,6.6558545068262935,6.611271724311685,0.9366028708133971,0.044582782514605825,0.044582782514605825,0.044582782514605825,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.01,uncorrected,1670,16,0.1,1504,0.049556154453724854,6.765580122498909,6.611271724311685,0.9413875598086124,0.1543083981872216,0.1543083981872216,0.1543083981872216,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.015,uncorrected,1670,25,0.1,1504,0.0582421588425468,6.820991182838748,6.611271724311685,0.9449760765550239,0.2097194585270634,0.2097194585270634,0.2097194585270634,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.02,uncorrected,1670,33,0.1,1504,0.06476752071655245,6.862618748788995,6.611271724311685,0.9449760765550239,0.25134702447731044,0.25134702447731044,0.25134702447731044,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.025,uncorrected,1670,41,0.1,1504,0.07144787930710383,6.90523509301157,6.611271724311685,0.9461722488038278,0.29396336869988443,0.29396336869988443,0.29396336869988443,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.03,uncorrected,1670,50,0.1,1504,0.08286825181608082,6.978089644065304,6.611271724311685,0.9485645933014354,0.3668179197536193,0.3668179197536193,0.3668179197536193,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.035,uncorrected,1670,58,0.1,1504,0.09768696303413615,7.072623386474996,6.611271724311685,0.9509569377990431,0.4613516621633122,0.4613516621633122,0.4613516621633122,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.04,uncorrected,1670,66,0.1,1504,0.09917477875030489,7.082114683362812,6.611271724311685,0.9509569377990431,0.4708429590511283,0.4708429590511283,0.4708429590511283,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.045,uncorrected,1670,75,0.1,1504,0.10836117874152329,7.1407179422875275,6.611271724311685,0.9509569377990431,0.5294462179758415,0.5294462179758415,0.5294462179758415,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.05,uncorrected,1670,83,0.1,1504,0.12356433479125695,7.237704192756379,6.611271724311685,0.9557416267942583,0.6264324684446919,0.6264324684446919,0.6264324684446919,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.055,uncorrected,1670,91,0.1,1504,0.12687610083723466,7.258831106811508,6.611271724311685,0.9557416267942583,0.6475593824998211,0.6475593824998211,0.6475593824998211,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.06,uncorrected,1670,100,0.1,1504,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.065,uncorrected,1670,108,0.1,1504,0.1414162812306159,7.351588003661186,6.611271724311685,0.9569377990430622,0.7403162793495011,0.7403162793495011,0.7403162793495011,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.07,uncorrected,1670,116,0.1,1504,0.15167443628357158,7.417028363022076,6.611271724311685,0.9581339712918661,0.8057566387103914,0.8057566387103914,0.8057566387103914,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.075,uncorrected,1670,125,0.1,1504,0.17360990485962402,7.556962390043125,6.611271724311685,0.9581339712918661,0.9456906657314376,0.9456906657314376,0.9456906657314376,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.08,uncorrected,1670,133,0.1,1504,0.17965331482476024,7.595515416181068,6.611271724311685,0.9593301435406698,0.9842436918693833,0.9842436918693833,0.9842436918693833,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.085,uncorrected,1670,141,0.1,1504,0.1884401274199654,7.651569567331899,6.611271724311685,0.9593301435406698,1.0402978430202126,1.0402978430202126,1.0402978430202126,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.09,uncorrected,1670,150,0.1,1504,0.2103391939690371,7.7912713730894945,6.611271724311685,0.9605263157894737,1.1799996487778075,1.1799996487778075,1.1799996487778075,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.095,uncorrected,1670,158,0.1,1504,0.2211106231716916,7.85998608779338,6.611271724311685,0.9641148325358851,1.2487143634816953,1.2487143634816953,1.2487143634816953,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.096,uncorrected,1670,160,0.1,1504,0.22271732597625704,7.870235807004498,6.611271724311685,0.9641148325358851,1.2589640826928135,1.2589640826928135,1.2589640826928135,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.097,uncorrected,1670,161,0.1,1504,0.22528664379394503,7.886626384104753,6.611271724311685,0.9641148325358851,1.2753546597930685,1.2753546597930685,1.2753546597930685,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.098,uncorrected,1670,163,0.1,1504,0.22750032487418848,7.9007482300559735,6.611271724311685,0.9641148325358851,1.2894765057442859,1.2894765057442859,1.2894765057442859,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.099,uncorrected,1670,165,0.1,1504,0.23024632210777507,7.918265906952279,6.611271724311685,0.9641148325358851,1.3069941826405955,1.3069941826405955,1.3069941826405955,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.1,uncorrected,1670,167,0.1,1504,0.23024632210777507,7.918265906952279,6.611271724311685,0.9641148325358851,1.3069941826405955,1.3069941826405955,1.3069941826405955,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.105,uncorrected,1670,175,0.1,1504,0.26329851352387323,8.129117397573019,6.611271724311685,0.9677033492822966,1.517845673261336,1.517845673261336,1.517845673261336,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.11,uncorrected,1670,183,0.1,1504,0.2763036059039914,8.212081431015982,6.611271724311685,0.9700956937799043,1.6008097067042981,1.6008097067042981,1.6008097067042981,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.0,uncorrected,1670,0,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.005,uncorrected,1670,8,0.1,1504,0.03286437301910372,6.659097409982261,6.611271724311685,0.9366028708133971,0.0478256856705765,0.0478256856705765,0.0478256856705765,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.01,uncorrected,1670,16,0.1,1504,0.049556154453724854,6.765580122498909,6.611271724311685,0.9413875598086124,0.1543083981872216,0.1543083981872216,0.1543083981872216,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.015,uncorrected,1670,25,0.1,1504,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.02,uncorrected,1670,33,0.1,1504,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.025,uncorrected,1670,41,0.1,1504,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.03,uncorrected,1670,50,0.1,1504,0.09218408903893005,7.037518628367426,6.611271724311685,0.9509569377990431,0.42624690405573906,0.42624690405573906,0.42624690405573906,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.035,uncorrected,1670,58,0.1,1504,0.09918315882728801,7.0821681428052194,6.611271724311685,0.9509569377990431,0.47089641849353525,0.47089641849353525,0.47089641849353525,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.04,uncorrected,1670,66,0.1,1504,0.10512435975578027,7.120069141745939,6.611271724311685,0.9509569377990431,0.5087974174342526,0.5087974174342526,0.5087974174342526,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.045,uncorrected,1670,75,0.1,1504,0.11573992663526933,7.187789556170088,6.611271724311685,0.9533492822966507,0.5765178318584014,0.5765178318584014,0.5765178318584014,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.05,uncorrected,1670,83,0.1,1504,0.12771380486991601,7.264175113862848,6.611271724311685,0.9557416267942583,0.6529033895511605,0.6529033895511605,0.6529033895511605,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.055,uncorrected,1670,91,0.1,1504,0.13568678521378108,7.315037544405803,6.611271724311685,0.9569377990430622,0.7037658200941173,0.7037658200941173,0.7037658200941173,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.06,uncorrected,1670,100,0.1,1504,0.1386782395367454,7.334121077935554,6.611271724311685,0.9569377990430622,0.7228493536238699,0.7228493536238699,0.7228493536238699,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.065,uncorrected,1670,108,0.1,1504,0.15608070616676106,7.445137499909602,6.611271724311685,0.9581339712918661,0.8338657755979156,0.8338657755979156,0.8338657755979156,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.07,uncorrected,1670,116,0.1,1504,0.1723225284855959,7.5487497658320235,6.611271724311685,0.9581339712918661,0.937478041520338,0.937478041520338,0.937478041520338,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.075,uncorrected,1670,125,0.1,1504,0.1920291239311953,7.674465031499426,6.611271724311685,0.9593301435406698,1.0631933071877384,1.0631933071877384,1.0631933071877384,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.08,uncorrected,1670,133,0.1,1504,0.20755745371528356,7.773525678964715,6.611271724311685,0.9605263157894737,1.1622539546530304,1.1622539546530304,1.1622539546530304,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.085,uncorrected,1670,141,0.1,1504,0.21043635151203643,7.791891175041764,6.611271724311685,0.9605263157894737,1.1806194507300767,1.1806194507300767,1.1806194507300767,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.09,uncorrected,1670,150,0.1,1504,0.23024632210777507,7.918265906952279,6.611271724311685,0.9641148325358851,1.3069941826405955,1.3069941826405955,1.3069941826405955,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.095,uncorrected,1670,158,0.1,1504,0.2448276689556882,8.011285419015346,6.611271724311685,0.965311004784689,1.4000136947036605,1.4000136947036605,1.4000136947036605,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.096,uncorrected,1670,160,0.1,1504,0.2517023516173531,8.05514142446165,6.611271724311685,0.9677033492822966,1.4438697001499632,1.4438697001499632,1.4438697001499632,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.097,uncorrected,1670,161,0.1,1504,0.26706098194168315,8.153119499712679,6.611271724311685,0.9700956937799043,1.5418477754009936,1.5418477754009936,1.5418477754009936,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.098,uncorrected,1670,163,0.1,1504,0.2729069402722165,8.190412912805382,6.611271724311685,0.9700956937799043,1.5791411884936974,1.5791411884936974,1.5791411884936974,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.099,uncorrected,1670,165,0.1,1504,0.27450986930951427,8.200638557835049,6.611271724311685,0.9700956937799043,1.589366833523361,1.589366833523361,1.589366833523361,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.1,uncorrected,1670,167,0.1,1504,0.2821255901991806,8.249221905351167,6.611271724311685,0.9700956937799043,1.637950181039483,1.637950181039483,1.637950181039483,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.105,uncorrected,1670,175,0.1,1504,0.31856732998081516,8.481696510651574,6.611271724311685,0.9736842105263158,1.8704247863398857,1.8704247863398857,1.8704247863398857,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.11,uncorrected,1670,183,0.1,1504,0.32806731934593425,8.542300265885208,6.611271724311685,0.9736842105263158,1.9310285415735249,1.9310285415735249,1.9310285415735249,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.0,uncorrected,1670,0,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.005,uncorrected,1670,8,0.1,1504,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.01,uncorrected,1670,16,0.1,1504,0.05083538980209379,6.773740812259618,6.611271724311685,0.9425837320574163,0.16246908794793072,0.16246908794793072,0.16246908794793072,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.015,uncorrected,1670,25,0.1,1504,0.06161038189208956,6.842478255868142,6.611271724311685,0.9449760765550239,0.23120653155645698,0.23120653155645698,0.23120653155645698,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.02,uncorrected,1670,33,0.1,1504,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.025,uncorrected,1670,41,0.1,1504,0.07704788637572499,6.940959496971375,6.611271724311685,0.9473684210526315,0.32968777265968874,0.32968777265968874,0.32968777265968874,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.03,uncorrected,1670,50,0.1,1504,0.0923947279095354,7.038862367403991,6.611271724311685,0.9509569377990431,0.4275906430923033,0.4275906430923033,0.4275906430923033,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.035,uncorrected,1670,58,0.1,1504,0.1029651927475761,7.106295060129151,6.611271724311685,0.9509569377990431,0.4950233358174665,0.4950233358174665,0.4950233358174665,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.04,uncorrected,1670,66,0.1,1504,0.10935091769094085,7.147031833254179,6.611271724311685,0.9509569377990431,0.535760108942492,0.535760108942492,0.535760108942492,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.045,uncorrected,1670,75,0.1,1504,0.11773575105849732,7.200521618300463,6.611271724311685,0.9533492822966507,0.5892498939887785,0.5892498939887785,0.5892498939887785,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.05,uncorrected,1670,83,0.1,1504,0.13413711066292033,7.305151628373412,6.611271724311685,0.9557416267942583,0.6938799040617282,0.6938799040617282,0.6938799040617282,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.055,uncorrected,1670,91,0.1,1504,0.1386782395367454,7.334121077935554,6.611271724311685,0.9569377990430622,0.7228493536238699,0.7228493536238699,0.7228493536238699,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.06,uncorrected,1670,100,0.1,1504,0.14845661430633517,7.396500751042858,6.611271724311685,0.9569377990430622,0.785229026731173,0.785229026731173,0.785229026731173,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.065,uncorrected,1670,108,0.1,1504,0.1723225284855959,7.5487497658320235,6.611271724311685,0.9581339712918661,0.937478041520338,0.937478041520338,0.937478041520338,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.07,uncorrected,1670,116,0.1,1504,0.17965331482476024,7.595515416181068,6.611271724311685,0.9593301435406698,0.9842436918693833,0.9842436918693833,0.9842436918693833,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.075,uncorrected,1670,125,0.1,1504,0.20712507524672974,7.770767385468857,6.611271724311685,0.9605263157894737,1.1594956611571725,1.1594956611571725,1.1594956611571725,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.08,uncorrected,1670,133,0.1,1504,0.21812625953778575,7.840947788249441,6.611271724311685,0.9629186602870813,1.2296760639377537,1.2296760639377537,1.2296760639377537,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.085,uncorrected,1670,141,0.1,1504,0.23024632210777507,7.918265906952279,6.611271724311685,0.9641148325358851,1.3069941826405955,1.3069941826405955,1.3069941826405955,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.09,uncorrected,1670,150,0.1,1504,0.2729069402722165,8.190412912805382,6.611271724311685,0.9700956937799043,1.5791411884936974,1.5791411884936974,1.5791411884936974,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.095,uncorrected,1670,158,0.1,1504,0.2862495721436229,8.27553022873378,6.611271724311685,0.9736842105263158,1.6642585044220937,1.6642585044220937,1.6642585044220937,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.096,uncorrected,1670,160,0.1,1504,0.2877699498491926,8.28522924994209,6.611271724311685,0.9736842105263158,1.6739575256304058,1.6739575256304058,1.6739575256304058,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.097,uncorrected,1670,161,0.1,1504,0.2882440981938117,8.288254008088371,6.611271724311685,0.9736842105263158,1.6769822837766875,1.6769822837766875,1.6769822837766875,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.098,uncorrected,1670,163,0.1,1504,0.2883973529843137,8.289231674005142,6.611271724311685,0.9736842105263158,1.6779599496934576,1.6779599496934576,1.6779599496934576,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.099,uncorrected,1670,165,0.1,1504,0.3125873858025332,8.443548354968152,6.611271724311685,0.9736842105263158,1.8322766306564648,1.8322766306564648,1.8322766306564648,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.1,uncorrected,1670,167,0.1,1504,0.3151524475125119,8.45991178086855,6.611271724311685,0.9736842105263158,1.8486400565568655,1.8486400565568655,1.8486400565568655,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.105,uncorrected,1670,175,0.1,1504,0.32806731934593425,8.542300265885208,6.611271724311685,0.9736842105263158,1.9310285415735249,1.9310285415735249,1.9310285415735249,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.11,uncorrected,1670,183,0.1,1504,0.3873895032130177,8.920737227531276,6.611271724311685,0.9784688995215312,2.309465503219586,2.309465503219586,2.309465503219586,0.0,False


==> anc/experiment_code/reference/checks/fixed/real/cadata/rep00/correction.csv <==
dataset,score,rep,delta_train,delta_cal,method,n_cal,n_cal_replaced,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
cadata,absolute,0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.0,tighter,8256,0,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.0,naive,8256,0,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.7312439485146933,167148.31766351213,167753.579180936,0.8955910852713178,-605.2615174238967,605.2615174238967,605.2615174238967,0.0,False
cadata,absolute,0,0.0,0.005,tighter,8256,41,0.0995,7436,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.005,naive,8256,41,0.095,7473,0.7535003250425216,172235.6977388871,167753.579180936,0.8994670542635659,4482.118557951083,4482.118557951083,4482.118557951083,0.0,False
cadata,absolute,0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.72952928531845,166756.37859968288,167753.579180936,0.8948643410852714,-997.2005812530824,997.2005812530824,997.2005812530824,0.0,False
cadata,absolute,0,0.0,0.01,tighter,8256,82,0.099,7440,0.7321639637512556,167358.6154708697,167753.579180936,0.8958333333333334,-394.96371006626293,394.96371006626293,394.96371006626293,0.0,False
cadata,absolute,0,0.0,0.01,naive,8256,82,0.09000000000000001,7514,0.7748126473431496,177107.28515549182,167753.579180936,0.90625,9353.705974555784,9353.705974555784,9353.705974555784,0.0,False
cadata,absolute,0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.7283195827340818,166479.86383021233,167753.579180936,0.8943798449612403,-1273.7153507237383,1273.7153507237383,1273.7153507237383,0.0,False
cadata,absolute,0,0.0,0.015,tighter,8256,123,0.0985,7444,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.015,naive,8256,123,0.085,7556,0.797441150499176,182279.72622861917,167753.579180936,0.9108527131782945,14526.1470476832,14526.1470476832,14526.1470476832,0.0,False
cadata,absolute,0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.7257051097164722,165882.2455287442,167753.579180936,0.8936531007751938,-1871.3336521917313,1871.3336521917313,1871.3336521917313,0.0,False
cadata,absolute,0,0.0,0.02,tighter,8256,165,0.098,7448,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.02,naive,8256,165,0.08,7597,0.8182959029880021,187046.72197727003,167753.579180936,0.9152131782945736,19293.142796334116,19293.142796334116,19293.142796334116,0.0,False
cadata,absolute,0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.72356215964991,165392.40831478807,167753.579180936,0.8929263565891473,-2361.1708661479433,2361.1708661479433,2361.1708661479433,0.0,False
cadata,absolute,0,0.0,0.025,tighter,8256,206,0.0975,7452,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.025,naive,8256,206,0.07500000000000001,7638,0.8381870669058036,191593.45989145446,167753.579180936,0.9205426356589147,23839.88071051852,23839.88071051852,23839.88071051852,0.0,False
cadata,absolute,0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.7211442211187447,164839.71402101786,167753.579180936,0.8926841085271318,-2913.8651599181594,2913.8651599181594,2913.8651599181594,0.0,False
cadata,absolute,0,0.0,0.03,tighter,8256,247,0.097,7457,0.7312439485146933,167148.31766351213,167753.579180936,0.8955910852713178,-605.2615174238967,605.2615174238967,605.2615174238967,0.0,False
cadata,absolute,0,0.0,0.03,naive,8256,247,0.07,7680,0.8559801568164311,195660.61839668106,167753.579180936,0.9234496124031008,27907.039215745113,27907.039215745113,27907.039215745113,0.0,False
cadata,absolute,0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.7195465971364337,164474.52787288692,167753.579180936,0.8924418604651163,-3279.0513080491273,3279.0513080491273,3279.0513080491273,0.0,False
cadata,absolute,0,0.0,0.035,tighter,8256,288,0.0965,7461,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.035,naive,8256,288,0.065,7721,0.8913096322751213,203736.25772176424,167753.579180936,0.9295058139534884,35982.67854082834,35982.67854082834,35982.67854082834,0.0,False
cadata,absolute,0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.7154039328266268,163527.59440227784,167753.579180936,0.8909883720930233,-4225.984778658179,4225.984778658179,4225.984778658179,0.0,False
cadata,absolute,0,0.0,0.04,tighter,8256,330,0.096,7465,0.7305524372763654,166990.25148003575,167753.579180936,0.8951065891472868,-763.3277009002808,763.3277009002808,763.3277009002808,0.0,False
cadata,absolute,0,0.0,0.04,naive,8256,330,0.060000000000000005,7762,0.9134677364054553,208801.1746151228,167753.579180936,0.9336240310077519,41047.595434186864,41047.595434186864,41047.595434186864,0.0,False
cadata,absolute,0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.7122786628142319,162813.21772144907,167753.579180936,0.8902616279069767,-4940.361459486929,4940.361459486929,4940.361459486929,0.0,False
cadata,absolute,0,0.0,0.045,tighter,8256,371,0.0955,7469,0.7305524372763654,166990.25148003575,167753.579180936,0.8951065891472868,-763.3277009002808,763.3277009002808,763.3277009002808,0.0,False
cadata,absolute,0,0.0,0.045,naive,8256,371,0.05500000000000001,7803,0.9421992613104968,215368.64920624907,167753.579180936,0.9362887596899225,47615.07002531296,47615.07002531296,47615.07002531296,0.0,False
cadata,absolute,0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.711556896298347,162648.23576280035,167753.579180936,0.8902616279069767,-5105.343418135714,5105.343418135714,5105.343418135714,0.0,False
cadata,absolute,0,0.0,0.05,tighter,8256,412,0.095,7473,0.7305524372763654,166990.25148003575,167753.579180936,0.8951065891472868,-763.3277009002808,763.3277009002808,763.3277009002808,0.0,False
cadata,absolute,0,0.0,0.05,naive,8256,412,0.05,7845,0.9899694411470639,226287.99453605883,167753.579180936,0.9411337209302325,58534.41535512279,58534.41535512279,58534.41535512279,0.0,False
cadata,absolute,0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.710078534803863,162310.31072806535,167753.579180936,0.8895348837209303,-5443.268452870619,5443.268452870619,5443.268452870619,0.0,False
cadata,absolute,0,0.0,0.055,tighter,8256,454,0.0945,7477,0.72952928531845,166756.37859968288,167753.579180936,0.8948643410852714,-997.2005812530824,997.2005812530824,997.2005812530824,0.0,False
cadata,absolute,0,0.0,0.055,naive,8256,454,0.045000000000000005,7886,1.0296681017937057,235362.3456524804,167753.579180936,0.9440406976744186,67608.76647154441,67608.76647154441,67608.76647154441,0.0,False
cadata,absolute,0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.7085143761696159,161952.77411555144,167753.579180936,0.8892926356589147,-5800.80506538453,5800.80506538453,5800.80506538453,0.0,False
cadata,absolute,0,0.0,0.06,tighter,8256,495,0.094,7481,0.72952928531845,166756.37859968288,167753.579180936,0.8948643410852714,-997.2005812530824,997.2005812530824,997.2005812530824,0.0,False
cadata,absolute,0,0.0,0.06,naive,8256,495,0.04000000000000001,7927,1.0748381925849109,245687.3605805272,167753.579180936,0.9469476744186046,77933.78139959113,77933.78139959113,77933.78139959113,0.0,False
cadata,absolute,0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.703660937331894,160843.37124356083,167753.579180936,0.8880813953488372,-6910.207937375157,6910.207937375157,6910.207937375157,0.0,False
cadata,absolute,0,0.0,0.065,tighter,8256,536,0.09350000000000001,7485,0.7283195827340818,166479.86383021233,167753.579180936,0.8943798449612403,-1273.7153507237383,1273.7153507237383,1273.7153507237383,0.0,False
cadata,absolute,0,0.0,0.065,naive,8256,536,0.035,7969,1.1317322884292302,258692.25781718927,167753.579180936,0.9546996124031008,90938.6786362532,90938.6786362532,90938.6786362532,0.0,False
cadata,absolute,0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.7028718849775841,160663.00903497206,167753.579180936,0.8875968992248062,-7090.570145964005,7090.570145964005,7090.570145964005,0.0,False
cadata,absolute,0,0.0,0.07,tighter,8256,577,0.093,7490,0.72952928531845,166756.37859968288,167753.579180936,0.8948643410852714,-997.2005812530824,997.2005812530824,997.2005812530824,0.0,False
cadata,absolute,0,0.0,0.07,naive,8256,577,0.03,8010,1.2098585173714602,276550.4127593435,167753.579180936,0.9593023255813954,108796.83357840753,108796.83357840753,108796.83357840753,0.0,False
cadata,absolute,0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.7009852772272516,160231.7667495493,167753.579180936,0.8868701550387597,-7521.812431386752,7521.812431386752,7521.812431386752,0.0,False
cadata,absolute,0,0.0,0.075,tighter,8256,619,0.09250000000000001,7494,0.72952928531845,166756.37859968288,167753.579180936,0.8948643410852714,-997.2005812530824,997.2005812530824,997.2005812530824,0.0,False
cadata,absolute,0,0.0,0.075,naive,8256,619,0.02500000000000001,8051,1.3339741371659766,304920.85888276977,167753.579180936,0.9680232558139535,137167.27970183373,137167.27970183373,137167.27970183373,0.0,False
cadata,absolute,0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.6992543815125614,159836.11724386914,167753.579180936,0.8854166666666666,-7917.461937066918,7917.461937066918,7917.461937066918,0.0,False
cadata,absolute,0,0.0,0.08,tighter,8256,660,0.09200000000000001,7498,0.7283195827340818,166479.86383021233,167753.579180936,0.8943798449612403,-1273.7153507237383,1273.7153507237383,1273.7153507237383,0.0,False
cadata,absolute,0,0.0,0.08,naive,8256,660,0.020000000000000004,8092,1.4452816297314788,330363.613196782,167753.579180936,0.9731104651162791,162610.03401584597,162610.03401584597,162610.03401584597,0.0,False
cadata,absolute,0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.6980007712471551,159549.56602208604,167753.579180936,0.8846899224806202,-8204.013158850012,8204.013158850012,8204.013158850012,0.0,False
cadata,absolute,0,0.0,0.085,tighter,8256,701,0.09150000000000001,7502,0.72952928531845,166756.37859968288,167753.579180936,0.8948643410852714,-997.2005812530824,997.2005812530824,997.2005812530824,0.0,False
cadata,absolute,0,0.0,0.085,naive,8256,701,0.015,8134,1.5831447288965024,361876.4689819381,167753.579180936,0.9818313953488372,194122.88980100205,194122.88980100205,194122.88980100205,0.0,False
cadata,absolute,0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.6978614963390415,159517.73045389942,167753.579180936,0.8846899224806202,-8235.848727036526,8235.848727036526,8235.848727036526,0.0,False
cadata,absolute,0,0.0,0.09,tighter,8256,743,0.09100000000000001,7506,0.7301409657486595,166896.19699416656,167753.579180936,0.8948643410852714,-857.3821867694437,857.3821867694437,857.3821867694437,0.0,False
cadata,absolute,0,0.0,0.09,naive,8256,743,0.010000000000000009,8175,1.7435538433377937,398542.91069570056,167753.579180936,0.9864341085271318,230789.3315147646,230789.3315147646,230789.3315147646,0.0,False
cadata,absolute,0,0.0,0.095,uncorrected,8256,784,0.1,7432,0.6957657111873059,159038.67423332046,167753.579180936,0.8844476744186046,-8714.904947615603,8714.904947615603,8714.904947615603,0.0,False
cadata,absolute,0,0.0,0.095,tighter,8256,784,0.09050000000000001,7510,0.7301409657486595,166896.19699416656,167753.579180936,0.8948643410852714,-857.3821867694437,857.3821867694437,857.3821867694437,0.0,False
cadata,absolute,0,0.0,0.095,naive,8256,784,0.0050000000000000044,8216,2.02646347269995,463210.6165888484,167753.579180936,0.9922480620155039,295457.03740791226,295457.03740791226,295457.03740791226,0.0,False
cadata,absolute,0,0.0,0.1,uncorrected,8256,825,0.1,7432,0.6947306614839113,158802.0817569355,167753.579180936,0.8837209302325582,-8951.497424000463,8951.497424000463,8951.497424000463,0.0,False
cadata,absolute,0,0.0,0.1,tighter,8256,825,0.09000000000000001,7514,0.7311038457690431,167116.29286756951,167753.579180936,0.8955910852713178,-637.2863133665411,637.2863133665411,637.2863133665411,0.0,False
cadata,absolute,0,0.0,0.1,naive,8256,825,0.0,8257,inf,inf,167753.579180936,1.0,inf,inf,inf,0.0,True
cadata,absolute,0,0.0,0.105,uncorrected,8256,866,0.1,7432,0.6887661258088089,157438.70349478043,167753.579180936,0.8817829457364341,-10314.87568615551,10314.87568615551,10314.87568615551,0.0,False
cadata,absolute,0,0.0,0.105,tighter,8256,866,0.08950000000000001,7518,0.72952928531845,166756.37859968288,167753.579180936,0.8948643410852714,-997.2005812530824,997.2005812530824,997.2005812530824,0.0,False
cadata,absolute,0,0.0,0.11,uncorrected,8256,908,0.1,7432,0.6844780756262927,156458.53760688478,167753.579180936,0.8800872093023255,-11295.04157405126,11295.04157405126,11295.04157405126,0.0,False
cadata,absolute,0,0.0,0.11,tighter,8256,908,0.08900000000000001,7523,0.7296228382547547,166777.76300354372,167753.579180936,0.8948643410852714,-975.816177392282,975.816177392282,975.816177392282,0.0,False
cadata,absolute,0,0.0,0.115,uncorrected,8256,949,0.1,7432,0.6821258298465402,155920.8594139707,167753.579180936,0.8788759689922481,-11832.719766965321,11832.719766965321,11832.719766965321,0.0,False
cadata,absolute,0,0.0,0.115,tighter,8256,949,0.08850000000000001,7527,0.7279089074044469,166385.9913399253,167753.579180936,0.8941375968992248,-1367.5878410107505,1367.5878410107505,1367.5878410107505,0.0,False
cadata,absolute,0,0.0,0.12,uncorrected,8256,990,0.1,7432,0.6808475766702904,155628.67529621875,167753.579180936,0.8786337209302325,-12124.903884717256,12124.903884717256,12124.903884717256,0.0,False
cadata,absolute,0,0.0,0.12,tighter,8256,990,0.08800000000000001,7531,0.7279089074044469,166385.9913399253,167753.579180936,0.8941375968992248,-1367.5878410107505,1367.5878410107505,1367.5878410107505,0.0,False
cadata,absolute,0,0.0,0.125,uncorrected,8256,1032,0.1,7432,0.679538880755725,155329.53255336662,167753.579180936,0.877906976744186,-12424.046627569387,12424.046627569387,12424.046627569387,0.0,False
cadata,absolute,0,0.0,0.125,tighter,8256,1032,0.08750000000000001,7535,0.7283195827340818,166479.86383021233,167753.579180936,0.8943798449612403,-1273.7153507237383,1273.7153507237383,1273.7153507237383,0.0,False
cadata,absolute,0,0.0,0.13,uncorrected,8256,1073,0.1,7432,0.6783498501945513,155057.74301123864,167753.579180936,0.877906976744186,-12695.836169697403,12695.836169697403,12695.836169697403,0.0,False
cadata,absolute,0,0.0,0.13,tighter,8256,1073,0.08700000000000001,7539,0.7289346020858982,166620.44543802648,167753.579180936,0.8943798449612403,-1133.133742909516,1133.133742909516,1133.133742909516,0.0,False
cadata,absolute,0,0.0,0.135,uncorrected,8256,1114,0.1,7432,0.6776960022712337,154908.2859379701,167753.579180936,0.877422480620155,-12845.293242965905,12845.293242965905,12845.293242965905,0.0,False
cadata,absolute,0,0.0,0.135,tighter,8256,1114,0.08650000000000001,7543,0.72952928531845,166756.37859968288,167753.579180936,0.8948643410852714,-997.2005812530824,997.2005812530824,997.2005812530824,0.0,False
cadata,absolute,0,0.0,0.14,uncorrected,8256,1155,0.1,7432,0.6767055107382922,154681.87860328052,167753.579180936,0.877422480620155,-13071.700577655532,13071.700577655532,13071.700577655532,0.0,False
cadata,absolute,0,0.0,0.14,tighter,8256,1155,0.08600000000000001,7547,0.7296228382547547,166777.76300354372,167753.579180936,0.8948643410852714,-975.816177392282,975.816177392282,975.816177392282,0.0,False
cadata,absolute,0,0.0,0.145,uncorrected,8256,1197,0.1,7432,0.6749007192286529,154269.33793859207,167753.579180936,0.8766957364341085,-13484.241242343907,13484.241242343907,13484.241242343907,0.0,False
cadata,absolute,0,0.0,0.145,tighter,8256,1197,0.0855,7552,0.7296228382547547,166777.76300354372,167753.579180936,0.8948643410852714,-975.816177392282,975.816177392282,975.816177392282,0.0,False
cadata,absolute,0,0.0,0.15,uncorrected,8256,1238,0.1,7432,0.6718345968181595,153568.4812631894,167753.579180936,0.8757267441860465,-14185.097917746643,14185.097917746643,14185.097917746643,0.0,False
cadata,absolute,0,0.0,0.15,tighter,8256,1238,0.085,7556,0.7296228382547547,166777.76300354372,167753.579180936,0.8948643410852714,-975.816177392282,975.816177392282,975.816177392282,0.0,False
cadata,absolute,0,0.0,0.155,uncorrected,8256,1279,0.1,7432,0.6709525917175012,153366.87184263268,167753.579180936,0.8752422480620154,-14386.707338303357,14386.707338303357,14386.707338303357,0.0,False
cadata,absolute,0,0.0,0.155,tighter,8256,1279,0.0845,7560,0.7305524372763654,166990.25148003575,167753.579180936,0.8951065891472868,-763.3277009002808,763.3277009002808,763.3277009002808,0.0,False
cadata,absolute,0,0.0,0.16,uncorrected,8256,1320,0.1,7432,0.6705128370886704,153266.35238323326,167753.579180936,0.8752422480620154,-14487.22679770281,14487.22679770281,14487.22679770281,0.0,False
cadata,absolute,0,0.0,0.16,tighter,8256,1320,0.084,7564,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.165,uncorrected,8256,1362,0.1,7432,0.6679493055109326,152680.37831621149,167753.579180936,0.8747577519379846,-15073.200864724497,15073.200864724497,15073.200864724497,0.0,False
cadata,absolute,0,0.0,0.165,tighter,8256,1362,0.0835,7568,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.17,uncorrected,8256,1403,0.1,7432,0.6662739172446006,152297.41674679355,167753.579180936,0.873546511627907,-15456.162434142483,15456.162434142483,15456.162434142483,0.0,False
cadata,absolute,0,0.0,0.17,tighter,8256,1403,0.083,7572,0.7321639637512556,167358.6154708697,167753.579180936,0.8958333333333334,-394.96371006626293,394.96371006626293,394.96371006626293,0.0,False
cadata,absolute,0,0.0,0.175,uncorrected,8256,1444,0.1,7432,0.6655144683657944,152123.82132395037,167753.579180936,0.873546511627907,-15629.757856985605,15629.757856985605,15629.757856985605,0.0,False
cadata,absolute,0,0.0,0.175,tighter,8256,1444,0.0825,7576,0.7327180031461575,167485.25823210593,167753.579180936,0.8958333333333334,-268.32094883005396,268.32094883005396,268.32094883005396,0.0,False
cadata,absolute,0,0.0,0.18,uncorrected,8256,1486,0.1,7432,0.6607187934262326,151027.62216929477,167753.579180936,0.8718507751937985,-16725.957011641207,16725.957011641207,16725.957011641207,0.0,False
cadata,absolute,0,0.0,0.18,tighter,8256,1486,0.08200000000000002,7580,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.185,uncorrected,8256,1527,0.1,7432,0.6593581064872149,150716.5952771263,167753.579180936,0.8716085271317829,-17036.983903809676,17036.983903809676,17036.983903809676,0.0,False
cadata,absolute,0,0.0,0.185,tighter,8256,1527,0.0815,7585,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.19,uncorrected,8256,1568,0.1,7432,0.656136609434071,149980.22294353688,167753.579180936,0.8699127906976745,-17773.35623739916,17773.35623739916,17773.35623739916,0.0,False
cadata,absolute,0,0.0,0.19,tighter,8256,1568,0.08100000000000002,7589,0.7321639637512556,167358.6154708697,167753.579180936,0.8958333333333334,-394.96371006626293,394.96371006626293,394.96371006626293,0.0,False
cadata,absolute,0,0.0,0.195,uncorrected,8256,1609,0.1,7432,0.6549102803220694,149699.90766928505,167753.579180936,0.8696705426356589,-18053.67151165095,18053.67151165095,18053.67151165095,0.0,False
cadata,absolute,0,0.0,0.195,tighter,8256,1609,0.0805,7593,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.2,uncorrected,8256,1651,0.1,7432,0.6539833677998361,149488.03327493652,167753.579180936,0.8696705426356589,-18265.54590599943,18265.54590599943,18265.54590599943,0.0,False
cadata,absolute,0,0.0,0.2,tighter,8256,1651,0.08000000000000002,7597,0.7327180031461575,167485.25823210593,167753.579180936,0.8958333333333334,-268.32094883005396,268.32094883005396,268.32094883005396,0.0,False
cadata,absolute,0,0.0,0.205,uncorrected,8256,1692,0.1,7432,0.6518190664157242,148993.315559999,167753.579180936,0.8689437984496124,-18760.26362093701,18760.26362093701,18760.26362093701,0.0,False
cadata,absolute,0,0.0,0.205,tighter,8256,1692,0.07950000000000002,7601,0.7321639637512556,167358.6154708697,167753.579180936,0.8958333333333334,-394.96371006626293,394.96371006626293,394.96371006626293,0.0,False
cadata,absolute,0,0.0,0.21,uncorrected,8256,1733,0.1,7432,0.6504251569155072,148674.6946286262,167753.579180936,0.8687015503875969,-19078.884552309803,19078.884552309803,19078.884552309803,0.0,False
cadata,absolute,0,0.0,0.21,tighter,8256,1733,0.07900000000000001,7605,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.215,uncorrected,8256,1775,0.1,7432,0.6496440038446728,148496.13804447552,167753.579180936,0.8679748062015504,-19257.44113646047,19257.44113646047,19257.44113646047,0.0,False
cadata,absolute,0,0.0,0.215,tighter,8256,1775,0.07850000000000001,7609,0.7327180031461575,167485.25823210593,167753.579180936,0.8958333333333334,-268.32094883005396,268.32094883005396,268.32094883005396,0.0,False
cadata,absolute,0,0.0,0.22,uncorrected,8256,1816,0.1,7432,0.6462196544792419,147713.39756958137,167753.579180936,0.8667635658914729,-20040.18161135469,20040.18161135469,20040.18161135469,0.0,False
cadata,absolute,0,0.0,0.22,tighter,8256,1816,0.07800000000000001,7613,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.225,uncorrected,8256,1857,0.1,7432,0.6455153300176503,147552.4025294399,167753.579180936,0.8667635658914729,-20201.17665149612,20201.17665149612,20201.17665149612,0.0,False
cadata,absolute,0,0.0,0.225,tighter,8256,1857,0.07750000000000001,7618,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.23,uncorrected,8256,1898,0.1,7432,0.6419365229199411,146734.35598445399,167753.579180936,0.8650678294573644,-21019.22319648206,21019.22319648206,21019.22319648206,0.0,False
cadata,absolute,0,0.0,0.23,tighter,8256,1898,0.07700000000000001,7622,0.7315627885868071,167221.19837830745,167753.579180936,0.8958333333333334,-532.3808026285168,532.3808026285168,532.3808026285168,0.0,False
cadata,absolute,0,0.0,0.235,uncorrected,8256,1940,0.1,7432,0.6406049752632902,146429.9897723984,167753.579180936,0.8648255813953488,-21323.589408537613,21323.589408537613,21323.589408537613,0.0,False
cadata,absolute,0,0.0,0.235,tighter,8256,1940,0.07650000000000001,7626,0.7315627885868071,167221.19837830745,167753.579180936,0.8958333333333334,-532.3808026285168,532.3808026285168,532.3808026285168,0.0,False
cadata,absolute,0,0.0,0.24,uncorrected,8256,1981,0.1,7432,0.639789011243306,146243.47607407466,167753.579180936,0.8643410852713178,-21510.10310686135,21510.10310686135,21510.10310686135,0.0,False
cadata,absolute,0,0.0,0.24,tighter,8256,1981,0.07600000000000001,7630,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.245,uncorrected,8256,2022,0.1,7432,0.6341667795578764,144958.3419274703,167753.579180936,0.8621608527131783,-22795.237253465733,22795.237253465733,22795.237253465733,0.0,False
cadata,absolute,0,0.0,0.245,tighter,8256,2022,0.07550000000000001,7634,0.7315627885868071,167221.19837830745,167753.579180936,0.8958333333333334,-532.3808026285168,532.3808026285168,532.3808026285168,0.0,False
cadata,absolute,0,0.0,0.25,uncorrected,8256,2064,0.1,7432,0.6333956796227891,144782.08329700626,167753.579180936,0.8621608527131783,-22971.495883929732,22971.495883929732,22971.495883929732,0.0,False
cadata,absolute,0,0.0,0.25,tighter,8256,2064,0.07500000000000001,7638,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.255,uncorrected,8256,2105,0.1,7432,0.6306638396164853,144157.63715682682,167753.579180936,0.8609496124031008,-23595.942024109136,23595.942024109136,23595.942024109136,0.0,False
cadata,absolute,0,0.0,0.255,tighter,8256,2105,0.0745,7642,0.7305524372763654,166990.25148003575,167753.579180936,0.8951065891472868,-763.3277009002808,763.3277009002808,763.3277009002808,0.0,False
cadata,absolute,0,0.0,0.26,uncorrected,8256,2146,0.1,7432,0.6289268490897918,143760.59449421885,167753.579180936,0.8604651162790697,-23992.984686717195,23992.984686717195,23992.984686717195,0.0,False
cadata,absolute,0,0.0,0.26,tighter,8256,2146,0.074,7646,0.7305524372763654,166990.25148003575,167753.579180936,0.8951065891472868,-763.3277009002808,763.3277009002808,763.3277009002808,0.0,False
cadata,absolute,0,0.0,0.265,uncorrected,8256,2187,0.1,7432,0.6282148591807923,143597.8472800718,167753.579180936,0.8604651162790697,-24155.73190086423,24155.73190086423,24155.73190086423,0.0,False
cadata,absolute,0,0.0,0.265,tighter,8256,2187,0.0735,7651,0.7311038457690431,167116.29286756951,167753.579180936,0.8955910852713178,-637.2863133665411,637.2863133665411,637.2863133665411,0.0,False
cadata,absolute,0,0.0,0.27,uncorrected,8256,2229,0.1,7432,0.6271033618763098,143343.78035082182,167753.579180936,0.8604651162790697,-24409.798830114247,24409.798830114247,24409.798830114247,0.0,False
cadata,absolute,0,0.0,0.27,tighter,8256,2229,0.073,7655,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.275,uncorrected,8256,2270,0.1,7432,0.6223876572607905,142265.86087581876,167753.579180936,0.8585271317829457,-25487.71830511729,25487.71830511729,25487.71830511729,0.0,False
cadata,absolute,0,0.0,0.275,tighter,8256,2270,0.0725,7659,0.7305524372763654,166990.25148003575,167753.579180936,0.8951065891472868,-763.3277009002808,763.3277009002808,763.3277009002808,0.0,False
cadata,absolute,0,0.0,0.28,uncorrected,8256,2311,0.1,7432,0.6206222549744245,141862.3238308083,167753.579180936,0.8580426356589147,-25891.255350127743,25891.255350127743,25891.255350127743,0.0,False
cadata,absolute,0,0.0,0.28,tighter,8256,2311,0.072,7663,0.7312439485146933,167148.31766351213,167753.579180936,0.8955910852713178,-605.2615174238967,605.2615174238967,605.2615174238967,0.0,False
cadata,absolute,0,0.0,0.285,uncorrected,8256,2352,0.1,7432,0.6202752669579132,141783.00903671377,167753.579180936,0.8580426356589147,-25970.57014422219,25970.57014422219,25970.57014422219,0.0,False
cadata,absolute,0,0.0,0.285,tighter,8256,2352,0.07150000000000001,7667,0.7321639637512556,167358.6154708697,167753.579180936,0.8958333333333334,-394.96371006626293,394.96371006626293,394.96371006626293,0.0,False
cadata,absolute,0,0.0,0.29,uncorrected,8256,2394,0.1,7432,0.6171782672724528,141075.09440948087,167753.579180936,0.8563468992248062,-26678.484771455143,26678.484771455143,26678.484771455143,0.0,False
cadata,absolute,0,0.0,0.29,tighter,8256,2394,0.071,7671,0.7321639637512556,167358.6154708697,167753.579180936,0.8958333333333334,-394.96371006626293,394.96371006626293,394.96371006626293,0.0,False
cadata,absolute,0,0.0,0.295,uncorrected,8256,2435,0.1,7432,0.6158068491248279,140761.61456919732,167753.579180936,0.8558624031007752,-26991.96461173873,26991.96461173873,26991.96461173873,0.0,False
cadata,absolute,0,0.0,0.295,tighter,8256,2435,0.07050000000000001,7675,0.7321639637512556,167358.6154708697,167753.579180936,0.8958333333333334,-394.96371006626293,394.96371006626293,394.96371006626293,0.0,False
cadata,absolute,0,0.0,0.3,uncorrected,8256,2476,0.1,7432,0.6131411729926606,140152.29221947724,167753.579180936,0.8551356589147286,-27601.286961458783,27601.286961458783,27601.286961458783,0.0,False
cadata,absolute,0,0.0,0.3,tighter,8256,2476,0.06999999999999999,7680,0.7315627885868071,167221.19837830745,167753.579180936,0.8958333333333334,-532.3808026285168,532.3808026285168,532.3808026285168,0.0,False
cadata,absolute,0,0.0,0.305,uncorrected,8256,2518,0.1,7432,0.6119032430184395,139869.32521100267,167753.579180936,0.8541666666666666,-27884.2539699333,27884.2539699333,27884.2539699333,0.0,False
cadata,absolute,0,0.0,0.305,tighter,8256,2518,0.0695,7684,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.31,uncorrected,8256,2559,0.1,7432,0.6089515710274503,139194.629702629,167753.579180936,0.8529554263565892,-28558.949478307004,28558.949478307004,28558.949478307004,0.0,False
cadata,absolute,0,0.0,0.31,tighter,8256,2559,0.06899999999999999,7688,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.315,uncorrected,8256,2600,0.1,7432,0.6049812383648077,138287.08793565337,167753.579180936,0.8515019379844961,-29466.491245282596,29466.491245282596,29466.491245282596,0.0,False
cadata,absolute,0,0.0,0.315,tighter,8256,2600,0.0685,7692,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.32,uncorrected,8256,2641,0.1,7432,0.6031866140591837,137876.87129846634,167753.579180936,0.8500484496124031,-29876.707882469665,29876.707882469665,29876.707882469665,0.0,False
cadata,absolute,0,0.0,0.32,tighter,8256,2641,0.06799999999999999,7696,0.7346457371860085,167925.90119717698,167753.579180936,0.8963178294573644,172.32201624098798,172.32201624098798,172.32201624098798,0.0,False
cadata,absolute,0,0.0,0.325,uncorrected,8256,2683,0.1,7432,0.6002107215354134,137196.63944163386,167753.579180936,0.8485949612403101,-30556.939739302117,30556.939739302117,30556.939739302117,0.0,False
cadata,absolute,0,0.0,0.325,tighter,8256,2683,0.0675,7700,0.7342963231102202,167846.0318525423,167753.579180936,0.8960755813953488,92.45267160628268,92.45267160628268,92.45267160628268,0.0,False
cadata,absolute,0,0.0,0.33,uncorrected,8256,2724,0.1,7432,0.5934094994438648,135642.01073945136,167753.579180936,0.8459302325581395,-32111.568441484687,32111.568441484687,32111.568441484687,0.0,False
cadata,absolute,0,0.0,0.33,tighter,8256,2724,0.06699999999999999,7704,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.335,uncorrected,8256,2765,0.1,7432,0.5914403824292409,135191.90842141432,167753.579180936,0.8449612403100775,-32561.67075952167,32561.67075952167,32561.67075952167,0.0,False
cadata,absolute,0,0.0,0.335,tighter,8256,2765,0.0665,7708,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.34,uncorrected,8256,2807,0.1,7432,0.5881084455254809,134430.291659791,167753.579180936,0.842781007751938,-33323.28752114502,33323.28752114502,33323.28752114502,0.0,False
cadata,absolute,0,0.0,0.34,tighter,8256,2807,0.06599999999999999,7713,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.345,uncorrected,8256,2848,0.1,7432,0.5856034606216414,133857.700237599,167753.579180936,0.841812015503876,-33895.87894333698,33895.87894333698,33895.87894333698,0.0,False
cadata,absolute,0,0.0,0.345,tighter,8256,2848,0.0655,7717,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.35,uncorrected,8256,2889,0.1,7432,0.5837865831531119,133442.39695490885,167753.579180936,0.841327519379845,-34311.18222602709,34311.18222602709,34311.18222602709,0.0,False
cadata,absolute,0,0.0,0.35,tighter,8256,2889,0.065,7721,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.355,uncorrected,8256,2930,0.1,7432,0.580123800380638,132605.15518404785,167753.579180936,0.8393895348837209,-35148.42399688819,35148.42399688819,35148.42399688819,0.0,False
cadata,absolute,0,0.0,0.355,tighter,8256,2930,0.0645,7725,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.36,uncorrected,8256,2972,0.1,7432,0.57657427197139,131793.8011847296,167753.579180936,0.8376937984496124,-35959.77799620642,35959.77799620642,35959.77799620642,0.0,False
cadata,absolute,0,0.0,0.36,tighter,8256,2972,0.064,7729,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.365,uncorrected,8256,3013,0.1,7432,0.5722654403401124,130808.88505690893,167753.579180936,0.8372093023255814,-36944.69412402708,36944.69412402708,36944.69412402708,0.0,False
cadata,absolute,0,0.0,0.365,tighter,8256,3013,0.0635,7733,0.7312439485146933,167148.31766351213,167753.579180936,0.8955910852713178,-605.2615174238967,605.2615174238967,605.2615174238967,0.0,False
cadata,absolute,0,0.0,0.37,uncorrected,8256,3054,0.1,7432,0.569860778386846,130259.22553377117,167753.579180936,0.8367248062015504,-37494.353647164826,37494.353647164826,37494.353647164826,0.0,False
cadata,absolute,0,0.0,0.37,tighter,8256,3054,0.063,7737,0.7311038457690431,167116.29286756951,167753.579180936,0.8955910852713178,-637.2863133665411,637.2863133665411,637.2863133665411,0.0,False
cadata,absolute,0,0.0,0.375,uncorrected,8256,3096,0.1,7432,0.5671586035709772,129641.56028618508,167753.579180936,0.8359980620155039,-38112.018894750916,38112.018894750916,38112.018894750916,0.0,False
cadata,absolute,0,0.0,0.375,tighter,8256,3096,0.0625,7741,0.7312439485146933,167148.31766351213,167753.579180936,0.8955910852713178,-605.2615174238967,605.2615174238967,605.2615174238967,0.0,False
cadata,absolute,0,0.0,0.38,uncorrected,8256,3137,0.1,7432,0.5657410636232252,129317.53788850391,167753.579180936,0.8355135658914729,-38436.041292432106,38436.041292432106,38436.041292432106,0.0,False
cadata,absolute,0,0.0,0.38,tighter,8256,3137,0.062,7746,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.385,uncorrected,8256,3178,0.1,7432,0.5619787924725249,128457.55498579289,167753.579180936,0.8343023255813954,-39296.02419514311,39296.02419514311,39296.02419514311,0.0,False
cadata,absolute,0,0.0,0.385,tighter,8256,3178,0.0615,7750,0.7342963231102202,167846.0318525423,167753.579180936,0.8960755813953488,92.45267160628268,92.45267160628268,92.45267160628268,0.0,False
cadata,absolute,0,0.0,0.39,uncorrected,8256,3219,0.1,7432,0.5595321995488892,127898.3108484243,167753.579180936,0.8328488372093024,-39855.26833251175,39855.26833251175,39855.26833251175,0.0,False
cadata,absolute,0,0.0,0.39,tighter,8256,3219,0.061,7754,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.395,uncorrected,8256,3261,0.1,7432,0.5546840001678152,126790.10561556063,167753.579180936,0.8287306201550387,-40963.47356537536,40963.47356537536,40963.47356537536,0.0,False
cadata,absolute,0,0.0,0.395,tighter,8256,3261,0.0605,7758,0.7315627885868071,167221.19837830745,167753.579180936,0.8958333333333334,-532.3808026285168,532.3808026285168,532.3808026285168,0.0,False
cadata,absolute,0,0.0,0.4,uncorrected,8256,3302,0.1,7432,0.5534270938969099,126502.80099024477,167753.579180936,0.8282461240310077,-41250.77819069124,41250.77819069124,41250.77819069124,0.0,False
cadata,absolute,0,0.0,0.4,tighter,8256,3302,0.06,7762,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.405,uncorrected,8256,3343,0.1,7432,0.5511320034096201,125978.1873990961,167753.579180936,0.8272771317829457,-41775.3917818399,41775.3917818399,41775.3917818399,0.0,False
cadata,absolute,0,0.0,0.405,tighter,8256,3343,0.0595,7766,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.41,uncorrected,8256,3384,0.1,7432,0.5463075159654988,124875.40225945618,167753.579180936,0.8241279069767442,-42878.1769214798,42878.1769214798,42878.1769214798,0.0,False
cadata,absolute,0,0.0,0.41,tighter,8256,3384,0.05900000000000001,7770,0.7315627885868071,167221.19837830745,167753.579180936,0.8958333333333334,-532.3808026285168,532.3808026285168,532.3808026285168,0.0,False
cadata,absolute,0,0.0,0.415,uncorrected,8256,3426,0.1,7432,0.5420190045845735,123895.13095046484,167753.579180936,0.8226744186046512,-43858.44823047114,43858.44823047114,43858.44823047114,0.0,False
cadata,absolute,0,0.0,0.415,tighter,8256,3426,0.058499999999999996,7774,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.42,uncorrected,8256,3467,0.1,7432,0.5388268870077384,123165.4742007087,167753.579180936,0.8207364341085271,-44588.104980227334,44588.104980227334,44588.104980227334,0.0,False
cadata,absolute,0,0.0,0.42,tighter,8256,3467,0.05800000000000001,7779,0.7342963231102202,167846.0318525423,167753.579180936,0.8960755813953488,92.45267160628268,92.45267160628268,92.45267160628268,0.0,False
cadata,absolute,0,0.0,0.425,uncorrected,8256,3508,0.1,7432,0.5352453492985862,122346.80349040849,167753.579180936,0.8183139534883721,-45406.775690527495,45406.775690527495,45406.775690527495,0.0,False
cadata,absolute,0,0.0,0.425,tighter,8256,3508,0.057499999999999996,7783,0.7342963231102202,167846.0318525423,167753.579180936,0.8960755813953488,92.45267160628268,92.45267160628268,92.45267160628268,0.0,False
cadata,absolute,0,0.0,0.43,uncorrected,8256,3550,0.1,7432,0.5329015566138415,121811.05751260887,167753.579180936,0.8158914728682171,-45942.521668327194,45942.521668327194,45942.521668327194,0.0,False
cadata,absolute,0,0.0,0.43,tighter,8256,3550,0.05700000000000001,7787,0.7342963231102202,167846.0318525423,167753.579180936,0.8960755813953488,92.45267160628268,92.45267160628268,92.45267160628268,0.0,False
cadata,absolute,0,0.0,0.435,uncorrected,8256,3591,0.1,7432,0.5308250785279625,121336.41451634908,167753.579180936,0.815406976744186,-46417.16466458696,46417.16466458696,46417.16466458696,0.0,False
cadata,absolute,0,0.0,0.435,tighter,8256,3591,0.056499999999999995,7791,0.7345701852933351,167908.6314860467,167753.579180936,0.8963178294573644,155.05230511065454,155.05230511065454,155.05230511065454,0.0,False
cadata,absolute,0,0.0,0.44,uncorrected,8256,3632,0.1,7432,0.5258717995305284,120204.19010201945,167753.579180936,0.8112887596899225,-47549.389078916545,47549.389078916545,47549.389078916545,0.0,False
cadata,absolute,0,0.0,0.44,tighter,8256,3632,0.05600000000000001,7795,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.445,uncorrected,8256,3673,0.1,7432,0.5250209189118193,120009.69514005959,167753.579180936,0.810562015503876,-47743.88404087638,47743.88404087638,47743.88404087638,0.0,False
cadata,absolute,0,0.0,0.445,tighter,8256,3673,0.055499999999999994,7799,0.7345701852933351,167908.6314860467,167753.579180936,0.8963178294573644,155.05230511065454,155.05230511065454,155.05230511065454,0.0,False
cadata,absolute,0,0.0,0.45,uncorrected,8256,3715,0.1,7432,0.5210687115590761,119106.296470696,167753.579180936,0.8076550387596899,-48647.282710240004,48647.282710240004,48647.282710240004,0.0,False
cadata,absolute,0,0.0,0.45,tighter,8256,3715,0.05500000000000001,7803,0.7342963231102202,167846.0318525423,167753.579180936,0.8960755813953488,92.45267160628268,92.45267160628268,92.45267160628268,0.0,False
cadata,absolute,0,0.0,0.455,uncorrected,8256,3756,0.1,7432,0.5139481224270519,117478.66659887483,167753.579180936,0.8052325581395349,-50274.91258206114,50274.91258206114,50274.91258206114,0.0,False
cadata,absolute,0,0.0,0.455,tighter,8256,3756,0.05449999999999999,7807,0.7315627885868071,167221.19837830745,167753.579180936,0.8958333333333334,-532.3808026285168,532.3808026285168,532.3808026285168,0.0,False
cadata,absolute,0,0.0,0.46,uncorrected,8256,3797,0.1,7432,0.5124705361137958,117140.9187556755,167753.579180936,0.8049903100775194,-50612.660425260445,50612.660425260445,50612.660425260445,0.0,False
cadata,absolute,0,0.0,0.46,tighter,8256,3797,0.054000000000000006,7812,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.465,uncorrected,8256,3839,0.1,7432,0.5111984148259815,116850.13626981157,167753.579180936,0.8040213178294574,-50903.44291112444,50903.44291112444,50903.44291112444,0.0,False
cadata,absolute,0,0.0,0.465,tighter,8256,3839,0.05349999999999999,7816,0.7342963231102202,167846.0318525423,167753.579180936,0.8960755813953488,92.45267160628268,92.45267160628268,92.45267160628268,0.0,False
cadata,absolute,0,0.0,0.47,uncorrected,8256,3880,0.1,7432,0.5086229594359966,116261.43664839544,167753.579180936,0.8025678294573644,-51492.142532540514,51492.142532540514,51492.142532540514,0.0,False
cadata,absolute,0,0.0,0.47,tighter,8256,3880,0.053000000000000005,7820,0.7346457371860085,167925.90119717698,167753.579180936,0.8963178294573644,172.32201624098798,172.32201624098798,172.32201624098798,0.0,False
cadata,absolute,0,0.0,0.475,uncorrected,8256,3921,0.1,7432,0.5045295445225109,115325.76064358524,167753.579180936,0.8001453488372093,-52427.81853735073,52427.81853735073,52427.81853735073,0.0,False
cadata,absolute,0,0.0,0.475,tighter,8256,3921,0.052500000000000005,7824,0.7371981977875974,168509.34465175134,167753.579180936,0.8963178294573644,755.7654708153223,755.7654708153223,755.7654708153223,0.0,False
cadata,absolute,0,0.0,0.48,uncorrected,8256,3962,0.1,7432,0.4978515493558937,113799.29924895446,167753.579180936,0.7965116279069767,-53954.27993198158,53954.27993198158,53954.27993198158,0.0,False
cadata,absolute,0,0.0,0.48,tighter,8256,3962,0.052000000000000005,7828,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.485,uncorrected,8256,4004,0.1,7432,0.49286597343292127,112659.69237794884,167753.579180936,0.7936046511627907,-55093.88680298711,55093.88680298711,55093.88680298711,0.0,False
cadata,absolute,0,0.0,0.485,tighter,8256,4004,0.051500000000000004,7832,0.7312439485146933,167148.31766351213,167753.579180936,0.8955910852713178,-605.2615174238967,605.2615174238967,605.2615174238967,0.0,False
cadata,absolute,0,0.0,0.49,uncorrected,8256,4045,0.1,7432,0.4899621961859469,111995.94468788287,167753.579180936,0.7916666666666666,-55757.634493053105,55757.634493053105,55757.634493053105,0.0,False
cadata,absolute,0,0.0,0.49,tighter,8256,4045,0.051000000000000004,7836,0.7301409657486595,166896.19699416656,167753.579180936,0.8948643410852714,-857.3821867694437,857.3821867694437,857.3821867694437,0.0,False
cadata,absolute,0,0.0,0.495,uncorrected,8256,4086,0.1,7432,0.48545800665153976,110966.37349670516,167753.579180936,0.7882751937984496,-56787.20568423079,56787.20568423079,56787.20568423079,0.0,False
cadata,absolute,0,0.0,0.495,tighter,8256,4086,0.0505,7841,0.7312439485146933,167148.31766351213,167753.579180936,0.8955910852713178,-605.2615174238967,605.2615174238967,605.2615174238967,0.0,False
cadata,absolute,0,0.0,0.5,uncorrected,8256,4128,0.1,7432,0.4826320775307077,110320.4203926244,167753.579180936,0.7873062015503876,-57433.15878831165,57433.15878831165,57433.15878831165,0.0,False
cadata,absolute,0,0.0,0.5,tighter,8256,4128,0.05,7845,0.7315627885868071,167221.19837830745,167753.579180936,0.8958333333333334,-532.3808026285168,532.3808026285168,532.3808026285168,0.0,False
cadata,absolute,0,0.0,0.505,uncorrected,8256,4169,0.1,7432,0.47884143031035287,109453.95126556332,167753.579180936,0.7863372093023255,-58299.627915372665,58299.627915372665,58299.627915372665,0.0,False
cadata,absolute,0,0.0,0.505,tighter,8256,4169,0.0495,7849,0.7312439485146933,167148.31766351213,167753.579180936,0.8955910852713178,-605.2615174238967,605.2615174238967,605.2615174238967,0.0,False
cadata,absolute,0,0.0,0.51,uncorrected,8256,4210,0.1,7432,0.47677622199302017,108981.88432187376,167753.579180936,0.7856104651162791,-58771.694859062285,58771.694859062285,58771.694859062285,0.0,False
cadata,absolute,0,0.0,0.51,tighter,8256,4210,0.049,7853,0.72952928531845,166756.37859968288,167753.579180936,0.8948643410852714,-997.2005812530824,997.2005812530824,997.2005812530824,0.0,False
cadata,absolute,0,0.0,0.515,uncorrected,8256,4251,0.1,7432,0.4703006618851063,107501.6956923948,167753.579180936,0.783187984496124,-60251.883488541236,60251.883488541236,60251.883488541236,0.0,False
cadata,absolute,0,0.0,0.515,tighter,8256,4251,0.0485,7857,0.7289346020858982,166620.44543802648,167753.579180936,0.8943798449612403,-1133.133742909516,1133.133742909516,1133.133742909516,0.0,False
cadata,absolute,0,0.0,0.52,uncorrected,8256,4293,0.1,7432,0.4696519686011462,107353.41687065031,167753.579180936,0.7829457364341085,-60400.16231028573,60400.16231028573,60400.16231028573,0.0,False
cadata,absolute,0,0.0,0.52,tighter,8256,4293,0.048,7861,0.7301409657486595,166896.19699416656,167753.579180936,0.8948643410852714,-857.3821867694437,857.3821867694437,857.3821867694437,0.0,False
cadata,absolute,0,0.0,0.525,uncorrected,8256,4334,0.1,7432,0.46762018636960434,106888.9904879764,167753.579180936,0.7819767441860465,-60864.588692959616,60864.588692959616,60864.588692959616,0.0,False
cadata,absolute,0,0.0,0.525,tighter,8256,4334,0.0475,7865,0.7301409657486595,166896.19699416656,167753.579180936,0.8948643410852714,-857.3821867694437,857.3821867694437,857.3821867694437,0.0,False
cadata,absolute,0,0.0,0.53,uncorrected,8256,4375,0.1,7432,0.46581780568905023,106477.00089249903,167753.579180936,0.78125,-61276.57828843697,61276.57828843697,61276.57828843697,0.0,False
cadata,absolute,0,0.0,0.53,tighter,8256,4375,0.047,7869,0.7315627885868071,167221.19837830745,167753.579180936,0.8958333333333334,-532.3808026285168,532.3808026285168,532.3808026285168,0.0,False
cadata,absolute,0,0.0,0.535,uncorrected,8256,4416,0.1,7432,0.46551508611131587,106407.8050130051,167753.579180936,0.7810077519379846,-61345.77416793094,61345.77416793094,61345.77416793094,0.0,False
cadata,absolute,0,0.0,0.535,tighter,8256,4416,0.0465,7874,0.7342963231102202,167846.0318525423,167753.579180936,0.8960755813953488,92.45267160628268,92.45267160628268,92.45267160628268,0.0,False
cadata,absolute,0,0.0,0.54,uncorrected,8256,4458,0.1,7432,0.46251685989671143,105722.46810353224,167753.579180936,0.7795542635658915,-62031.111077403766,62031.111077403766,62031.111077403766,0.0,False
cadata,absolute,0,0.0,0.54,tighter,8256,4458,0.046,7878,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.545,uncorrected,8256,4499,0.1,7432,0.45849557624918647,104803.27992030435,167753.579180936,0.7756782945736435,-62950.299260631626,62950.299260631626,62950.299260631626,0.0,False
cadata,absolute,0,0.0,0.545,tighter,8256,4499,0.0455,7882,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.55,uncorrected,8256,4540,0.1,7432,0.4568140321004075,104418.9112344284,167753.579180936,0.7749515503875969,-63334.667946507565,63334.667946507565,63334.667946507565,0.0,False
cadata,absolute,0,0.0,0.55,tighter,8256,4540,0.045,7886,0.7342963231102202,167846.0318525423,167753.579180936,0.8960755813953488,92.45267160628268,92.45267160628268,92.45267160628268,0.0,False
cadata,absolute,0,0.0,0.555,uncorrected,8256,4582,0.1,7432,0.4488017870215564,102587.4659440326,167753.579180936,0.7681686046511628,-65166.113236903424,65166.113236903424,65166.113236903424,0.0,False
cadata,absolute,0,0.0,0.555,tighter,8256,4582,0.0445,7890,0.7315627885868071,167221.19837830745,167753.579180936,0.8958333333333334,-532.3808026285168,532.3808026285168,532.3808026285168,0.0,False
cadata,absolute,0,0.0,0.56,uncorrected,8256,4623,0.1,7432,0.444629938803966,101633.86159279777,167753.579180936,0.7652616279069767,-66119.71758813827,66119.71758813827,66119.71758813827,0.0,False
cadata,absolute,0,0.0,0.56,tighter,8256,4623,0.044,7894,0.7312439485146933,167148.31766351213,167753.579180936,0.8955910852713178,-605.2615174238967,605.2615174238967,605.2615174238967,0.0,False
cadata,absolute,0,0.0,0.565,uncorrected,8256,4664,0.1,7432,0.4390062535092326,100348.39517903385,167753.579180936,0.7618701550387597,-67405.18400190212,67405.18400190212,67405.18400190212,0.0,False
cadata,absolute,0,0.0,0.565,tighter,8256,4664,0.04350000000000001,7898,0.7275374246863513,166301.0775276512,167753.579180936,0.8938953488372093,-1452.5016532848547,1452.5016532848547,1452.5016532848547,0.0,False
cadata,absolute,0,0.0,0.57,uncorrected,8256,4705,0.1,7432,0.43787059621890867,100088.80574119237,167753.579180936,0.7613856589147286,-67664.77343974366,67664.77343974366,67664.77343974366,0.0,False
cadata,absolute,0,0.0,0.57,tighter,8256,4705,0.04300000000000001,7902,0.7301409657486595,166896.19699416656,167753.579180936,0.8948643410852714,-857.3821867694437,857.3821867694437,857.3821867694437,0.0,False
cadata,absolute,0,0.0,0.575,uncorrected,8256,4747,0.1,7432,0.43468666272032686,99361.01971448887,167753.579180936,0.7592054263565892,-68392.55946644713,68392.55946644713,68392.55946644713,0.0,False
cadata,absolute,0,0.0,0.575,tighter,8256,4747,0.04250000000000001,7907,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.58,uncorrected,8256,4788,0.1,7432,0.43182730359514676,98707.42515368537,167753.579180936,0.7553294573643411,-69046.1540272506,69046.1540272506,69046.1540272506,0.0,False
cadata,absolute,0,0.0,0.58,tighter,8256,4788,0.04200000000000001,7911,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.585,uncorrected,8256,4829,0.1,7432,0.43073326009778545,98457.34782941338,167753.579180936,0.7543604651162791,-69296.23135152261,69296.23135152261,69296.23135152261,0.0,False
cadata,absolute,0,0.0,0.585,tighter,8256,4829,0.04150000000000001,7915,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.59,uncorrected,8256,4871,0.1,7432,0.4254918361778125,97259.2590217531,167753.579180936,0.7497577519379846,-70494.32015918288,70494.32015918288,70494.32015918288,0.0,False
cadata,absolute,0,0.0,0.59,tighter,8256,4871,0.04100000000000001,7919,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.595,uncorrected,8256,4912,0.1,7432,0.41951955637906924,95894.11060171713,167753.579180936,0.7461240310077519,-71859.46857921888,71859.46857921888,71859.46857921888,0.0,False
cadata,absolute,0,0.0,0.595,tighter,8256,4912,0.04050000000000001,7923,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.6,uncorrected,8256,4953,0.1,7432,0.4156608765293246,95012.09052264914,167753.579180936,0.7427325581395349,-72741.48865828686,72741.48865828686,72741.48865828686,0.0,False
cadata,absolute,0,0.0,0.6,tighter,8256,4953,0.04000000000000001,7927,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.605,uncorrected,8256,4994,0.1,7432,0.41457695518970605,94764.32692916601,167753.579180936,0.7417635658914729,-72989.25225177003,72989.25225177003,72989.25225177003,0.0,False
cadata,absolute,0,0.0,0.605,tighter,8256,4994,0.03950000000000001,7931,0.7345701852933351,167908.6314860467,167753.579180936,0.8963178294573644,155.05230511065454,155.05230511065454,155.05230511065454,0.0,False
cadata,absolute,0,0.0,0.61,uncorrected,8256,5036,0.1,7432,0.40946970765035845,93596.90826426345,167753.579180936,0.7393410852713178,-74156.67091667256,74156.67091667256,74156.67091667256,0.0,False
cadata,absolute,0,0.0,0.61,tighter,8256,5036,0.03900000000000001,7935,0.7342963231102202,167846.0318525423,167753.579180936,0.8960755813953488,92.45267160628268,92.45267160628268,92.45267160628268,0.0,False
cadata,absolute,0,0.0,0.615,uncorrected,8256,5077,0.1,7432,0.4079188655891995,93242.41556451384,167753.579180936,0.7376453488372093,-74511.16361642213,74511.16361642213,74511.16361642213,0.0,False
cadata,absolute,0,0.0,0.615,tighter,8256,5077,0.038500000000000006,7940,0.7392834414807062,168985.99129741528,167753.579180936,0.8968023255813954,1232.4121164792489,1232.4121164792489,1232.4121164792489,0.0,False
cadata,absolute,0,0.0,0.62,uncorrected,8256,5118,0.1,7432,0.4026625949486651,92040.93308177464,167753.579180936,0.7318313953488372,-75712.64609916136,75712.64609916136,75712.64609916136,0.0,False
cadata,absolute,0,0.0,0.62,tighter,8256,5118,0.038000000000000006,7944,0.7345701852933351,167908.6314860467,167753.579180936,0.8963178294573644,155.05230511065454,155.05230511065454,155.05230511065454,0.0,False
cadata,absolute,0,0.0,0.625,uncorrected,8256,5160,0.1,7432,0.3992435921047879,91259.41471898802,167753.579180936,0.7294089147286822,-76494.16446194798,76494.16446194798,76494.16446194798,0.0,False
cadata,absolute,0,0.0,0.625,tighter,8256,5160,0.037500000000000006,7948,0.7342963231102202,167846.0318525423,167753.579180936,0.8960755813953488,92.45267160628268,92.45267160628268,92.45267160628268,0.0,False
cadata,absolute,0,0.0,0.63,uncorrected,8256,5201,0.1,7432,0.39601886460919544,90522.30396831944,167753.579180936,0.7257751937984496,-77231.27521261657,77231.27521261657,77231.27521261657,0.0,False
cadata,absolute,0,0.0,0.63,tighter,8256,5201,0.037,7952,0.7345701852933351,167908.6314860467,167753.579180936,0.8963178294573644,155.05230511065454,155.05230511065454,155.05230511065454,0.0,False
cadata,absolute,0,0.0,0.635,uncorrected,8256,5242,0.1,7432,0.38888132232694195,88890.79893206697,167753.579180936,0.720687984496124,-78862.780248869,78862.780248869,78862.780248869,0.0,False
cadata,absolute,0,0.0,0.635,tighter,8256,5242,0.0365,7956,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.64,uncorrected,8256,5283,0.1,7432,0.38282227063502083,87505.81612434873,167753.579180936,0.715843023255814,-80247.76305658731,80247.76305658731,80247.76305658731,0.0,False
cadata,absolute,0,0.0,0.64,tighter,8256,5283,0.036,7960,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.645,uncorrected,8256,5325,0.1,7432,0.3791924937743911,86676.11887081168,167753.579180936,0.7146317829457365,-81077.46031012433,81077.46031012433,81077.46031012433,0.0,False
cadata,absolute,0,0.0,0.645,tighter,8256,5325,0.0355,7964,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.65,uncorrected,8256,5366,0.1,7432,0.37604200651507214,85955.97801182047,167753.579180936,0.7119670542635659,-81797.60116911554,81797.60116911554,81797.60116911554,0.0,False
cadata,absolute,0,0.0,0.65,tighter,8256,5366,0.034999999999999996,7969,0.7342963231102202,167846.0318525423,167753.579180936,0.8960755813953488,92.45267160628268,92.45267160628268,92.45267160628268,0.0,False
cadata,absolute,0,0.0,0.655,uncorrected,8256,5407,0.1,7432,0.36767923765340965,84044.40971908458,167753.579180936,0.7066375968992248,-83709.16946185143,83709.16946185143,83709.16946185143,0.0,False
cadata,absolute,0,0.0,0.655,tighter,8256,5407,0.034499999999999996,7973,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.66,uncorrected,8256,5448,0.1,7432,0.36358894794583796,83109.44807630355,167753.579180936,0.7032461240310077,-84644.13110463248,84644.13110463248,84644.13110463248,0.0,False
cadata,absolute,0,0.0,0.66,tighter,8256,5448,0.033999999999999996,7977,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.665,uncorrected,8256,5490,0.1,7432,0.3597896410254626,82240.99950819166,167753.579180936,0.6981589147286822,-85512.57967274435,85512.57967274435,85512.57967274435,0.0,False
cadata,absolute,0,0.0,0.665,tighter,8256,5490,0.033499999999999995,7981,0.7342963231102202,167846.0318525423,167753.579180936,0.8960755813953488,92.45267160628268,92.45267160628268,92.45267160628268,0.0,False
cadata,absolute,0,0.0,0.67,uncorrected,8256,5531,0.1,7432,0.35443312786534154,81016.60351137651,167753.579180936,0.6930717054263565,-86736.97566955953,86736.97566955953,86736.97566955953,0.0,False
cadata,absolute,0,0.0,0.67,tighter,8256,5531,0.032999999999999995,7985,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.675,uncorrected,8256,5572,0.1,7432,0.3474353309372137,79417.04157823048,167753.579180936,0.6838662790697675,-88336.53760270549,88336.53760270549,88336.53760270549,0.0,False
cadata,absolute,0,0.0,0.675,tighter,8256,5572,0.032499999999999994,7989,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.68,uncorrected,8256,5614,0.1,7432,0.33911798917936536,77515.85704866188,167753.579180936,0.6768410852713178,-90237.72213227414,90237.72213227414,90237.72213227414,0.0,False
cadata,absolute,0,0.0,0.68,tighter,8256,5614,0.031999999999999994,7993,0.7242513549065972,165549.945109357,167753.579180936,0.8931686046511628,-2203.634071579005,2203.634071579005,2203.634071579005,0.0,False
cadata,absolute,0,0.0,0.685,uncorrected,8256,5655,0.1,7432,0.33620899134130433,76850.91603177367,167753.579180936,0.6741763565891473,-90902.66314916234,90902.66314916234,90902.66314916234,0.0,False
cadata,absolute,0,0.0,0.685,tighter,8256,5655,0.03149999999999999,7997,0.7257051097164722,165882.2455287442,167753.579180936,0.8936531007751938,-1871.3336521917313,1871.3336521917313,1871.3336521917313,0.0,False
cadata,absolute,0,0.0,0.69,uncorrected,8256,5696,0.1,7432,0.3326980470925698,76048.38163025364,167753.579180936,0.6695736434108527,-91705.19755068235,91705.19755068235,91705.19755068235,0.0,False
cadata,absolute,0,0.0,0.69,tighter,8256,5696,0.031000000000000007,8002,0.7242335172758152,165545.86776966427,167753.579180936,0.8931686046511628,-2207.7114112716936,2207.7114112716936,2207.7114112716936,0.0,False
cadata,absolute,0,0.0,0.695,uncorrected,8256,5737,0.1,7432,0.33005575860789926,75444.40524741804,167753.579180936,0.6666666666666666,-92309.17393351794,92309.17393351794,92309.17393351794,0.0,False
cadata,absolute,0,0.0,0.695,tighter,8256,5737,0.030500000000000006,8006,0.7242335172758152,165545.86776966427,167753.579180936,0.8931686046511628,-2207.7114112716936,2207.7114112716936,2207.7114112716936,0.0,False
cadata,absolute,0,0.0,0.7,uncorrected,8256,5779,0.1,7432,0.3269893956783603,74743.49359398248,167753.579180936,0.6625484496124031,-93010.08558695353,93010.08558695353,93010.08558695353,0.0,False
cadata,absolute,0,0.0,0.7,tighter,8256,5779,0.030000000000000006,8010,0.7242513549065972,165549.945109357,167753.579180936,0.8931686046511628,-2203.634071579005,2203.634071579005,2203.634071579005,0.0,False
cadata,absolute,0,0.0,0.705,uncorrected,8256,5820,0.1,7432,0.3213986463989662,73465.55572054455,167753.579180936,0.657218992248062,-94288.02346039144,94288.02346039144,94288.02346039144,0.0,False
cadata,absolute,0,0.0,0.705,tighter,8256,5820,0.029500000000000005,8014,0.72356215964991,165392.40831478807,167753.579180936,0.8929263565891473,-2361.1708661479433,2361.1708661479433,2361.1708661479433,0.0,False
cadata,absolute,0,0.0,0.71,uncorrected,8256,5861,0.1,7432,0.3181860825408567,72731.22534371159,167753.579180936,0.6550387596899225,-95022.35383722444,95022.35383722444,95022.35383722444,0.0,False
cadata,absolute,0,0.0,0.71,tighter,8256,5861,0.029000000000000005,8018,0.72356215964991,165392.40831478807,167753.579180936,0.8929263565891473,-2361.1708661479433,2361.1708661479433,2361.1708661479433,0.0,False
cadata,absolute,0,0.0,0.715,uncorrected,8256,5903,0.1,7432,0.3134205989555613,71641.9273525923,167753.579180936,0.6497093023255814,-96111.65182834373,96111.65182834373,96111.65182834373,0.0,False
cadata,absolute,0,0.0,0.715,tighter,8256,5903,0.028500000000000004,8022,0.7218874981666356,165009.6128740138,167753.579180936,0.8926841085271318,-2743.966306922201,2743.966306922201,2743.966306922201,0.0,False
cadata,absolute,0,0.0,0.72,uncorrected,8256,5944,0.1,7432,0.30545890847200813,69822.03787140531,167753.579180936,0.6397771317829457,-97931.54130953069,97931.54130953069,97931.54130953069,0.0,False
cadata,absolute,0,0.0,0.72,tighter,8256,5944,0.028000000000000004,8026,0.7228934114060933,165239.54531452473,167753.579180936,0.8926841085271318,-2514.0338664113297,2514.0338664113297,2514.0338664113297,0.0,False
cadata,absolute,0,0.0,0.725,uncorrected,8256,5985,0.1,7432,0.3007919339564066,68755.25716102029,167753.579180936,0.6346899224806202,-98998.32201991577,98998.32201991577,98998.32201991577,0.0,False
cadata,absolute,0,0.0,0.725,tighter,8256,5985,0.027500000000000004,8030,0.72356215964991,165392.40831478807,167753.579180936,0.8929263565891473,-2361.1708661479433,2361.1708661479433,2361.1708661479433,0.0,False
cadata,absolute,0,0.0,0.73,uncorrected,8256,6026,0.1,7432,0.2924923198659196,66858.12483561902,167753.579180936,0.624031007751938,-100895.45434531699,100895.45434531699,100895.45434531699,0.0,False
cadata,absolute,0,0.0,0.73,tighter,8256,6026,0.027000000000000003,8035,0.7242335172758152,165545.86776966427,167753.579180936,0.8931686046511628,-2207.7114112716936,2207.7114112716936,2207.7114112716936,0.0,False
cadata,absolute,0,0.0,0.735,uncorrected,8256,6068,0.1,7432,0.28984028848925336,66251.9214148577,167753.579180936,0.6211240310077519,-101501.65776607834,101501.65776607834,101501.65776607834,0.0,False
cadata,absolute,0,0.0,0.735,tighter,8256,6068,0.026500000000000003,8039,0.7218874981666356,165009.6128740138,167753.579180936,0.8926841085271318,-2743.966306922201,2743.966306922201,2743.966306922201,0.0,False
cadata,absolute,0,0.0,0.74,uncorrected,8256,6109,0.1,7432,0.28469116962559105,65074.93176966635,167753.579180936,0.6143410852713178,-102678.64741126962,102678.64741126962,102678.64741126962,0.0,False
cadata,absolute,0,0.0,0.74,tighter,8256,6109,0.026000000000000002,8043,0.7201004362340035,164601.12485000122,167753.579180936,0.8924418604651163,-3152.4543309348287,3152.4543309348287,3152.4543309348287,0.0,False
cadata,absolute,0,0.0,0.745,uncorrected,8256,6150,0.1,7432,0.2779473213982522,63533.41763055128,167753.579180936,0.6041666666666666,-104220.16155038471,104220.16155038471,104220.16155038471,0.0,False
cadata,absolute,0,0.0,0.745,tighter,8256,6150,0.025500000000000002,8047,0.7185430429293107,164245.13466184493,167753.579180936,0.8919573643410853,-3508.4445190910255,3508.4445190910255,3508.4445190910255,0.0,False
cadata,absolute,0,0.0,0.75,uncorrected,8256,6192,0.1,7432,0.2688636539071998,61457.0657613452,167753.579180936,0.5930232558139535,-106296.51341959086,106296.51341959086,106296.51341959086,0.0,False
cadata,absolute,0,0.0,0.75,tighter,8256,6192,0.025,8051,0.7154039328266268,163527.59440227784,167753.579180936,0.8909883720930233,-4225.984778658179,4225.984778658179,4225.984778658179,0.0,False
cadata,absolute,0,0.0,0.755,uncorrected,8256,6233,0.1,7432,0.26363654450963225,60262.24897849011,167753.579180936,0.5830910852713178,-107491.33020244588,107491.33020244588,107491.33020244588,0.0,False
cadata,absolute,0,0.0,0.755,tighter,8256,6233,0.0245,8055,0.7154039328266268,163527.59440227784,167753.579180936,0.8909883720930233,-4225.984778658179,4225.984778658179,4225.984778658179,0.0,False
cadata,absolute,0,0.0,0.76,uncorrected,8256,6274,0.1,7432,0.25565434697204026,58437.67197874006,167753.579180936,0.5704941860465116,-109315.90720219593,109315.90720219593,109315.90720219593,0.0,False
cadata,absolute,0,0.0,0.76,tighter,8256,6274,0.024,8059,0.7103222230168058,162366.0131717035,167753.579180936,0.8900193798449613,-5387.566009232542,5387.566009232542,5387.566009232542,0.0,False
cadata,absolute,0,0.0,0.765,uncorrected,8256,6315,0.1,7432,0.24943603194528552,57016.284632513154,167753.579180936,0.563468992248062,-110737.29454842285,110737.29454842285,110737.29454842285,0.0,False
cadata,absolute,0,0.0,0.765,tighter,8256,6315,0.0235,8063,0.708595640503846,161971.34958107185,167753.579180936,0.8892926356589147,-5782.229599864169,5782.229599864169,5782.229599864169,0.0,False
cadata,absolute,0,0.0,0.77,uncorrected,8256,6357,0.1,7432,0.24549769135601457,56116.05563886514,167753.579180936,0.5552325581395349,-111637.52354207083,111637.52354207083,111637.52354207083,0.0,False
cadata,absolute,0,0.0,0.77,tighter,8256,6357,0.023,8068,0.7103222230168058,162366.0131717035,167753.579180936,0.8900193798449613,-5387.566009232542,5387.566009232542,5387.566009232542,0.0,False
cadata,absolute,0,0.0,0.775,uncorrected,8256,6398,0.1,7432,0.23960585964201747,54769.29610539962,167753.579180936,0.5457848837209303,-112984.28307553638,112984.28307553638,112984.28307553638,0.0,False
cadata,absolute,0,0.0,0.775,tighter,8256,6398,0.0225,8072,0.6920253883351742,158183.7082899823,167753.579180936,0.8827519379844961,-9569.870890953764,9569.870890953764,9569.870890953764,0.0,False
cadata,absolute,0,0.0,0.78,uncorrected,8256,6439,0.1,7432,0.23281789989308144,53217.69891993658,167753.579180936,0.534156976744186,-114535.88026099946,114535.88026099946,114535.88026099946,0.0,False
cadata,absolute,0,0.0,0.78,tighter,8256,6439,0.022,8076,0.6888815633429752,157465.0902972563,167753.579180936,0.8817829457364341,-10288.488883679649,10288.488883679649,10288.488883679649,0.0,False
cadata,absolute,0,0.0,0.785,uncorrected,8256,6480,0.1,7432,0.22765652129217173,52037.90693434972,167753.579180936,0.5281007751937985,-115715.6722465863,115715.6722465863,115715.6722465863,0.0,False
cadata,absolute,0,0.0,0.785,tighter,8256,6480,0.0215,8080,0.6887661258088089,157438.70349478043,167753.579180936,0.8817829457364341,-10314.87568615551,10314.87568615551,10314.87568615551,0.0,False
cadata,absolute,0,0.0,0.79,uncorrected,8256,6522,0.1,7432,0.22258518622270707,50878.69717009694,167753.579180936,0.5193798449612403,-116874.8820108391,116874.8820108391,116874.8820108391,0.0,False
cadata,absolute,0,0.0,0.79,tighter,8256,6522,0.020999999999999998,8084,0.6905671669272571,157850.38689209672,167753.579180936,0.8822674418604651,-9903.192288839342,9903.192288839342,9903.192288839342,0.0,False
cadata,absolute,0,0.0,0.795,uncorrected,8256,6563,0.1,7432,0.21781260669626468,49787.77718316164,167753.579180936,0.5121124031007752,-117965.80199777434,117965.80199777434,117965.80199777434,0.0,False
cadata,absolute,0,0.0,0.795,tighter,8256,6563,0.020499999999999997,8088,0.6978614963390415,159517.73045389942,167753.579180936,0.8846899224806202,-8235.848727036526,8235.848727036526,8235.848727036526,0.0,False
cadata,absolute,0,0.0,0.8,uncorrected,8256,6604,0.1,7432,0.21039125947443682,48091.3997903026,167753.579180936,0.49830426356589147,-119662.1793906334,119662.1793906334,119662.1793906334,0.0,False
cadata,absolute,0,0.0,0.8,tighter,8256,6604,0.019999999999999997,8092,0.6958972526816516,159068.74209169723,167753.579180936,0.8844476744186046,-8684.83708923881,8684.83708923881,8684.83708923881,0.0,False
cadata,absolute,0,0.0,0.805,uncorrected,8256,6646,0.1,7432,0.20535108962641901,46939.3137969132,167753.579180936,0.49103682170542634,-120814.26538402284,120814.26538402284,120814.26538402284,0.0,False
cadata,absolute,0,0.0,0.805,tighter,8256,6646,0.019499999999999997,8096,0.6958972526816516,159068.74209169723,167753.579180936,0.8844476744186046,-8684.83708923881,8684.83708923881,8684.83708923881,0.0,False
cadata,absolute,0,0.0,0.81,uncorrected,8256,6687,0.1,7432,0.19708159525684804,45049.06626104058,167753.579180936,0.47819767441860467,-122704.51291989541,122704.51291989541,122704.51291989541,0.0,False
cadata,absolute,0,0.0,0.81,tighter,8256,6687,0.018999999999999996,8101,0.7103222230168058,162366.0131717035,167753.579180936,0.8900193798449613,-5387.566009232542,5387.566009232542,5387.566009232542,0.0,False
cadata,absolute,0,0.0,0.815,uncorrected,8256,6728,0.1,7432,0.18760679674775826,42883.309355685065,167753.579180936,0.4590600775193798,-124870.2698252509,124870.2698252509,124870.2698252509,0.0,False
cadata,absolute,0,0.0,0.815,tighter,8256,6728,0.018500000000000006,8105,0.7117825259132375,162699.81035787307,167753.579180936,0.8902616279069767,-5053.768823062983,5053.768823062983,5053.768823062983,0.0,False
cadata,absolute,0,0.0,0.82,uncorrected,8256,6769,0.1,7432,0.17985333446104912,41111.016839728785,167753.579180936,0.44549418604651164,-126642.56234120719,126642.56234120719,126642.56234120719,0.0,False
cadata,absolute,0,0.0,0.82,tighter,8256,6769,0.018000000000000006,8109,0.7154039328266268,163527.59440227784,167753.579180936,0.8909883720930233,-4225.984778658179,4225.984778658179,4225.984778658179,0.0,False
cadata,absolute,0,0.0,0.825,uncorrected,8256,6811,0.1,7432,0.16962652550027757,38773.3647930606,167753.579180936,0.42417635658914726,-128980.21438787543,128980.21438787543,128980.21438787543,0.0,False
cadata,absolute,0,0.0,0.825,tighter,8256,6811,0.017500000000000005,8113,0.7117825259132375,162699.81035787307,167753.579180936,0.8902616279069767,-5053.768823062983,5053.768823062983,5053.768823062983,0.0,False
cadata,absolute,0,0.0,0.83,uncorrected,8256,6852,0.1,7432,0.16213335328100387,37060.56958571757,167753.579180936,0.40794573643410853,-130693.0095952184,130693.0095952184,130693.0095952184,0.0,False
cadata,absolute,0,0.0,0.83,tighter,8256,6852,0.017000000000000005,8117,0.7117825259132375,162699.81035787307,167753.579180936,0.8902616279069767,-5053.768823062983,5053.768823062983,5053.768823062983,0.0,False
cadata,absolute,0,0.0,0.835,uncorrected,8256,6893,0.1,7432,0.15335234478248533,35053.39974739256,167753.579180936,0.38977713178294576,-132700.17943354347,132700.17943354347,132700.17943354347,0.0,False
cadata,absolute,0,0.0,0.835,tighter,8256,6893,0.016500000000000004,8121,0.7117825259132375,162699.81035787307,167753.579180936,0.8902616279069767,-5053.768823062983,5053.768823062983,5053.768823062983,0.0,False
cadata,absolute,0,0.0,0.84,uncorrected,8256,6935,0.1,7432,0.14466850208337934,33068.44014402298,167753.579180936,0.37306201550387597,-134685.13903691302,134685.13903691302,134685.13903691302,0.0,False
cadata,absolute,0,0.0,0.84,tighter,8256,6935,0.016000000000000004,8125,0.708595640503846,161971.34958107185,167753.579180936,0.8892926356589147,-5782.229599864169,5782.229599864169,5782.229599864169,0.0,False
cadata,absolute,0,0.0,0.845,uncorrected,8256,6976,0.1,7432,0.1358885879407108,31061.52045442005,167753.579180936,0.3490794573643411,-136692.058726516,136692.058726516,136692.058726516,0.0,False
cadata,absolute,0,0.0,0.845,tighter,8256,6976,0.015500000000000003,8130,0.6958972526816516,159068.74209169723,167753.579180936,0.8844476744186046,-8684.83708923881,8684.83708923881,8684.83708923881,0.0,False
cadata,absolute,0,0.0,0.85,uncorrected,8256,7017,0.1,7432,0.12812360484305052,29286.594502423002,167753.579180936,0.3328488372093023,-138466.98467851296,138466.98467851296,138466.98467851296,0.0,False
cadata,absolute,0,0.0,0.85,tighter,8256,7017,0.015000000000000003,8134,0.6978614963390415,159517.73045389942,167753.579180936,0.8846899224806202,-8235.848727036526,8235.848727036526,8235.848727036526,0.0,False
cadata,absolute,0,0.0,0.855,uncorrected,8256,7058,0.1,7432,0.11686454276632086,26712.989225528738,167753.579180936,0.3062015503875969,-141040.58995540725,141040.58995540725,141040.58995540725,0.0,False
cadata,absolute,0,0.0,0.855,tighter,8256,7058,0.014500000000000002,8138,0.6958972526816516,159068.74209169723,167753.579180936,0.8844476744186046,-8684.83708923881,8684.83708923881,8684.83708923881,0.0,False
cadata,absolute,0,0.0,0.86,uncorrected,8256,7100,0.1,7432,0.10810446869275084,24710.604594545963,167753.579180936,0.28391472868217055,-143042.97458639002,143042.97458639002,143042.97458639002,0.0,False
cadata,absolute,0,0.0,0.86,tighter,8256,7100,0.014000000000000002,8142,0.6920253883351742,158183.7082899823,167753.579180936,0.8827519379844961,-9569.870890953764,9569.870890953764,9569.870890953764,0.0,False
cadata,absolute,0,0.0,0.865,uncorrected,8256,7141,0.1,7432,0.09478068833998182,21665.044387986865,167753.579180936,0.25266472868217055,-146088.53479294915,146088.53479294915,146088.53479294915,0.0,False
cadata,absolute,0,0.0,0.865,tighter,8256,7141,0.013500000000000002,8146,0.6905671669272571,157850.38689209672,167753.579180936,0.8822674418604651,-9903.192288839342,9903.192288839342,9903.192288839342,0.0,False
cadata,absolute,0,0.0,0.87,uncorrected,8256,7182,0.1,7432,0.08374589828162293,19142.703385683613,167753.579180936,0.22335271317829458,-148610.8757952524,148610.8757952524,148610.8757952524,0.0,False
cadata,absolute,0,0.0,0.87,tighter,8256,7182,0.013000000000000001,8150,0.6887661258088089,157438.70349478043,167753.579180936,0.8817829457364341,-10314.87568615551,10314.87568615551,10314.87568615551,0.0,False
cadata,absolute,0,0.0,0.875,uncorrected,8256,7224,0.1,7432,0.07165483726984495,16378.919136951525,167753.579180936,0.1937984496124031,-151374.66004398448,151374.66004398448,151374.66004398448,0.0,False
cadata,absolute,0,0.0,0.875,tighter,8256,7224,0.0125,8154,0.6905671669272571,157850.38689209672,167753.579180936,0.8822674418604651,-9903.192288839342,9903.192288839342,9903.192288839342,0.0,False
cadata,absolute,0,0.0,0.88,uncorrected,8256,7265,0.1,7432,0.06070959653000485,13877.047388402427,167753.579180936,0.16400193798449614,-153876.53179253358,153876.53179253358,153876.53179253358,0.0,False
cadata,absolute,0,0.0,0.88,tighter,8256,7265,0.012,8158,0.6829063802976509,156099.27825083034,167753.579180936,0.8793604651162791,-11654.300930105666,11654.300930105666,11654.300930105666,0.0,False
cadata,absolute,0,0.0,0.885,uncorrected,8256,7306,0.1,7432,0.04830432298428769,11041.440191195466,167753.579180936,0.13275193798449614,-156712.13898974052,156712.13898974052,156712.13898974052,0.0,False
cadata,absolute,0,0.0,0.885,tighter,8256,7306,0.0115,8163,0.6887661258088089,157438.70349478043,167753.579180936,0.8817829457364341,-10314.87568615551,10314.87568615551,10314.87568615551,0.0,False
cadata,absolute,0,0.0,0.89,uncorrected,8256,7347,0.1,7432,0.03442257199753773,7868.33861767533,167753.579180936,0.09544573643410853,-159885.24056326065,159885.24056326065,159885.24056326065,0.0,False
cadata,absolute,0,0.0,0.89,tighter,8256,7347,0.011,8167,0.6887661258088089,157438.70349478043,167753.579180936,0.8817829457364341,-10314.87568615551,10314.87568615551,10314.87568615551,0.0,False
cadata,absolute,0,0.0,0.895,uncorrected,8256,7389,0.1,7432,0.019674052944587905,4497.110516935323,167753.579180936,0.0562015503875969,-163256.46866400068,163256.46866400068,163256.46866400068,0.0,False
cadata,absolute,0,0.0,0.895,tighter,8256,7389,0.010499999999999999,8171,0.6920253883351742,158183.7082899823,167753.579180936,0.8827519379844961,-9569.870890953764,9569.870890953764,9569.870890953764,0.0,False
cadata,absolute,0,0.0,0.9,uncorrected,8256,7430,0.1,7432,0.0005687087046432615,129.99588361012147,167753.579180936,0.001695736434108527,-167623.58329732582,167623.58329732582,167623.58329732582,0.0,False
cadata,absolute,0,0.0,0.9,tighter,8256,7430,0.009999999999999998,8175,0.6920253883351742,158183.7082899823,167753.579180936,0.8827519379844961,-9569.870890953764,9569.870890953764,9569.870890953764,0.0,False
cadata,absolute,0,0.0,0.905,uncorrected,8256,7471,0.1,7432,0.0,0.0,167753.579180936,0.0,-167753.57918093598,167753.57918093598,167753.57918093598,0.0,False
cadata,absolute,0,0.0,0.905,tighter,8256,7471,0.009499999999999998,8179,0.6887661258088089,157438.70349478043,167753.579180936,0.8817829457364341,-10314.87568615551,10314.87568615551,10314.87568615551,0.0,False
cadata,absolute,0,0.0,0.91,uncorrected,8256,7512,0.1,7432,0.0,0.0,167753.579180936,0.0,-167753.57918093598,167753.57918093598,167753.57918093598,0.0,False
cadata,absolute,0,0.0,0.91,tighter,8256,7512,0.008999999999999998,8183,0.6776235779340287,154891.73112593187,167753.579180936,0.877422480620155,-12861.84805500408,12861.84805500408,12861.84805500408,0.0,False
cadata,absolute,0,0.0,0.915,uncorrected,8256,7554,0.1,7432,0.0,0.0,167753.579180936,0.0,-167753.57918093598,167753.57918093598,167753.57918093598,0.0,False
cadata,absolute,0,0.0,0.915,tighter,8256,7554,0.008499999999999997,8187,0.6670437171655551,152473.37821900315,167753.579180936,0.8737887596899225,-15280.20096193284,15280.20096193284,15280.20096193284,0.0,False
cadata,absolute,0,0.0,0.92,uncorrected,8256,7595,0.1,7432,0.0,0.0,167753.579180936,0.0,-167753.57918093598,167753.57918093598,167753.57918093598,0.0,False
cadata,absolute,0,0.0,0.92,tighter,8256,7595,0.007999999999999997,8191,0.6670437171655551,152473.37821900315,167753.579180936,0.8737887596899225,-15280.20096193284,15280.20096193284,15280.20096193284,0.0,False
cadata,absolute,0,0.0,0.925,uncorrected,8256,7636,0.1,7432,0.0,0.0,167753.579180936,0.0,-167753.57918093598,167753.57918093598,167753.57918093598,0.0,False
cadata,absolute,0,0.0,0.925,tighter,8256,7636,0.007499999999999996,8196,0.6709525917175012,153366.87184263268,167753.579180936,0.8752422480620154,-14386.707338303357,14386.707338303357,14386.707338303357,0.0,False
cadata,absolute,0,0.0,0.93,uncorrected,8256,7678,0.1,7432,0.0,0.0,167753.579180936,0.0,-167753.57918093598,167753.57918093598,167753.57918093598,0.0,False
cadata,absolute,0,0.0,0.93,tighter,8256,7678,0.006999999999999996,8200,0.6776235779340287,154891.73112593187,167753.579180936,0.877422480620155,-12861.84805500408,12861.84805500408,12861.84805500408,0.0,False
cadata,absolute,0,0.0,0.935,uncorrected,8256,7719,0.1,7432,0.0,0.0,167753.579180936,0.0,-167753.57918093598,167753.57918093598,167753.57918093598,0.0,False
cadata,absolute,0,0.0,0.935,tighter,8256,7719,0.006499999999999995,8204,0.6776235779340287,154891.73112593187,167753.579180936,0.877422480620155,-12861.84805500408,12861.84805500408,12861.84805500408,0.0,False
cadata,absolute,0,0.0,0.94,uncorrected,8256,7760,0.1,7432,0.0,0.0,167753.579180936,0.0,-167753.57918093598,167753.57918093598,167753.57918093598,0.0,False
cadata,absolute,0,0.0,0.94,tighter,8256,7760,0.006000000000000005,8208,0.6709525917175012,153366.87184263268,167753.579180936,0.8752422480620154,-14386.707338303357,14386.707338303357,14386.707338303357,0.0,False
cadata,absolute,0,0.0,0.945,uncorrected,8256,7801,0.1,7432,0.0,0.0,167753.579180936,0.0,-167753.57918093598,167753.57918093598,167753.57918093598,0.0,False
cadata,absolute,0,0.0,0.945,tighter,8256,7801,0.005500000000000005,8212,0.6829063802976509,156099.27825083034,167753.579180936,0.8793604651162791,-11654.300930105666,11654.300930105666,11654.300930105666,0.0,False
cadata,absolute,0,0.0,0.95,uncorrected,8256,7843,0.1,7432,0.0,0.0,167753.579180936,0.0,-167753.57918093598,167753.57918093598,167753.57918093598,0.0,False
cadata,absolute,0,0.0,0.95,tighter,8256,7843,0.0050000000000000044,8216,0.6887661258088089,157438.70349478043,167753.579180936,0.8817829457364341,-10314.87568615551,10314.87568615551,10314.87568615551,0.0,False
cadata,adaptive,0,0.0,0.0,uncorrected,8256,0,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,0.0,0.0,tighter,8256,0,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,0.0,0.0,naive,8256,0,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,0.0,0.005,uncorrected,8256,41,0.1,7432,2.9333054394067135,154552.4293160953,154971.84571791266,0.8946220930232558,-419.41640181732714,419.41640181732714,419.41640181732714,0.0,False
cadata,adaptive,0,0.0,0.005,tighter,8256,41,0.0995,7436,2.9394907723179355,154878.32726545839,154971.84571791266,0.8948643410852714,-93.51845245426787,93.51845245426787,93.51845245426787,0.0,False
cadata,adaptive,0,0.0,0.005,naive,8256,41,0.095,7473,2.985077651726314,157280.2465687989,154971.84571791266,0.8984980620155039,2308.400850886256,2308.400850886256,2308.400850886256,0.0,False
cadata,adaptive,0,0.0,0.01,uncorrected,8256,82,0.1,7432,2.925408270552417,154136.33673509292,154971.84571791266,0.8943798449612403,-835.5089828196686,835.5089828196686,835.5089828196686,0.0,False
cadata,adaptive,0,0.0,0.01,tighter,8256,82,0.099,7440,2.937097557694011,154752.2315888768,154971.84571791266,0.8948643410852714,-219.61412903581794,219.61412903581794,219.61412903581794,0.0,False
cadata,adaptive,0,0.0,0.01,naive,8256,82,0.09000000000000001,7514,3.042872515002341,160325.39024913384,154971.84571791266,0.9023740310077519,5353.544531221229,5353.544531221229,5353.544531221229,0.0,False
cadata,adaptive,0,0.0,0.015,uncorrected,8256,123,0.1,7432,2.9214423218857597,153927.37554314194,154971.84571791266,0.8943798449612403,-1044.4701747706754,1044.4701747706754,1044.4701747706754,0.0,False
cadata,adaptive,0,0.0,0.015,tighter,8256,123,0.0985,7444,2.9394907723179355,154878.32726545839,154971.84571791266,0.8948643410852714,-93.51845245426787,93.51845245426787,93.51845245426787,0.0,False
cadata,adaptive,0,0.0,0.015,naive,8256,123,0.085,7556,3.116364842415557,164197.6149364149,154971.84571791266,0.905281007751938,9225.769218502255,9225.769218502255,9225.769218502255,0.0,False
cadata,adaptive,0,0.0,0.02,uncorrected,8256,165,0.1,7432,2.913946838912216,153532.44732090645,154971.84571791266,0.8934108527131783,-1439.3983970061827,1439.3983970061827,1439.3983970061827,0.0,False
cadata,adaptive,0,0.0,0.02,tighter,8256,165,0.098,7448,2.9394907723179355,154878.32726545839,154971.84571791266,0.8948643410852714,-93.51845245426787,93.51845245426787,93.51845245426787,0.0,False
cadata,adaptive,0,0.0,0.02,naive,8256,165,0.08,7597,3.1904394057332537,168100.51695182672,154971.84571791266,0.9093992248062015,13128.671233914096,13128.671233914096,13128.671233914096,0.0,False
cadata,adaptive,0,0.0,0.025,uncorrected,8256,206,0.1,7432,2.907716597165534,153204.18317758184,154971.84571791266,0.8926841085271318,-1767.6625403307748,1767.6625403307748,1767.6625403307748,0.0,False
cadata,adaptive,0,0.0,0.025,tighter,8256,206,0.0975,7452,2.9399260712918918,154901.2626587522,154971.84571791266,0.8948643410852714,-70.5830591604321,70.5830591604321,70.5830591604321,0.0,False
cadata,adaptive,0,0.0,0.025,naive,8256,206,0.07500000000000001,7638,3.282972964592253,172976.00183069252,154971.84571791266,0.9144864341085271,18004.156112779907,18004.156112779907,18004.156112779907,0.0,False
cadata,adaptive,0,0.0,0.03,uncorrected,8256,247,0.1,7432,2.895434256290627,152557.04101693144,154971.84571791266,0.8912306201550387,-2414.8047009812003,2414.8047009812003,2414.8047009812003,0.0,False
cadata,adaptive,0,0.0,0.03,tighter,8256,247,0.097,7457,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,0.0,0.03,naive,8256,247,0.07,7680,3.360420422621243,177056.61771948918,154971.84571791266,0.9186046511627907,22084.77200157656,22084.77200157656,22084.77200157656,0.0,False
cadata,adaptive,0,0.0,0.035,uncorrected,8256,288,0.1,7432,2.8889223019307986,152213.93376584662,154971.84571791266,0.8907461240310077,-2757.911952066019,2757.911952066019,2757.911952066019,0.0,False
cadata,adaptive,0,0.0,0.035,tighter,8256,288,0.0965,7461,2.9362167973346356,154705.82535672723,154971.84571791266,0.8948643410852714,-266.02036118541827,266.02036118541827,266.02036118541827,0.0,False
cadata,adaptive,0,0.0,0.035,naive,8256,288,0.065,7721,3.442538238700571,181383.30930594716,154971.84571791266,0.9215116279069767,26411.46358803456,26411.46358803456,26411.46358803456,0.0,False
cadata,adaptive,0,0.0,0.04,uncorrected,8256,330,0.1,7432,2.886014766097863,152060.73910692465,154971.84571791266,0.8907461240310077,-2911.106610987975,2911.106610987975,2911.106610987975,0.0,False
cadata,adaptive,0,0.0,0.04,tighter,8256,330,0.096,7465,2.9362167973346356,154705.82535672723,154971.84571791266,0.8948643410852714,-266.02036118541827,266.02036118541827,266.02036118541827,0.0,False
cadata,adaptive,0,0.0,0.04,naive,8256,330,0.060000000000000005,7762,3.54683024973395,186878.33326319652,154971.84571791266,0.9265988372093024,31906.487545283897,31906.487545283897,31906.487545283897,0.0,False
cadata,adaptive,0,0.0,0.045,uncorrected,8256,371,0.1,7432,2.8808159793838417,151786.82112165313,154971.84571791266,0.8907461240310077,-3185.0245962594663,3185.0245962594663,3185.0245962594663,0.0,False
cadata,adaptive,0,0.0,0.045,tighter,8256,371,0.0955,7469,2.937097557694011,154752.2315888768,154971.84571791266,0.8948643410852714,-219.61412903581794,219.61412903581794,219.61412903581794,0.0,False
cadata,adaptive,0,0.0,0.045,naive,8256,371,0.05500000000000001,7803,3.6697945083098884,193357.17608217263,154971.84571791266,0.9316860465116279,38385.33036426003,38385.33036426003,38385.33036426003,0.0,False
cadata,adaptive,0,0.0,0.05,uncorrected,8256,412,0.1,7432,2.8760355047318518,151534.9435091743,154971.84571791266,0.8902616279069767,-3436.9022087383423,3436.9022087383423,3436.9022087383423,0.0,False
cadata,adaptive,0,0.0,0.05,tighter,8256,412,0.095,7473,2.937097557694011,154752.2315888768,154971.84571791266,0.8948643410852714,-219.61412903581794,219.61412903581794,219.61412903581794,0.0,False
cadata,adaptive,0,0.0,0.05,naive,8256,412,0.05,7845,3.798391656299518,200132.80924942254,154971.84571791266,0.9358042635658915,45160.96353150992,45160.96353150992,45160.96353150992,0.0,False
cadata,adaptive,0,0.0,0.055,uncorrected,8256,454,0.1,7432,2.856188401723478,150489.22288846344,154971.84571791266,0.8880813953488372,-4482.622829449208,4482.622829449208,4482.622829449208,0.0,False
cadata,adaptive,0,0.0,0.055,tighter,8256,454,0.0945,7477,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,0.0,0.055,naive,8256,454,0.045000000000000005,7886,3.9259954130432155,206856.10179497735,154971.84571791266,0.939437984496124,51884.25607706473,51884.25607706473,51884.25607706473,0.0,False
cadata,adaptive,0,0.0,0.06,uncorrected,8256,495,0.1,7432,2.8440331792849562,149848.7784493971,154971.84571791266,0.8873546511627907,-5123.067268515538,5123.067268515538,5123.067268515538,0.0,False
cadata,adaptive,0,0.0,0.06,tighter,8256,495,0.094,7481,2.9317235186088935,154469.07976135606,154971.84571791266,0.8946220930232558,-502.7659565565692,502.7659565565692,502.7659565565692,0.0,False
cadata,adaptive,0,0.0,0.06,naive,8256,495,0.04000000000000001,7927,4.065094152428291,214185.05151768946,154971.84571791266,0.9467054263565892,59213.20579977686,59213.20579977686,59213.20579977686,0.0,False
cadata,adaptive,0,0.0,0.065,uncorrected,8256,536,0.1,7432,2.836975916022956,149476.93951069933,154971.84571791266,0.8868701550387597,-5494.906207213304,5494.906207213304,5494.906207213304,0.0,False
cadata,adaptive,0,0.0,0.065,tighter,8256,536,0.09350000000000001,7485,2.9293018351040137,154341.48409276808,154971.84571791266,0.8946220930232558,-630.3616251445607,630.3616251445607,630.3616251445607,0.0,False
cadata,adaptive,0,0.0,0.065,naive,8256,536,0.035,7969,4.29525732726074,226312.07972674465,154971.84571791266,0.9551841085271318,71340.23400883203,71340.23400883203,71340.23400883203,0.0,False
cadata,adaptive,0,0.0,0.07,uncorrected,8256,577,0.1,7432,2.8329458799383236,149264.60162772815,154971.84571791266,0.8863856589147286,-5707.244090184481,5707.244090184481,5707.244090184481,0.0,False
cadata,adaptive,0,0.0,0.07,tighter,8256,577,0.093,7490,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,0.0,0.07,naive,8256,577,0.03,8010,4.555505699548496,240024.26176625557,154971.84571791266,0.9622093023255814,85052.4160483429,85052.4160483429,85052.4160483429,0.0,False
cadata,adaptive,0,0.0,0.075,uncorrected,8256,619,0.1,7432,2.8256264932044886,148878.9517101911,154971.84571791266,0.8861434108527132,-6092.8940077215375,6092.8940077215375,6092.8940077215375,0.0,False
cadata,adaptive,0,0.0,0.075,tighter,8256,619,0.09250000000000001,7494,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,0.0,0.075,naive,8256,619,0.02500000000000001,8051,4.843577386497067,255202.42167997127,154971.84571791266,0.9675387596899225,100230.57596205865,100230.57596205865,100230.57596205865,0.0,False
cadata,adaptive,0,0.0,0.08,uncorrected,8256,660,0.1,7432,2.8153268427522766,148336.2751865973,154971.84571791266,0.8849321705426356,-6635.570531315324,6635.570531315324,6635.570531315324,0.0,False
cadata,adaptive,0,0.0,0.08,tighter,8256,660,0.09200000000000001,7498,2.9300679291899767,154381.84869322175,154971.84571791266,0.8946220930232558,-589.9970246908706,589.9970246908706,589.9970246908706,0.0,False
cadata,adaptive,0,0.0,0.08,naive,8256,660,0.020000000000000004,8092,5.4232961005179625,285747.121992549,154971.84571791266,0.9762596899224806,130775.27627463636,130775.27627463636,130775.27627463636,0.0,False
cadata,adaptive,0,0.0,0.085,uncorrected,8256,701,0.1,7432,2.804817272412039,147782.53822987564,154971.84571791266,0.8837209302325582,-7189.307488036962,7189.307488036962,7189.307488036962,0.0,False
cadata,adaptive,0,0.0,0.085,tighter,8256,701,0.09150000000000001,7502,2.9300679291899767,154381.84869322175,154971.84571791266,0.8946220930232558,-589.9970246908706,589.9970246908706,589.9970246908706,0.0,False
cadata,adaptive,0,0.0,0.085,naive,8256,701,0.015,8134,6.078491116755007,320268.58030195534,154971.84571791266,0.9825581395348837,165296.73458404272,165296.73458404272,165296.73458404272,0.0,False
cadata,adaptive,0,0.0,0.09,uncorrected,8256,743,0.1,7432,2.7976516164947465,147404.98820907564,154971.84571791266,0.8829941860465116,-7566.857508836982,7566.857508836982,7566.857508836982,0.0,False
cadata,adaptive,0,0.0,0.09,tighter,8256,743,0.09100000000000001,7506,2.9300679291899767,154381.84869322175,154971.84571791266,0.8946220930232558,-589.9970246908706,589.9970246908706,589.9970246908706,0.0,False
cadata,adaptive,0,0.0,0.09,naive,8256,743,0.010000000000000009,8175,6.807592442050055,358684.07550682075,154971.84571791266,0.9871608527131783,203712.22978890815,203712.22978890815,203712.22978890815,0.0,False
cadata,adaptive,0,0.0,0.095,uncorrected,8256,784,0.1,7432,2.7912073896236005,147065.4494400748,154971.84571791266,0.8825096899224806,-7906.39627783784,7906.39627783784,7906.39627783784,0.0,False
cadata,adaptive,0,0.0,0.095,tighter,8256,784,0.09050000000000001,7510,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,0.0,0.095,naive,8256,784,0.0050000000000000044,8216,8.504781877640813,448106.9998147707,154971.84571791266,0.9924903100775194,293135.15409685805,293135.15409685805,293135.15409685805,0.0,False
cadata,adaptive,0,0.0,0.1,uncorrected,8256,825,0.1,7432,2.787083326376601,146848.1573760046,154971.84571791266,0.8822674418604651,-8123.688341908036,8123.688341908036,8123.688341908036,0.0,False
cadata,adaptive,0,0.0,0.1,tighter,8256,825,0.09000000000000001,7514,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,0.0,0.1,naive,8256,825,0.0,8257,inf,inf,154971.84571791266,1.0,inf,inf,inf,0.0,True
cadata,adaptive,0,0.0,0.105,uncorrected,8256,866,0.1,7432,2.7735541935501464,146135.32320715938,154971.84571791266,0.8810562015503876,-8836.522510753259,8836.522510753259,8836.522510753259,0.0,False
cadata,adaptive,0,0.0,0.105,tighter,8256,866,0.08950000000000001,7518,2.9317235186088935,154469.07976135606,154971.84571791266,0.8946220930232558,-502.7659565565692,502.7659565565692,502.7659565565692,0.0,False
cadata,adaptive,0,0.0,0.11,uncorrected,8256,908,0.1,7432,2.770081243673006,145952.3375442297,154971.84571791266,0.8803294573643411,-9019.508173682943,9019.508173682943,9019.508173682943,0.0,False
cadata,adaptive,0,0.0,0.11,tighter,8256,908,0.08900000000000001,7523,2.9317235186088935,154469.07976135606,154971.84571791266,0.8946220930232558,-502.7659565565692,502.7659565565692,502.7659565565692,0.0,False
cadata,adaptive,0,0.0,0.115,uncorrected,8256,949,0.1,7432,2.7551968398343987,145168.09573249257,154971.84571791266,0.8791182170542635,-9803.749985420032,9803.749985420032,9803.749985420032,0.0,False
cadata,adaptive,0,0.0,0.115,tighter,8256,949,0.08850000000000001,7527,2.925408270552417,154136.33673509292,154971.84571791266,0.8943798449612403,-835.5089828196686,835.5089828196686,835.5089828196686,0.0,False
cadata,adaptive,0,0.0,0.12,uncorrected,8256,990,0.1,7432,2.7531804997560103,145061.85713447418,154971.84571791266,0.8783914728682171,-9909.988583438437,9909.988583438437,9909.988583438437,0.0,False
cadata,adaptive,0,0.0,0.12,tighter,8256,990,0.08800000000000001,7531,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,0.0,0.125,uncorrected,8256,1032,0.1,7432,2.743822643599923,144568.80264969938,154971.84571791266,0.877422480620155,-10403.043068213266,10403.043068213266,10403.043068213266,0.0,False
cadata,adaptive,0,0.0,0.125,tighter,8256,1032,0.08750000000000001,7535,2.9300679291899767,154381.84869322175,154971.84571791266,0.8946220930232558,-589.9970246908706,589.9970246908706,589.9970246908706,0.0,False
cadata,adaptive,0,0.0,0.13,uncorrected,8256,1073,0.1,7432,2.734445242840551,144074.7183826601,154971.84571791266,0.876453488372093,-10897.127335252533,10897.127335252533,10897.127335252533,0.0,False
cadata,adaptive,0,0.0,0.13,tighter,8256,1073,0.08700000000000001,7539,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,0.0,0.135,uncorrected,8256,1114,0.1,7432,2.728143437333464,143742.68362858592,154971.84571791266,0.8762112403100775,-11229.162089326703,11229.162089326703,11229.162089326703,0.0,False
cadata,adaptive,0,0.0,0.135,tighter,8256,1114,0.08650000000000001,7543,2.9317235186088935,154469.07976135606,154971.84571791266,0.8946220930232558,-502.7659565565692,502.7659565565692,502.7659565565692,0.0,False
cadata,adaptive,0,0.0,0.14,uncorrected,8256,1155,0.1,7432,2.725851015799432,143621.8986219032,154971.84571791266,0.875968992248062,-11349.947096009406,11349.947096009406,11349.947096009406,0.0,False
cadata,adaptive,0,0.0,0.14,tighter,8256,1155,0.08600000000000001,7547,2.9362167973346356,154705.82535672723,154971.84571791266,0.8948643410852714,-266.02036118541827,266.02036118541827,266.02036118541827,0.0,False
cadata,adaptive,0,0.0,0.145,uncorrected,8256,1197,0.1,7432,2.7200882415013767,143318.26479114027,154971.84571791266,0.8757267441860465,-11653.580926772334,11653.580926772334,11653.580926772334,0.0,False
cadata,adaptive,0,0.0,0.145,tighter,8256,1197,0.0855,7552,2.9362167973346356,154705.82535672723,154971.84571791266,0.8948643410852714,-266.02036118541827,266.02036118541827,266.02036118541827,0.0,False
cadata,adaptive,0,0.0,0.15,uncorrected,8256,1238,0.1,7432,2.7146217105072443,143030.2396732222,154971.84571791266,0.875,-11941.606044690425,11941.606044690425,11941.606044690425,0.0,False
cadata,adaptive,0,0.0,0.15,tighter,8256,1238,0.085,7556,2.937097557694011,154752.2315888768,154971.84571791266,0.8948643410852714,-219.61412903581794,219.61412903581794,219.61412903581794,0.0,False
cadata,adaptive,0,0.0,0.155,uncorrected,8256,1279,0.1,7432,2.7100751387040343,142790.68612799427,154971.84571791266,0.874515503875969,-12181.15958991833,12181.15958991833,12181.15958991833,0.0,False
cadata,adaptive,0,0.0,0.155,tighter,8256,1279,0.0845,7560,2.9394907723179355,154878.32726545839,154971.84571791266,0.8948643410852714,-93.51845245426787,93.51845245426787,93.51845245426787,0.0,False
cadata,adaptive,0,0.0,0.16,uncorrected,8256,1320,0.1,7432,2.706032416088862,142577.67980658225,154971.84571791266,0.8737887596899225,-12394.165911330383,12394.165911330383,12394.165911330383,0.0,False
cadata,adaptive,0,0.0,0.16,tighter,8256,1320,0.084,7564,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.165,uncorrected,8256,1362,0.1,7432,2.703086892939636,142422.48364044016,154971.84571791266,0.8737887596899225,-12549.362077472484,12549.362077472484,12549.362077472484,0.0,False
cadata,adaptive,0,0.0,0.165,tighter,8256,1362,0.0835,7568,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.17,uncorrected,8256,1403,0.1,7432,2.6889226488727465,141676.18620391862,154971.84571791266,0.8723352713178295,-13295.659513994002,13295.659513994002,13295.659513994002,0.0,False
cadata,adaptive,0,0.0,0.17,tighter,8256,1403,0.083,7572,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.175,uncorrected,8256,1444,0.1,7432,2.6791318359100877,141160.31973190728,154971.84571791266,0.8718507751937985,-13811.525986005343,13811.525986005343,13811.525986005343,0.0,False
cadata,adaptive,0,0.0,0.175,tighter,8256,1444,0.0825,7576,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.18,uncorrected,8256,1486,0.1,7432,2.672927188966889,140833.40414881203,154971.84571791266,0.8716085271317829,-14138.441569100578,14138.441569100578,14138.441569100578,0.0,False
cadata,adaptive,0,0.0,0.18,tighter,8256,1486,0.08200000000000002,7580,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.185,uncorrected,8256,1527,0.1,7432,2.6713646893278757,140751.07787219223,154971.84571791266,0.8713662790697675,-14220.767845720393,14220.767845720393,14220.767845720393,0.0,False
cadata,adaptive,0,0.0,0.185,tighter,8256,1527,0.0815,7585,2.9539567749265765,155640.5240062487,154971.84571791266,0.8963178294573644,668.6782883360936,668.6782883360936,668.6782883360936,0.0,False
cadata,adaptive,0,0.0,0.19,uncorrected,8256,1568,0.1,7432,2.664465618538212,140387.57390965163,154971.84571791266,0.8706395348837209,-14584.27180826099,14584.27180826099,14584.27180826099,0.0,False
cadata,adaptive,0,0.0,0.19,tighter,8256,1568,0.08100000000000002,7589,2.953667765001604,155625.29641167202,154971.84571791266,0.8963178294573644,653.4506937593834,653.4506937593834,653.4506937593834,0.0,False
cadata,adaptive,0,0.0,0.195,uncorrected,8256,1609,0.1,7432,2.66345983126772,140334.58015593563,154971.84571791266,0.8701550387596899,-14637.265561977001,14637.265561977001,14637.265561977001,0.0,False
cadata,adaptive,0,0.0,0.195,tighter,8256,1609,0.0805,7593,2.95544942009891,155719.16973280412,154971.84571791266,0.8963178294573644,747.324014891511,747.324014891511,747.324014891511,0.0,False
cadata,adaptive,0,0.0,0.2,uncorrected,8256,1651,0.1,7432,2.6541708446684913,139845.15432747986,154971.84571791266,0.8694282945736435,-15126.69139043277,15126.69139043277,15126.69139043277,0.0,False
cadata,adaptive,0,0.0,0.2,tighter,8256,1651,0.08000000000000002,7597,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.205,uncorrected,8256,1692,0.1,7432,2.650744596578858,139664.6293270559,154971.84571791266,0.8689437984496124,-15307.216390856725,15307.216390856725,15307.216390856725,0.0,False
cadata,adaptive,0,0.0,0.205,tighter,8256,1692,0.07950000000000002,7601,2.9591707521394874,155915.2423611218,154971.84571791266,0.8965600775193798,943.3966432091996,943.3966432091996,943.3966432091996,0.0,False
cadata,adaptive,0,0.0,0.21,uncorrected,8256,1733,0.1,7432,2.6450730583045887,139365.802615568,154971.84571791266,0.8687015503875969,-15606.043102344634,15606.043102344634,15606.043102344634,0.0,False
cadata,adaptive,0,0.0,0.21,tighter,8256,1733,0.07900000000000001,7605,2.9591707521394874,155915.2423611218,154971.84571791266,0.8965600775193798,943.3966432091996,943.3966432091996,943.3966432091996,0.0,False
cadata,adaptive,0,0.0,0.215,uncorrected,8256,1775,0.1,7432,2.6366818734034747,138923.68090744817,154971.84571791266,0.8682170542635659,-16048.164810464476,16048.164810464476,16048.164810464476,0.0,False
cadata,adaptive,0,0.0,0.215,tighter,8256,1775,0.07850000000000001,7609,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.22,uncorrected,8256,1816,0.1,7432,2.6260618727370404,138364.12550613,154971.84571791266,0.8674903100775194,-16607.72021178264,16607.72021178264,16607.72021178264,0.0,False
cadata,adaptive,0,0.0,0.22,tighter,8256,1816,0.07800000000000001,7613,2.95544942009891,155719.16973280412,154971.84571791266,0.8963178294573644,747.324014891511,747.324014891511,747.324014891511,0.0,False
cadata,adaptive,0,0.0,0.225,uncorrected,8256,1857,0.1,7432,2.620319428042513,138061.56281837524,154971.84571791266,0.8672480620155039,-16910.282899537397,16910.282899537397,16910.282899537397,0.0,False
cadata,adaptive,0,0.0,0.225,tighter,8256,1857,0.07750000000000001,7618,2.95544942009891,155719.16973280412,154971.84571791266,0.8963178294573644,747.324014891511,747.324014891511,747.324014891511,0.0,False
cadata,adaptive,0,0.0,0.23,uncorrected,8256,1898,0.1,7432,2.6063169613386687,137323.78924170515,154971.84571791266,0.8662790697674418,-17648.056476207465,17648.056476207465,17648.056476207465,0.0,False
cadata,adaptive,0,0.0,0.23,tighter,8256,1898,0.07700000000000001,7622,2.9455479894178622,155197.47494272105,154971.84571791266,0.8953488372093024,225.62922480842258,225.62922480842258,225.62922480842258,0.0,False
cadata,adaptive,0,0.0,0.235,uncorrected,8256,1940,0.1,7432,2.599343485443056,136956.36496124492,154971.84571791266,0.8660368217054264,-18015.480756667715,18015.480756667715,18015.480756667715,0.0,False
cadata,adaptive,0,0.0,0.235,tighter,8256,1940,0.07650000000000001,7626,2.9455479894178622,155197.47494272105,154971.84571791266,0.8953488372093024,225.62922480842258,225.62922480842258,225.62922480842258,0.0,False
cadata,adaptive,0,0.0,0.24,uncorrected,8256,1981,0.1,7432,2.587320282592907,136322.87647972268,154971.84571791266,0.8640988372093024,-18648.96923818998,18648.96923818998,18648.96923818998,0.0,False
cadata,adaptive,0,0.0,0.24,tighter,8256,1981,0.07600000000000001,7630,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.245,uncorrected,8256,2022,0.1,7432,2.574846799988691,135665.66328514187,154971.84571791266,0.8633720930232558,-19306.182432770758,19306.182432770758,19306.182432770758,0.0,False
cadata,adaptive,0,0.0,0.245,tighter,8256,2022,0.07550000000000001,7634,2.9394907723179355,154878.32726545839,154971.84571791266,0.8948643410852714,-93.51845245426787,93.51845245426787,93.51845245426787,0.0,False
cadata,adaptive,0,0.0,0.25,uncorrected,8256,2064,0.1,7432,2.5702293346717777,135422.37444367842,154971.84571791266,0.8626453488372093,-19549.471274234224,19549.471274234224,19549.471274234224,0.0,False
cadata,adaptive,0,0.0,0.25,tighter,8256,2064,0.07500000000000001,7638,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.255,uncorrected,8256,2105,0.1,7432,2.5652601933591064,135160.55620573738,154971.84571791266,0.8621608527131783,-19811.28951217526,19811.28951217526,19811.28951217526,0.0,False
cadata,adaptive,0,0.0,0.255,tighter,8256,2105,0.0745,7642,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.26,uncorrected,8256,2146,0.1,7432,2.551099818431941,134414.46262965794,154971.84571791266,0.8602228682170543,-20557.383088254657,20557.383088254657,20557.383088254657,0.0,False
cadata,adaptive,0,0.0,0.26,tighter,8256,2146,0.074,7646,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.265,uncorrected,8256,2187,0.1,7432,2.546775687812581,134186.6292499751,154971.84571791266,0.8597383720930233,-20785.21646793755,20785.21646793755,20785.21646793755,0.0,False
cadata,adaptive,0,0.0,0.265,tighter,8256,2187,0.0735,7651,2.9473057136401613,155290.0873740671,154971.84571791266,0.8953488372093024,318.2416561544765,318.2416561544765,318.2416561544765,0.0,False
cadata,adaptive,0,0.0,0.27,uncorrected,8256,2229,0.1,7432,2.5462500421958323,134158.9335978495,154971.84571791266,0.8597383720930233,-20812.912120063123,20812.912120063123,20812.912120063123,0.0,False
cadata,adaptive,0,0.0,0.27,tighter,8256,2229,0.073,7655,2.9539567749265765,155640.5240062487,154971.84571791266,0.8963178294573644,668.6782883360936,668.6782883360936,668.6782883360936,0.0,False
cadata,adaptive,0,0.0,0.275,uncorrected,8256,2270,0.1,7432,2.5357503743198695,133605.71839037677,154971.84571791266,0.8585271317829457,-21366.127327535836,21366.127327535836,21366.127327535836,0.0,False
cadata,adaptive,0,0.0,0.275,tighter,8256,2270,0.0725,7659,2.9455479894178622,155197.47494272105,154971.84571791266,0.8953488372093024,225.62922480842258,225.62922480842258,225.62922480842258,0.0,False
cadata,adaptive,0,0.0,0.28,uncorrected,8256,2311,0.1,7432,2.5287960657811284,133239.30401550914,154971.84571791266,0.8580426356589147,-21732.541702403487,21732.541702403487,21732.541702403487,0.0,False
cadata,adaptive,0,0.0,0.28,tighter,8256,2311,0.072,7663,2.953667765001604,155625.29641167202,154971.84571791266,0.8963178294573644,653.4506937593834,653.4506937593834,653.4506937593834,0.0,False
cadata,adaptive,0,0.0,0.285,uncorrected,8256,2352,0.1,7432,2.5227947711447083,132923.1028273751,154971.84571791266,0.8575581395348837,-22048.742890537505,22048.742890537505,22048.742890537505,0.0,False
cadata,adaptive,0,0.0,0.285,tighter,8256,2352,0.07150000000000001,7667,2.95544942009891,155719.16973280412,154971.84571791266,0.8963178294573644,747.324014891511,747.324014891511,747.324014891511,0.0,False
cadata,adaptive,0,0.0,0.29,uncorrected,8256,2394,0.1,7432,2.5154635186496432,132536.8277167712,154971.84571791266,0.8558624031007752,-22435.018001141452,22435.018001141452,22435.018001141452,0.0,False
cadata,adaptive,0,0.0,0.29,tighter,8256,2394,0.071,7671,2.9529225226146925,155586.03046282838,154971.84571791266,0.8963178294573644,614.1847449157405,614.1847449157405,614.1847449157405,0.0,False
cadata,adaptive,0,0.0,0.295,uncorrected,8256,2435,0.1,7432,2.504026737808266,131934.23712431377,154971.84571791266,0.8548934108527132,-23037.608593598852,23037.608593598852,23037.608593598852,0.0,False
cadata,adaptive,0,0.0,0.295,tighter,8256,2435,0.07050000000000001,7675,2.953667765001604,155625.29641167202,154971.84571791266,0.8963178294573644,653.4506937593834,653.4506937593834,653.4506937593834,0.0,False
cadata,adaptive,0,0.0,0.3,uncorrected,8256,2476,0.1,7432,2.493903346532314,131400.84749035453,154971.84571791266,0.8539244186046512,-23570.998227558088,23570.998227558088,23570.998227558088,0.0,False
cadata,adaptive,0,0.0,0.3,tighter,8256,2476,0.06999999999999999,7680,2.953667765001604,155625.29641167202,154971.84571791266,0.8963178294573644,653.4506937593834,653.4506937593834,653.4506937593834,0.0,False
cadata,adaptive,0,0.0,0.305,uncorrected,8256,2518,0.1,7432,2.484517594161702,130906.32318669703,154971.84571791266,0.8527131782945736,-24065.522531215593,24065.522531215593,24065.522531215593,0.0,False
cadata,adaptive,0,0.0,0.305,tighter,8256,2518,0.0695,7684,2.953667765001604,155625.29641167202,154971.84571791266,0.8963178294573644,653.4506937593834,653.4506937593834,653.4506937593834,0.0,False
cadata,adaptive,0,0.0,0.31,uncorrected,8256,2559,0.1,7432,2.477428432745764,130532.80357161432,154971.84571791266,0.8519864341085271,-24439.04214629829,24439.04214629829,24439.04214629829,0.0,False
cadata,adaptive,0,0.0,0.31,tighter,8256,2559,0.06899999999999999,7688,2.9539567749265765,155640.5240062487,154971.84571791266,0.8963178294573644,668.6782883360936,668.6782883360936,668.6782883360936,0.0,False
cadata,adaptive,0,0.0,0.315,uncorrected,8256,2600,0.1,7432,2.467905209976091,130031.0361135794,154971.84571791266,0.8510174418604651,-24940.80960433326,24940.80960433326,24940.80960433326,0.0,False
cadata,adaptive,0,0.0,0.315,tighter,8256,2600,0.0685,7692,2.9473057136401613,155290.0873740671,154971.84571791266,0.8953488372093024,318.2416561544765,318.2416561544765,318.2416561544765,0.0,False
cadata,adaptive,0,0.0,0.32,uncorrected,8256,2641,0.1,7432,2.4667925470264924,129972.41120546023,154971.84571791266,0.8510174418604651,-24999.434512452368,24999.434512452368,24999.434512452368,0.0,False
cadata,adaptive,0,0.0,0.32,tighter,8256,2641,0.06799999999999999,7696,2.953667765001604,155625.29641167202,154971.84571791266,0.8963178294573644,653.4506937593834,653.4506937593834,653.4506937593834,0.0,False
cadata,adaptive,0,0.0,0.325,uncorrected,8256,2683,0.1,7432,2.4569840672002186,129455.61388708925,154971.84571791266,0.8483527131782945,-25516.231830823395,25516.231830823395,25516.231830823395,0.0,False
cadata,adaptive,0,0.0,0.325,tighter,8256,2683,0.0675,7700,2.9529225226146925,155586.03046282838,154971.84571791266,0.8963178294573644,614.1847449157405,614.1847449157405,614.1847449157405,0.0,False
cadata,adaptive,0,0.0,0.33,uncorrected,8256,2724,0.1,7432,2.4501501838182826,129095.54457274103,154971.84571791266,0.8473837209302325,-25876.301145171616,25876.301145171616,25876.301145171616,0.0,False
cadata,adaptive,0,0.0,0.33,tighter,8256,2724,0.06699999999999999,7704,2.9473057136401613,155290.0873740671,154971.84571791266,0.8953488372093024,318.2416561544765,318.2416561544765,318.2416561544765,0.0,False
cadata,adaptive,0,0.0,0.335,uncorrected,8256,2765,0.1,7432,2.435645043990463,128331.28573769359,154971.84571791266,0.8459302325581395,-26640.559980219023,26640.559980219023,26640.559980219023,0.0,False
cadata,adaptive,0,0.0,0.335,tighter,8256,2765,0.0665,7708,2.9455479894178622,155197.47494272105,154971.84571791266,0.8953488372093024,225.62922480842258,225.62922480842258,225.62922480842258,0.0,False
cadata,adaptive,0,0.0,0.34,uncorrected,8256,2807,0.1,7432,2.4221713063604935,127621.370276895,154971.84571791266,0.844234496124031,-27350.47544101762,27350.47544101762,27350.47544101762,0.0,False
cadata,adaptive,0,0.0,0.34,tighter,8256,2807,0.06599999999999999,7713,2.9394907723179355,154878.32726545839,154971.84571791266,0.8948643410852714,-93.51845245426787,93.51845245426787,93.51845245426787,0.0,False
cadata,adaptive,0,0.0,0.345,uncorrected,8256,2848,0.1,7432,2.4125271293349373,127113.22988072963,154971.84571791266,0.8435077519379846,-27858.615837183002,27858.615837183002,27858.615837183002,0.0,False
cadata,adaptive,0,0.0,0.345,tighter,8256,2848,0.0655,7717,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.35,uncorrected,8256,2889,0.1,7432,2.404683748369236,126699.97132060301,154971.84571791266,0.842296511627907,-28271.874397309617,28271.874397309617,28271.874397309617,0.0,False
cadata,adaptive,0,0.0,0.35,tighter,8256,2889,0.065,7721,2.9394907723179355,154878.32726545839,154971.84571791266,0.8948643410852714,-93.51845245426787,93.51845245426787,93.51845245426787,0.0,False
cadata,adaptive,0,0.0,0.355,uncorrected,8256,2930,0.1,7432,2.397244637040881,126308.0132543531,154971.84571791266,0.841327519379845,-28663.83246355949,28663.83246355949,28663.83246355949,0.0,False
cadata,adaptive,0,0.0,0.355,tighter,8256,2930,0.0645,7725,2.9399260712918918,154901.2626587522,154971.84571791266,0.8948643410852714,-70.5830591604321,70.5830591604321,70.5830591604321,0.0,False
cadata,adaptive,0,0.0,0.36,uncorrected,8256,2972,0.1,7432,2.3900601802816137,125929.4726392013,154971.84571791266,0.8403585271317829,-29042.37307871132,29042.37307871132,29042.37307871132,0.0,False
cadata,adaptive,0,0.0,0.36,tighter,8256,2972,0.064,7729,2.9399260712918918,154901.2626587522,154971.84571791266,0.8948643410852714,-70.5830591604321,70.5830591604321,70.5830591604321,0.0,False
cadata,adaptive,0,0.0,0.365,uncorrected,8256,3013,0.1,7432,2.37825523157363,125307.48371289988,154971.84571791266,0.8396317829457365,-29664.362005012783,29664.362005012783,29664.362005012783,0.0,False
cadata,adaptive,0,0.0,0.365,tighter,8256,3013,0.0635,7733,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,0.0,0.37,uncorrected,8256,3054,0.1,7432,2.3731729842973497,125039.70605415964,154971.84571791266,0.8386627906976745,-29932.139663752972,29932.139663752972,29932.139663752972,0.0,False
cadata,adaptive,0,0.0,0.37,tighter,8256,3054,0.063,7737,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,0.0,0.375,uncorrected,8256,3096,0.1,7432,2.3652690254914654,124623.25571855776,154971.84571791266,0.8374515503875969,-30348.589999354856,30348.589999354856,30348.589999354856,0.0,False
cadata,adaptive,0,0.0,0.375,tighter,8256,3096,0.0625,7741,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,0.0,0.38,uncorrected,8256,3137,0.1,7432,2.3620677337696607,124454.58340577793,154971.84571791266,0.8372093023255814,-30517.2623121347,30517.2623121347,30517.2623121347,0.0,False
cadata,adaptive,0,0.0,0.38,tighter,8256,3137,0.062,7746,2.9362167973346356,154705.82535672723,154971.84571791266,0.8948643410852714,-266.02036118541827,266.02036118541827,266.02036118541827,0.0,False
cadata,adaptive,0,0.0,0.385,uncorrected,8256,3178,0.1,7432,2.3496786514444197,123801.81716308129,154971.84571791266,0.8367248062015504,-31170.02855483133,31170.02855483133,31170.02855483133,0.0,False
cadata,adaptive,0,0.0,0.385,tighter,8256,3178,0.0615,7750,2.937097557694011,154752.2315888768,154971.84571791266,0.8948643410852714,-219.61412903581794,219.61412903581794,219.61412903581794,0.0,False
cadata,adaptive,0,0.0,0.39,uncorrected,8256,3219,0.1,7432,2.3389216741059142,123235.04462128271,154971.84571791266,0.8357558139534884,-31736.80109662993,31736.80109662993,31736.80109662993,0.0,False
cadata,adaptive,0,0.0,0.39,tighter,8256,3219,0.061,7754,2.9362167973346356,154705.82535672723,154971.84571791266,0.8948643410852714,-266.02036118541827,266.02036118541827,266.02036118541827,0.0,False
cadata,adaptive,0,0.0,0.395,uncorrected,8256,3261,0.1,7432,2.329027289066755,122713.72105782175,154971.84571791266,0.8345445736434108,-32258.124660090878,32258.124660090878,32258.124660090878,0.0,False
cadata,adaptive,0,0.0,0.395,tighter,8256,3261,0.0605,7758,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,0.0,0.4,uncorrected,8256,3302,0.1,7432,2.323027703375518,122397.60991200863,154971.84571791266,0.8335755813953488,-32574.23580590401,32574.23580590401,32574.23580590401,0.0,False
cadata,adaptive,0,0.0,0.4,tighter,8256,3302,0.06,7762,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,0.0,0.405,uncorrected,8256,3343,0.1,7432,2.32178523578716,122332.14574944731,154971.84571791266,0.8335755813953488,-32639.699968465316,32639.699968465316,32639.699968465316,0.0,False
cadata,adaptive,0,0.0,0.405,tighter,8256,3343,0.0595,7766,2.937097557694011,154752.2315888768,154971.84571791266,0.8948643410852714,-219.61412903581794,219.61412903581794,219.61412903581794,0.0,False
cadata,adaptive,0,0.0,0.41,uncorrected,8256,3384,0.1,7432,2.314901990314637,121969.47560433873,154971.84571791266,0.8333333333333334,-33002.370113573896,33002.370113573896,33002.370113573896,0.0,False
cadata,adaptive,0,0.0,0.41,tighter,8256,3384,0.05900000000000001,7770,2.9399260712918918,154901.2626587522,154971.84571791266,0.8948643410852714,-70.5830591604321,70.5830591604321,70.5830591604321,0.0,False
cadata,adaptive,0,0.0,0.415,uncorrected,8256,3426,0.1,7432,2.2972403586224837,121038.90490855041,154971.84571791266,0.8301841085271318,-33932.940809362226,33932.940809362226,33932.940809362226,0.0,False
cadata,adaptive,0,0.0,0.415,tighter,8256,3426,0.058499999999999996,7774,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.42,uncorrected,8256,3467,0.1,7432,2.277062959032055,119975.78134763917,154971.84571791266,0.8258236434108527,-34996.06437027346,34996.06437027346,34996.06437027346,0.0,False
cadata,adaptive,0,0.0,0.42,tighter,8256,3467,0.05800000000000001,7779,2.937097557694011,154752.2315888768,154971.84571791266,0.8948643410852714,-219.61412903581794,219.61412903581794,219.61412903581794,0.0,False
cadata,adaptive,0,0.0,0.425,uncorrected,8256,3508,0.1,7432,2.2620866817588463,119186.69883219748,154971.84571791266,0.8238856589147286,-35785.14688571515,35785.14688571515,35785.14688571515,0.0,False
cadata,adaptive,0,0.0,0.425,tighter,8256,3508,0.057499999999999996,7783,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,0.0,0.43,uncorrected,8256,3550,0.1,7432,2.2537446549153994,118747.16720458232,154971.84571791266,0.8226744186046512,-36224.6785133303,36224.6785133303,36224.6785133303,0.0,False
cadata,adaptive,0,0.0,0.43,tighter,8256,3550,0.05700000000000001,7787,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,0.0,0.435,uncorrected,8256,3591,0.1,7432,2.2349893438286523,117758.97182196235,154971.84571791266,0.8197674418604651,-37212.873895950295,37212.873895950295,37212.873895950295,0.0,False
cadata,adaptive,0,0.0,0.435,tighter,8256,3591,0.056499999999999995,7791,2.9317235186088935,154469.07976135606,154971.84571791266,0.8946220930232558,-502.7659565565692,502.7659565565692,502.7659565565692,0.0,False
cadata,adaptive,0,0.0,0.44,uncorrected,8256,3632,0.1,7432,2.2213879547775326,117042.33055723638,154971.84571791266,0.8178294573643411,-37929.51516067624,37929.51516067624,37929.51516067624,0.0,False
cadata,adaptive,0,0.0,0.44,tighter,8256,3632,0.05600000000000001,7795,2.9317235186088935,154469.07976135606,154971.84571791266,0.8946220930232558,-502.7659565565692,502.7659565565692,502.7659565565692,0.0,False
cadata,adaptive,0,0.0,0.445,uncorrected,8256,3673,0.1,7432,2.218658582974117,116898.5231524371,154971.84571791266,0.8171027131782945,-38073.32256547552,38073.32256547552,38073.32256547552,0.0,False
cadata,adaptive,0,0.0,0.445,tighter,8256,3673,0.055499999999999994,7799,2.9362167973346356,154705.82535672723,154971.84571791266,0.8948643410852714,-266.02036118541827,266.02036118541827,266.02036118541827,0.0,False
cadata,adaptive,0,0.0,0.45,uncorrected,8256,3715,0.1,7432,2.211751434077505,116534.59356389918,154971.84571791266,0.8161337209302325,-38437.25215401346,38437.25215401346,38437.25215401346,0.0,False
cadata,adaptive,0,0.0,0.45,tighter,8256,3715,0.05500000000000001,7803,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,0.0,0.455,uncorrected,8256,3756,0.1,7432,2.193003574021367,115546.79076735835,154971.84571791266,0.813468992248062,-39425.05495055428,39425.05495055428,39425.05495055428,0.0,False
cadata,adaptive,0,0.0,0.455,tighter,8256,3756,0.05449999999999999,7807,2.9300679291899767,154381.84869322175,154971.84571791266,0.8946220930232558,-589.9970246908706,589.9970246908706,589.9970246908706,0.0,False
cadata,adaptive,0,0.0,0.46,uncorrected,8256,3797,0.1,7432,2.1838315107111894,115063.52549011003,154971.84571791266,0.8127422480620154,-39908.320227802615,39908.320227802615,39908.320227802615,0.0,False
cadata,adaptive,0,0.0,0.46,tighter,8256,3797,0.054000000000000006,7812,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,0.0,0.465,uncorrected,8256,3839,0.1,7432,2.175225154908793,114610.06667912165,154971.84571791266,0.812015503875969,-40361.77903879097,40361.77903879097,40361.77903879097,0.0,False
cadata,adaptive,0,0.0,0.465,tighter,8256,3839,0.05349999999999999,7816,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,0.0,0.47,uncorrected,8256,3880,0.1,7432,2.1741865755246814,114555.34514733175,154971.84571791266,0.812015503875969,-40416.500570580894,40416.500570580894,40416.500570580894,0.0,False
cadata,adaptive,0,0.0,0.47,tighter,8256,3880,0.053000000000000005,7820,2.937097557694011,154752.2315888768,154971.84571791266,0.8948643410852714,-219.61412903581794,219.61412903581794,219.61412903581794,0.0,False
cadata,adaptive,0,0.0,0.475,uncorrected,8256,3921,0.1,7432,2.1621149097773444,113919.30321249652,154971.84571791266,0.8078972868217055,-41052.54250541609,41052.54250541609,41052.54250541609,0.0,False
cadata,adaptive,0,0.0,0.475,tighter,8256,3921,0.052500000000000005,7824,2.937097557694011,154752.2315888768,154971.84571791266,0.8948643410852714,-219.61412903581794,219.61412903581794,219.61412903581794,0.0,False
cadata,adaptive,0,0.0,0.48,uncorrected,8256,3962,0.1,7432,2.142361399823948,112878.51390027456,154971.84571791266,0.8049903100775194,-42093.33181763807,42093.33181763807,42093.33181763807,0.0,False
cadata,adaptive,0,0.0,0.48,tighter,8256,3962,0.052000000000000005,7828,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,0.0,0.485,uncorrected,8256,4004,0.1,7432,2.130422034672606,112249.44272894606,154971.84571791266,0.8028100775193798,-42722.40298896657,42722.40298896657,42722.40298896657,0.0,False
cadata,adaptive,0,0.0,0.485,tighter,8256,4004,0.051500000000000004,7832,2.9317235186088935,154469.07976135606,154971.84571791266,0.8946220930232558,-502.7659565565692,502.7659565565692,502.7659565565692,0.0,False
cadata,adaptive,0,0.0,0.49,uncorrected,8256,4045,0.1,7432,2.117685927813059,111578.39216982991,154971.84571791266,0.7996608527131783,-43393.45354808272,43393.45354808272,43393.45354808272,0.0,False
cadata,adaptive,0,0.0,0.49,tighter,8256,4045,0.051000000000000004,7836,2.925408270552417,154136.33673509292,154971.84571791266,0.8943798449612403,-835.5089828196686,835.5089828196686,835.5089828196686,0.0,False
cadata,adaptive,0,0.0,0.495,uncorrected,8256,4086,0.1,7432,2.101196168999018,110709.56608397163,154971.84571791266,0.7965116279069767,-44262.279633941,44262.279633941,44262.279633941,0.0,False
cadata,adaptive,0,0.0,0.495,tighter,8256,4086,0.0505,7841,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,0.0,0.5,uncorrected,8256,4128,0.1,7432,2.0799358293571646,109589.3836796468,154971.84571791266,0.7914244186046512,-45382.46203826585,45382.46203826585,45382.46203826585,0.0,False
cadata,adaptive,0,0.0,0.5,tighter,8256,4128,0.05,7845,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,0.0,0.505,uncorrected,8256,4169,0.1,7432,2.0658481131843587,108847.1184082664,154971.84571791266,0.7890019379844961,-46124.72730964623,46124.72730964623,46124.72730964623,0.0,False
cadata,adaptive,0,0.0,0.505,tighter,8256,4169,0.0495,7849,2.9362167973346356,154705.82535672723,154971.84571791266,0.8948643410852714,-266.02036118541827,266.02036118541827,266.02036118541827,0.0,False
cadata,adaptive,0,0.0,0.51,uncorrected,8256,4210,0.1,7432,2.058166079553038,108442.36105028438,154971.84571791266,0.7877906976744186,-46529.48466762826,46529.48466762826,46529.48466762826,0.0,False
cadata,adaptive,0,0.0,0.51,tighter,8256,4210,0.049,7853,2.9362167973346356,154705.82535672723,154971.84571791266,0.8948643410852714,-266.02036118541827,266.02036118541827,266.02036118541827,0.0,False
cadata,adaptive,0,0.0,0.515,uncorrected,8256,4251,0.1,7432,2.0361088450931186,107280.19119099255,154971.84571791266,0.783672480620155,-47691.65452692007,47691.65452692007,47691.65452692007,0.0,False
cadata,adaptive,0,0.0,0.515,tighter,8256,4251,0.0485,7857,2.9362167973346356,154705.82535672723,154971.84571791266,0.8948643410852714,-266.02036118541827,266.02036118541827,266.02036118541827,0.0,False
cadata,adaptive,0,0.0,0.52,uncorrected,8256,4293,0.1,7432,2.027250466792834,106813.45360965603,154971.84571791266,0.7814922480620154,-48158.39210825659,48158.39210825659,48158.39210825659,0.0,False
cadata,adaptive,0,0.0,0.52,tighter,8256,4293,0.048,7861,2.9399260712918918,154901.2626587522,154971.84571791266,0.8948643410852714,-70.5830591604321,70.5830591604321,70.5830591604321,0.0,False
cadata,adaptive,0,0.0,0.525,uncorrected,8256,4334,0.1,7432,2.0165773533852622,106251.09976019122,154971.84571791266,0.7785852713178295,-48720.7459577214,48720.7459577214,48720.7459577214,0.0,False
cadata,adaptive,0,0.0,0.525,tighter,8256,4334,0.0475,7865,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.53,uncorrected,8256,4375,0.1,7432,2.0108383988094554,105948.72096270564,154971.84571791266,0.7771317829457365,-49023.12475520697,49023.12475520697,49023.12475520697,0.0,False
cadata,adaptive,0,0.0,0.53,tighter,8256,4375,0.047,7869,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.535,uncorrected,8256,4416,0.1,7432,2.0074789132122173,105771.71359984111,154971.84571791266,0.7766472868217055,-49200.13211807151,49200.13211807151,49200.13211807151,0.0,False
cadata,adaptive,0,0.0,0.535,tighter,8256,4416,0.0465,7874,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.54,uncorrected,8256,4458,0.1,7432,1.9961620876907105,105175.44331274512,154971.84571791266,0.7747093023255814,-49796.402405167486,49796.402405167486,49796.402405167486,0.0,False
cadata,adaptive,0,0.0,0.54,tighter,8256,4458,0.046,7878,2.95544942009891,155719.16973280412,154971.84571791266,0.8963178294573644,747.324014891511,747.324014891511,747.324014891511,0.0,False
cadata,adaptive,0,0.0,0.545,uncorrected,8256,4499,0.1,7432,1.9900574206231108,104853.79555223971,154971.84571791266,0.7727713178294574,-50118.050165672896,50118.050165672896,50118.050165672896,0.0,False
cadata,adaptive,0,0.0,0.545,tighter,8256,4499,0.0455,7882,2.95544942009891,155719.16973280412,154971.84571791266,0.8963178294573644,747.324014891511,747.324014891511,747.324014891511,0.0,False
cadata,adaptive,0,0.0,0.55,uncorrected,8256,4540,0.1,7432,1.967529524276259,103666.82706917192,154971.84571791266,0.7650193798449613,-51305.018648740705,51305.018648740705,51305.018648740705,0.0,False
cadata,adaptive,0,0.0,0.55,tighter,8256,4540,0.045,7886,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.555,uncorrected,8256,4582,0.1,7432,1.9545092060106823,102980.80174382408,154971.84571791266,0.7628391472868217,-51991.043974088556,51991.043974088556,51991.043974088556,0.0,False
cadata,adaptive,0,0.0,0.555,tighter,8256,4582,0.0445,7890,2.95544942009891,155719.16973280412,154971.84571791266,0.8963178294573644,747.324014891511,747.324014891511,747.324014891511,0.0,False
cadata,adaptive,0,0.0,0.56,uncorrected,8256,4623,0.1,7432,1.939224550726791,102175.47115204556,154971.84571791266,0.7606589147286822,-52796.37456586706,52796.37456586706,52796.37456586706,0.0,False
cadata,adaptive,0,0.0,0.56,tighter,8256,4623,0.044,7894,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.565,uncorrected,8256,4664,0.1,7432,1.9235428917248223,101349.22289916978,154971.84571791266,0.7579941860465116,-53622.62281874285,53622.62281874285,53622.62281874285,0.0,False
cadata,adaptive,0,0.0,0.565,tighter,8256,4664,0.04350000000000001,7898,2.9539567749265765,155640.5240062487,154971.84571791266,0.8963178294573644,668.6782883360936,668.6782883360936,668.6782883360936,0.0,False
cadata,adaptive,0,0.0,0.57,uncorrected,8256,4705,0.1,7432,1.91745377716067,101028.39458186229,154971.84571791266,0.7577519379844961,-53943.45113605034,53943.45113605034,53943.45113605034,0.0,False
cadata,adaptive,0,0.0,0.57,tighter,8256,4705,0.04300000000000001,7902,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.575,uncorrected,8256,4747,0.1,7432,1.8951842543885145,99855.03949994389,154971.84571791266,0.752422480620155,-55116.80621796873,55116.80621796873,55116.80621796873,0.0,False
cadata,adaptive,0,0.0,0.575,tighter,8256,4747,0.04250000000000001,7907,2.9604756199606266,155983.99431889076,154971.84571791266,0.8965600775193798,1012.1486009781285,1012.1486009781285,1012.1486009781285,0.0,False
cadata,adaptive,0,0.0,0.58,uncorrected,8256,4788,0.1,7432,1.890398379063082,99602.8773323044,154971.84571791266,0.7512112403100775,-55368.968385608234,55368.968385608234,55368.968385608234,0.0,False
cadata,adaptive,0,0.0,0.58,tighter,8256,4788,0.04200000000000001,7911,2.9675589778693685,156357.20815397397,154971.84571791266,0.8972868217054264,1385.3624360613453,1385.3624360613453,1385.3624360613453,0.0,False
cadata,adaptive,0,0.0,0.585,uncorrected,8256,4829,0.1,7432,1.8793256561330227,99019.46852495878,154971.84571791266,0.75,-55952.37719295386,55952.37719295386,55952.37719295386,0.0,False
cadata,adaptive,0,0.0,0.585,tighter,8256,4829,0.04150000000000001,7915,2.9675589778693685,156357.20815397397,154971.84571791266,0.8972868217054264,1385.3624360613453,1385.3624360613453,1385.3624360613453,0.0,False
cadata,adaptive,0,0.0,0.59,uncorrected,8256,4871,0.1,7432,1.8701583729375297,98536.45510635665,154971.84571791266,0.749031007751938,-56435.39061155599,56435.39061155599,56435.39061155599,0.0,False
cadata,adaptive,0,0.0,0.59,tighter,8256,4871,0.04100000000000001,7919,2.9675589778693685,156357.20815397397,154971.84571791266,0.8972868217054264,1385.3624360613453,1385.3624360613453,1385.3624360613453,0.0,False
cadata,adaptive,0,0.0,0.595,uncorrected,8256,4912,0.1,7432,1.8582596436904182,97909.52499324591,154971.84571791266,0.7458817829457365,-57062.32072466671,57062.32072466671,57062.32072466671,0.0,False
cadata,adaptive,0,0.0,0.595,tighter,8256,4912,0.04050000000000001,7923,2.9753808997646765,156769.33606080562,154971.84571791266,0.8977713178294574,1797.4903428930024,1797.4903428930024,1797.4903428930024,0.0,False
cadata,adaptive,0,0.0,0.6,uncorrected,8256,4953,0.1,7432,1.8544266826883353,97707.57076564063,154971.84571791266,0.7444282945736435,-57264.274952272,57264.274952272,57264.274952272,0.0,False
cadata,adaptive,0,0.0,0.6,tighter,8256,4953,0.04000000000000001,7927,2.9753808997646765,156769.33606080562,154971.84571791266,0.8977713178294574,1797.4903428930024,1797.4903428930024,1797.4903428930024,0.0,False
cadata,adaptive,0,0.0,0.605,uncorrected,8256,4994,0.1,7432,1.8459538858879718,97261.14902209977,154971.84571791266,0.7415213178294574,-57710.696695812854,57710.696695812854,57710.696695812854,0.0,False
cadata,adaptive,0,0.0,0.605,tighter,8256,4994,0.03950000000000001,7931,2.985077651726314,157280.2465687989,154971.84571791266,0.8984980620155039,2308.400850886256,2308.400850886256,2308.400850886256,0.0,False
cadata,adaptive,0,0.0,0.61,uncorrected,8256,5036,0.1,7432,1.8290944891104026,96372.8471447118,154971.84571791266,0.7366763565891473,-58598.998573200806,58598.998573200806,58598.998573200806,0.0,False
cadata,adaptive,0,0.0,0.61,tighter,8256,5036,0.03900000000000001,7935,2.982667420694703,157153.25431761896,154971.84571791266,0.8982558139534884,2181.4085997063517,2181.4085997063517,2181.4085997063517,0.0,False
cadata,adaptive,0,0.0,0.615,uncorrected,8256,5077,0.1,7432,1.812198962418691,95482.64162444825,154971.84571791266,0.7328003875968992,-59489.20409346436,59489.20409346436,59489.20409346436,0.0,False
cadata,adaptive,0,0.0,0.615,tighter,8256,5077,0.038500000000000006,7940,2.9889646874424565,157485.04992977783,154971.84571791266,0.8984980620155039,2513.204211865188,2513.204211865188,2513.204211865188,0.0,False
cadata,adaptive,0,0.0,0.62,uncorrected,8256,5118,0.1,7432,1.790983946764878,94364.84728798839,154971.84571791266,0.7267441860465116,-60606.998429924235,60606.998429924235,60606.998429924235,0.0,False
cadata,adaptive,0,0.0,0.62,tighter,8256,5118,0.038000000000000006,7944,2.9846347772274724,157256.9120299682,154971.84571791266,0.8982558139534884,2285.066312055575,2285.066312055575,2285.066312055575,0.0,False
cadata,adaptive,0,0.0,0.625,uncorrected,8256,5160,0.1,7432,1.778708172970896,93718.05113914324,154971.84571791266,0.7248062015503876,-61253.79457876939,61253.79457876939,61253.79457876939,0.0,False
cadata,adaptive,0,0.0,0.625,tighter,8256,5160,0.037500000000000006,7948,2.9846347772274724,157256.9120299682,154971.84571791266,0.8982558139534884,2285.066312055575,2285.066312055575,2285.066312055575,0.0,False
cadata,adaptive,0,0.0,0.63,uncorrected,8256,5201,0.1,7432,1.7723151499137832,93381.21023915485,154971.84571791266,0.7245639534883721,-61590.63547875777,61590.63547875777,61590.63547875777,0.0,False
cadata,adaptive,0,0.0,0.63,tighter,8256,5201,0.037,7952,2.985077651726314,157280.2465687989,154971.84571791266,0.8984980620155039,2308.400850886256,2308.400850886256,2308.400850886256,0.0,False
cadata,adaptive,0,0.0,0.635,uncorrected,8256,5242,0.1,7432,1.7560390296378279,92523.64051774234,154971.84571791266,0.7209302325581395,-62448.20520017029,62448.20520017029,62448.20520017029,0.0,False
cadata,adaptive,0,0.0,0.635,tighter,8256,5242,0.0365,7956,2.9675589778693685,156357.20815397397,154971.84571791266,0.8972868217054264,1385.3624360613453,1385.3624360613453,1385.3624360613453,0.0,False
cadata,adaptive,0,0.0,0.64,uncorrected,8256,5283,0.1,7432,1.7451627696103282,91950.58311071567,154971.84571791266,0.7194767441860465,-63021.26260719695,63021.26260719695,63021.26260719695,0.0,False
cadata,adaptive,0,0.0,0.64,tighter,8256,5283,0.036,7960,2.9753808997646765,156769.33606080562,154971.84571791266,0.8977713178294574,1797.4903428930024,1797.4903428930024,1797.4903428930024,0.0,False
cadata,adaptive,0,0.0,0.645,uncorrected,8256,5325,0.1,7432,1.7227149742341556,90767.83505401149,154971.84571791266,0.7143895348837209,-64204.01066390113,64204.01066390113,64204.01066390113,0.0,False
cadata,adaptive,0,0.0,0.645,tighter,8256,5325,0.0355,7964,2.969532171392369,156461.17341050453,154971.84571791266,0.8977713178294574,1489.3276925919295,1489.3276925919295,1489.3276925919295,0.0,False
cadata,adaptive,0,0.0,0.65,uncorrected,8256,5366,0.1,7432,1.7171460716490878,90474.41609682271,154971.84571791266,0.7129360465116279,-64497.42962108992,64497.42962108992,64497.42962108992,0.0,False
cadata,adaptive,0,0.0,0.65,tighter,8256,5366,0.034999999999999996,7969,2.9753808997646765,156769.33606080562,154971.84571791266,0.8977713178294574,1797.4903428930024,1797.4903428930024,1797.4903428930024,0.0,False
cadata,adaptive,0,0.0,0.655,uncorrected,8256,5407,0.1,7432,1.6992600540321983,89532.02276936892,154971.84571791266,0.7085755813953488,-65439.822948543704,65439.822948543704,65439.822948543704,0.0,False
cadata,adaptive,0,0.0,0.655,tighter,8256,5407,0.034499999999999996,7973,2.969532171392369,156461.17341050453,154971.84571791266,0.8977713178294574,1489.3276925919295,1489.3276925919295,1489.3276925919295,0.0,False
cadata,adaptive,0,0.0,0.66,uncorrected,8256,5448,0.1,7432,1.6865302493821697,88861.30426629372,154971.84571791266,0.7046996124031008,-66110.54145161892,66110.54145161892,66110.54145161892,0.0,False
cadata,adaptive,0,0.0,0.66,tighter,8256,5448,0.033999999999999996,7977,2.969532171392369,156461.17341050453,154971.84571791266,0.8977713178294574,1489.3276925919295,1489.3276925919295,1489.3276925919295,0.0,False
cadata,adaptive,0,0.0,0.665,uncorrected,8256,5490,0.1,7432,1.6677725180318848,87872.98136282152,154971.84571791266,0.6998546511627907,-67098.86435509111,67098.86435509111,67098.86435509111,0.0,False
cadata,adaptive,0,0.0,0.665,tighter,8256,5490,0.033499999999999995,7981,2.9753808997646765,156769.33606080562,154971.84571791266,0.8977713178294574,1797.4903428930024,1797.4903428930024,1797.4903428930024,0.0,False
cadata,adaptive,0,0.0,0.67,uncorrected,8256,5531,0.1,7432,1.658798766550677,87400.16490365997,154971.84571791266,0.6986434108527132,-67571.68081425263,67571.68081425263,67571.68081425263,0.0,False
cadata,adaptive,0,0.0,0.67,tighter,8256,5531,0.032999999999999995,7985,2.9846347772274724,157256.9120299682,154971.84571791266,0.8982558139534884,2285.066312055575,2285.066312055575,2285.066312055575,0.0,False
cadata,adaptive,0,0.0,0.675,uncorrected,8256,5572,0.1,7432,1.6445029330290084,86646.93417282983,154971.84571791266,0.6957364341085271,-68324.91154508278,68324.91154508278,68324.91154508278,0.0,False
cadata,adaptive,0,0.0,0.675,tighter,8256,5572,0.032499999999999994,7989,2.982667420694703,157153.25431761896,154971.84571791266,0.8982558139534884,2181.4085997063517,2181.4085997063517,2181.4085997063517,0.0,False
cadata,adaptive,0,0.0,0.68,uncorrected,8256,5614,0.1,7432,1.6222021454327082,85471.93178393181,154971.84571791266,0.6887112403100775,-69499.9139339808,69499.9139339808,69499.9139339808,0.0,False
cadata,adaptive,0,0.0,0.68,tighter,8256,5614,0.031999999999999994,7993,2.961203359999175,156022.33808949072,154971.84571791266,0.8965600775193798,1050.4923715781026,1050.4923715781026,1050.4923715781026,0.0,False
cadata,adaptive,0,0.0,0.685,uncorrected,8256,5655,0.1,7432,1.6078101502890985,84713.63440982673,154971.84571791266,0.685562015503876,-70258.2113080859,70258.2113080859,70258.2113080859,0.0,False
cadata,adaptive,0,0.0,0.685,tighter,8256,5655,0.03149999999999999,7997,2.9675589778693685,156357.20815397397,154971.84571791266,0.8972868217054264,1385.3624360613453,1385.3624360613453,1385.3624360613453,0.0,False
cadata,adaptive,0,0.0,0.69,uncorrected,8256,5696,0.1,7432,1.5836497138804544,83440.64930226553,154971.84571791266,0.6787790697674418,-71531.1964156471,71531.1964156471,71531.1964156471,0.0,False
cadata,adaptive,0,0.0,0.69,tighter,8256,5696,0.031000000000000007,8002,2.9753808997646765,156769.33606080562,154971.84571791266,0.8977713178294574,1797.4903428930024,1797.4903428930024,1797.4903428930024,0.0,False
cadata,adaptive,0,0.0,0.695,uncorrected,8256,5737,0.1,7432,1.5755300732162887,83012.83494206908,154971.84571791266,0.6758720930232558,-71959.01077584355,71959.01077584355,71959.01077584355,0.0,False
cadata,adaptive,0,0.0,0.695,tighter,8256,5737,0.030500000000000006,8006,2.982667420694703,157153.25431761896,154971.84571791266,0.8982558139534884,2181.4085997063517,2181.4085997063517,2181.4085997063517,0.0,False
cadata,adaptive,0,0.0,0.7,uncorrected,8256,5779,0.1,7432,1.5629433528742973,82349.65538366258,154971.84571791266,0.6719961240310077,-72622.19033425004,72622.19033425004,72622.19033425004,0.0,False
cadata,adaptive,0,0.0,0.7,tighter,8256,5779,0.030000000000000006,8010,2.982667420694703,157153.25431761896,154971.84571791266,0.8982558139534884,2181.4085997063517,2181.4085997063517,2181.4085997063517,0.0,False
cadata,adaptive,0,0.0,0.705,uncorrected,8256,5820,0.1,7432,1.5518872798419558,81767.12383993418,154971.84571791266,0.6688468992248062,-73204.72187797843,73204.72187797843,73204.72187797843,0.0,False
cadata,adaptive,0,0.0,0.705,tighter,8256,5820,0.029500000000000005,8014,2.969532171392369,156461.17341050453,154971.84571791266,0.8977713178294574,1489.3276925919295,1489.3276925919295,1489.3276925919295,0.0,False
cadata,adaptive,0,0.0,0.71,uncorrected,8256,5861,0.1,7432,1.535044257994089,80879.68473842063,154971.84571791266,0.6637596899224806,-74092.16097949198,74092.16097949198,74092.16097949198,0.0,False
cadata,adaptive,0,0.0,0.71,tighter,8256,5861,0.029000000000000005,8018,2.9753808997646765,156769.33606080562,154971.84571791266,0.8977713178294574,1797.4903428930024,1797.4903428930024,1797.4903428930024,0.0,False
cadata,adaptive,0,0.0,0.715,uncorrected,8256,5903,0.1,7432,1.5101106472373953,79565.96197968592,154971.84571791266,0.657218992248062,-75405.88373822671,75405.88373822671,75405.88373822671,0.0,False
cadata,adaptive,0,0.0,0.715,tighter,8256,5903,0.028500000000000004,8022,2.969532171392369,156461.17341050453,154971.84571791266,0.8977713178294574,1489.3276925919295,1489.3276925919295,1489.3276925919295,0.0,False
cadata,adaptive,0,0.0,0.72,uncorrected,8256,5944,0.1,7432,1.4933787912590513,78684.3800776856,154971.84571791266,0.6504360465116279,-76287.46564022705,76287.46564022705,76287.46564022705,0.0,False
cadata,adaptive,0,0.0,0.72,tighter,8256,5944,0.028000000000000004,8026,2.9753808997646765,156769.33606080562,154971.84571791266,0.8977713178294574,1797.4903428930024,1797.4903428930024,1797.4903428930024,0.0,False
cadata,adaptive,0,0.0,0.725,uncorrected,8256,5985,0.1,7432,1.4786404082648723,77907.8319332816,154971.84571791266,0.6441375968992248,-77064.01378463102,77064.01378463102,77064.01378463102,0.0,False
cadata,adaptive,0,0.0,0.725,tighter,8256,5985,0.027500000000000004,8030,2.9846347772274724,157256.9120299682,154971.84571791266,0.8982558139534884,2285.066312055575,2285.066312055575,2285.066312055575,0.0,False
cadata,adaptive,0,0.0,0.73,uncorrected,8256,6026,0.1,7432,1.4593313144952176,76890.45838946271,154971.84571791266,0.6385658914728682,-78081.38732844991,78081.38732844991,78081.38732844991,0.0,False
cadata,adaptive,0,0.0,0.73,tighter,8256,6026,0.027000000000000003,8035,2.998443995260299,157984.50356041608,154971.84571791266,0.8997093023255814,3012.6578425034436,3012.6578425034436,3012.6578425034436,0.0,False
cadata,adaptive,0,0.0,0.735,uncorrected,8256,6068,0.1,7432,1.44292514155604,76026.03634548944,154971.84571791266,0.6337209302325582,-78945.80937242319,78945.80937242319,78945.80937242319,0.0,False
cadata,adaptive,0,0.0,0.735,tighter,8256,6068,0.026500000000000003,8039,2.998443995260299,157984.50356041608,154971.84571791266,0.8997093023255814,3012.6578425034436,3012.6578425034436,3012.6578425034436,0.0,False
cadata,adaptive,0,0.0,0.74,uncorrected,8256,6109,0.1,7432,1.4225587031502114,74952.95255071965,154971.84571791266,0.627422480620155,-80018.89316719297,80018.89316719297,80018.89316719297,0.0,False
cadata,adaptive,0,0.0,0.74,tighter,8256,6109,0.026000000000000002,8043,3.018778140178895,159055.8858491525,154971.84571791266,0.9011627906976745,4084.040131239852,4084.040131239852,4084.040131239852,0.0,False
cadata,adaptive,0,0.0,0.745,uncorrected,8256,6150,0.1,7432,1.402304240726971,73885.768639372,154971.84571791266,0.6184593023255814,-81086.07707854062,81086.07707854062,81086.07707854062,0.0,False
cadata,adaptive,0,0.0,0.745,tighter,8256,6150,0.025500000000000002,8047,3.018778140178895,159055.8858491525,154971.84571791266,0.9011627906976745,4084.040131239852,4084.040131239852,4084.040131239852,0.0,False
cadata,adaptive,0,0.0,0.75,uncorrected,8256,6192,0.1,7432,1.3769295775427757,72548.80734461224,154971.84571791266,0.6097383720930233,-82423.03837330038,82423.03837330038,82423.03837330038,0.0,False
cadata,adaptive,0,0.0,0.75,tighter,8256,6192,0.025,8051,2.9846347772274724,157256.9120299682,154971.84571791266,0.8982558139534884,2285.066312055575,2285.066312055575,2285.066312055575,0.0,False
cadata,adaptive,0,0.0,0.755,uncorrected,8256,6233,0.1,7432,1.353544173488176,71316.65778438508,154971.84571791266,0.6029554263565892,-83655.18793352753,83655.18793352753,83655.18793352753,0.0,False
cadata,adaptive,0,0.0,0.755,tighter,8256,6233,0.0245,8055,2.969532171392369,156461.17341050453,154971.84571791266,0.8977713178294574,1489.3276925919295,1489.3276925919295,1489.3276925919295,0.0,False
cadata,adaptive,0,0.0,0.76,uncorrected,8256,6274,0.1,7432,1.3252330514722859,69824.97791176153,154971.84571791266,0.5935077519379846,-85146.86780615107,85146.86780615107,85146.86780615107,0.0,False
cadata,adaptive,0,0.0,0.76,tighter,8256,6274,0.024,8059,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.765,uncorrected,8256,6315,0.1,7432,1.3074905194507611,68890.14467233595,154971.84571791266,0.5872093023255814,-86081.70104557666,86081.70104557666,86081.70104557666,0.0,False
cadata,adaptive,0,0.0,0.765,tighter,8256,6315,0.0235,8063,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.77,uncorrected,8256,6357,0.1,7432,1.2788678317273592,67382.04876736178,154971.84571791266,0.5809108527131783,-87589.79695055085,87589.79695055085,87589.79695055085,0.0,False
cadata,adaptive,0,0.0,0.77,tighter,8256,6357,0.023,8068,2.9604756199606266,155983.99431889076,154971.84571791266,0.8965600775193798,1012.1486009781285,1012.1486009781285,1012.1486009781285,0.0,False
cadata,adaptive,0,0.0,0.775,uncorrected,8256,6398,0.1,7432,1.250240496288625,65873.70797970826,154971.84571791266,0.5702519379844961,-89098.13773820439,89098.13773820439,89098.13773820439,0.0,False
cadata,adaptive,0,0.0,0.775,tighter,8256,6398,0.0225,8072,2.95544942009891,155719.16973280412,154971.84571791266,0.8963178294573644,747.324014891511,747.324014891511,747.324014891511,0.0,False
cadata,adaptive,0,0.0,0.78,uncorrected,8256,6439,0.1,7432,1.214772818142236,64004.95754339686,154971.84571791266,0.5598352713178295,-90966.88817451577,90966.88817451577,90966.88817451577,0.0,False
cadata,adaptive,0,0.0,0.78,tighter,8256,6439,0.022,8076,2.9539567749265765,155640.5240062487,154971.84571791266,0.8963178294573644,668.6782883360936,668.6782883360936,668.6782883360936,0.0,False
cadata,adaptive,0,0.0,0.785,uncorrected,8256,6480,0.1,7432,1.186309604734588,62505.26415340876,154971.84571791266,0.5503875968992248,-92466.58156450387,92466.58156450387,92466.58156450387,0.0,False
cadata,adaptive,0,0.0,0.785,tighter,8256,6480,0.0215,8080,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.79,uncorrected,8256,6522,0.1,7432,1.171808441645403,61741.214848064104,154971.84571791266,0.5448158914728682,-93230.63086984854,93230.63086984854,93230.63086984854,0.0,False
cadata,adaptive,0,0.0,0.79,tighter,8256,6522,0.020999999999999998,8084,2.95544942009891,155719.16973280412,154971.84571791266,0.8963178294573644,747.324014891511,747.324014891511,747.324014891511,0.0,False
cadata,adaptive,0,0.0,0.795,uncorrected,8256,6563,0.1,7432,1.1350760091149137,59805.82598401694,154971.84571791266,0.530281007751938,-95166.01973389568,95166.01973389568,95166.01973389568,0.0,False
cadata,adaptive,0,0.0,0.795,tighter,8256,6563,0.020499999999999997,8088,2.95544942009891,155719.16973280412,154971.84571791266,0.8963178294573644,747.324014891511,747.324014891511,747.324014891511,0.0,False
cadata,adaptive,0,0.0,0.8,uncorrected,8256,6604,0.1,7432,1.1006783274551075,57993.45240984186,154971.84571791266,0.5169573643410853,-96978.39330807076,96978.39330807076,96978.39330807076,0.0,False
cadata,adaptive,0,0.0,0.8,tighter,8256,6604,0.019999999999999997,8092,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.805,uncorrected,8256,6646,0.1,7432,1.0583635188137233,55763.93468430476,154971.84571791266,0.5002422480620154,-99207.91103360784,99207.91103360784,99207.91103360784,0.0,False
cadata,adaptive,0,0.0,0.805,tighter,8256,6646,0.019499999999999997,8096,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.81,uncorrected,8256,6687,0.1,7432,1.0231465320387383,53908.39288284558,154971.84571791266,0.4903100775193798,-101063.45283506703,101063.45283506703,101063.45283506703,0.0,False
cadata,adaptive,0,0.0,0.81,tighter,8256,6687,0.018999999999999996,8101,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.815,uncorrected,8256,6728,0.1,7432,0.9810747346780093,51691.67913717091,154971.84571791266,0.47093023255813954,-103280.16658074169,103280.16658074169,103280.16658074169,0.0,False
cadata,adaptive,0,0.0,0.815,tighter,8256,6728,0.018500000000000006,8105,2.9539567749265765,155640.5240062487,154971.84571791266,0.8963178294573644,668.6782883360936,668.6782883360936,668.6782883360936,0.0,False
cadata,adaptive,0,0.0,0.82,uncorrected,8256,6769,0.1,7432,0.942980168318624,49684.52103645262,154971.84571791266,0.45179263565891475,-105287.32468146,105287.32468146,105287.32468146,0.0,False
cadata,adaptive,0,0.0,0.82,tighter,8256,6769,0.018000000000000006,8109,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.825,uncorrected,8256,6811,0.1,7432,0.8980391793496172,47316.63294416018,154971.84571791266,0.43459302325581395,-107655.21277375244,107655.21277375244,107655.21277375244,0.0,False
cadata,adaptive,0,0.0,0.825,tighter,8256,6811,0.017500000000000005,8113,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,0.0,0.83,uncorrected,8256,6852,0.1,7432,0.8597396828350711,45298.67731349675,154971.84571791266,0.4188468992248062,-109673.16840441588,109673.16840441588,109673.16840441588,0.0,False
cadata,adaptive,0,0.0,0.83,tighter,8256,6852,0.017000000000000005,8117,2.9539567749265765,155640.5240062487,154971.84571791266,0.8963178294573644,668.6782883360936,668.6782883360936,668.6782883360936,0.0,False
cadata,adaptive,0,0.0,0.835,uncorrected,8256,6893,0.1,7432,0.8298231051496319,43722.407861296946,154971.84571791266,0.405765503875969,-111249.43785661567,111249.43785661567,111249.43785661567,0.0,False
cadata,adaptive,0,0.0,0.835,tighter,8256,6893,0.016500000000000004,8121,2.9317235186088935,154469.07976135606,154971.84571791266,0.8946220930232558,-502.7659565565692,502.7659565565692,502.7659565565692,0.0,False
cadata,adaptive,0,0.0,0.84,uncorrected,8256,6935,0.1,7432,0.7652561720383286,40320.45175001654,154971.84571791266,0.37209302325581395,-114651.39396789607,114651.39396789607,114651.39396789607,0.0,False
cadata,adaptive,0,0.0,0.84,tighter,8256,6935,0.016000000000000004,8125,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.845,uncorrected,8256,6976,0.1,7432,0.7125807324300456,37545.044508962215,154971.84571791266,0.34544573643410853,-117426.8012089504,117426.8012089504,117426.8012089504,0.0,False
cadata,adaptive,0,0.0,0.845,tighter,8256,6976,0.015500000000000003,8130,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,0.0,0.85,uncorrected,8256,7017,0.1,7432,0.6701132330263543,35307.48168592807,154971.84571791266,0.32533914728682173,-119664.36403198456,119664.36403198456,119664.36403198456,0.0,False
cadata,adaptive,0,0.0,0.85,tighter,8256,7017,0.015000000000000003,8134,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.855,uncorrected,8256,7058,0.1,7432,0.6187261169118715,32599.95470140513,154971.84571791266,0.3062015503875969,-122371.89101650749,122371.89101650749,122371.89101650749,0.0,False
cadata,adaptive,0,0.0,0.855,tighter,8256,7058,0.014500000000000002,8138,2.9539567749265765,155640.5240062487,154971.84571791266,0.8963178294573644,668.6782883360936,668.6782883360936,668.6782883360936,0.0,False
cadata,adaptive,0,0.0,0.86,uncorrected,8256,7100,0.1,7432,0.5755608982036756,30325.629865099796,154971.84571791266,0.28391472868217055,-124646.21585281283,124646.21585281283,124646.21585281283,0.0,False
cadata,adaptive,0,0.0,0.86,tighter,8256,7100,0.014000000000000002,8142,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.865,uncorrected,8256,7141,0.1,7432,0.5117825320210997,26965.22242204732,154971.84571791266,0.25266472868217055,-128006.6232958653,128006.6232958653,128006.6232958653,0.0,False
cadata,adaptive,0,0.0,0.865,tighter,8256,7141,0.013500000000000002,8146,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.87,uncorrected,8256,7182,0.1,7432,0.4716901616487935,24852.80236689826,154971.84571791266,0.23570736434108527,-130119.04335101433,130119.04335101433,130119.04335101433,0.0,False
cadata,adaptive,0,0.0,0.87,tighter,8256,7182,0.013000000000000001,8150,2.9317235186088935,154469.07976135606,154971.84571791266,0.8946220930232558,-502.7659565565692,502.7659565565692,502.7659565565692,0.0,False
cadata,adaptive,0,0.0,0.875,uncorrected,8256,7224,0.1,7432,0.41071129071362716,21639.897050809268,154971.84571791266,0.20276162790697674,-133331.94866710337,133331.94866710337,133331.94866710337,0.0,False
cadata,adaptive,0,0.0,0.875,tighter,8256,7224,0.0125,8154,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.88,uncorrected,8256,7265,0.1,7432,0.33818264844522705,17818.447805535146,154971.84571791266,0.16787790697674418,-137153.3979123775,137153.3979123775,137153.3979123775,0.0,False
cadata,adaptive,0,0.0,0.88,tighter,8256,7265,0.012,8158,2.9317235186088935,154469.07976135606,154971.84571791266,0.8946220930232558,-502.7659565565692,502.7659565565692,502.7659565565692,0.0,False
cadata,adaptive,0,0.0,0.885,uncorrected,8256,7306,0.1,7432,0.26695464793381446,14065.527851657635,154971.84571791266,0.13178294573643412,-140906.317866255,140906.317866255,140906.317866255,0.0,False
cadata,adaptive,0,0.0,0.885,tighter,8256,7306,0.0115,8163,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,0.0,0.89,uncorrected,8256,7347,0.1,7432,0.20324327566709371,10708.650239595732,154971.84571791266,0.10101744186046512,-144263.1954783169,144263.1954783169,144263.1954783169,0.0,False
cadata,adaptive,0,0.0,0.89,tighter,8256,7347,0.011,8167,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.895,uncorrected,8256,7389,0.1,7432,0.09712581431606057,5117.445442329135,154971.84571791266,0.04844961240310078,-149854.40027558347,149854.40027558347,149854.40027558347,0.0,False
cadata,adaptive,0,0.0,0.895,tighter,8256,7389,0.010499999999999999,8171,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.9,uncorrected,8256,7430,0.1,7432,0.0029906167083450395,157.5720929769647,154971.84571791266,0.001695736434108527,-154814.27362493565,154814.27362493565,154814.27362493565,0.0,False
cadata,adaptive,0,0.0,0.9,tighter,8256,7430,0.009999999999999998,8175,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.905,uncorrected,8256,7471,0.1,7432,0.0,0.0,154971.84571791266,0.0,-154971.84571791263,154971.84571791263,154971.84571791263,0.0,False
cadata,adaptive,0,0.0,0.905,tighter,8256,7471,0.009499999999999998,8179,2.961203359999175,156022.33808949072,154971.84571791266,0.8965600775193798,1050.4923715781026,1050.4923715781026,1050.4923715781026,0.0,False
cadata,adaptive,0,0.0,0.91,uncorrected,8256,7512,0.1,7432,0.0,0.0,154971.84571791266,0.0,-154971.84571791263,154971.84571791263,154971.84571791263,0.0,False
cadata,adaptive,0,0.0,0.91,tighter,8256,7512,0.008999999999999998,8183,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.915,uncorrected,8256,7554,0.1,7432,0.0,0.0,154971.84571791266,0.0,-154971.84571791263,154971.84571791263,154971.84571791263,0.0,False
cadata,adaptive,0,0.0,0.915,tighter,8256,7554,0.008499999999999997,8187,2.9117836656052094,153418.4722519831,154971.84571791266,0.8934108527131783,-1553.3734659295176,1553.3734659295176,1553.3734659295176,0.0,False
cadata,adaptive,0,0.0,0.92,uncorrected,8256,7595,0.1,7432,0.0,0.0,154971.84571791266,0.0,-154971.84571791263,154971.84571791263,154971.84571791263,0.0,False
cadata,adaptive,0,0.0,0.92,tighter,8256,7595,0.007999999999999997,8191,2.913946838912216,153532.44732090645,154971.84571791266,0.8934108527131783,-1439.3983970061827,1439.3983970061827,1439.3983970061827,0.0,False
cadata,adaptive,0,0.0,0.925,uncorrected,8256,7636,0.1,7432,0.0,0.0,154971.84571791266,0.0,-154971.84571791263,154971.84571791263,154971.84571791263,0.0,False
cadata,adaptive,0,0.0,0.925,tighter,8256,7636,0.007499999999999996,8196,2.9604756199606266,155983.99431889076,154971.84571791266,0.8965600775193798,1012.1486009781285,1012.1486009781285,1012.1486009781285,0.0,False
cadata,adaptive,0,0.0,0.93,uncorrected,8256,7678,0.1,7432,0.0,0.0,154971.84571791266,0.0,-154971.84571791263,154971.84571791263,154971.84571791263,0.0,False
cadata,adaptive,0,0.0,0.93,tighter,8256,7678,0.006999999999999996,8200,2.982667420694703,157153.25431761896,154971.84571791266,0.8982558139534884,2181.4085997063517,2181.4085997063517,2181.4085997063517,0.0,False
cadata,adaptive,0,0.0,0.935,uncorrected,8256,7719,0.1,7432,0.0,0.0,154971.84571791266,0.0,-154971.84571791263,154971.84571791263,154971.84571791263,0.0,False
cadata,adaptive,0,0.0,0.935,tighter,8256,7719,0.006499999999999995,8204,2.9317235186088935,154469.07976135606,154971.84571791266,0.8946220930232558,-502.7659565565692,502.7659565565692,502.7659565565692,0.0,False
cadata,adaptive,0,0.0,0.94,uncorrected,8256,7760,0.1,7432,0.0,0.0,154971.84571791266,0.0,-154971.84571791263,154971.84571791263,154971.84571791263,0.0,False
cadata,adaptive,0,0.0,0.94,tighter,8256,7760,0.006000000000000005,8208,2.860436969785161,150713.0749654502,154971.84571791266,0.8880813953488372,-4258.770752462401,4258.770752462401,4258.770752462401,0.0,False
cadata,adaptive,0,0.0,0.945,uncorrected,8256,7801,0.1,7432,0.0,0.0,154971.84571791266,0.0,-154971.84571791263,154971.84571791263,154971.84571791263,0.0,False
cadata,adaptive,0,0.0,0.945,tighter,8256,7801,0.005500000000000005,8212,2.9317235186088935,154469.07976135606,154971.84571791266,0.8946220930232558,-502.7659565565692,502.7659565565692,502.7659565565692,0.0,False
cadata,adaptive,0,0.0,0.95,uncorrected,8256,7843,0.1,7432,0.0,0.0,154971.84571791266,0.0,-154971.84571791263,154971.84571791263,154971.84571791263,0.0,False
cadata,adaptive,0,0.0,0.95,tighter,8256,7843,0.0050000000000000044,8216,2.9604756199606266,155983.99431889076,154971.84571791266,0.8965600775193798,1012.1486009781285,1012.1486009781285,1012.1486009781285,0.0,False
cadata,cqr,0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,0.0,0.0,tighter,8256,0,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,0.0,0.0,naive,8256,0,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.0029588878361104243,177662.92500953036,177728.59173414882,0.9018895348837209,-65.66672461835816,65.66672461835816,65.66672461835816,0.0,False
cadata,cqr,0,0.0,0.005,tighter,8256,41,0.0995,7436,0.004363682987649442,177984.0341916557,177728.59173414882,0.9028585271317829,255.44245750690314,255.44245750690314,255.44245750690314,0.0,False
cadata,cqr,0,0.0,0.005,naive,8256,41,0.095,7473,0.013401766209254456,180049.9663726503,177728.59173414882,0.907218992248062,2321.3746385015506,2321.3746385015506,2321.3746385015506,0.0,False
cadata,cqr,0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.0017261986095156168,177381.15593527583,177728.59173414882,0.9006782945736435,-347.43579887294976,347.43579887294976,347.43579887294976,0.0,False
cadata,cqr,0,0.0,0.01,tighter,8256,82,0.099,7440,0.0030378537700499475,177680.97510490217,177728.59173414882,0.9018895348837209,-47.616629246580594,47.616629246580594,47.616629246580594,0.0,False
cadata,cqr,0,0.0,0.01,naive,8256,82,0.09000000000000001,7514,0.020472617804810467,181666.2271992133,177728.59173414882,0.9106104651162791,3937.6354650645585,3937.6354650645585,3937.6354650645585,0.0,False
cadata,cqr,0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.00154558914879388,177339.8720824999,177728.59173414882,0.9004360465116279,-388.7196516488557,388.7196516488557,388.7196516488557,0.0,False
cadata,cqr,0,0.0,0.015,tighter,8256,123,0.0985,7444,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,0.0,0.015,naive,8256,123,0.085,7556,0.029636035213065903,183760.80836730302,177728.59173414882,0.9142441860465116,6032.2166331542385,6032.2166331542385,6032.2166331542385,0.0,False
cadata,cqr,0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.0007554785147736442,177159.26797150142,177728.59173414882,0.8994670542635659,-569.3237626473694,569.3237626473694,569.3237626473694,0.0,False
cadata,cqr,0,0.0,0.02,tighter,8256,165,0.098,7448,0.004363682987649442,177984.0341916557,177728.59173414882,0.9028585271317829,255.44245750690314,255.44245750690314,255.44245750690314,0.0,False
cadata,cqr,0,0.0,0.02,naive,8256,165,0.08,7597,0.03925830363133431,185960.2740606427,177728.59173414882,0.9164244186046512,8231.682326493936,8231.682326493936,8231.682326493936,0.0,False
cadata,cqr,0,0.0,0.025,uncorrected,8256,206,0.1,7432,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.025,tighter,8256,206,0.0975,7452,0.004363682987649442,177984.0341916557,177728.59173414882,0.9028585271317829,255.44245750690314,255.44245750690314,255.44245750690314,0.0,False
cadata,cqr,0,0.0,0.025,naive,8256,206,0.07500000000000001,7638,0.0495173296243831,188305.29030192224,177728.59173414882,0.9195736434108527,10576.698567773496,10576.698567773496,10576.698567773496,0.0,False
cadata,cqr,0,0.0,0.03,uncorrected,8256,247,0.1,7432,-0.0024889168676699436,176417.6615197664,177728.59173414882,0.8965600775193798,-1310.9302143824,1310.9302143824,1310.9302143824,0.0,False
cadata,cqr,0,0.0,0.03,tighter,8256,247,0.097,7457,0.004363682987649442,177984.0341916557,177728.59173414882,0.9028585271317829,255.44245750690314,255.44245750690314,255.44245750690314,0.0,False
cadata,cqr,0,0.0,0.03,naive,8256,247,0.07,7680,0.06117842446562294,190970.79254476068,177728.59173414882,0.9244186046511628,13242.200810611872,13242.200810611872,13242.200810611872,0.0,False
cadata,cqr,0,0.0,0.035,uncorrected,8256,288,0.1,7432,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.035,tighter,8256,288,0.0965,7461,0.0047633443390971975,178075.38909813427,177728.59173414882,0.9028585271317829,346.7973639855498,346.7973639855498,346.7973639855498,0.0,False
cadata,cqr,0,0.0,0.035,naive,8256,288,0.065,7721,0.07738520447414379,194675.35108322007,177728.59173414882,0.9292635658914729,16946.759349071297,16946.759349071297,16946.759349071297,0.0,False
cadata,cqr,0,0.0,0.04,uncorrected,8256,330,0.1,7432,-0.004233452417232719,176018.89420988862,177728.59173414882,0.8951065891472868,-1709.6975242601943,1709.6975242601943,1709.6975242601943,0.0,False
cadata,cqr,0,0.0,0.04,tighter,8256,330,0.096,7465,0.004363682987649442,177984.0341916557,177728.59173414882,0.9028585271317829,255.44245750690314,255.44245750690314,255.44245750690314,0.0,False
cadata,cqr,0,0.0,0.04,naive,8256,330,0.060000000000000005,7762,0.09009543049439206,197580.66455722932,177728.59173414882,0.9304748062015504,19852.072823080558,19852.072823080558,19852.072823080558,0.0,False
cadata,cqr,0,0.0,0.045,uncorrected,8256,371,0.1,7432,-0.004886507925291439,175869.61826752397,177728.59173414882,0.8951065891472868,-1858.9734666247596,1858.9734666247596,1858.9734666247596,0.0,False
cadata,cqr,0,0.0,0.045,tighter,8256,371,0.0955,7469,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,0.0,0.045,naive,8256,371,0.05500000000000001,7803,0.10496085658756271,200978.61536129654,177728.59173414882,0.9338662790697675,23250.023627147766,23250.023627147766,23250.023627147766,0.0,False
cadata,cqr,0,0.0,0.05,uncorrected,8256,412,0.1,7432,-0.005237348624900884,175789.42282409276,177728.59173414882,0.8951065891472868,-1939.1689100560607,1939.1689100560607,1939.1689100560607,0.0,False
cadata,cqr,0,0.0,0.05,tighter,8256,412,0.095,7473,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,0.0,0.05,naive,8256,412,0.05,7845,0.131324770490341,207004.89956484578,177728.59173414882,0.9413759689922481,29276.307830696984,29276.307830696984,29276.307830696984,0.0,False
cadata,cqr,0,0.0,0.055,uncorrected,8256,454,0.1,7432,-0.006586476624221738,175481.03808346373,177728.59173414882,0.8946220930232558,-2247.5536506850717,2247.5536506850717,2247.5536506850717,0.0,False
cadata,cqr,0,0.0,0.055,tighter,8256,454,0.0945,7477,0.0030378537700499475,177680.97510490217,177728.59173414882,0.9018895348837209,-47.616629246580594,47.616629246580594,47.616629246580594,0.0,False
cadata,cqr,0,0.0,0.055,naive,8256,454,0.045000000000000005,7886,0.14925365325154633,211103.09770680498,177728.59173414882,0.9450096899224806,33374.50597265615,33374.50597265615,33374.50597265615,0.0,False
cadata,cqr,0,0.0,0.06,uncorrected,8256,495,0.1,7432,-0.008012351944149287,175155.1103798459,177728.59173414882,0.8938953488372093,-2573.481354302864,2573.481354302864,2573.481354302864,0.0,False
cadata,cqr,0,0.0,0.06,tighter,8256,495,0.094,7481,0.0021579574969194937,177479.84772180262,177728.59173414882,0.9006782945736435,-248.74401234614828,248.74401234614828,248.74401234614828,0.0,False
cadata,cqr,0,0.0,0.06,naive,8256,495,0.04000000000000001,7927,0.17558862285207,217122.76579894885,177728.59173414882,0.9498546511627907,39394.17406480013,39394.17406480013,39394.17406480013,0.0,False
cadata,cqr,0,0.0,0.065,uncorrected,8256,536,0.1,7432,-0.009768707413697786,174753.64126334863,177728.59173414882,0.8929263565891473,-2974.9504708000964,2974.9504708000964,2974.9504708000964,0.0,False
cadata,cqr,0,0.0,0.065,tighter,8256,536,0.09350000000000001,7485,0.0016423262520899318,177361.9843257594,177728.59173414882,0.9006782945736435,-366.6074083893879,366.6074083893879,366.6074083893879,0.0,False
cadata,cqr,0,0.0,0.065,naive,8256,536,0.035,7969,0.21352161953208215,225793.52005527934,177728.59173414882,0.9551841085271318,48064.928321130545,48064.928321130545,48064.928321130545,0.0,False
cadata,cqr,0,0.0,0.07,uncorrected,8256,577,0.1,7432,-0.009796849882197645,174747.20843573453,177728.59173414882,0.8929263565891473,-2981.3832984141936,2981.3832984141936,2981.3832984141936,0.0,False
cadata,cqr,0,0.0,0.07,tighter,8256,577,0.093,7490,0.0021579574969194937,177479.84772180262,177728.59173414882,0.9006782945736435,-248.74401234614828,248.74401234614828,248.74401234614828,0.0,False
cadata,cqr,0,0.0,0.07,naive,8256,577,0.03,8010,0.2578198700961585,235919.24905756625,177728.59173414882,0.9634205426356589,58190.657323417494,58190.657323417494,58190.657323417494,0.0,False
cadata,cqr,0,0.0,0.075,uncorrected,8256,619,0.1,7432,-0.01086158161799644,174503.8312170058,177728.59173414882,0.8919573643410853,-3224.7605171429304,3224.7605171429304,3224.7605171429304,0.0,False
cadata,cqr,0,0.0,0.075,tighter,8256,619,0.09250000000000001,7494,0.0017692044406369956,177390.986242024,177728.59173414882,0.9006782945736435,-337.6054921247489,337.6054921247489,337.6054921247489,0.0,False
cadata,cqr,0,0.0,0.075,naive,8256,619,0.02500000000000001,8051,0.32557755107243325,251407.35313961696,177728.59173414882,0.970687984496124,73678.76140546819,73678.76140546819,73678.76140546819,0.0,False
cadata,cqr,0,0.0,0.08,uncorrected,8256,660,0.1,7432,-0.011218964553205257,174422.14034420875,177728.59173414882,0.8917151162790697,-3306.4513899400768,3306.4513899400768,3306.4513899400768,0.0,False
cadata,cqr,0,0.0,0.08,tighter,8256,660,0.09200000000000001,7498,0.0017692044406369956,177390.986242024,177728.59173414882,0.9006782945736435,-337.6054921247489,337.6054921247489,337.6054921247489,0.0,False
cadata,cqr,0,0.0,0.08,naive,8256,660,0.020000000000000004,8092,0.3943864199968352,267135.73859074357,177728.59173414882,0.9762596899224806,89407.14685659486,89407.14685659486,89407.14685659486,0.0,False
cadata,cqr,0,0.0,0.085,uncorrected,8256,701,0.1,7432,-0.012036775772286123,174235.2044116607,177728.59173414882,0.8914728682170543,-3493.3873224881245,3493.3873224881245,3493.3873224881245,0.0,False
cadata,cqr,0,0.0,0.085,tighter,8256,701,0.09150000000000001,7502,0.0017601687540083066,177388.92085765811,177728.59173414882,0.9006782945736435,-339.67087649066303,339.67087649066303,339.67087649066303,0.0,False
cadata,cqr,0,0.0,0.085,naive,8256,701,0.015,8134,0.4944677968547453,290012.41853486694,177728.59173414882,0.9798934108527132,112283.82680071818,112283.82680071818,112283.82680071818,0.0,False
cadata,cqr,0,0.0,0.09,uncorrected,8256,743,0.1,7432,-0.012692400417139593,174085.34121398415,177728.59173414882,0.8905038759689923,-3643.2505201646236,3643.2505201646236,3643.2505201646236,0.0,False
cadata,cqr,0,0.0,0.09,tighter,8256,743,0.09100000000000001,7506,0.0017261986095156168,177381.15593527583,177728.59173414882,0.9006782945736435,-347.43579887294976,347.43579887294976,347.43579887294976,0.0,False
cadata,cqr,0,0.0,0.09,naive,8256,743,0.010000000000000009,8175,0.638375593521106,322906.97603555245,177728.59173414882,0.9854651162790697,145178.38430140374,145178.38430140374,145178.38430140374,0.0,False
cadata,cqr,0,0.0,0.095,uncorrected,8256,784,0.1,7432,-0.01301218657843417,174012.2442413787,177728.59173414882,0.8902616279069767,-3716.347492770057,3716.347492770057,3716.347492770057,0.0,False
cadata,cqr,0,0.0,0.095,tighter,8256,784,0.09050000000000001,7510,0.0017261986095156168,177381.15593527583,177728.59173414882,0.9006782945736435,-347.43579887294976,347.43579887294976,347.43579887294976,0.0,False
cadata,cqr,0,0.0,0.095,naive,8256,784,0.0050000000000000044,8216,0.9481986423397801,393726.57254450186,177728.59173414882,0.9934593023255814,215997.98081035312,215997.98081035312,215997.98081035312,0.0,False
cadata,cqr,0,0.0,0.1,uncorrected,8256,825,0.1,7432,-0.013192008776341857,173971.14034175692,177728.59173414882,0.8897771317829457,-3757.451392391896,3757.451392391896,3757.451392391896,0.0,False
cadata,cqr,0,0.0,0.1,tighter,8256,825,0.09000000000000001,7514,0.0017692044406369956,177390.986242024,177728.59173414882,0.9006782945736435,-337.6054921247489,337.6054921247489,337.6054921247489,0.0,False
cadata,cqr,0,0.0,0.1,naive,8256,825,0.0,8257,inf,inf,177728.59173414882,1.0,inf,inf,inf,0.0,True
cadata,cqr,0,0.0,0.105,uncorrected,8256,866,0.1,7432,-0.015614498563051082,173417.40571840992,177728.59173414882,0.8883236434108527,-4311.1860157387855,4311.1860157387855,4311.1860157387855,0.0,False
cadata,cqr,0,0.0,0.105,tighter,8256,866,0.08950000000000001,7518,0.00154558914879388,177339.8720824999,177728.59173414882,0.9004360465116279,-388.7196516488557,388.7196516488557,388.7196516488557,0.0,False
cadata,cqr,0,0.0,0.11,uncorrected,8256,908,0.1,7432,-0.017458390786893263,172995.92738167426,177728.59173414882,0.8866279069767442,-4732.664352474524,4732.664352474524,4732.664352474524,0.0,False
cadata,cqr,0,0.0,0.11,tighter,8256,908,0.08900000000000001,7523,0.001469465554975291,177322.47169147158,177728.59173414882,0.9001937984496124,-406.1200426772325,406.1200426772325,406.1200426772325,0.0,False
cadata,cqr,0,0.0,0.115,uncorrected,8256,949,0.1,7432,-0.01889941144087923,172666.53774566925,177728.59173414882,0.8851744186046512,-5062.053988479548,5062.053988479548,5062.053988479548,0.0,False
cadata,cqr,0,0.0,0.115,tighter,8256,949,0.08850000000000001,7527,0.0004555756849875525,177090.7159464719,177728.59173414882,0.8992248062015504,-637.8757876768999,637.8757876768999,637.8757876768999,0.0,False
cadata,cqr,0,0.0,0.12,uncorrected,8256,990,0.1,7432,-0.019586068888224117,172509.5810455585,177728.59173414882,0.8846899224806202,-5219.010688590306,5219.010688590306,5219.010688590306,0.0,False
cadata,cqr,0,0.0,0.12,tighter,8256,990,0.08800000000000001,7531,0.0004555756849875525,177090.7159464719,177728.59173414882,0.8992248062015504,-637.8757876768999,637.8757876768999,637.8757876768999,0.0,False
cadata,cqr,0,0.0,0.125,uncorrected,8256,1032,0.1,7432,-0.02016961124094052,172376.19447498914,177728.59173414882,0.8844476744186046,-5352.397259159651,5352.397259159651,5352.397259159651,0.0,False
cadata,cqr,0,0.0,0.125,tighter,8256,1032,0.08750000000000001,7535,-0.0010190004320451695,176753.6561762961,177728.59173414882,0.8980135658914729,-974.9355578526931,974.9355578526931,974.9355578526931,0.0,False
cadata,cqr,0,0.0,0.13,uncorrected,8256,1073,0.1,7432,-0.02059200846374898,172279.64258512855,177728.59173414882,0.8832364341085271,-5448.949149020168,5448.949149020168,5448.949149020168,0.0,False
cadata,cqr,0,0.0,0.13,tighter,8256,1073,0.08700000000000001,7539,0.001365130470977971,177298.62269579936,177728.59173414882,0.9001937984496124,-429.9690383494105,429.9690383494105,429.9690383494105,0.0,False
cadata,cqr,0,0.0,0.135,uncorrected,8256,1114,0.1,7432,-0.02272269562585305,171792.60843553144,177728.59173414882,0.8815406976744186,-5935.983298617343,5935.983298617343,5935.983298617343,0.0,False
cadata,cqr,0,0.0,0.135,tighter,8256,1114,0.08650000000000001,7543,-0.0010190004320451695,176753.6561762961,177728.59173414882,0.8980135658914729,-974.9355578526931,974.9355578526931,974.9355578526931,0.0,False
cadata,cqr,0,0.0,0.14,uncorrected,8256,1155,0.1,7432,-0.02294277102635056,171742.303427159,177728.59173414882,0.8810562015503876,-5986.288306989734,5986.288306989734,5986.288306989734,0.0,False
cadata,cqr,0,0.0,0.14,tighter,8256,1155,0.08600000000000001,7547,0.0004555756849875525,177090.7159464719,177728.59173414882,0.8992248062015504,-637.8757876768999,637.8757876768999,637.8757876768999,0.0,False
cadata,cqr,0,0.0,0.145,uncorrected,8256,1197,0.1,7432,-0.02394209894449517,171513.87626458032,177728.59173414882,0.8803294573643411,-6214.715469568419,6214.715469568419,6214.715469568419,0.0,False
cadata,cqr,0,0.0,0.145,tighter,8256,1197,0.0855,7552,0.0004555756849875525,177090.7159464719,177728.59173414882,0.8992248062015504,-637.8757876768999,637.8757876768999,637.8757876768999,0.0,False
cadata,cqr,0,0.0,0.15,uncorrected,8256,1238,0.1,7432,-0.025275833594749608,171209.01014780448,177728.59173414882,0.8786337209302325,-6519.58158634433,6519.58158634433,6519.58158634433,0.0,False
cadata,cqr,0,0.0,0.15,tighter,8256,1238,0.085,7556,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.155,uncorrected,8256,1279,0.1,7432,-0.026170542557091808,171004.49686853873,177728.59173414882,0.8781492248062015,-6724.094865610064,6724.094865610064,6724.094865610064,0.0,False
cadata,cqr,0,0.0,0.155,tighter,8256,1279,0.0845,7560,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.16,uncorrected,8256,1320,0.1,7432,-0.026475051488687562,170934.8919771298,177728.59173414882,0.877906976744186,-6793.699757018926,6793.699757018926,6793.699757018926,0.0,False
cadata,cqr,0,0.0,0.16,tighter,8256,1320,0.084,7564,0.0007554785147736442,177159.26797150142,177728.59173414882,0.8994670542635659,-569.3237626473694,569.3237626473694,569.3237626473694,0.0,False
cadata,cqr,0,0.0,0.165,uncorrected,8256,1362,0.1,7432,-0.026731176318393723,170876.3467618372,177728.59173414882,0.8776647286821705,-6852.244972311563,6852.244972311563,6852.244972311563,0.0,False
cadata,cqr,0,0.0,0.165,tighter,8256,1362,0.0835,7568,0.001469465554975291,177322.47169147158,177728.59173414882,0.9001937984496124,-406.1200426772325,406.1200426772325,406.1200426772325,0.0,False
cadata,cqr,0,0.0,0.17,uncorrected,8256,1403,0.1,7432,-0.02820051572354365,170540.48400338783,177728.59173414882,0.8771802325581395,-7188.107730760897,7188.107730760897,7188.107730760897,0.0,False
cadata,cqr,0,0.0,0.17,tighter,8256,1403,0.083,7572,0.001365130470977971,177298.62269579936,177728.59173414882,0.9001937984496124,-429.9690383494105,429.9690383494105,429.9690383494105,0.0,False
cadata,cqr,0,0.0,0.175,uncorrected,8256,1444,0.1,7432,-0.029452802347319063,170254.23534065127,177728.59173414882,0.8762112403100775,-7474.356393497518,7474.356393497518,7474.356393497518,0.0,False
cadata,cqr,0,0.0,0.175,tighter,8256,1444,0.0825,7576,0.001365130470977971,177298.62269579936,177728.59173414882,0.9001937984496124,-429.9690383494105,429.9690383494105,429.9690383494105,0.0,False
cadata,cqr,0,0.0,0.18,uncorrected,8256,1486,0.1,7432,-0.02969194266260536,170199.57245904132,177728.59173414882,0.8762112403100775,-7529.019275107439,7529.019275107439,7529.019275107439,0.0,False
cadata,cqr,0,0.0,0.18,tighter,8256,1486,0.08200000000000002,7580,0.00154558914879388,177339.8720824999,177728.59173414882,0.9004360465116279,-388.7196516488557,388.7196516488557,388.7196516488557,0.0,False
cadata,cqr,0,0.0,0.185,uncorrected,8256,1527,0.1,7432,-0.031217795957488303,169850.79171116775,177728.59173414882,0.875484496124031,-7877.800022981027,7877.800022981027,7877.800022981027,0.0,False
cadata,cqr,0,0.0,0.185,tighter,8256,1527,0.0815,7585,0.001469465554975291,177322.47169147158,177728.59173414882,0.9001937984496124,-406.1200426772325,406.1200426772325,406.1200426772325,0.0,False
cadata,cqr,0,0.0,0.19,uncorrected,8256,1568,0.1,7432,-0.032310645414061145,169600.98732167957,177728.59173414882,0.875,-8127.604412469217,8127.604412469217,8127.604412469217,0.0,False
cadata,cqr,0,0.0,0.19,tighter,8256,1568,0.08100000000000002,7589,0.001365130470977971,177298.62269579936,177728.59173414882,0.9001937984496124,-429.9690383494105,429.9690383494105,429.9690383494105,0.0,False
cadata,cqr,0,0.0,0.195,uncorrected,8256,1609,0.1,7432,-0.03306115280906774,169429.4357502454,177728.59173414882,0.875,-8299.15598390331,8299.15598390331,8299.15598390331,0.0,False
cadata,cqr,0,0.0,0.195,tighter,8256,1609,0.0805,7593,0.001365130470977971,177298.62269579936,177728.59173414882,0.9001937984496124,-429.9690383494105,429.9690383494105,429.9690383494105,0.0,False
cadata,cqr,0,0.0,0.2,uncorrected,8256,1651,0.1,7432,-0.03385994106842366,169246.84810081337,177728.59173414882,0.874031007751938,-8481.743633335383,8481.743633335383,8481.743633335383,0.0,False
cadata,cqr,0,0.0,0.2,tighter,8256,1651,0.08000000000000002,7597,0.001469465554975291,177322.47169147158,177728.59173414882,0.9001937984496124,-406.1200426772325,406.1200426772325,406.1200426772325,0.0,False
cadata,cqr,0,0.0,0.205,uncorrected,8256,1692,0.1,7432,-0.034963760007792,168994.53629830852,177728.59173414882,0.8737887596899225,-8734.055435840286,8734.055435840286,8734.055435840286,0.0,False
cadata,cqr,0,0.0,0.205,tighter,8256,1692,0.07950000000000002,7601,0.001365130470977971,177298.62269579936,177728.59173414882,0.9001937984496124,-429.9690383494105,429.9690383494105,429.9690383494105,0.0,False
cadata,cqr,0,0.0,0.21,uncorrected,8256,1733,0.1,7432,-0.036026118151597064,168751.70163710715,177728.59173414882,0.873062015503876,-8976.890097041683,8976.890097041683,8976.890097041683,0.0,False
cadata,cqr,0,0.0,0.21,tighter,8256,1733,0.07900000000000001,7605,0.001365130470977971,177298.62269579936,177728.59173414882,0.9001937984496124,-429.9690383494105,429.9690383494105,429.9690383494105,0.0,False
cadata,cqr,0,0.0,0.215,uncorrected,8256,1775,0.1,7432,-0.037201836654407794,168482.954975764,177728.59173414882,0.8713662790697675,-9245.636758384784,9245.636758384784,9245.636758384784,0.0,False
cadata,cqr,0,0.0,0.215,tighter,8256,1775,0.07850000000000001,7609,0.001365130470977971,177298.62269579936,177728.59173414882,0.9001937984496124,-429.9690383494105,429.9690383494105,429.9690383494105,0.0,False
cadata,cqr,0,0.0,0.22,uncorrected,8256,1816,0.1,7432,-0.0376262767625648,168385.9361215616,177728.59173414882,0.8708817829457365,-9342.65561258723,9342.65561258723,9342.65561258723,0.0,False
cadata,cqr,0,0.0,0.22,tighter,8256,1816,0.07800000000000001,7613,0.001365130470977971,177298.62269579936,177728.59173414882,0.9001937984496124,-429.9690383494105,429.9690383494105,429.9690383494105,0.0,False
cadata,cqr,0,0.0,0.225,uncorrected,8256,1857,0.1,7432,-0.038668342859861815,168147.7398323326,177728.59173414882,0.8699127906976745,-9580.851901816237,9580.851901816237,9580.851901816237,0.0,False
cadata,cqr,0,0.0,0.225,tighter,8256,1857,0.07750000000000001,7618,0.0007554785147736442,177159.26797150142,177728.59173414882,0.8994670542635659,-569.3237626473694,569.3237626473694,569.3237626473694,0.0,False
cadata,cqr,0,0.0,0.23,uncorrected,8256,1898,0.1,7432,-0.040957438273064195,167624.4965999403,177728.59173414882,0.8682170542635659,-10104.095134208419,10104.095134208419,10104.095134208419,0.0,False
cadata,cqr,0,0.0,0.23,tighter,8256,1898,0.07700000000000001,7622,-0.0015319187664313283,176636.41289945858,177728.59173414882,0.8975290697674418,-1092.1788346901492,1092.1788346901492,1092.1788346901492,0.0,False
cadata,cqr,0,0.0,0.235,uncorrected,8256,1940,0.1,7432,-0.04139389102478197,167524.73188621184,177728.59173414882,0.8682170542635659,-10203.859847936885,10203.859847936885,10203.859847936885,0.0,False
cadata,cqr,0,0.0,0.235,tighter,8256,1940,0.07650000000000001,7626,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.24,uncorrected,8256,1981,0.1,7432,-0.04348375558306561,167047.02899954704,177728.59173414882,0.8653100775193798,-10681.562734601783,10681.562734601783,10681.562734601783,0.0,False
cadata,cqr,0,0.0,0.24,tighter,8256,1981,0.07600000000000001,7630,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.245,uncorrected,8256,2022,0.1,7432,-0.04547620963997634,166591.59228200436,177728.59173414882,0.8631298449612403,-11136.999452144442,11136.999452144442,11136.999452144442,0.0,False
cadata,cqr,0,0.0,0.245,tighter,8256,2022,0.07550000000000001,7634,-0.0032408910884140774,176245.77466014997,177728.59173414882,0.8960755813953488,-1482.81707399885,1482.81707399885,1482.81707399885,0.0,False
cadata,cqr,0,0.0,0.25,uncorrected,8256,2064,0.1,7432,-0.04548737014681087,166589.04120456238,177728.59173414882,0.8631298449612403,-11139.550529586451,11139.550529586451,11139.550529586451,0.0,False
cadata,cqr,0,0.0,0.25,tighter,8256,2064,0.07500000000000001,7638,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.255,uncorrected,8256,2105,0.1,7432,-0.046826996906152774,166282.8282648507,177728.59173414882,0.8624031007751938,-11445.763469298074,11445.763469298074,11445.763469298074,0.0,False
cadata,cqr,0,0.0,0.255,tighter,8256,2105,0.0745,7642,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.26,uncorrected,8256,2146,0.1,7432,-0.047578221504472606,166111.1127545183,177728.59173414882,0.8616763565891473,-11617.478979630396,11617.478979630396,11617.478979630396,0.0,False
cadata,cqr,0,0.0,0.26,tighter,8256,2146,0.074,7646,-0.0010190004320451695,176753.6561762961,177728.59173414882,0.8980135658914729,-974.9355578526931,974.9355578526931,974.9355578526931,0.0,False
cadata,cqr,0,0.0,0.265,uncorrected,8256,2187,0.1,7432,-0.04940895105789678,165692.64315135338,177728.59173414882,0.8602228682170543,-12035.948582795349,12035.948582795349,12035.948582795349,0.0,False
cadata,cqr,0,0.0,0.265,tighter,8256,2187,0.0735,7651,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.27,uncorrected,8256,2229,0.1,7432,-0.049800063989640764,165603.24224938324,177728.59173414882,0.8594961240310077,-12125.349484765518,12125.349484765518,12125.349484765518,0.0,False
cadata,cqr,0,0.0,0.27,tighter,8256,2229,0.073,7655,0.0007554785147736442,177159.26797150142,177728.59173414882,0.8994670542635659,-569.3237626473694,569.3237626473694,569.3237626473694,0.0,False
cadata,cqr,0,0.0,0.275,uncorrected,8256,2270,0.1,7432,-0.05231138109917344,165029.20340662688,177728.59173414882,0.8573158914728682,-12699.388327521921,12699.388327521921,12699.388327521921,0.0,False
cadata,cqr,0,0.0,0.275,tighter,8256,2270,0.0725,7659,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.28,uncorrected,8256,2311,0.1,7432,-0.05270231064781855,164939.84442250984,177728.59173414882,0.8568313953488372,-12788.747311638932,12788.747311638932,12788.747311638932,0.0,False
cadata,cqr,0,0.0,0.28,tighter,8256,2311,0.072,7663,-0.0010190004320451695,176753.6561762961,177728.59173414882,0.8980135658914729,-974.9355578526931,974.9355578526931,974.9355578526931,0.0,False
cadata,cqr,0,0.0,0.285,uncorrected,8256,2352,0.1,7432,-0.0547607075559331,164469.33443610385,177728.59173414882,0.8561046511627907,-13259.257298044915,13259.257298044915,13259.257298044915,0.0,False
cadata,cqr,0,0.0,0.285,tighter,8256,2352,0.07150000000000001,7667,-0.0019395175559707711,176543.24364712962,177728.59173414882,0.8970445736434108,-1185.348087019108,1185.348087019108,1185.348087019108,0.0,False
cadata,cqr,0,0.0,0.29,uncorrected,8256,2394,0.1,7432,-0.0556117736741919,164274.7970725108,177728.59173414882,0.8558624031007752,-13453.794661637923,13453.794661637923,13453.794661637923,0.0,False
cadata,cqr,0,0.0,0.29,tighter,8256,2394,0.071,7671,-0.0024889168676699436,176417.6615197664,177728.59173414882,0.8965600775193798,-1310.9302143824,1310.9302143824,1310.9302143824,0.0,False
cadata,cqr,0,0.0,0.295,uncorrected,8256,2435,0.1,7432,-0.05651635664001109,164068.02678575384,177728.59173414882,0.8551356589147286,-13660.564948394975,13660.564948394975,13660.564948394975,0.0,False
cadata,cqr,0,0.0,0.295,tighter,8256,2435,0.07050000000000001,7675,-0.0032408910884140774,176245.77466014997,177728.59173414882,0.8960755813953488,-1482.81707399885,1482.81707399885,1482.81707399885,0.0,False
cadata,cqr,0,0.0,0.3,uncorrected,8256,2476,0.1,7432,-0.058078284826105886,163711.00001083518,177728.59173414882,0.8541666666666666,-14017.591723313606,14017.591723313606,14017.591723313606,0.0,False
cadata,cqr,0,0.0,0.3,tighter,8256,2476,0.06999999999999999,7680,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.305,uncorrected,8256,2518,0.1,7432,-0.06027931042204138,163207.8878466358,177728.59173414882,0.8524709302325582,-14520.703887513013,14520.703887513013,14520.703887513013,0.0,False
cadata,cqr,0,0.0,0.305,tighter,8256,2518,0.0695,7684,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.31,uncorrected,8256,2559,0.1,7432,-0.0620755884843347,162797.2931924467,177728.59173414882,0.8507751937984496,-14931.29854170203,14931.29854170203,14931.29854170203,0.0,False
cadata,cqr,0,0.0,0.31,tighter,8256,2559,0.06899999999999999,7688,-0.0024889168676699436,176417.6615197664,177728.59173414882,0.8965600775193798,-1310.9302143824,1310.9302143824,1310.9302143824,0.0,False
cadata,cqr,0,0.0,0.315,uncorrected,8256,2600,0.1,7432,-0.06314232427475752,162553.45788533374,177728.59173414882,0.8493217054263565,-15175.133848815065,15175.133848815065,15175.133848815065,0.0,False
cadata,cqr,0,0.0,0.315,tighter,8256,2600,0.0685,7692,-0.0033133097206873297,176229.22115214958,177728.59173414882,0.8958333333333334,-1499.370581999213,1499.370581999213,1499.370581999213,0.0,False
cadata,cqr,0,0.0,0.32,uncorrected,8256,2641,0.1,7432,-0.06339194603460951,162496.39914686995,177728.59173414882,0.8493217054263565,-15232.192587278776,15232.192587278776,15232.192587278776,0.0,False
cadata,cqr,0,0.0,0.32,tighter,8256,2641,0.06799999999999999,7696,-0.0032408910884140774,176245.77466014997,177728.59173414882,0.8960755813953488,-1482.81707399885,1482.81707399885,1482.81707399885,0.0,False
cadata,cqr,0,0.0,0.325,uncorrected,8256,2683,0.1,7432,-0.06355579136022982,162458.94725329865,177728.59173414882,0.8490794573643411,-15269.644480850115,15269.644480850115,15269.644480850115,0.0,False
cadata,cqr,0,0.0,0.325,tighter,8256,2683,0.0675,7700,-0.0019395175559707711,176543.24364712962,177728.59173414882,0.8970445736434108,-1185.348087019108,1185.348087019108,1185.348087019108,0.0,False
cadata,cqr,0,0.0,0.33,uncorrected,8256,2724,0.1,7432,-0.0648693733737255,162158.68764210487,177728.59173414882,0.8476259689922481,-15569.904092043951,15569.904092043951,15569.904092043951,0.0,False
cadata,cqr,0,0.0,0.33,tighter,8256,2724,0.06699999999999999,7704,-0.0032408910884140774,176245.77466014997,177728.59173414882,0.8960755813953488,-1482.81707399885,1482.81707399885,1482.81707399885,0.0,False
cadata,cqr,0,0.0,0.335,uncorrected,8256,2765,0.1,7432,-0.06559242149669609,161993.4127326991,177728.59173414882,0.8468992248062015,-15735.179001449715,15735.179001449715,15735.179001449715,0.0,False
cadata,cqr,0,0.0,0.335,tighter,8256,2765,0.0665,7708,-0.0033133097206873297,176229.22115214958,177728.59173414882,0.8958333333333334,-1499.370581999213,1499.370581999213,1499.370581999213,0.0,False
cadata,cqr,0,0.0,0.34,uncorrected,8256,2807,0.1,7432,-0.06719109284599734,161627.98717659662,177728.59173414882,0.844718992248062,-16100.604557552202,16100.604557552202,16100.604557552202,0.0,False
cadata,cqr,0,0.0,0.34,tighter,8256,2807,0.06599999999999999,7713,-0.003632186033113327,176156.33215351505,177728.59173414882,0.8958333333333334,-1572.2595806337135,1572.2595806337135,1572.2595806337135,0.0,False
cadata,cqr,0,0.0,0.345,uncorrected,8256,2848,0.1,7432,-0.0675789788252702,161539.32389396365,177728.59173414882,0.8444767441860465,-16189.267840185074,16189.267840185074,16189.267840185074,0.0,False
cadata,cqr,0,0.0,0.345,tighter,8256,2848,0.0655,7717,-0.003632186033113327,176156.33215351505,177728.59173414882,0.8958333333333334,-1572.2595806337135,1572.2595806337135,1572.2595806337135,0.0,False
cadata,cqr,0,0.0,0.35,uncorrected,8256,2889,0.1,7432,-0.06885897033708444,161246.74242609943,177728.59173414882,0.8435077519379846,-16481.849308049386,16481.849308049386,16481.849308049386,0.0,False
cadata,cqr,0,0.0,0.35,tighter,8256,2889,0.065,7721,-0.003632186033113327,176156.33215351505,177728.59173414882,0.8958333333333334,-1572.2595806337135,1572.2595806337135,1572.2595806337135,0.0,False
cadata,cqr,0,0.0,0.355,uncorrected,8256,2930,0.1,7432,-0.06974860601488497,161043.38880220978,177728.59173414882,0.842781007751938,-16685.202931938977,16685.202931938977,16685.202931938977,0.0,False
cadata,cqr,0,0.0,0.355,tighter,8256,2930,0.0645,7725,-0.003962347657813392,176080.86354931296,177728.59173414882,0.8953488372093024,-1647.7281848358455,1647.7281848358455,1647.7281848358455,0.0,False
cadata,cqr,0,0.0,0.36,uncorrected,8256,2972,0.1,7432,-0.07112749466211077,160728.2013492438,177728.59173414882,0.8415697674418605,-17000.390384904924,17000.390384904924,17000.390384904924,0.0,False
cadata,cqr,0,0.0,0.36,tighter,8256,2972,0.064,7729,-0.004238514394113713,176017.7371392264,177728.59173414882,0.8951065891472868,-1710.8545949223633,1710.8545949223633,1710.8545949223633,0.0,False
cadata,cqr,0,0.0,0.365,uncorrected,8256,3013,0.1,7432,-0.07269118781211381,160370.77113748508,177728.59173414882,0.8406007751937985,-17357.820596663725,17357.820596663725,17357.820596663725,0.0,False
cadata,cqr,0,0.0,0.365,tighter,8256,3013,0.0635,7733,-0.004886507925291439,175869.61826752397,177728.59173414882,0.8951065891472868,-1858.9734666247596,1858.9734666247596,1858.9734666247596,0.0,False
cadata,cqr,0,0.0,0.37,uncorrected,8256,3054,0.1,7432,-0.07443517973287239,159972.1280907074,177728.59173414882,0.8389050387596899,-17756.4636434413,17756.4636434413,17756.4636434413,0.0,False
cadata,cqr,0,0.0,0.37,tighter,8256,3054,0.063,7737,-0.00499500494067695,175844.81793429735,177728.59173414882,0.8951065891472868,-1883.7737998514658,1883.7737998514658,1883.7737998514658,0.0,False
cadata,cqr,0,0.0,0.375,uncorrected,8256,3096,0.1,7432,-0.07685007919796699,159420.1284690532,177728.59173414882,0.8372093023255814,-18308.463265095557,18308.463265095557,18308.463265095557,0.0,False
cadata,cqr,0,0.0,0.375,tighter,8256,3096,0.0625,7741,-0.005189928077261596,175800.26225021953,177728.59173414882,0.8951065891472868,-1928.3294839292832,1928.3294839292832,1928.3294839292832,0.0,False
cadata,cqr,0,0.0,0.38,uncorrected,8256,3137,0.1,7432,-0.07820007073601198,159111.5463400626,177728.59173414882,0.8367248062015504,-18617.045394086213,18617.045394086213,18617.045394086213,0.0,False
cadata,cqr,0,0.0,0.38,tighter,8256,3137,0.062,7746,-0.004534831213181434,175950.00480735116,177728.59173414882,0.8951065891472868,-1778.586926797616,1778.586926797616,1778.586926797616,0.0,False
cadata,cqr,0,0.0,0.385,uncorrected,8256,3178,0.1,7432,-0.08024063158558825,158645.1133339645,177728.59173414882,0.8355135658914729,-19083.47840018423,19083.47840018423,19083.47840018423,0.0,False
cadata,cqr,0,0.0,0.385,tighter,8256,3178,0.0615,7750,-0.004812983851360142,175886.42445824915,177728.59173414882,0.8951065891472868,-1842.167275899559,1842.167275899559,1842.167275899559,0.0,False
cadata,cqr,0,0.0,0.39,uncorrected,8256,3219,0.1,7432,-0.08101345251457204,158468.46131736026,177728.59173414882,0.8347868217054264,-19260.130416788514,19260.130416788514,19260.130416788514,0.0,False
cadata,cqr,0,0.0,0.39,tighter,8256,3219,0.061,7754,-0.004415435155220221,175977.29645231372,177728.59173414882,0.8951065891472868,-1751.2952818350616,1751.2952818350616,1751.2952818350616,0.0,False
cadata,cqr,0,0.0,0.395,uncorrected,8256,3261,0.1,7432,-0.08207703840820746,158225.34601613568,177728.59173414882,0.8340600775193798,-19503.24571801309,19503.24571801309,19503.24571801309,0.0,False
cadata,cqr,0,0.0,0.395,tighter,8256,3261,0.0605,7758,-0.004534831213181434,175950.00480735116,177728.59173414882,0.8951065891472868,-1778.586926797616,1778.586926797616,1778.586926797616,0.0,False
cadata,cqr,0,0.0,0.4,uncorrected,8256,3302,0.1,7432,-0.08262836737178669,158099.32280742587,177728.59173414882,0.8335755813953488,-19629.2689267229,19629.2689267229,19629.2689267229,0.0,False
cadata,cqr,0,0.0,0.4,tighter,8256,3302,0.06,7762,-0.004534831213181434,175950.00480735116,177728.59173414882,0.8951065891472868,-1778.586926797616,1778.586926797616,1778.586926797616,0.0,False
cadata,cqr,0,0.0,0.405,uncorrected,8256,3343,0.1,7432,-0.08329816786588107,157946.21928296532,177728.59173414882,0.8326065891472868,-19782.372451183473,19782.372451183473,19782.372451183473,0.0,False
cadata,cqr,0,0.0,0.405,tighter,8256,3343,0.0595,7766,-0.004233452417232719,176018.89420988862,177728.59173414882,0.8951065891472868,-1709.6975242601943,1709.6975242601943,1709.6975242601943,0.0,False
cadata,cqr,0,0.0,0.41,uncorrected,8256,3384,0.1,7432,-0.08494187703140377,157570.4989473601,177728.59173414882,0.8301841085271318,-20158.092786788653,20158.092786788653,20158.092786788653,0.0,False
cadata,cqr,0,0.0,0.41,tighter,8256,3384,0.05900000000000001,7770,-0.004233452417232719,176018.89420988862,177728.59173414882,0.8951065891472868,-1709.6975242601943,1709.6975242601943,1709.6975242601943,0.0,False
cadata,cqr,0,0.0,0.415,uncorrected,8256,3426,0.1,7432,-0.08536634716300484,157473.47323037524,177728.59173414882,0.8294573643410853,-20255.118503773585,20255.118503773585,20255.118503773585,0.0,False
cadata,cqr,0,0.0,0.415,tighter,8256,3426,0.058499999999999996,7774,-0.004233452417232719,176018.89420988862,177728.59173414882,0.8951065891472868,-1709.6975242601943,1709.6975242601943,1709.6975242601943,0.0,False
cadata,cqr,0,0.0,0.42,uncorrected,8256,3467,0.1,7432,-0.08636900651176882,157244.28456676178,177728.59173414882,0.8287306201550387,-20484.30716738702,20484.30716738702,20484.30716738702,0.0,False
cadata,cqr,0,0.0,0.42,tighter,8256,3467,0.05800000000000001,7779,-0.004165477775132098,176034.43190711536,177728.59173414882,0.8951065891472868,-1694.1598270334578,1694.1598270334578,1694.1598270334578,0.0,False
cadata,cqr,0,0.0,0.425,uncorrected,8256,3508,0.1,7432,-0.0881490183503702,156837.4080587952,177728.59173414882,0.8270348837209303,-20891.183675353597,20891.183675353597,20891.183675353597,0.0,False
cadata,cqr,0,0.0,0.425,tighter,8256,3508,0.057499999999999996,7783,-0.004233452417232719,176018.89420988862,177728.59173414882,0.8951065891472868,-1709.6975242601943,1709.6975242601943,1709.6975242601943,0.0,False
cadata,cqr,0,0.0,0.43,uncorrected,8256,3550,0.1,7432,-0.08928076176416444,156578.71325793327,177728.59173414882,0.8260658914728682,-21149.878476215494,21149.878476215494,21149.878476215494,0.0,False
cadata,cqr,0,0.0,0.43,tighter,8256,3550,0.05700000000000001,7787,-0.004238514394113713,176017.7371392264,177728.59173414882,0.8951065891472868,-1710.8545949223633,1710.8545949223633,1710.8545949223633,0.0,False
cadata,cqr,0,0.0,0.435,uncorrected,8256,3591,0.1,7432,-0.09121639121340966,156136.26555396465,177728.59173414882,0.8234011627906976,-21592.326180184144,21592.326180184144,21592.326180184144,0.0,False
cadata,cqr,0,0.0,0.435,tighter,8256,3591,0.056499999999999995,7791,-0.004238514394113713,176017.7371392264,177728.59173414882,0.8951065891472868,-1710.8545949223633,1710.8545949223633,1710.8545949223633,0.0,False
cadata,cqr,0,0.0,0.44,uncorrected,8256,3632,0.1,7432,-0.09276791623071645,155781.61674356088,177728.59173414882,0.8217054263565892,-21946.9749905879,21946.9749905879,21946.9749905879,0.0,False
cadata,cqr,0,0.0,0.44,tighter,8256,3632,0.05600000000000001,7795,-0.004238514394113713,176017.7371392264,177728.59173414882,0.8951065891472868,-1710.8545949223633,1710.8545949223633,1710.8545949223633,0.0,False
cadata,cqr,0,0.0,0.445,uncorrected,8256,3673,0.1,7432,-0.09359310464920201,155592.99452496282,177728.59173414882,0.8212209302325582,-22135.597209186,22135.597209186,22135.597209186,0.0,False
cadata,cqr,0,0.0,0.445,tighter,8256,3673,0.055499999999999994,7799,-0.004165477775132098,176034.43190711536,177728.59173414882,0.8951065891472868,-1694.1598270334578,1694.1598270334578,1694.1598270334578,0.0,False
cadata,cqr,0,0.0,0.45,uncorrected,8256,3715,0.1,7432,-0.0951076840602661,155246.79077033154,177728.59173414882,0.8197674418604651,-22481.800963817223,22481.800963817223,22481.800963817223,0.0,False
cadata,cqr,0,0.0,0.45,tighter,8256,3715,0.05500000000000001,7803,-0.004165477775132098,176034.43190711536,177728.59173414882,0.8951065891472868,-1694.1598270334578,1694.1598270334578,1694.1598270334578,0.0,False
cadata,cqr,0,0.0,0.455,uncorrected,8256,3756,0.1,7432,-0.09639527845906237,154952.471428573,177728.59173414882,0.8185562015503876,-22776.12030557575,22776.12030557575,22776.12030557575,0.0,False
cadata,cqr,0,0.0,0.455,tighter,8256,3756,0.05449999999999999,7807,-0.004233452417232719,176018.89420988862,177728.59173414882,0.8951065891472868,-1709.6975242601943,1709.6975242601943,1709.6975242601943,0.0,False
cadata,cqr,0,0.0,0.46,uncorrected,8256,3797,0.1,7432,-0.09871058546728162,154423.23672914822,177728.59173414882,0.8166182170542635,-23305.355005000572,23305.355005000572,23305.355005000572,0.0,False
cadata,cqr,0,0.0,0.46,tighter,8256,3797,0.054000000000000006,7812,-0.003962347657813392,176080.86354931296,177728.59173414882,0.8953488372093024,-1647.7281848358455,1647.7281848358455,1647.7281848358455,0.0,False
cadata,cqr,0,0.0,0.465,uncorrected,8256,3839,0.1,7432,-0.10127583206163293,153836.87064227823,177728.59173414882,0.8127422480620154,-23891.721091870513,23891.721091870513,23891.721091870513,0.0,False
cadata,cqr,0,0.0,0.465,tighter,8256,3839,0.05349999999999999,7816,-0.004165477775132098,176034.43190711536,177728.59173414882,0.8951065891472868,-1694.1598270334578,1694.1598270334578,1694.1598270334578,0.0,False
cadata,cqr,0,0.0,0.47,uncorrected,8256,3880,0.1,7432,-0.10210449476082525,153647.45426985997,177728.59173414882,0.812015503875969,-24081.137464288826,24081.137464288826,24081.137464288826,0.0,False
cadata,cqr,0,0.0,0.47,tighter,8256,3880,0.053000000000000005,7820,-0.003534672819452217,176178.62180069307,177728.59173414882,0.8958333333333334,-1549.9699334557386,1549.9699334557386,1549.9699334557386,0.0,False
cadata,cqr,0,0.0,0.475,uncorrected,8256,3921,0.1,7432,-0.10290881677460395,153463.60171048366,177728.59173414882,0.811531007751938,-24264.990023665086,24264.990023665086,24264.990023665086,0.0,False
cadata,cqr,0,0.0,0.475,tighter,8256,3921,0.052500000000000005,7824,-0.003962347657813392,176080.86354931296,177728.59173414882,0.8953488372093024,-1647.7281848358455,1647.7281848358455,1647.7281848358455,0.0,False
cadata,cqr,0,0.0,0.48,uncorrected,8256,3962,0.1,7432,-0.10422008740085471,153163.8704380067,177728.59173414882,0.8088662790697675,-24564.72129614208,24564.72129614208,24564.72129614208,0.0,False
cadata,cqr,0,0.0,0.48,tighter,8256,3962,0.052000000000000005,7828,-0.004165477775132098,176034.43190711536,177728.59173414882,0.8951065891472868,-1694.1598270334578,1694.1598270334578,1694.1598270334578,0.0,False
cadata,cqr,0,0.0,0.485,uncorrected,8256,4004,0.1,7432,-0.10534031422115753,152907.80810915527,177728.59173414882,0.8076550387596899,-24820.783624993463,24820.783624993463,24820.783624993463,0.0,False
cadata,cqr,0,0.0,0.485,tighter,8256,4004,0.051500000000000004,7832,-0.004415435155220221,175977.29645231372,177728.59173414882,0.8951065891472868,-1751.2952818350616,1751.2952818350616,1751.2952818350616,0.0,False
cadata,cqr,0,0.0,0.49,uncorrected,8256,4045,0.1,7432,-0.10696675668225897,152536.03461044564,177728.59173414882,0.8059593023255814,-25192.557123703176,25192.557123703176,25192.557123703176,0.0,False
cadata,cqr,0,0.0,0.49,tighter,8256,4045,0.051000000000000004,7836,-0.004415435155220221,175977.29645231372,177728.59173414882,0.8951065891472868,-1751.2952818350616,1751.2952818350616,1751.2952818350616,0.0,False
cadata,cqr,0,0.0,0.495,uncorrected,8256,4086,0.1,7432,-0.10874149055886373,152130.364543189,177728.59173414882,0.8037790697674418,-25598.22719095976,25598.22719095976,25598.22719095976,0.0,False
cadata,cqr,0,0.0,0.495,tighter,8256,4086,0.0505,7841,-0.004415435155220221,175977.29645231372,177728.59173414882,0.8951065891472868,-1751.2952818350616,1751.2952818350616,1751.2952818350616,0.0,False
cadata,cqr,0,0.0,0.5,uncorrected,8256,4128,0.1,7432,-0.10964854142700065,151923.0301413765,177728.59173414882,0.8023255813953488,-25805.561592772257,25805.561592772257,25805.561592772257,0.0,False
cadata,cqr,0,0.0,0.5,tighter,8256,4128,0.05,7845,-0.004233452417232719,176018.89420988862,177728.59173414882,0.8951065891472868,-1709.6975242601943,1709.6975242601943,1709.6975242601943,0.0,False
cadata,cqr,0,0.0,0.505,uncorrected,8256,4169,0.1,7432,-0.11234083979907483,151307.62245909148,177728.59173414882,0.7999031007751938,-26420.96927505733,26420.96927505733,26420.96927505733,0.0,False
cadata,cqr,0,0.0,0.505,tighter,8256,4169,0.0495,7849,-0.004165477775132098,176034.43190711536,177728.59173414882,0.8951065891472868,-1694.1598270334578,1694.1598270334578,1694.1598270334578,0.0,False
cadata,cqr,0,0.0,0.51,uncorrected,8256,4210,0.1,7432,-0.11595787690578963,150480.8372685379,177728.59173414882,0.7972383720930233,-27247.75446561093,27247.75446561093,27247.75446561093,0.0,False
cadata,cqr,0,0.0,0.51,tighter,8256,4210,0.049,7853,-0.003534672819452217,176178.62180069307,177728.59173414882,0.8958333333333334,-1549.9699334557386,1549.9699334557386,1549.9699334557386,0.0,False
cadata,cqr,0,0.0,0.515,uncorrected,8256,4251,0.1,7432,-0.11817510551950083,149974.0214057741,177728.59173414882,0.7953003875968992,-27754.57032837464,27754.57032837464,27754.57032837464,0.0,False
cadata,cqr,0,0.0,0.515,tighter,8256,4251,0.0485,7857,-0.0033133097206873297,176229.22115214958,177728.59173414882,0.8958333333333334,-1499.370581999213,1499.370581999213,1499.370581999213,0.0,False
cadata,cqr,0,0.0,0.52,uncorrected,8256,4293,0.1,7432,-0.11962021455366267,149643.6972446085,177728.59173414882,0.7933624031007752,-28084.894489540195,28084.894489540195,28084.894489540195,0.0,False
cadata,cqr,0,0.0,0.52,tighter,8256,4293,0.048,7861,-0.0032408910884140774,176245.77466014997,177728.59173414882,0.8960755813953488,-1482.81707399885,1482.81707399885,1482.81707399885,0.0,False
cadata,cqr,0,0.0,0.525,uncorrected,8256,4334,0.1,7432,-0.12068059187669028,149401.31536098054,177728.59173414882,0.7919089147286822,-28327.27637316823,28327.27637316823,28327.27637316823,0.0,False
cadata,cqr,0,0.0,0.525,tighter,8256,4334,0.0475,7865,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.53,uncorrected,8256,4375,0.1,7432,-0.12235681587764047,149018.16275868527,177728.59173414882,0.7892441860465116,-28710.428975463445,28710.428975463445,28710.428975463445,0.0,False
cadata,cqr,0,0.0,0.53,tighter,8256,4375,0.047,7869,-0.0010190004320451695,176753.6561762961,177728.59173414882,0.8980135658914729,-974.9355578526931,974.9355578526931,974.9355578526931,0.0,False
cadata,cqr,0,0.0,0.535,uncorrected,8256,4416,0.1,7432,-0.12447166249313213,148534.74945370847,177728.59173414882,0.7868217054263565,-29193.84228044028,29193.84228044028,29193.84228044028,0.0,False
cadata,cqr,0,0.0,0.535,tighter,8256,4416,0.0465,7874,0.0007554785147736442,177159.26797150142,177728.59173414882,0.8994670542635659,-569.3237626473694,569.3237626473694,569.3237626473694,0.0,False
cadata,cqr,0,0.0,0.54,uncorrected,8256,4458,0.1,7432,-0.1260809909861419,148166.88787930374,177728.59173414882,0.7858527131782945,-29561.703854845022,29561.703854845022,29561.703854845022,0.0,False
cadata,cqr,0,0.0,0.54,tighter,8256,4458,0.046,7878,-0.0010190004320451695,176753.6561762961,177728.59173414882,0.8980135658914729,-974.9355578526931,974.9355578526931,974.9355578526931,0.0,False
cadata,cqr,0,0.0,0.545,uncorrected,8256,4499,0.1,7432,-0.12800554705187528,147726.97133805937,177728.59173414882,0.7846414728682171,-30001.62039608935,30001.62039608935,30001.62039608935,0.0,False
cadata,cqr,0,0.0,0.545,tighter,8256,4499,0.0455,7882,0.0004555756849875525,177090.7159464719,177728.59173414882,0.8992248062015504,-637.8757876768999,637.8757876768999,637.8757876768999,0.0,False
cadata,cqr,0,0.0,0.55,uncorrected,8256,4540,0.1,7432,-0.12953197436784103,147378.05937999458,177728.59173414882,0.783672480620155,-30350.53235415418,30350.53235415418,30350.53235415418,0.0,False
cadata,cqr,0,0.0,0.55,tighter,8256,4540,0.045,7886,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.555,uncorrected,8256,4582,0.1,7432,-0.13271848964930355,146649.68320732695,177728.59173414882,0.778827519379845,-31078.908526821826,31078.908526821826,31078.908526821826,0.0,False
cadata,cqr,0,0.0,0.555,tighter,8256,4582,0.0445,7890,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.56,uncorrected,8256,4623,0.1,7432,-0.1338962297664149,146380.4744437948,177728.59173414882,0.7776162790697675,-31348.11729035396,31348.11729035396,31348.11729035396,0.0,False
cadata,cqr,0,0.0,0.56,tighter,8256,4623,0.044,7894,-0.0033133097206873297,176229.22115214958,177728.59173414882,0.8958333333333334,-1499.370581999213,1499.370581999213,1499.370581999213,0.0,False
cadata,cqr,0,0.0,0.565,uncorrected,8256,4664,0.1,7432,-0.13727844557652824,145607.36489015855,177728.59173414882,0.7739825581395349,-32121.226843990196,32121.226843990196,32121.226843990196,0.0,False
cadata,cqr,0,0.0,0.565,tighter,8256,4664,0.04350000000000001,7898,-0.0033133097206873297,176229.22115214958,177728.59173414882,0.8958333333333334,-1499.370581999213,1499.370581999213,1499.370581999213,0.0,False
cadata,cqr,0,0.0,0.57,uncorrected,8256,4705,0.1,7432,-0.13859345107428378,145306.77989781153,177728.59173414882,0.7720445736434108,-32421.811836337238,32421.811836337238,32421.811836337238,0.0,False
cadata,cqr,0,0.0,0.57,tighter,8256,4705,0.04300000000000001,7902,-0.0033133097206873297,176229.22115214958,177728.59173414882,0.8958333333333334,-1499.370581999213,1499.370581999213,1499.370581999213,0.0,False
cadata,cqr,0,0.0,0.575,uncorrected,8256,4747,0.1,7432,-0.1405808614464612,144852.49606969758,177728.59173414882,0.7674418604651163,-32876.09566445125,32876.09566445125,32876.09566445125,0.0,False
cadata,cqr,0,0.0,0.575,tighter,8256,4747,0.04250000000000001,7907,-0.003534672819452217,176178.62180069307,177728.59173414882,0.8958333333333334,-1549.9699334557386,1549.9699334557386,1549.9699334557386,0.0,False
cadata,cqr,0,0.0,0.58,uncorrected,8256,4788,0.1,7432,-0.14162040350757854,144614.87672664627,177728.59173414882,0.7657461240310077,-33113.715007502455,33113.715007502455,33113.715007502455,0.0,False
cadata,cqr,0,0.0,0.58,tighter,8256,4788,0.04200000000000001,7911,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.585,uncorrected,8256,4829,0.1,7432,-0.14302943492171705,144292.7992162797,177728.59173414882,0.7635658914728682,-33435.7925178691,33435.7925178691,33435.7925178691,0.0,False
cadata,cqr,0,0.0,0.585,tighter,8256,4829,0.04150000000000001,7915,-0.0033133097206873297,176229.22115214958,177728.59173414882,0.8958333333333334,-1499.370581999213,1499.370581999213,1499.370581999213,0.0,False
cadata,cqr,0,0.0,0.59,uncorrected,8256,4871,0.1,7432,-0.14531172748974175,143771.11098359604,177728.59173414882,0.7613856589147286,-33957.48075055278,33957.48075055278,33957.48075055278,0.0,False
cadata,cqr,0,0.0,0.59,tighter,8256,4871,0.04100000000000001,7919,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.595,uncorrected,8256,4912,0.1,7432,-0.14679693051368814,143431.62210666836,177728.59173414882,0.7601744186046512,-34296.96962748042,34296.96962748042,34296.96962748042,0.0,False
cadata,cqr,0,0.0,0.595,tighter,8256,4912,0.04050000000000001,7923,-0.0032408910884140774,176245.77466014997,177728.59173414882,0.8960755813953488,-1482.81707399885,1482.81707399885,1482.81707399885,0.0,False
cadata,cqr,0,0.0,0.6,uncorrected,8256,4953,0.1,7432,-0.14959300794894614,142792.4925243866,177728.59173414882,0.7570251937984496,-34936.09920976224,34936.09920976224,34936.09920976224,0.0,False
cadata,cqr,0,0.0,0.6,tighter,8256,4953,0.04000000000000001,7927,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.605,uncorrected,8256,4994,0.1,7432,-0.15111295914882183,142445.060882038,177728.59173414882,0.7550872093023255,-35283.53085211072,35283.53085211072,35283.53085211072,0.0,False
cadata,cqr,0,0.0,0.605,tighter,8256,4994,0.03950000000000001,7931,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.61,uncorrected,8256,5036,0.1,7432,-0.15327801954839781,141950.16967074788,177728.59173414882,0.751937984496124,-35778.42206340085,35778.42206340085,35778.42206340085,0.0,False
cadata,cqr,0,0.0,0.61,tighter,8256,5036,0.03900000000000001,7935,-0.0032408910884140774,176245.77466014997,177728.59173414882,0.8960755813953488,-1482.81707399885,1482.81707399885,1482.81707399885,0.0,False
cadata,cqr,0,0.0,0.615,uncorrected,8256,5077,0.1,7432,-0.1549052865931304,141578.20768806234,177728.59173414882,0.750484496124031,-36150.384046086394,36150.384046086394,36150.384046086394,0.0,False
cadata,cqr,0,0.0,0.615,tighter,8256,5077,0.038500000000000006,7940,-0.0032408910884140774,176245.77466014997,177728.59173414882,0.8960755813953488,-1482.81707399885,1482.81707399885,1482.81707399885,0.0,False
cadata,cqr,0,0.0,0.62,uncorrected,8256,5118,0.1,7432,-0.1567036552423664,141167.1351658635,177728.59173414882,0.749031007751938,-36561.45656828526,36561.45656828526,36561.45656828526,0.0,False
cadata,cqr,0,0.0,0.62,tighter,8256,5118,0.038000000000000006,7944,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.625,uncorrected,8256,5160,0.1,7432,-0.15886933868721925,140672.10153839324,177728.59173414882,0.7463662790697675,-37056.49019575549,37056.49019575549,37056.49019575549,0.0,False
cadata,cqr,0,0.0,0.625,tighter,8256,5160,0.037500000000000006,7948,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.63,uncorrected,8256,5201,0.1,7432,-0.16081688050137888,140226.93089667053,177728.59173414882,0.7444282945736435,-37501.6608374782,37501.6608374782,37501.6608374782,0.0,False
cadata,cqr,0,0.0,0.63,tighter,8256,5201,0.037,7952,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.635,uncorrected,8256,5242,0.1,7432,-0.16569619017856652,139111.6144478195,177728.59173414882,0.7376453488372093,-38616.97728632922,38616.97728632922,38616.97728632922,0.0,False
cadata,cqr,0,0.0,0.635,tighter,8256,5242,0.0365,7956,-0.004165477775132098,176034.43190711536,177728.59173414882,0.8951065891472868,-1694.1598270334578,1694.1598270334578,1694.1598270334578,0.0,False
cadata,cqr,0,0.0,0.64,uncorrected,8256,5283,0.1,7432,-0.16687095905742427,138843.08485226755,177728.59173414882,0.7361918604651163,-38885.50688188123,38885.50688188123,38885.50688188123,0.0,False
cadata,cqr,0,0.0,0.64,tighter,8256,5283,0.036,7960,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.645,uncorrected,8256,5325,0.1,7432,-0.16900963769427008,138354.22400508003,177728.59173414882,0.7323158914728682,-39374.36772906879,39374.36772906879,39374.36772906879,0.0,False
cadata,cqr,0,0.0,0.645,tighter,8256,5325,0.0355,7964,-0.004165477775132098,176034.43190711536,177728.59173414882,0.8951065891472868,-1694.1598270334578,1694.1598270334578,1694.1598270334578,0.0,False
cadata,cqr,0,0.0,0.65,uncorrected,8256,5366,0.1,7432,-0.17147528637412313,137790.6240879472,177728.59173414882,0.7281976744186046,-39937.96764620154,39937.96764620154,39937.96764620154,0.0,False
cadata,cqr,0,0.0,0.65,tighter,8256,5366,0.034999999999999996,7969,-0.0033133097206873297,176229.22115214958,177728.59173414882,0.8958333333333334,-1499.370581999213,1499.370581999213,1499.370581999213,0.0,False
cadata,cqr,0,0.0,0.655,uncorrected,8256,5407,0.1,7432,-0.1748804173981524,137012.41107704185,177728.59173414882,0.7226259689922481,-40716.18065710693,40716.18065710693,40716.18065710693,0.00024224806201550387,False
cadata,cqr,0,0.0,0.655,tighter,8256,5407,0.034499999999999996,7973,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.66,uncorrected,8256,5448,0.1,7432,-0.17719967759320998,136482.40118003718,177728.59173414882,0.71875,-41246.19055411156,41246.19055411156,41246.19055411156,0.00024224806201550387,False
cadata,cqr,0,0.0,0.66,tighter,8256,5448,0.033999999999999996,7977,-0.0033133097206873297,176229.22115214958,177728.59173414882,0.8958333333333334,-1499.370581999213,1499.370581999213,1499.370581999213,0.0,False
cadata,cqr,0,0.0,0.665,uncorrected,8256,5490,0.1,7432,-0.18006056896366218,135828.76764424788,177728.59173414882,0.7139050387596899,-41899.8240899009,41899.8240899009,41899.8240899009,0.0007267441860465116,False
cadata,cqr,0,0.0,0.665,tighter,8256,5490,0.033499999999999995,7981,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.67,uncorrected,8256,5531,0.1,7432,-0.18322197567649035,135106.65598009297,177728.59173414882,0.7105135658914729,-42621.935754055805,42621.935754055805,42621.935754055805,0.0007267441860465116,False
cadata,cqr,0,0.0,0.67,tighter,8256,5531,0.032999999999999995,7985,-0.0033133097206873297,176229.22115214958,177728.59173414882,0.8958333333333334,-1499.370581999213,1499.370581999213,1499.370581999213,0.0,False
cadata,cqr,0,0.0,0.675,uncorrected,8256,5572,0.1,7432,-0.18768620663995805,134086.96014750027,177728.59173414882,0.7044573643410853,-43641.631586648495,43641.631586648495,43641.631586648495,0.0007267441860465116,False
cadata,cqr,0,0.0,0.675,tighter,8256,5572,0.032499999999999994,7989,-0.0032408910884140774,176245.77466014997,177728.59173414882,0.8960755813953488,-1482.81707399885,1482.81707399885,1482.81707399885,0.0,False
cadata,cqr,0,0.0,0.68,uncorrected,8256,5614,0.1,7432,-0.19342740223152766,132775.59036310998,177728.59173414882,0.6947674418604651,-44953.00137103874,44953.00137103874,44953.00137103874,0.0009689922480620155,False
cadata,cqr,0,0.0,0.68,tighter,8256,5614,0.031999999999999994,7993,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.685,uncorrected,8256,5655,0.1,7432,-0.19690653550346804,131981.28997817138,177728.59173414882,0.689922480620155,-45747.301755977416,45747.301755977416,45747.301755977416,0.0012112403100775194,False
cadata,cqr,0,0.0,0.685,tighter,8256,5655,0.03149999999999999,7997,-0.0032408910884140774,176245.77466014997,177728.59173414882,0.8960755813953488,-1482.81707399885,1482.81707399885,1482.81707399885,0.0,False
cadata,cqr,0,0.0,0.69,uncorrected,8256,5696,0.1,7432,-0.19970252169135866,131343.00300812526,177728.59173414882,0.6843507751937985,-46385.58872602349,46385.58872602349,46385.58872602349,0.0014534883720930232,False
cadata,cqr,0,0.0,0.69,tighter,8256,5696,0.031000000000000007,8002,-0.0032408910884140774,176245.77466014997,177728.59173414882,0.8960755813953488,-1482.81707399885,1482.81707399885,1482.81707399885,0.0,False
cadata,cqr,0,0.0,0.695,uncorrected,8256,5737,0.1,7432,-0.2027940699445654,130637.36160806817,177728.59173414882,0.6782945736434108,-47091.23012608058,47091.23012608058,47091.23012608058,0.0014534883720930232,False
cadata,cqr,0,0.0,0.695,tighter,8256,5737,0.030500000000000006,8006,0.0007554785147736442,177159.26797150142,177728.59173414882,0.8994670542635659,-569.3237626473694,569.3237626473694,569.3237626473694,0.0,False
cadata,cqr,0,0.0,0.7,uncorrected,8256,5779,0.1,7432,-0.20855440100650435,129322.81841125792,177728.59173414882,0.6703003875968992,-48405.77332289087,48405.77332289087,48405.77332289087,0.001937984496124031,False
cadata,cqr,0,0.0,0.7,tighter,8256,5779,0.030000000000000006,8010,0.0007554785147736442,177159.26797150142,177728.59173414882,0.8994670542635659,-569.3237626473694,569.3237626473694,569.3237626473694,0.0,False
cadata,cqr,0,0.0,0.705,uncorrected,8256,5820,0.1,7432,-0.21172022839096827,128600.57351166032,177728.59173414882,0.6661821705426356,-49128.01822248849,49128.01822248849,49128.01822248849,0.001937984496124031,False
cadata,cqr,0,0.0,0.705,tighter,8256,5820,0.029500000000000005,8014,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.71,uncorrected,8256,5861,0.1,7432,-0.21509623904347652,127830.51247810242,177728.59173414882,0.6610949612403101,-49898.079256046345,49898.079256046345,49898.079256046345,0.0024224806201550387,False
cadata,cqr,0,0.0,0.71,tighter,8256,5861,0.029000000000000005,8018,-0.0032408910884140774,176245.77466014997,177728.59173414882,0.8960755813953488,-1482.81707399885,1482.81707399885,1482.81707399885,0.0,False
cadata,cqr,0,0.0,0.715,uncorrected,8256,5903,0.1,7432,-0.21961221021683608,126800.74887074847,177728.59173414882,0.654312015503876,-50927.84286340034,50927.84286340034,50927.84286340034,0.0024224806201550387,False
cadata,cqr,0,0.0,0.715,tighter,8256,5903,0.028500000000000004,8022,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.72,uncorrected,8256,5944,0.1,7432,-0.22242316714776034,126159.79398257576,177728.59173414882,0.6489825581395349,-51568.79775157299,51568.79775157299,51568.79775157299,0.0026647286821705426,False
cadata,cqr,0,0.0,0.72,tighter,8256,5944,0.028000000000000004,8026,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.725,uncorrected,8256,5985,0.1,7432,-0.22667158258913211,125191.88453133525,177728.59173414882,0.6429263565891473,-52536.70720281352,52536.70720281352,52536.70720281352,0.003633720930232558,False
cadata,cqr,0,0.0,0.725,tighter,8256,5985,0.027500000000000004,8030,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.73,uncorrected,8256,6026,0.1,7432,-0.22997201320966798,124440.30421726315,177728.59173414882,0.6390503875968992,-53288.28751688561,53288.28751688561,53288.28751688561,0.003875968992248062,False
cadata,cqr,0,0.0,0.73,tighter,8256,6026,0.027000000000000003,8035,0.0007554785147736442,177159.26797150142,177728.59173414882,0.8994670542635659,-569.3237626473694,569.3237626473694,569.3237626473694,0.0,False
cadata,cqr,0,0.0,0.735,uncorrected,8256,6068,0.1,7432,-0.2352882658951405,123230.23247741128,177728.59173414882,0.6310562015503876,-54498.35925673753,54498.35925673753,54498.35925673753,0.004602713178294574,False
cadata,cqr,0,0.0,0.735,tighter,8256,6068,0.026500000000000003,8039,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.74,uncorrected,8256,6109,0.1,7432,-0.23948356084886935,122276.01829387575,177728.59173414882,0.6257267441860465,-55452.57344027301,55452.57344027301,55452.57344027301,0.005329457364341085,False
cadata,cqr,0,0.0,0.74,tighter,8256,6109,0.026000000000000002,8043,-0.003534672819452217,176178.62180069307,177728.59173414882,0.8958333333333334,-1549.9699334557386,1549.9699334557386,1549.9699334557386,0.0,False
cadata,cqr,0,0.0,0.745,uncorrected,8256,6150,0.1,7432,-0.24604441194602458,120785.25687339334,177728.59173414882,0.6165213178294574,-56943.33486075543,56943.33486075543,56943.33486075543,0.006540697674418605,False
cadata,cqr,0,0.0,0.745,tighter,8256,6150,0.025500000000000002,8047,-0.003534672819452217,176178.62180069307,177728.59173414882,0.8958333333333334,-1549.9699334557386,1549.9699334557386,1549.9699334557386,0.0,False
cadata,cqr,0,0.0,0.75,uncorrected,8256,6192,0.1,7432,-0.25199771634019713,119434.15816859115,177728.59173414882,0.6073158914728682,-58294.43356555765,58294.43356555765,58294.43356555765,0.007267441860465116,False
cadata,cqr,0,0.0,0.75,tighter,8256,6192,0.025,8051,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.755,uncorrected,8256,6233,0.1,7432,-0.2585626979730571,117944.83686041996,177728.59173414882,0.5988372093023255,-59783.754873728845,59783.754873728845,59783.754873728845,0.007994186046511628,False
cadata,cqr,0,0.0,0.755,tighter,8256,6233,0.0245,8055,-0.003534672819452217,176178.62180069307,177728.59173414882,0.8958333333333334,-1549.9699334557386,1549.9699334557386,1549.9699334557386,0.0,False
cadata,cqr,0,0.0,0.76,uncorrected,8256,6274,0.1,7432,-0.26637358408620754,116176.18148541101,177728.59173414882,0.5896317829457365,-61552.41024873777,61552.41024873777,61552.41024873777,0.010416666666666666,False
cadata,cqr,0,0.0,0.76,tighter,8256,6274,0.024,8059,-0.006298419768031693,175546.88234651907,177728.59173414882,0.8946220930232558,-2181.709387629728,2181.709387629728,2181.709387629728,0.0,False
cadata,cqr,0,0.0,0.765,uncorrected,8256,6315,0.1,7432,-0.27145077511727606,115028.42265577205,177728.59173414882,0.5835755813953488,-62700.16907837673,62700.16907837673,62700.16907837673,0.011627906976744186,False
cadata,cqr,0,0.0,0.765,tighter,8256,6315,0.0235,8063,-0.006298419768031693,175546.88234651907,177728.59173414882,0.8946220930232558,-2181.709387629728,2181.709387629728,2181.709387629728,0.0,False
cadata,cqr,0,0.0,0.77,uncorrected,8256,6357,0.1,7432,-0.27740374284712876,113685.4139061837,177728.59173414882,0.5726744186046512,-64043.17782796499,64043.17782796499,64043.17782796499,0.014534883720930232,False
cadata,cqr,0,0.0,0.77,tighter,8256,6357,0.023,8068,-0.005372568015052037,175758.51426939605,177728.59173414882,0.8951065891472868,-1970.0774647527137,1970.0774647527137,1970.0774647527137,0.0,False
cadata,cqr,0,0.0,0.775,uncorrected,8256,6398,0.1,7432,-0.28272257452076044,112488.82660695967,177728.59173414882,0.5658914728682171,-65239.76512718911,65239.76512718911,65239.76512718911,0.016472868217054265,False
cadata,cqr,0,0.0,0.775,tighter,8256,6398,0.0225,8072,-0.00691903332577537,175405.02201070802,177728.59173414882,0.8946220930232558,-2323.569723440699,2323.569723440699,2323.569723440699,0.0,False
cadata,cqr,0,0.0,0.78,uncorrected,8256,6439,0.1,7432,-0.2879976122402954,111304.88569067231,177728.59173414882,0.5588662790697675,-66423.70604347643,66423.70604347643,66423.70604347643,0.019622093023255814,False
cadata,cqr,0,0.0,0.78,tighter,8256,6439,0.022,8076,-0.007267913715490293,175325.27465645634,177728.59173414882,0.8946220930232558,-2403.317077692443,2403.317077692443,2403.317077692443,0.0,False
cadata,cqr,0,0.0,0.785,uncorrected,8256,6480,0.1,7432,-0.2959995986663926,109513.01725831415,177728.59173414882,0.5499031007751938,-68215.57447583457,68215.57447583457,68215.57447583457,0.02252906976744186,False
cadata,cqr,0,0.0,0.785,tighter,8256,6480,0.0215,8080,-0.007267913715490293,175325.27465645634,177728.59173414882,0.8946220930232558,-2403.317077692443,2403.317077692443,2403.317077692443,0.0,False
cadata,cqr,0,0.0,0.79,uncorrected,8256,6522,0.1,7432,-0.303036023220833,107944.1291008976,177728.59173414882,0.5392441860465116,-69784.46263325117,69784.46263325117,69784.46263325117,0.02640503875968992,False
cadata,cqr,0,0.0,0.79,tighter,8256,6522,0.020999999999999998,8084,-0.007092081109636217,175365.4666119844,177728.59173414882,0.8946220930232558,-2363.1251221643356,2363.1251221643356,2363.1251221643356,0.0,False
cadata,cqr,0,0.0,0.795,uncorrected,8256,6563,0.1,7432,-0.3130704272400755,105715.25262505368,177728.59173414882,0.5261627906976745,-72013.33910909503,72013.33910909503,72013.33910909503,0.029796511627906978,False
cadata,cqr,0,0.0,0.795,tighter,8256,6563,0.020499999999999997,8088,-0.007267913715490293,175325.27465645634,177728.59173414882,0.8946220930232558,-2403.317077692443,2403.317077692443,2403.317077692443,0.0,False
cadata,cqr,0,0.0,0.8,uncorrected,8256,6604,0.1,7432,-0.3225717631300553,103615.740379172,177728.59173414882,0.5140503875968992,-74112.85135497681,74112.85135497681,74112.85135497681,0.03682170542635659,False
cadata,cqr,0,0.0,0.8,tighter,8256,6604,0.019999999999999997,8092,-0.009768707413697786,174753.64126334863,177728.59173414882,0.8929263565891473,-2974.9504708000964,2974.9504708000964,2974.9504708000964,0.0,False
cadata,cqr,0,0.0,0.805,uncorrected,8256,6646,0.1,7432,-0.32936709140818043,102123.27664134566,177728.59173414882,0.5046027131782945,-75605.31509280314,75605.31509280314,75605.31509280314,0.041182170542635656,False
cadata,cqr,0,0.0,0.805,tighter,8256,6646,0.019499999999999997,8096,-0.009768707413697786,174753.64126334863,177728.59173414882,0.8929263565891473,-2974.9504708000964,2974.9504708000964,2974.9504708000964,0.0,False
cadata,cqr,0,0.0,0.81,uncorrected,8256,6687,0.1,7432,-0.336350453084283,100595.16336930293,177728.59173414882,0.4958817829457364,-77133.42836484584,77133.42836484584,77133.42836484584,0.044573643410852716,False
cadata,cqr,0,0.0,0.81,tighter,8256,6687,0.018999999999999996,8101,-0.008804130935810728,174974.1249143438,177728.59173414882,0.8931686046511628,-2754.466819804946,2754.466819804946,2754.466819804946,0.0,False
cadata,cqr,0,0.0,0.815,uncorrected,8256,6728,0.1,7432,-0.34519730990141473,98669.46035203258,177728.59173414882,0.48473837209302323,-79059.13138211622,79059.13138211622,79059.13138211622,0.050872093023255814,False
cadata,cqr,0,0.0,0.815,tighter,8256,6728,0.018500000000000006,8105,-0.010628104496630097,174557.1996012893,177728.59173414882,0.8924418604651163,-3171.3921328594383,3171.3921328594383,3171.3921328594383,0.0,False
cadata,cqr,0,0.0,0.82,uncorrected,8256,6769,0.1,7432,-0.3587811297445789,95739.7652378632,177728.59173414882,0.4680232558139535,-81988.82649628553,81988.82649628553,81988.82649628553,0.062257751937984496,False
cadata,cqr,0,0.0,0.82,tighter,8256,6769,0.018000000000000006,8109,-0.010243549979150668,174645.10137576162,177728.59173414882,0.8924418604651163,-3083.490358387115,3083.490358387115,3083.490358387115,0.0,False
cadata,cqr,0,0.0,0.825,uncorrected,8256,6811,0.1,7432,-0.37245486511193177,92831.41194295457,177728.59173414882,0.4479166666666667,-84897.17979119421,84897.17979119421,84897.17979119421,0.07703488372093023,False
cadata,cqr,0,0.0,0.825,tighter,8256,6811,0.017500000000000005,8113,-0.009768707413697786,174753.64126334863,177728.59173414882,0.8929263565891473,-2974.9504708000964,2974.9504708000964,2974.9504708000964,0.0,False
cadata,cqr,0,0.0,0.83,uncorrected,8256,6852,0.1,7432,-0.38299064078916556,90621.47630450061,177728.59173414882,0.43531976744186046,-87107.11542964817,87107.11542964817,87107.11542964817,0.0874515503875969,False
cadata,cqr,0,0.0,0.83,tighter,8256,6852,0.017000000000000005,8117,-0.007267913715490293,175325.27465645634,177728.59173414882,0.8946220930232558,-2403.317077692443,2403.317077692443,2403.317077692443,0.0,False
cadata,cqr,0,0.0,0.835,uncorrected,8256,6893,0.1,7432,-0.40577924292308887,85931.64521488093,177728.59173414882,0.407703488372093,-91796.94651926785,91796.94651926785,91796.94651926785,0.1124031007751938,False
cadata,cqr,0,0.0,0.835,tighter,8256,6893,0.016500000000000004,8121,-0.007267913715490293,175325.27465645634,177728.59173414882,0.8946220930232558,-2403.317077692443,2403.317077692443,2403.317077692443,0.0,False
cadata,cqr,0,0.0,0.84,uncorrected,8256,6935,0.1,7432,-0.41890556916605526,83297.5323669236,177728.59173414882,0.39219961240310075,-94431.05936722516,94431.05936722516,94431.05936722516,0.1305717054263566,False
cadata,cqr,0,0.0,0.84,tighter,8256,6935,0.016000000000000004,8125,-0.007092081109636217,175365.4666119844,177728.59173414882,0.8946220930232558,-2363.1251221643356,2363.1251221643356,2363.1251221643356,0.0,False
cadata,cqr,0,0.0,0.845,uncorrected,8256,6976,0.1,7432,-0.43060484196383675,80993.44320550717,177728.59173414882,0.37766472868217055,-96735.1485286416,96735.1485286416,96735.1485286416,0.14631782945736435,False
cadata,cqr,0,0.0,0.845,tighter,8256,6976,0.015500000000000003,8130,-0.007092081109636217,175365.4666119844,177728.59173414882,0.8946220930232558,-2363.1251221643356,2363.1251221643356,2363.1251221643356,0.0,False
cadata,cqr,0,0.0,0.85,uncorrected,8256,7017,0.1,7432,-0.4565133700661317,76033.52152894491,177728.59173414882,0.34689922480620156,-101695.07020520387,101695.07020520387,101695.07020520387,0.17732558139534885,False
cadata,cqr,0,0.0,0.85,tighter,8256,7017,0.015000000000000003,8134,-0.008804130935810728,174974.1249143438,177728.59173414882,0.8931686046511628,-2754.466819804946,2754.466819804946,2754.466819804946,0.0,False
cadata,cqr,0,0.0,0.855,uncorrected,8256,7058,0.1,7432,-0.479857561042036,71728.62166672864,177728.59173414882,0.3226744186046512,-105999.97006742012,105999.97006742012,105999.97006742012,0.20954457364341086,False
cadata,cqr,0,0.0,0.855,tighter,8256,7058,0.014500000000000002,8138,-0.012270298895107834,174181.8255123283,177728.59173414882,0.8907461240310077,-3546.766221820494,3546.766221820494,3546.766221820494,0.0,False
cadata,cqr,0,0.0,0.86,uncorrected,8256,7100,0.1,7432,-0.5079901917694128,66776.72157140699,177728.59173414882,0.29723837209302323,-110951.87016274176,110951.87016274176,110951.87016274176,0.25,False
cadata,cqr,0,0.0,0.86,tighter,8256,7100,0.014000000000000002,8142,-0.009768707413697786,174753.64126334863,177728.59173414882,0.8929263565891473,-2974.9504708000964,2974.9504708000964,2974.9504708000964,0.0,False
cadata,cqr,0,0.0,0.865,uncorrected,8256,7141,0.1,7432,-0.546073821423519,60496.0427226387,177728.59173414882,0.26453488372093026,-117232.54901151008,117232.54901151008,117232.54901151008,0.30523255813953487,False
cadata,cqr,0,0.0,0.865,tighter,8256,7141,0.013500000000000002,8146,-0.011509754237841507,174355.6714090748,177728.59173414882,0.8917151162790697,-3372.9203250739297,3372.9203250739297,3372.9203250739297,0.0,False
cadata,cqr,0,0.0,0.87,uncorrected,8256,7182,0.1,7432,-0.5729396318991854,56346.16163042586,177728.59173414882,0.24539728682170542,-121382.43010372293,121382.43010372293,121382.43010372293,0.343265503875969,False
cadata,cqr,0,0.0,0.87,tighter,8256,7182,0.013000000000000001,8150,-0.012692400417139593,174085.34121398415,177728.59173414882,0.8905038759689923,-3643.2505201646236,3643.2505201646236,3643.2505201646236,0.0,False
cadata,cqr,0,0.0,0.875,uncorrected,8256,7224,0.1,7432,-0.6218459295006604,49366.43924007504,177728.59173414882,0.2056686046511628,-128362.15249407373,128362.15249407373,128362.15249407373,0.4064922480620155,False
cadata,cqr,0,0.0,0.875,tighter,8256,7224,0.0125,8154,-0.011509754237841507,174355.6714090748,177728.59173414882,0.8917151162790697,-3372.9203250739297,3372.9203250739297,3372.9203250739297,0.0,False
cadata,cqr,0,0.0,0.88,uncorrected,8256,7265,0.1,7432,-0.6792727715476401,41933.82463430258,177728.59173414882,0.1698158914728682,-135794.7670998462,135794.7670998462,135794.7670998462,0.4629360465116279,False
cadata,cqr,0,0.0,0.88,tighter,8256,7265,0.012,8158,-0.011509754237841507,174355.6714090748,177728.59173414882,0.8917151162790697,-3372.9203250739297,3372.9203250739297,3372.9203250739297,0.0,False
cadata,cqr,0,0.0,0.885,uncorrected,8256,7306,0.1,7432,-0.7357511860601197,35349.2679147692,177728.59173414882,0.1385658914728682,-142379.32381937956,142379.32381937956,142379.32381937956,0.5162306201550387,False
cadata,cqr,0,0.0,0.885,tighter,8256,7306,0.0115,8163,-0.008804130935810728,174974.1249143438,177728.59173414882,0.8931686046511628,-2754.466819804946,2754.466819804946,2754.466819804946,0.0,False
cadata,cqr,0,0.0,0.89,uncorrected,8256,7347,0.1,7432,-0.8375588044771661,25244.445821851372,177728.59173414882,0.08793604651162791,-152484.14591229742,152484.14591229742,152484.14591229742,0.6114341085271318,False
cadata,cqr,0,0.0,0.89,tighter,8256,7347,0.011,8167,-0.007092081109636217,175365.4666119844,177728.59173414882,0.8946220930232558,-2363.1251221643356,2363.1251221643356,2363.1251221643356,0.0,False
cadata,cqr,0,0.0,0.895,uncorrected,8256,7389,0.1,7432,-1.0144042231084012,12541.566810306596,177728.59173414882,0.038517441860465115,-165187.0249238422,165187.0249238422,165187.0249238422,0.7645348837209303,False
cadata,cqr,0,0.0,0.895,tighter,8256,7389,0.010499999999999999,8171,-0.007267913715490293,175325.27465645634,177728.59173414882,0.8946220930232558,-2403.317077692443,2403.317077692443,2403.317077692443,0.0,False
cadata,cqr,0,0.0,0.9,uncorrected,8256,7430,0.1,7432,-1.5312044163788074,986.4644074994964,177728.59173414882,0.001695736434108527,-176742.1273266493,176742.1273266493,176742.1273266493,0.9767441860465116,False
cadata,cqr,0,0.0,0.9,tighter,8256,7430,0.009999999999999998,8175,-0.007267913715490293,175325.27465645634,177728.59173414882,0.8946220930232558,-2403.317077692443,2403.317077692443,2403.317077692443,0.0,False
cadata,cqr,0,0.0,0.905,uncorrected,8256,7471,0.1,7432,-14.720231294631958,0.0,177728.59173414882,0.0,-177728.59173414877,177728.59173414877,177728.59173414877,1.0,False
cadata,cqr,0,0.0,0.905,tighter,8256,7471,0.009499999999999998,8179,-0.007092081109636217,175365.4666119844,177728.59173414882,0.8946220930232558,-2363.1251221643356,2363.1251221643356,2363.1251221643356,0.0,False
cadata,cqr,0,0.0,0.91,uncorrected,8256,7512,0.1,7432,-14.720231294631958,0.0,177728.59173414882,0.0,-177728.59173414877,177728.59173414877,177728.59173414877,1.0,False
cadata,cqr,0,0.0,0.91,tighter,8256,7512,0.008999999999999998,8183,-0.008804130935810728,174974.1249143438,177728.59173414882,0.8931686046511628,-2754.466819804946,2754.466819804946,2754.466819804946,0.0,False
cadata,cqr,0,0.0,0.915,uncorrected,8256,7554,0.1,7432,-14.720231294631958,0.0,177728.59173414882,0.0,-177728.59173414877,177728.59173414877,177728.59173414877,1.0,False
cadata,cqr,0,0.0,0.915,tighter,8256,7554,0.008499999999999997,8187,-0.013192008776341857,173971.14034175692,177728.59173414882,0.8897771317829457,-3757.451392391896,3757.451392391896,3757.451392391896,0.0,False
cadata,cqr,0,0.0,0.92,uncorrected,8256,7595,0.1,7432,-14.720231294631958,0.0,177728.59173414882,0.0,-177728.59173414877,177728.59173414877,177728.59173414877,1.0,False
cadata,cqr,0,0.0,0.92,tighter,8256,7595,0.007999999999999997,8191,-0.014592591342644234,173650.99407568274,177728.59173414882,0.8890503875968992,-4077.597658465999,4077.597658465999,4077.597658465999,0.0,False
cadata,cqr,0,0.0,0.925,uncorrected,8256,7636,0.1,7432,-14.720231294631958,0.0,177728.59173414882,0.0,-177728.59173414877,177728.59173414877,177728.59173414877,1.0,False
cadata,cqr,0,0.0,0.925,tighter,8256,7636,0.007499999999999996,8196,-0.013192008776341857,173971.14034175692,177728.59173414882,0.8897771317829457,-3757.451392391896,3757.451392391896,3757.451392391896,0.0,False
cadata,cqr,0,0.0,0.93,uncorrected,8256,7678,0.1,7432,-14.720231294631958,0.0,177728.59173414882,0.0,-177728.59173414877,177728.59173414877,177728.59173414877,1.0,False
cadata,cqr,0,0.0,0.93,tighter,8256,7678,0.006999999999999996,8200,-0.012692400417139593,174085.34121398415,177728.59173414882,0.8905038759689923,-3643.2505201646236,3643.2505201646236,3643.2505201646236,0.0,False
cadata,cqr,0,0.0,0.935,uncorrected,8256,7719,0.1,7432,-14.720231294631958,0.0,177728.59173414882,0.0,-177728.59173414877,177728.59173414877,177728.59173414877,1.0,False
cadata,cqr,0,0.0,0.935,tighter,8256,7719,0.006499999999999995,8204,-0.016471201700825278,173221.57984045657,177728.59173414882,0.8873546511627907,-4507.011893692186,4507.011893692186,4507.011893692186,0.0,False
cadata,cqr,0,0.0,0.94,uncorrected,8256,7760,0.1,7432,-14.720231294631958,0.0,177728.59173414882,0.0,-177728.59173414877,177728.59173414877,177728.59173414877,1.0,False
cadata,cqr,0,0.0,0.94,tighter,8256,7760,0.006000000000000005,8208,-0.02664432467559885,170896.1993787497,177728.59173414882,0.877906976744186,-6832.392355399047,6832.392355399047,6832.392355399047,0.0,False
cadata,cqr,0,0.0,0.945,uncorrected,8256,7801,0.1,7432,-14.720231294631958,0.0,177728.59173414882,0.0,-177728.59173414877,177728.59173414877,177728.59173414877,1.0,False
cadata,cqr,0,0.0,0.945,tighter,8256,7801,0.005500000000000005,8212,-0.02969194266260536,170199.57245904132,177728.59173414882,0.8762112403100775,-7529.019275107439,7529.019275107439,7529.019275107439,0.0,False
cadata,cqr,0,0.0,0.95,uncorrected,8256,7843,0.1,7432,-14.720231294631958,0.0,177728.59173414882,0.0,-177728.59173414877,177728.59173414877,177728.59173414877,1.0,False
cadata,cqr,0,0.0,0.95,tighter,8256,7843,0.0050000000000000044,8216,-0.022908791736858225,171750.0704399125,177728.59173414882,0.8810562015503876,-5978.52129423622,5978.52129423622,5978.52129423622,0.0,False


==> anc/experiment_code/reference/checks/fixed/real/cadata/rep00/dirac.csv <==
dataset,score,rep,delta_train,delta_cal,method,n_cal,n_cal_replaced,calibration_score_target,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
cadata,absolute,0,0.0,0.0,uncorrected,8256,0,200.0,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.005,uncorrected,8256,41,200.0,0.1,7432,0.7535101839429101,172237.9512941026,167753.579180936,0.8994670542635659,4484.372113166545,4484.372113166545,4484.372113166545,0.0,False
cadata,absolute,0,0.0,0.01,uncorrected,8256,82,200.0,0.1,7432,0.776983718524983,177603.55031612428,167753.579180936,0.9069767441860465,9849.971135188294,9849.971135188294,9849.971135188294,0.0,False
cadata,absolute,0,0.0,0.015,uncorrected,8256,123,200.0,0.1,7432,0.7986728979883797,182561.28003979928,167753.579180936,0.9115794573643411,14807.700858863265,14807.700858863265,14807.700858863265,0.0,False
cadata,absolute,0,0.0,0.02,uncorrected,8256,165,200.0,0.1,7432,0.8188009550338051,187162.16717166785,167753.579180936,0.9152131782945736,19408.587990731903,19408.587990731903,19408.587990731903,0.0,False
cadata,absolute,0,0.0,0.025,uncorrected,8256,206,200.0,0.1,7432,0.8394315856331762,191877.93296231361,167753.579180936,0.9205426356589147,24124.353781377566,24124.353781377566,24124.353781377566,0.0,False
cadata,absolute,0,0.0,0.03,uncorrected,8256,247,200.0,0.1,7432,0.8654398279387543,197822.91747205547,167753.579180936,0.9253875968992248,30069.338291119482,30069.338291119482,30069.338291119482,0.0,False
cadata,absolute,0,0.0,0.035,uncorrected,8256,288,200.0,0.1,7432,0.8947233262038314,204516.56256854086,167753.579180936,0.9297480620155039,36762.98338760489,36762.98338760489,36762.98338760489,0.0,False
cadata,absolute,0,0.0,0.04,uncorrected,8256,330,200.0,0.1,7432,0.9212145082746226,210571.93783016826,167753.579180936,0.9336240310077519,42818.35864923219,42818.35864923219,42818.35864923219,0.0,False
cadata,absolute,0,0.0,0.045,uncorrected,8256,371,200.0,0.1,7432,0.9572200052475346,218802.10268539234,167753.579180936,0.9372577519379846,51048.52350445627,51048.52350445627,51048.52350445627,0.0,False
cadata,absolute,0,0.0,0.05,uncorrected,8256,412,200.0,0.1,7432,0.9938467357708858,227174.26959484591,167753.579180936,0.9413759689922481,59420.69041390996,59420.69041390996,59420.69041390996,0.0,False
cadata,absolute,0,0.0,0.055,uncorrected,8256,454,200.0,0.1,7432,1.0359320772351879,236794.1700922669,167753.579180936,0.9445251937984496,69040.59091133089,69040.59091133089,69040.59091133089,0.0,False
cadata,absolute,0,0.0,0.06,uncorrected,8256,495,200.0,0.1,7432,1.0892751095205777,248987.36242388753,167753.579180936,0.9493701550387597,81233.78324295147,81233.78324295147,81233.78324295147,0.0,False
cadata,absolute,0,0.0,0.065,uncorrected,8256,536,200.0,0.1,7432,1.1464361365304632,262053.2749966039,167753.579180936,0.9556686046511628,94299.69581566789,94299.69581566789,94299.69581566789,0.0,False
cadata,absolute,0,0.0,0.07,uncorrected,8256,577,200.0,0.1,7432,1.2274406183509496,280569.34324852034,167753.579180936,0.9607558139534884,112815.76406758421,112815.76406758421,112815.76406758421,0.0,False
cadata,absolute,0,0.0,0.075,uncorrected,8256,619,200.0,0.1,7432,1.3404164008525172,306393.43659002765,167753.579180936,0.968265503875969,138639.85740909167,138639.85740909167,138639.85740909167,0.0,False
cadata,absolute,0,0.0,0.08,uncorrected,8256,660,200.0,0.1,7432,1.4472622540145292,330816.34585529874,167753.579180936,0.9733527131782945,163062.76667436276,163062.76667436276,163062.76667436276,0.0,False
cadata,absolute,0,0.0,0.085,uncorrected,8256,701,200.0,0.1,7432,1.5779906822470813,360698.3529395969,167753.579180936,0.9815891472868217,192944.773758661,192944.773758661,192944.773758661,0.0,False
cadata,absolute,0,0.0,0.09,uncorrected,8256,743,200.0,0.1,7432,1.73102077973167,395678.0931458412,167753.579180936,0.9864341085271318,227924.5139649053,227924.5139649053,227924.5139649053,0.0,False
cadata,absolute,0,0.0,0.095,uncorrected,8256,784,200.0,0.1,7432,2.0161293829603806,460848.4422172704,167753.579180936,0.9917635658914729,293094.8630363345,293094.8630363345,293094.8630363345,0.0,False
cadata,absolute,0,0.0,0.096,uncorrected,8256,792,200.0,0.1,7432,2.091745004955227,478132.72064609197,167753.579180936,0.9932170542635659,310379.14146515576,310379.14146515576,310379.14146515576,0.0,False
cadata,absolute,0,0.0,0.097,uncorrected,8256,800,200.0,0.1,7432,2.3311492164994023,532855.9238704729,167753.579180936,0.9951550387596899,365102.3446895369,365102.3446895369,365102.3446895369,0.0,False
cadata,absolute,0,0.0,0.098,uncorrected,8256,809,200.0,0.1,7432,2.55026739234288,582942.1290775429,167753.579180936,0.9966085271317829,415188.54989660654,415188.54989660654,415188.54989660654,0.0,False
cadata,absolute,0,0.0,0.099,uncorrected,8256,817,200.0,0.1,7432,2.878800763333872,658038.5457644883,167753.579180936,0.998546511627907,490284.96658355254,490284.96658355254,490284.96658355254,0.0,False
cadata,absolute,0,0.0,0.1,uncorrected,8256,825,200.0,0.1,7432,200.0,45716157.51570312,167753.579180936,1.0,45548403.93652216,45548403.93652216,45548403.93652216,0.0,False
cadata,absolute,0,0.0,0.105,uncorrected,8256,866,200.0,0.1,7432,200.0,45716157.51570312,167753.579180936,1.0,45548403.93652216,45548403.93652216,45548403.93652216,0.0,False
cadata,absolute,0,0.0,0.11,uncorrected,8256,908,200.0,0.1,7432,200.0,45716157.51570312,167753.579180936,1.0,45548403.93652216,45548403.93652216,45548403.93652216,0.0,False
cadata,adaptive,0,0.0,0.0,uncorrected,8256,0,200.00000000000003,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,0.0,0.005,uncorrected,8256,41,200.00000000000003,0.1,7432,2.9889646874424565,157485.04992977783,154971.84571791266,0.8984980620155039,2513.204211865188,2513.204211865188,2513.204211865188,0.0,False
cadata,adaptive,0,0.0,0.01,uncorrected,8256,82,200.00000000000003,0.1,7432,3.048322717378013,160612.5550312627,154971.84571791266,0.9026162790697675,5640.709313350053,5640.709313350053,5640.709313350053,0.0,False
cadata,adaptive,0,0.0,0.015,uncorrected,8256,123,200.00000000000003,0.1,7432,3.1245759562939717,164630.24891317415,154971.84571791266,0.905765503875969,9658.40319526153,9658.40319526153,9658.40319526153,0.0,False
cadata,adaptive,0,0.0,0.02,uncorrected,8256,165,200.00000000000003,0.1,7432,3.1980530821870863,168501.6726501588,154971.84571791266,0.9103682170542635,13529.82693224621,13529.82693224621,13529.82693224621,0.0,False
cadata,adaptive,0,0.0,0.025,uncorrected,8256,206,200.00000000000003,0.1,7432,3.2864967344441394,173161.665138592,154971.84571791266,0.9144864341085271,18189.8194206794,18189.8194206794,18189.8194206794,0.0,False
cadata,adaptive,0,0.0,0.03,uncorrected,8256,247,200.00000000000003,0.1,7432,3.379519773154588,178062.94013775233,154971.84571791266,0.9193313953488372,23091.09441983969,23091.09441983969,23091.09441983969,0.0,False
cadata,adaptive,0,0.0,0.035,uncorrected,8256,288,200.00000000000003,0.1,7432,3.443578121263344,181438.099500695,154971.84571791266,0.9215116279069767,26466.253782782387,26466.253782782387,26466.253782782387,0.0,False
cadata,adaptive,0,0.0,0.04,uncorrected,8256,330,200.00000000000003,0.1,7432,3.54683024973395,186878.33326319652,154971.84571791266,0.9265988372093024,31906.487545283897,31906.487545283897,31906.487545283897,0.0,False
cadata,adaptive,0,0.0,0.045,uncorrected,8256,371,200.00000000000003,0.1,7432,3.6689817370005344,193314.35211346773,154971.84571791266,0.9316860465116279,38342.50639555512,38342.50639555512,38342.50639555512,0.0,False
cadata,adaptive,0,0.0,0.05,uncorrected,8256,412,200.00000000000003,0.1,7432,3.7958780790140523,200000.37180512387,154971.84571791266,0.9358042635658915,45028.526087211234,45028.526087211234,45028.526087211234,0.0,False
cadata,adaptive,0,0.0,0.055,uncorrected,8256,454,200.00000000000003,0.1,7432,3.932043759878066,207174.78210835843,154971.84571791266,0.939922480620155,52202.936390445786,52202.936390445786,52202.936390445786,0.0,False
cadata,adaptive,0,0.0,0.06,uncorrected,8256,495,200.00000000000003,0.1,7432,4.070081992035246,214447.85494686457,154971.84571791266,0.9469476744186046,59476.00922895193,59476.00922895193,59476.00922895193,0.0,False
cadata,adaptive,0,0.0,0.065,uncorrected,8256,536,200.00000000000003,0.1,7432,4.320544712886616,227644.4424691404,154971.84571791266,0.9566375968992248,72672.59675122771,72672.59675122771,72672.59675122771,0.0,False
cadata,adaptive,0,0.0,0.07,uncorrected,8256,577,200.00000000000003,0.1,7432,4.562552145516539,240395.53075439946,154971.84571791266,0.9622093023255814,85423.68503648687,85423.68503648687,85423.68503648687,0.0,False
cadata,adaptive,0,0.0,0.075,uncorrected,8256,619,200.00000000000003,0.1,7432,4.8980859055703,258074.41173188173,154971.84571791266,0.96875,103102.56601396907,103102.56601396907,103102.56601396907,0.0,False
cadata,adaptive,0,0.0,0.08,uncorrected,8256,660,200.00000000000003,0.1,7432,5.462701634301159,287823.3534319596,154971.84571791266,0.9765019379844961,132851.50771404698,132851.50771404698,132851.50771404698,0.0,False
cadata,adaptive,0,0.0,0.085,uncorrected,8256,701,200.00000000000003,0.1,7432,6.135477145965396,323271.10746234714,154971.84571791266,0.9828003875968992,168299.26174443448,168299.26174443448,168299.26174443448,0.0,False
cadata,adaptive,0,0.0,0.09,uncorrected,8256,743,200.00000000000003,0.1,7432,6.889600034052392,363004.9595157114,154971.84571791266,0.9878875968992248,208033.11379779878,208033.11379779878,208033.11379779878,0.0,False
cadata,adaptive,0,0.0,0.095,uncorrected,8256,784,200.00000000000003,0.1,7432,8.575415069200181,451828.57998136163,154971.84571791266,0.9924903100775194,296856.73426344903,296856.73426344903,296856.73426344903,0.0,False
cadata,adaptive,0,0.0,0.096,uncorrected,8256,792,200.00000000000003,0.1,7432,9.204988551710368,485000.069676149,154971.84571791266,0.9937015503875969,330028.2239582364,330028.2239582364,330028.2239582364,0.0,False
cadata,adaptive,0,0.0,0.097,uncorrected,8256,800,200.00000000000003,0.1,7432,9.801770932059085,516443.83458956063,154971.84571791266,0.9951550387596899,361471.98887164803,361471.98887164803,361471.98887164803,0.0,False
cadata,adaptive,0,0.0,0.098,uncorrected,8256,809,200.00000000000003,0.1,7432,11.259980560661656,593275.1926625991,154971.84571791266,0.998062015503876,438303.3469446864,438303.3469446864,438303.3469446864,0.0,False
cadata,adaptive,0,0.0,0.099,uncorrected,8256,817,200.00000000000003,0.1,7432,14.645187721328286,771637.7945896215,154971.84571791266,0.9992732558139535,616665.9488717088,616665.9488717088,616665.9488717088,0.0,False
cadata,adaptive,0,0.0,0.1,uncorrected,8256,825,200.00000000000003,0.1,7432,200.00000000000003,10537765.84189302,154971.84571791266,1.0,10382793.996175108,10382793.996175108,10382793.996175108,0.0,False
cadata,adaptive,0,0.0,0.105,uncorrected,8256,866,200.00000000000003,0.1,7432,200.00000000000003,10537765.84189302,154971.84571791266,1.0,10382793.996175108,10382793.996175108,10382793.996175108,0.0,False
cadata,adaptive,0,0.0,0.11,uncorrected,8256,908,200.00000000000003,0.1,7432,200.00000000000003,10537765.84189302,154971.84571791266,1.0,10382793.996175108,10382793.996175108,10382793.996175108,0.0,False
cadata,cqr,0,0.0,0.0,uncorrected,8256,0,200.0,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,0.0,0.005,uncorrected,8256,41,200.0,0.1,7432,0.012892417372917908,179933.53901448823,177728.59173414882,0.9069767441860465,2204.947280339544,2204.947280339544,2204.947280339544,0.0,False
cadata,cqr,0,0.0,0.01,uncorrected,8256,82,200.0,0.1,7432,0.02113257465640228,181817.080656118,177728.59173414882,0.9108527131782945,4088.488921969227,4088.488921969227,4088.488921969227,0.0,False
cadata,cqr,0,0.0,0.015,uncorrected,8256,123,200.0,0.1,7432,0.03023962610364972,183898.77764844795,177728.59173414882,0.9142441860465116,6170.185914299125,6170.185914299125,6170.185914299125,0.0,False
cadata,cqr,0,0.0,0.02,uncorrected,8256,165,200.0,0.1,7432,0.040131931006746946,186159.96849416473,177728.59173414882,0.9166666666666666,8431.376760015899,8431.376760015899,8431.376760015899,0.0,False
cadata,cqr,0,0.0,0.025,uncorrected,8256,206,200.0,0.1,7432,0.051582994335174326,188777.46156838804,177728.59173414882,0.9205426356589147,11048.869834239304,11048.869834239304,11048.869834239304,0.0,False
cadata,cqr,0,0.0,0.03,uncorrected,8256,247,200.0,0.1,7432,0.06185656116715374,191125.8015660825,177728.59173414882,0.9246608527131783,13397.209831933662,13397.209831933662,13397.209831933662,0.0,False
cadata,cqr,0,0.0,0.035,uncorrected,8256,288,200.0,0.1,7432,0.07800565525396186,194817.17421112463,177728.59173414882,0.9292635658914729,17088.582476975807,17088.582476975807,17088.582476975807,0.0,False
cadata,cqr,0,0.0,0.04,uncorrected,8256,330,200.0,0.1,7432,0.09356737416721417,198374.28417639132,177728.59173414882,0.9319282945736435,20645.692442242518,20645.692442242518,20645.692442242518,0.0,False
cadata,cqr,0,0.0,0.045,uncorrected,8256,371,200.0,0.1,7432,0.10655460813208562,201342.91634454808,177728.59173414882,0.934593023255814,23614.324610399264,23614.324610399264,23614.324610399264,0.0,False
cadata,cqr,0,0.0,0.05,uncorrected,8256,412,200.0,0.1,7432,0.1322118124909819,207207.66032396755,177728.59173414882,0.9413759689922481,29479.068589818708,29479.068589818708,29479.068589818708,0.0,False
cadata,cqr,0,0.0,0.055,uncorrected,8256,454,200.0,0.1,7432,0.1569033752129681,212851.6771775034,177728.59173414882,0.9464631782945736,35123.08544335461,35123.08544335461,35123.08544335461,0.0,False
cadata,cqr,0,0.0,0.06,uncorrected,8256,495,200.0,0.1,7432,0.18616229658199812,219539.7044677341,177728.59173414882,0.9505813953488372,41811.11273358534,41811.11273358534,41811.11273358534,0.0,False
cadata,cqr,0,0.0,0.065,uncorrected,8256,536,200.0,0.1,7432,0.22323210647360603,228013.15080814378,177728.59173414882,0.9580910852713178,50284.55907399496,50284.55907399496,50284.55907399496,0.0,False
cadata,cqr,0,0.0,0.07,uncorrected,8256,577,200.0,0.1,7432,0.2705678243733352,238833.18648625826,177728.59173414882,0.9646317829457365,61104.594752109486,61104.594752109486,61104.594752109486,0.0,False
cadata,cqr,0,0.0,0.075,uncorrected,8256,619,200.0,0.1,7432,0.33484826953202107,253526.46126652823,177728.59173414882,0.971656976744186,75797.86953237953,75797.86953237953,75797.86953237953,0.0,False
cadata,cqr,0,0.0,0.08,uncorrected,8256,660,200.0,0.1,7432,0.4019023691771133,268853.74017377174,177728.59173414882,0.9769864341085271,91125.14843962295,91125.14843962295,91125.14843962295,0.0,False
cadata,cqr,0,0.0,0.085,uncorrected,8256,701,200.0,0.1,7432,0.4944677968547453,290012.41853486694,177728.59173414882,0.9798934108527132,112283.82680071818,112283.82680071818,112283.82680071818,0.0,False
cadata,cqr,0,0.0,0.09,uncorrected,8256,743,200.0,0.1,7432,0.639879615428844,323250.7665477586,177728.59173414882,0.9854651162790697,145522.17481360986,145522.17481360986,145522.17481360986,0.0,False
cadata,cqr,0,0.0,0.095,uncorrected,8256,784,200.0,0.1,7432,0.9739690910444898,399617.20200567617,177728.59173414882,0.9939437984496124,221888.61027152743,221888.61027152743,221888.61027152743,0.0,False
cadata,cqr,0,0.0,0.096,uncorrected,8256,792,200.0,0.1,7432,1.0221679549084348,410634.53626808635,177728.59173414882,0.9941860465116279,232905.9445339376,232905.9445339376,232905.9445339376,0.0,False
cadata,cqr,0,0.0,0.097,uncorrected,8256,800,200.0,0.1,7432,1.0920189708166634,426601.13649754884,177728.59173414882,0.9949127906976745,248872.54476340007,248872.54476340007,248872.54476340007,0.0,False
cadata,cqr,0,0.0,0.098,uncorrected,8256,809,200.0,0.1,7432,1.3352095042191263,482189.82015432295,177728.59173414882,0.9961240310077519,304461.2284201743,304461.2284201743,304461.2284201743,0.0,False
cadata,cqr,0,0.0,0.099,uncorrected,8256,817,200.0,0.1,7432,1.5663647805176493,535027.4752635688,177728.59173414882,0.997093023255814,357298.88352942007,357298.88352942007,357298.88352942007,0.0,False
cadata,cqr,0,0.0,0.1,uncorrected,8256,825,200.0,0.1,7432,200.0,45893144.09580072,177728.59173414882,1.0,45715415.50406658,45715415.50406658,45715415.50406658,0.0,False
cadata,cqr,0,0.0,0.105,uncorrected,8256,866,200.0,0.1,7432,200.0,45893144.09580072,177728.59173414882,1.0,45715415.50406658,45715415.50406658,45715415.50406658,0.0,False
cadata,cqr,0,0.0,0.11,uncorrected,8256,908,200.0,0.1,7432,200.0,45893144.09580072,177728.59173414882,1.0,45715415.50406658,45715415.50406658,45715415.50406658,0.0,False


==> anc/experiment_code/reference/checks/fixed/real/cadata/rep00/trends.csv <==
dataset,score,rep,family,param,delta_train,delta_cal,method,n_cal,n_cal_replaced,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
cadata,absolute,0,shift,3.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.7500009662306106,171435.8115456406,167753.579180936,0.8989825581395349,3682.232364704649,3682.232364704649,3682.232364704649,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.7672934391753934,175388.53863053926,167753.579180936,0.904796511627907,7634.9594496032605,7634.9594496032605,7634.9594496032605,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.7856370593951298,179581.53778740787,167753.579180936,0.908187984496124,11827.95860647181,11827.95860647181,11827.95860647181,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.8016929519374392,183251.60635000493,167753.579180936,0.9123062015503876,15498.027169068882,15498.027169068882,15498.027169068882,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.8182959029880021,187046.72197727003,167753.579180936,0.9152131782945736,19293.142796334116,19293.142796334116,19293.142796334116,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.8332739734941581,190470.4211299738,167753.579180936,0.9195736434108527,22716.841949037786,22716.841949037786,22716.841949037786,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.8417740714066956,192413.38020531615,167753.579180936,0.9212693798449613,24659.801024380118,24659.801024380118,24659.801024380118,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.8559801568164311,195660.61839668106,167753.579180936,0.9234496124031008,27907.039215745113,27907.039215745113,27907.039215745113,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.8759162651339774,200217.62973715636,167753.579180936,0.9273255813953488,32464.05055622041,32464.05055622041,32464.05055622041,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.8913096322751213,203736.25772176424,167753.579180936,0.9295058139534884,35982.67854082834,35982.67854082834,35982.67854082834,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.9032659735167378,206469.2476193306,167753.579180936,0.9312015503875969,38715.668438394496,38715.668438394496,38715.668438394496,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.9206544877819147,210443.92790488497,167753.579180936,0.9336240310077519,42690.34872394893,42690.34872394893,42690.34872394893,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.9331004930762439,213288.84559726916,167753.579180936,0.9348352713178295,45535.266416333056,45535.266416333056,45535.266416333056,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.9406947329625766,215024.74293154717,167753.579180936,0.9358042635658915,47271.163750611144,47271.163750611144,47271.163750611144,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.9556610895423083,218445.76450572326,167753.579180936,0.9367732558139535,50692.185324787155,50692.185324787155,50692.185324787155,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.9673155873422203,221109.75879165911,167753.579180936,0.938468992248062,53356.1796107231,53356.1796107231,53356.1796107231,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.98164338273269,224384.81754627652,167753.579180936,0.9401647286821705,56631.238365340505,56631.238365340505,56631.238365340505,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.9903624566642399,226377.8303325055,167753.579180936,0.9411337209302325,58624.251151569464,58624.251151569464,58624.251151569464,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.095,uncorrected,8256,784,0.1,7432,1.0065238753567953,230072.02014563588,167753.579180936,0.9421027131782945,62318.440964699956,62318.440964699956,62318.440964699956,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.096,uncorrected,8256,792,0.1,7432,1.008264621521732,230469.92127499147,167753.579180936,0.9421027131782945,62716.34209405541,62716.34209405541,62716.34209405541,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.097,uncorrected,8256,800,0.1,7432,1.010169189027652,230905.26881549106,167753.579180936,0.9421027131782945,63151.68963455511,63151.68963455511,63151.68963455511,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.098,uncorrected,8256,809,0.1,7432,1.0132876552307513,231618.09027623254,167753.579180936,0.9425872093023255,63864.5110952965,63864.5110952965,63864.5110952965,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.099,uncorrected,8256,817,0.1,7432,1.0143532352081246,231861.66138668844,167753.579180936,0.9428294573643411,64108.082205752384,64108.082205752384,64108.082205752384,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.1,uncorrected,8256,825,0.1,7432,1.0177562375391866,232639.52233965413,167753.579180936,0.9430717054263565,64885.94315871808,64885.94315871808,64885.94315871808,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.105,uncorrected,8256,866,0.1,7432,1.0261512363470109,234558.45777886733,167753.579180936,0.9440406976744186,66804.87859793122,66804.87859793122,66804.87859793122,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.11,uncorrected,8256,908,0.1,7432,1.0374932552396425,237151.02539007535,167753.579180936,0.9445251937984496,69397.44620913937,69397.44620913937,69397.44620913937,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.7527179261944807,172056.85639400143,167753.579180936,0.8992248062015504,4303.277213065375,4303.277213065375,4303.277213065375,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.7741305436796948,176951.3693628891,167753.579180936,0.90625,9197.790181953096,9197.790181953096,9197.790181953096,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.7968925134422266,182154.31833804704,167753.579180936,0.9108527131782945,14400.73915711098,14400.73915711098,14400.73915711098,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.818331950848892,187054.96182570283,167753.579180936,0.9152131782945736,19301.382644766833,19301.382644766833,19301.382644766833,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.8394275810398233,191877.017589211,167753.579180936,0.9205426356589147,24123.43840827502,24123.43840827502,24123.43840827502,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.861644315960624,196955.3363548308,167753.579180936,0.9244186046511628,29201.75717389475,29201.75717389475,29201.75717389475,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.8907951502690173,203618.65701961415,167753.579180936,0.9292635658914729,35865.077838678146,35865.077838678146,35865.077838678146,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.9135320771118005,208815.88166445252,167753.579180936,0.9336240310077519,41062.30248351659,41062.30248351659,41062.30248351659,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.941867816941846,215292.8873914243,167753.579180936,0.936046511627907,47539.30821048829,47539.30821048829,47539.30821048829,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.98164338273269,224384.81754627652,167753.579180936,0.9401647286821705,56631.238365340505,56631.238365340505,56631.238365340505,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.055,uncorrected,8256,454,0.1,7432,1.0229578990846513,233828.52223243332,167753.579180936,0.9435562015503876,66074.94305149723,66074.94305149723,66074.94305149723,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.06,uncorrected,8256,495,0.1,7432,1.0690686544305317,244368.55500523475,167753.579180936,0.9457364341085271,76614.97582429885,76614.97582429885,76614.97582429885,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.065,uncorrected,8256,536,0.1,7432,1.1172273783852285,255376.7140555758,167753.579180936,0.9530038759689923,87623.13487463979,87623.13487463979,87623.13487463979,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.07,uncorrected,8256,577,0.1,7432,1.1634108878291374,265933.37701740424,167753.579180936,0.9559108527131783,98179.7978364683,98179.7978364683,98179.7978364683,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.075,uncorrected,8256,619,0.1,7432,1.2223905299741222,279414.99007000396,167753.579180936,0.9605135658914729,111661.4108890679,111661.4108890679,111661.4108890679,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.08,uncorrected,8256,660,0.1,7432,1.2962658811358572,296301.47602119274,167753.579180936,0.9660852713178295,128547.89684025665,128547.89684025665,128547.89684025665,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.085,uncorrected,8256,701,0.1,7432,1.3474849400000601,308009.1688354026,167753.579180936,0.969234496124031,140255.58965446654,140255.58965446654,140255.58965446654,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.09,uncorrected,8256,743,0.1,7432,1.4062047749337485,321431.39495102543,167753.579180936,0.971656976744186,153677.8157700895,153677.8157700895,153677.8157700895,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.095,uncorrected,8256,784,0.1,7432,1.4472622540145292,330816.34585529874,167753.579180936,0.9733527131782945,163062.76667436276,163062.76667436276,163062.76667436276,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.096,uncorrected,8256,792,0.1,7432,1.4577461074457807,333212.753329472,167753.579180936,0.9745639534883721,165459.17414853594,165459.17414853594,165459.17414853594,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.097,uncorrected,8256,800,0.1,7432,1.463149571783182,334447.88146336755,167753.579180936,0.9750484496124031,166694.30228243163,166694.30228243163,166694.30228243163,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.098,uncorrected,8256,809,0.1,7432,1.4683980861540413,335647.59101187583,167753.579180936,0.9750484496124031,167894.01183093974,167894.01183093974,167894.01183093974,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.099,uncorrected,8256,817,0.1,7432,1.4761854641117549,337427.63599862147,167753.579180936,0.9760174418604651,169674.0568176855,169674.0568176855,169674.0568176855,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.1,uncorrected,8256,825,0.1,7432,1.4807141731183642,338462.8118700662,167753.579180936,0.9760174418604651,170709.23268913012,170709.23268913012,170709.23268913012,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.105,uncorrected,8256,866,0.1,7432,1.5175511750289965,346883.0427788298,167753.579180936,0.9786821705426356,179129.46359789377,179129.46359789377,179129.46359789377,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.11,uncorrected,8256,908,0.1,7432,1.5537335653244526,355153.64204903843,167753.579180936,0.9798934108527132,187400.06286810234,187400.06286810234,187400.06286810234,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.7527179261944807,172056.85639400143,167753.579180936,0.8992248062015504,4303.277213065375,4303.277213065375,4303.277213065375,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.7748126473431496,177107.28515549182,167753.579180936,0.90625,9353.705974555784,9353.705974555784,9353.705974555784,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.7970520446772441,182190.78411339063,167753.579180936,0.9108527131782945,14437.20493245463,14437.20493245463,14437.20493245463,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.8186668011191371,187131.50216419643,167753.579180936,0.9152131782945736,19377.922983260356,19377.922983260356,19377.922983260356,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.8394315856331762,191877.93296231361,167753.579180936,0.9205426356589147,24124.353781377566,24124.353781377566,24124.353781377566,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.8654398279387543,197822.91747205547,167753.579180936,0.9253875968992248,30069.338291119482,30069.338291119482,30069.338291119482,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.8918120172911417,203851.09328439384,167753.579180936,0.9295058139534884,36097.51410345792,36097.51410345792,36097.51410345792,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.9174533903860933,209712.21854103252,167753.579180936,0.9336240310077519,41958.63936009654,41958.63936009654,41958.63936009654,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.9482397401472552,216749.38661610647,167753.579180936,0.9362887596899225,48995.80743517053,48995.80743517053,48995.80743517053,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.9923536916730507,226832.98839907337,167753.579180936,0.9411337209302325,59079.40921813736,59079.40921813736,59079.40921813736,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.055,uncorrected,8256,454,0.1,7432,1.0318580001812265,235862.9143506169,167753.579180936,0.9442829457364341,68109.33516968082,68109.33516968082,68109.33516968082,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.06,uncorrected,8256,495,0.1,7432,1.0858002898057744,248193.08539678442,167753.579180936,0.9486434108527132,80439.50621584838,80439.50621584838,80439.50621584838,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.065,uncorrected,8256,536,0.1,7432,1.1362504953817223,259725.03312083258,167753.579180936,0.9551841085271318,91971.45393989657,91971.45393989657,91971.45393989657,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.07,uncorrected,8256,577,0.1,7432,1.2078058846539363,276081.2203561625,167753.579180936,0.9593023255813954,108327.64117522653,108327.64117522653,108327.64117522653,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.075,uncorrected,8256,619,0.1,7432,1.3089723898200183,299205.9397835915,167753.579180936,0.9665697674418605,131452.3606026555,131452.3606026555,131452.3606026555,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.08,uncorrected,8256,660,0.1,7432,1.4266594715688814,326106.94561756385,167753.579180936,0.9726259689922481,158353.36643662778,158353.36643662778,158353.36643662778,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.085,uncorrected,8256,701,0.1,7432,1.5236914087429563,348286.58223708277,167753.579180936,0.9791666666666666,180533.00305614684,180533.00305614684,180533.00305614684,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.09,uncorrected,8256,743,0.1,7432,1.6976320204194548,388046.0642459857,167753.579180936,0.9854651162790697,220292.4850650496,220292.4850650496,220292.4850650496,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.095,uncorrected,8256,784,0.1,7432,1.934893818023601,442279.5528046357,167753.579180936,0.9910368217054264,274525.9736236996,274525.9736236996,274525.9736236996,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.096,uncorrected,8256,792,0.1,7432,2.0176050974158435,461185.7621897411,167753.579180936,0.9917635658914729,293432.18300880503,293432.18300880503,293432.18300880503,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.097,uncorrected,8256,800,0.1,7432,2.153204285057616,492181.1312959044,167753.579180936,0.9937015503875969,324427.5521149683,324427.5521149683,324427.5521149683,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.098,uncorrected,8256,809,0.1,7432,2.3311492164994023,532855.9238704729,167753.579180936,0.9951550387596899,365102.3446895369,365102.3446895369,365102.3446895369,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.099,uncorrected,8256,817,0.1,7432,2.5100557680731055,573750.5243321464,167753.579180936,0.9966085271317829,405996.9451512102,405996.9451512102,405996.9451512102,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.1,uncorrected,8256,825,0.1,7432,2.663474116919722,608819.0113405015,167753.579180936,0.998062015503876,441065.43215956533,441065.43215956533,441065.43215956533,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.105,uncorrected,8256,866,0.1,7432,2.9931946409968524,684186.7884148528,167753.579180936,0.9987887596899225,516433.20923391666,516433.20923391666,516433.20923391666,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.11,uncorrected,8256,908,0.1,7432,3.1439400436761034,718644.2912831166,167753.579180936,0.999031007751938,550890.7121021803,550890.7121021803,550890.7121021803,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.7527179261944807,172056.85639400143,167753.579180936,0.8992248062015504,4303.277213065375,4303.277213065375,4303.277213065375,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.7748126473431496,177107.28515549182,167753.579180936,0.90625,9353.705974555784,9353.705974555784,9353.705974555784,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.7970520446772441,182190.78411339063,167753.579180936,0.9108527131782945,14437.20493245463,14437.20493245463,14437.20493245463,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.8186668011191371,187131.50216419643,167753.579180936,0.9152131782945736,19377.922983260356,19377.922983260356,19377.922983260356,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.8394315856331762,191877.93296231361,167753.579180936,0.9205426356589147,24124.353781377566,24124.353781377566,24124.353781377566,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.8654398279387543,197822.91747205547,167753.579180936,0.9253875968992248,30069.338291119482,30069.338291119482,30069.338291119482,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.8918120172911417,203851.09328439384,167753.579180936,0.9295058139534884,36097.51410345792,36097.51410345792,36097.51410345792,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.9174533903860933,209712.21854103252,167753.579180936,0.9336240310077519,41958.63936009654,41958.63936009654,41958.63936009654,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.9482397401472552,216749.38661610647,167753.579180936,0.9362887596899225,48995.80743517053,48995.80743517053,48995.80743517053,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.9923536916730507,226832.98839907337,167753.579180936,0.9411337209302325,59079.40921813736,59079.40921813736,59079.40921813736,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.055,uncorrected,8256,454,0.1,7432,1.0318580001812265,235862.9143506169,167753.579180936,0.9442829457364341,68109.33516968082,68109.33516968082,68109.33516968082,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.06,uncorrected,8256,495,0.1,7432,1.0858002898057744,248193.08539678442,167753.579180936,0.9486434108527132,80439.50621584838,80439.50621584838,80439.50621584838,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.065,uncorrected,8256,536,0.1,7432,1.1362504953817223,259725.03312083258,167753.579180936,0.9551841085271318,91971.45393989657,91971.45393989657,91971.45393989657,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.07,uncorrected,8256,577,0.1,7432,1.2078058846539363,276081.2203561625,167753.579180936,0.9593023255813954,108327.64117522653,108327.64117522653,108327.64117522653,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.075,uncorrected,8256,619,0.1,7432,1.3089723898200183,299205.9397835915,167753.579180936,0.9665697674418605,131452.3606026555,131452.3606026555,131452.3606026555,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.08,uncorrected,8256,660,0.1,7432,1.4266594715688814,326106.94561756385,167753.579180936,0.9726259689922481,158353.36643662778,158353.36643662778,158353.36643662778,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.085,uncorrected,8256,701,0.1,7432,1.5236914087429563,348286.58223708277,167753.579180936,0.9791666666666666,180533.00305614684,180533.00305614684,180533.00305614684,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.09,uncorrected,8256,743,0.1,7432,1.7033756090430408,389358.93825709185,167753.579180936,0.9861918604651163,221605.35907615587,221605.35907615587,221605.35907615587,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.095,uncorrected,8256,784,0.1,7432,1.9678549008022101,449813.8230656108,167753.579180936,0.9915213178294574,282060.2438846748,282060.2438846748,282060.2438846748,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.096,uncorrected,8256,792,0.1,7432,2.02646347269995,463210.6165888484,167753.579180936,0.9922480620155039,295457.03740791226,295457.03740791226,295457.03740791226,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.097,uncorrected,8256,800,0.1,7432,2.2449813006639,513159.5938047948,167753.579180936,0.9944282945736435,345406.0146238586,345406.0146238586,345406.0146238586,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.098,uncorrected,8256,809,0.1,7432,2.4892439184812694,568993.335361479,167753.579180936,0.9961240310077519,401239.7561805428,401239.7561805428,401239.7561805428,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.099,uncorrected,8256,817,0.1,7432,2.790850551250377,637934.8170187457,167753.579180936,0.998546511627907,470181.23783780984,470181.23783780984,470181.23783780984,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.1,uncorrected,8256,825,0.1,7432,3.5419903518980123,809630.9442323514,167753.579180936,0.999515503875969,641877.365051415,641877.365051415,641877.365051415,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.105,uncorrected,8256,866,0.1,7432,4.775317476976334,1091545.8298247007,167753.579180936,1.0,923792.2506437643,923792.2506437643,923792.2506437643,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.11,uncorrected,8256,908,0.1,7432,4.930355544489436,1126984.5534014963,167753.579180936,1.0,959230.9742205607,959230.9742205607,959230.9742205607,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.7426407057267591,169753.39740288715,167753.579180936,0.8975290697674418,1999.8182219512055,1999.8182219512055,1999.8182219512055,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.7500281463038909,171442.02438819752,167753.579180936,0.8989825581395349,3688.445207261502,3688.445207261502,3688.445207261502,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.7562962545367559,172874.79350469317,167753.579180936,0.9014050387596899,5121.214323757164,5121.214323757164,5121.214323757164,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.767836065668283,175512.5726216449,167753.579180936,0.9050387596899225,7758.993440708941,7758.993440708941,7758.993440708941,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.7776402776322896,177753.6271139643,167753.579180936,0.9069767441860465,10000.047933028252,10000.047933028252,10000.047933028252,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.7833936404962525,179068.73532863386,167753.579180936,0.9079457364341085,11315.156147697893,11315.156147697893,11315.156147697893,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.7911902870467422,180850.89893761615,167753.579180936,0.908672480620155,13097.319756680148,13097.319756680148,13097.319756680148,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.7994258675908781,182733.3944245611,167753.579180936,0.9118217054263565,14979.815243625031,14979.815243625031,14979.815243625031,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.8077465969831844,184635.35330228214,167753.579180936,0.9132751937984496,16881.774121346134,16881.774121346134,16881.774121346134,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.8182462533300332,187035.3730193485,167753.579180936,0.9152131782945736,19281.793838412566,19281.793838412566,19281.793838412566,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.8223889185218005,187982.30669155697,167753.579180936,0.9161821705426356,20228.727510620847,20228.727510620847,20228.727510620847,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.8324181152609973,190274.78838098244,167753.579180936,0.9193313953488372,22521.20920004632,22521.20920004632,22521.20920004632,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.8416152670645654,192377.08058372105,167753.579180936,0.9212693798449613,24623.50140278507,24623.50140278507,24623.50140278507,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.8470852651707923,193627.41705889537,167753.579180936,0.9222383720930233,25873.83787795942,25873.83787795942,25873.83787795942,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.8559801568164311,195660.61839668106,167753.579180936,0.9234496124031008,27907.039215745113,27907.039215745113,27907.039215745113,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.8654398279387543,197822.91747205547,167753.579180936,0.9253875968992248,30069.338291119482,30069.338291119482,30069.338291119482,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.8724968232767955,199436.01102436293,167753.579180936,0.9268410852713178,31682.43184342685,31682.43184342685,31682.43184342685,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.8814913498259704,201491.9869868692,167753.579180936,0.9280523255813954,33738.40780593312,33738.40780593312,33738.40780593312,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.095,uncorrected,8256,784,0.1,7432,0.8881800752774445,203020.9011184636,167753.579180936,0.9285368217054264,35267.32193752751,35267.32193752751,35267.32193752751,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.096,uncorrected,8256,792,0.1,7432,0.8905564632297462,203564.09774819275,167753.579180936,0.9292635658914729,35810.518567256746,35810.518567256746,35810.518567256746,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.097,uncorrected,8256,800,0.1,7432,0.8905564632297462,203564.09774819275,167753.579180936,0.9292635658914729,35810.518567256746,35810.518567256746,35810.518567256746,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.098,uncorrected,8256,809,0.1,7432,0.8909621949803948,203656.84023130158,167753.579180936,0.9295058139534884,35903.26105036559,35903.26105036559,35903.26105036559,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.099,uncorrected,8256,817,0.1,7432,0.8918120172911417,203851.09328439384,167753.579180936,0.9295058139534884,36097.51410345792,36097.51410345792,36097.51410345792,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.1,uncorrected,8256,825,0.1,7432,0.8930486408051994,204133.76166117535,167753.579180936,0.9295058139534884,36380.18248023935,36380.18248023935,36380.18248023935,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.105,uncorrected,8256,866,0.1,7432,0.9003615292617846,205805.34746405546,167753.579180936,0.9302325581395349,38051.768283119425,38051.768283119425,38051.768283119425,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.11,uncorrected,8256,908,0.1,7432,0.9110317084942048,208244.34543660597,167753.579180936,0.9336240310077519,40490.76625566996,40490.76625566996,40490.76625566996,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.7456741655328862,170446.78803445955,167753.579180936,0.8977713178294574,2693.2088535235357,2693.2088535235357,2693.2088535235357,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.756969398475223,173028.66127630166,167753.579180936,0.9016472868217055,5275.082095365679,5275.082095365679,5275.082095365679,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.76794290573675,175536.99420864004,167753.579180936,0.9050387596899225,7783.415027704059,7783.415027704059,7783.415027704059,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.7865886195536307,179799.04615786625,167753.579180936,0.9084302325581395,12045.466976930269,12045.466976930269,12045.466976930269,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.8007458498281154,183035.11700393836,167753.579180936,0.9120639534883721,15281.537823002403,15281.537823002403,15281.537823002403,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.8094665282459982,185028.49654491708,167753.579180936,0.9135174418604651,17274.917363980974,17274.917363980974,17274.917363980974,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.8188009550338051,187162.16717166785,167753.579180936,0.9152131782945736,19408.587990731903,19408.587990731903,19408.587990731903,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.8330589383478757,190421.26822687945,167753.579180936,0.9193313953488372,22667.689045943494,22667.689045943494,22667.689045943494,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.8436133490093383,192833.8037283037,167753.579180936,0.9215116279069767,25080.224547367674,25080.224547367674,25080.224547367674,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.8536745028395972,195133.5901947729,167753.579180936,0.9232073643410853,27380.011013836895,27380.011013836895,27380.011013836895,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.8674875006183627,198290.9761058634,167753.579180936,0.9256298449612403,30537.396924927358,30537.396924927358,30537.396924927358,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.8885748020191659,203111.1280679645,167753.579180936,0.9285368217054264,35357.54888702851,35357.54888702851,35357.54888702851,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.9015336347846179,206073.2682675899,167753.579180936,0.9307170542635659,38319.68908665378,38319.68908665378,38319.68908665378,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.9155572514339816,209278.7976060005,167753.579180936,0.9336240310077519,41525.21842506454,41525.21842506454,41525.21842506454,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.9331004930762439,213288.84559726916,167753.579180936,0.9348352713178295,45535.266416333056,45535.266416333056,45535.266416333056,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.9447899415065473,215960.8289258263,167753.579180936,0.9362887596899225,48207.24974489026,48207.24974489026,48207.24974489026,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.9652935366567572,220647.55685345226,167753.579180936,0.9382267441860465,52893.97767251627,52893.97767251627,52893.97767251627,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.9806604296332154,224160.1333526458,167753.579180936,0.9401647286821705,56406.55417170986,56406.55417170986,56406.55417170986,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.095,uncorrected,8256,784,0.1,7432,0.9960365092213359,227674.80973476826,167753.579180936,0.9413759689922481,59921.23055383237,59921.23055383237,59921.23055383237,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.096,uncorrected,8256,792,0.1,7432,1.0062580658551998,230011.2612004153,167753.579180936,0.9421027131782945,62257.68201947937,62257.68201947937,62257.68201947937,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.097,uncorrected,8256,800,0.1,7432,1.0081922045167182,230453.36813895125,167753.579180936,0.9421027131782945,62699.78895801531,62699.78895801531,62699.78895801531,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.098,uncorrected,8256,809,0.1,7432,1.011867760597584,231293.52964270458,167753.579180936,0.9421027131782945,63539.95046176864,63539.95046176864,63539.95046176864,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.099,uncorrected,8256,817,0.1,7432,1.0167653029026684,232413.0137199999,167753.579180936,0.9428294573643411,64659.434539063936,64659.434539063936,64659.434539063936,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.1,uncorrected,8256,825,0.1,7432,1.0197656484077633,233098.8350585621,167753.579180936,0.9433139534883721,65345.25587762615,65345.25587762615,65345.25587762615,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.105,uncorrected,8256,866,0.1,7432,1.0364576169323958,236914.29837015836,167753.579180936,0.9445251937984496,69160.71918922244,69160.71918922244,69160.71918922244,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.11,uncorrected,8256,908,0.1,7432,1.0624295105880877,242850.9742768819,167753.579180936,0.9454941860465116,75097.39509594595,75097.39509594595,75097.39509594595,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.7501220709966339,171463.4937684377,167753.579180936,0.8989825581395349,3709.914587501747,3709.914587501747,3709.914587501747,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.767836065668283,175512.5726216449,167753.579180936,0.9050387596899225,7758.993440708941,7758.993440708941,7758.993440708941,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.7808297562259099,178482.6806428588,167753.579180936,0.907218992248062,10729.101461922819,10729.101461922819,10729.101461922819,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.8034861695511939,183661.5014444566,167753.579180936,0.9125484496124031,15907.922263520604,15907.922263520604,15907.922263520604,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.8196908292208201,187365.57531418154,167753.579180936,0.9152131782945736,19611.996133245564,19611.996133245564,19611.996133245564,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.835024471639555,190870.5513747033,167753.579180936,0.9198158914728682,23116.972193767317,23116.972193767317,23116.972193767317,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.8454307482418241,193249.2262762099,167753.579180936,0.9217538759689923,25495.64709527385,25495.64709527385,25495.64709527385,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.8682627202118527,198468.1764110896,167753.579180936,0.9258720930232558,30714.597230153606,30714.597230153606,30714.597230153606,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.892882894811445,204095.87531138494,167753.579180936,0.9295058139534884,36342.296130449016,36342.296130449016,36342.296130449016,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.9108508682994245,208203.0088424573,167753.579180936,0.9333817829457365,40449.42966152122,40449.42966152122,40449.42966152122,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.9272803524132724,211958.47326070938,167753.579180936,0.9336240310077519,44204.8940797733,44204.8940797733,44204.8940797733,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.9588994959596258,219186.0019950929,167753.579180936,0.9375,51432.422814156875,51432.422814156875,51432.422814156875,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.9900242178242562,226300.5154320724,167753.579180936,0.9411337209302325,58546.93625113636,58546.93625113636,58546.93625113636,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.07,uncorrected,8256,577,0.1,7432,1.020871766848456,233351.67248289086,167753.579180936,0.9433139534883721,65598.0933019548,65598.0933019548,65598.0933019548,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.075,uncorrected,8256,619,0.1,7432,1.0600927359335253,242316.83248594851,167753.579180936,0.9454941860465116,74563.25330501256,74563.25330501256,74563.25330501256,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.08,uncorrected,8256,660,0.1,7432,1.0874233236826294,248564.07975862242,167753.579180936,0.9493701550387597,80810.50057768651,80810.50057768651,80810.50057768651,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.085,uncorrected,8256,701,0.1,7432,1.1174918657953652,255437.1707960895,167753.579180936,0.9530038759689923,87683.59161515345,87683.59161515345,87683.59161515345,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.09,uncorrected,8256,743,0.1,7432,1.1563693320267323,264323.8126463124,167753.579180936,0.9556686046511628,96570.23346537646,96570.23346537646,96570.23346537646,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.095,uncorrected,8256,784,0.1,7432,1.1935159755044766,272814.8216683536,167753.579180936,0.9583333333333334,105061.24248741758,105061.24248741758,105061.24248741758,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.096,uncorrected,8256,792,0.1,7432,1.1986193891630759,273981.3639817752,167753.579180936,0.9588178294573644,106227.78480083914,106227.78480083914,106227.78480083914,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.097,uncorrected,8256,800,0.1,7432,1.2082828075450762,276190.2357662335,167753.579180936,0.9593023255813954,108436.65658529753,108436.65658529753,108436.65658529753,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.098,uncorrected,8256,809,0.1,7432,1.2204866194779695,278979.79270931444,167753.579180936,0.9605135658914729,111226.21352837839,111226.21352837839,111226.21352837839,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.099,uncorrected,8256,817,0.1,7432,1.2348167669741117,282255.3891100988,167753.579180936,0.9617248062015504,114501.80992916279,114501.80992916279,114501.80992916279,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.1,uncorrected,8256,825,0.1,7432,1.2438470089919444,284319.5289425597,167753.579180936,0.9624515503875969,116565.94976162365,116565.94976162365,116565.94976162365,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.105,uncorrected,8256,866,0.1,7432,1.302881152751842,297813.6000172203,167753.579180936,0.966327519379845,130060.02083628434,130060.02083628434,130060.02083628434,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.11,uncorrected,8256,908,0.1,7432,1.3504547191886096,308688.00330125546,167753.579180936,0.9694767441860465,140934.4241203195,140934.4241203195,140934.4241203195,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.7523561849828418,171974.16930294535,167753.579180936,0.8992248062015504,4220.590122009328,4220.590122009328,4220.590122009328,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.7694761002909148,175887.4530273421,167753.579180936,0.9050387596899225,8133.873846406141,8133.873846406141,8133.873846406141,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.7865886195536307,179799.04615786625,167753.579180936,0.9084302325581395,12045.466976930269,12045.466976930269,12045.466976930269,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.8068606625182172,184432.84570453689,167753.579180936,0.9127906976744186,16679.266523600938,16679.266523600938,16679.266523600938,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.825866769917545,188777.27670267716,167753.579180936,0.9178779069767442,21023.69752174117,21023.69752174117,21023.69752174117,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.8417740714066956,192413.38020531615,167753.579180936,0.9212693798449613,24659.801024380118,24659.801024380118,24659.801024380118,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.8573350921428412,195970.33058070997,167753.579180936,0.9234496124031008,28216.751399773886,28216.751399773886,28216.751399773886,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.8835285355351592,201957.6485007192,167753.579180936,0.9282945736434108,34204.069319783186,34204.069319783186,34204.069319783186,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.9052011085776477,206911.58231562423,167753.579180936,0.9316860465116279,39158.003134688115,39158.003134688115,39158.003134688115,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.9295966936377673,212487.94436210502,167753.579180936,0.934593023255814,44734.365181168905,44734.365181168905,44734.365181168905,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.9490810442887114,216941.6925793536,167753.579180936,0.9362887596899225,49188.1133984177,49188.1133984177,49188.1133984177,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.9873488260535388,225688.9722740408,167753.579180936,0.9408914728682171,57935.3930931047,57935.3930931047,57935.3930931047,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.065,uncorrected,8256,536,0.1,7432,1.0213038234649308,233450.43232456312,167753.579180936,0.9435562015503876,65696.8531436271,65696.8531436271,65696.8531436271,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.07,uncorrected,8256,577,0.1,7432,1.0627652717856555,242927.72283586036,167753.579180936,0.9454941860465116,75174.14365492432,75174.14365492432,75174.14365492432,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.075,uncorrected,8256,619,0.1,7432,1.107076970215016,253056.5257617851,167753.579180936,0.9525193798449613,85302.94658084921,85302.94658084921,85302.94658084921,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.08,uncorrected,8256,660,0.1,7432,1.1539505805168617,263770.93252122955,167753.579180936,0.9556686046511628,96017.35334029351,96017.35334029351,96017.35334029351,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.085,uncorrected,8256,701,0.1,7432,1.2098585173714602,276550.4127593435,167753.579180936,0.9593023255813954,108796.83357840753,108796.83357840753,108796.83357840753,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.09,uncorrected,8256,743,0.1,7432,1.281532564346607,292933.7228658621,167753.579180936,0.9653585271317829,125180.14368492617,125180.14368492617,125180.14368492617,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.095,uncorrected,8256,784,0.1,7432,1.3408110908726385,306483.6551456763,167753.579180936,0.968265503875969,138730.07596474036,138730.07596474036,138730.07596474036,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.096,uncorrected,8256,792,0.1,7432,1.349343325063114,308433.95995673956,167753.579180936,0.9694767441860465,140680.38077580358,140680.38077580358,140680.38077580358,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.097,uncorrected,8256,800,0.1,7432,1.3629930581317586,311554.02669180685,167753.579180936,0.9699612403100775,143800.44751087084,143800.44751087084,143800.44751087084,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.098,uncorrected,8256,809,0.1,7432,1.3866377112468709,316958.74012288,167753.579180936,0.971172480620155,149205.160941944,149205.160941944,149205.160941944,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.099,uncorrected,8256,817,0.1,7432,1.4125306086153138,322877.35899604834,167753.579180936,0.971656976744186,155123.7798151124,155123.7798151124,155123.7798151124,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.1,uncorrected,8256,825,0.1,7432,1.4235075555829535,325386.4781791191,167753.579180936,0.9721414728682171,157632.8989981831,157632.8989981831,157632.8989981831,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.105,uncorrected,8256,866,0.1,7432,1.4787434629039629,338012.3453771694,167753.579180936,0.9760174418604651,170258.76619623325,170258.76619623325,170258.76619623325,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.11,uncorrected,8256,908,0.1,7432,1.5310731507701536,349973.90664336114,167753.579180936,0.9794089147286822,182220.32746242508,182220.32746242508,182220.32746242508,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.7311038457690431,167116.29286756951,167753.579180936,0.8955910852713178,-637.2863133665411,637.2863133665411,637.2863133665411,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.7296228382547547,166777.76300354372,167753.579180936,0.8948643410852714,-975.816177392282,975.816177392282,975.816177392282,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.72952928531845,166756.37859968288,167753.579180936,0.8948643410852714,-997.2005812530824,997.2005812530824,997.2005812530824,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.7289346020858982,166620.44543802648,167753.579180936,0.8943798449612403,-1133.133742909516,1133.133742909516,1133.133742909516,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.7289346020858982,166620.44543802648,167753.579180936,0.8943798449612403,-1133.133742909516,1133.133742909516,1133.133742909516,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.7292379590578695,166689.78701359706,167753.579180936,0.8948643410852714,-1063.7921673388933,1063.7921673388933,1063.7921673388933,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.7275374246863513,166301.0775276512,167753.579180936,0.8938953488372093,-1452.5016532848547,1452.5016532848547,1452.5016532848547,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.7268108463859209,166134.99568750124,167753.579180936,0.8938953488372093,-1618.5834934347022,1618.5834934347022,1618.5834934347022,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.7246350599193614,165637.6527033724,167753.579180936,0.8931686046511628,-2115.9264775635456,2115.9264775635456,2115.9264775635456,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.7246350599193614,165637.6527033724,167753.579180936,0.8931686046511628,-2115.9264775635456,2115.9264775635456,2115.9264775635456,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.725279235919938,165784.89896092346,167753.579180936,0.8931686046511628,-1968.6802200125512,1968.6802200125512,1968.6802200125512,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.725279235919938,165784.89896092346,167753.579180936,0.8931686046511628,-1968.6802200125512,1968.6802200125512,1968.6802200125512,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.7242335172758152,165545.86776966427,167753.579180936,0.8931686046511628,-2207.7114112716936,2207.7114112716936,2207.7114112716936,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.7214136317401365,164901.2961130376,167753.579180936,0.8926841085271318,-2852.2830678983864,2852.2830678983864,2852.2830678983864,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.7195398501780788,164472.9856478323,167753.579180936,0.8924418604651163,-3280.593533103652,3280.593533103652,3280.593533103652,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.7185430429293107,164245.13466184493,167753.579180936,0.8919573643410853,-3508.4445190910255,3508.4445190910255,3508.4445190910255,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.7154039328266268,163527.59440227784,167753.579180936,0.8909883720930233,-4225.984778658179,4225.984778658179,4225.984778658179,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.713250719788109,163035.41127010906,167753.579180936,0.8905038759689923,-4718.167910826902,4718.167910826902,4718.167910826902,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.095,uncorrected,8256,784,0.1,7432,0.7119018141279811,162727.0773519479,167753.579180936,0.8902616279069767,-5026.501828988057,5026.501828988057,5026.501828988057,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.096,uncorrected,8256,792,0.1,7432,0.7119804795963143,162745.05876665472,167753.579180936,0.8902616279069767,-5008.520414281237,5008.520414281237,5008.520414281237,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.097,uncorrected,8256,800,0.1,7432,0.7119018141279811,162727.0773519479,167753.579180936,0.8902616279069767,-5026.501828988057,5026.501828988057,5026.501828988057,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.098,uncorrected,8256,809,0.1,7432,0.7119018141279811,162727.0773519479,167753.579180936,0.8902616279069767,-5026.501828988057,5026.501828988057,5026.501828988057,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.099,uncorrected,8256,817,0.1,7432,0.7119018141279811,162727.0773519479,167753.579180936,0.8902616279069767,-5026.501828988057,5026.501828988057,5026.501828988057,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.1,uncorrected,8256,825,0.1,7432,0.7119018141279811,162727.0773519479,167753.579180936,0.8902616279069767,-5026.501828988057,5026.501828988057,5026.501828988057,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.105,uncorrected,8256,866,0.1,7432,0.7110273986442597,162527.20277200805,167753.579180936,0.8900193798449613,-5226.376408927962,5226.376408927962,5226.376408927962,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.11,uncorrected,8256,908,0.1,7432,0.7105346591333357,162414.57198652998,167753.579180936,0.8900193798449613,-5339.007194406021,5339.007194406021,5339.007194406021,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.7371981977875974,168509.34465175134,167753.579180936,0.8963178294573644,755.7654708153223,755.7654708153223,755.7654708153223,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.7424110675953972,169700.90653796244,167753.579180936,0.8975290697674418,1947.3273570264673,1947.3273570264673,1947.3273570264673,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.7483738929368524,171063.89385070544,167753.579180936,0.8984980620155039,3310.314669769425,3310.314669769425,3310.314669769425,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.7535003250425216,172235.6977388871,167753.579180936,0.8994670542635659,4482.118557951083,4482.118557951083,4482.118557951083,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.7580183453499079,173268.43037904517,167753.579180936,0.9016472868217055,5514.851198109151,5514.851198109151,5514.851198109151,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.7660716207454861,175109.2544115531,167753.579180936,0.903827519379845,7355.675230617107,7355.675230617107,7355.675230617107,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.767139586626333,175353.37089370415,167753.579180936,0.9045542635658915,7599.7917127680885,7599.7917127680885,7599.7917127680885,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.7721153416925582,176490.73290553963,167753.579180936,0.9055232558139535,8737.153724603613,8737.153724603613,8737.153724603613,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.7776402776322896,177753.6271139643,167753.579180936,0.9069767441860465,10000.047933028252,10000.047933028252,10000.047933028252,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.783983057252354,179203.46467495552,167753.579180936,0.908187984496124,11449.885494019565,11449.885494019565,11449.885494019565,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.7909097647269442,180786.77692482335,167753.579180936,0.908672480620155,13033.19774388735,13033.19774388735,13033.19774388735,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.7954531027106433,181825.29669937276,167753.579180936,0.9103682170542635,14071.717518436697,14071.717518436697,14071.717518436697,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.7968401503137003,182142.34913288837,167753.579180936,0.9108527131782945,14388.769951952327,14388.769951952327,14388.769951952327,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.8005929615754215,183000.16968672618,167753.579180936,0.9120639534883721,15246.59050579011,15246.59050579011,15246.59050579011,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.8037559817895188,183723.1753383912,167753.579180936,0.9125484496124031,15969.596157455238,15969.596157455238,15969.596157455238,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.8039677441834712,183771.58015318037,167753.579180936,0.9127906976744186,16018.000972244381,16018.000972244381,16018.000972244381,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.8058880878714709,184210.53382580492,167753.579180936,0.9127906976744186,16456.9546448688,16456.9546448688,16456.9546448688,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.8101513455305738,185185.03261917274,167753.579180936,0.9137596899224806,17431.453438236666,17431.453438236666,17431.453438236666,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.095,uncorrected,8256,784,0.1,7432,0.8136963137508273,185995.34424689907,167753.579180936,0.9142441860465116,18241.765065963024,18241.765065963024,18241.765065963024,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.096,uncorrected,8256,792,0.1,7432,0.8150455392446022,186303.75127288714,167753.579180936,0.9147286821705426,18550.172091951128,18550.172091951128,18550.172091951128,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.097,uncorrected,8256,800,0.1,7432,0.8150455392446022,186303.75127288714,167753.579180936,0.9147286821705426,18550.172091951128,18550.172091951128,18550.172091951128,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.098,uncorrected,8256,809,0.1,7432,0.8150704294826805,186309.44070311013,167753.579180936,0.9147286821705426,18555.86152217406,18555.86152217406,18555.86152217406,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.099,uncorrected,8256,817,0.1,7432,0.8162546311341043,186580.12644924424,167753.579180936,0.9147286821705426,18826.5472683083,18826.5472683083,18826.5472683083,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.1,uncorrected,8256,825,0.1,7432,0.8166445151866042,186669.2464530291,167753.579180936,0.9149709302325582,18915.66727209301,18915.66727209301,18915.66727209301,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.105,uncorrected,8256,866,0.1,7432,0.8188009550338051,187162.16717166785,167753.579180936,0.9152131782945736,19408.587990731903,19408.587990731903,19408.587990731903,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.11,uncorrected,8256,908,0.1,7432,0.825866769917545,188777.27670267716,167753.579180936,0.9178779069767442,21023.69752174117,21023.69752174117,21023.69752174117,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.7451838527592237,170334.711954496,167753.579180936,0.8977713178294574,2581.1327735599302,2581.1327735599302,2581.1327735599302,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.7507581905079644,171608.89846733175,167753.579180936,0.8989825581395349,3855.3192863957343,3855.3192863957343,3855.3192863957343,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.76573819266134,175033.0391574782,167753.579180936,0.9035852713178295,7279.459976542206,7279.459976542206,7279.459976542206,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.7760973639692527,177400.94669370167,167753.579180936,0.906734496124031,9647.367512765615,9647.367512765615,9647.367512765615,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.785593068304333,179571.48226922704,167753.579180936,0.908187984496124,11817.903088290992,11817.903088290992,11817.903088290992,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.7969531354799688,182168.17537117872,167753.579180936,0.9108527131782945,14414.596190242706,14414.596190242706,14414.596190242706,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.8037559817895188,183723.1753383912,167753.579180936,0.9125484496124031,15969.596157455238,15969.596157455238,15969.596157455238,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.8132810926921513,185900.43269028762,167753.579180936,0.9142441860465116,18146.85350935167,18146.85350935167,18146.85350935167,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.8205116106299548,187553.1901751115,167753.579180936,0.9152131782945736,19799.610994175393,19799.610994175393,19799.610994175393,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.830682914362796,189878.1547930646,167753.579180936,0.9190891472868217,22124.575612128538,22124.575612128538,22124.575612128538,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.8394275810398233,191877.017589211,167753.579180936,0.9205426356589147,24123.43840827502,24123.43840827502,24123.43840827502,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.8437007942388024,192853.79202772467,167753.579180936,0.9215116279069767,25100.212846788578,25100.212846788578,25100.212846788578,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.8495491765518548,194190.6198629024,167753.579180936,0.9227228682170543,26437.040681966348,26437.040681966348,26437.040681966348,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.8654970511382161,197835.99759605623,167753.579180936,0.9253875968992248,30082.418415120203,30082.418415120203,30082.418415120203,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.8715624655379279,199222.43479653238,167753.579180936,0.9263565891472868,31468.855615596425,31468.855615596425,31468.855615596425,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.8782240837105109,200745.15272496874,167753.579180936,0.9278100775193798,32991.57354403277,32991.57354403277,32991.57354403277,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.8909621949803948,203656.84023130158,167753.579180936,0.9295058139534884,35903.26105036559,35903.26105036559,35903.26105036559,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.8998999179611826,205699.83198940862,167753.579180936,0.9302325581395349,37946.25280847269,37946.25280847269,37946.25280847269,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.095,uncorrected,8256,784,0.1,7432,0.9066978986481933,207253.7197687892,167753.579180936,0.9324127906976745,39500.14058785312,39500.14058785312,39500.14058785312,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.096,uncorrected,8256,792,0.1,7432,0.9077684140201834,207498.41901563344,167753.579180936,0.9328972868217055,39744.83983469753,39744.83983469753,39744.83983469753,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.097,uncorrected,8256,800,0.1,7432,0.9106589884467842,208159.1487946202,167753.579180936,0.9333817829457365,40405.569613684245,40405.569613684245,40405.569613684245,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.098,uncorrected,8256,809,0.1,7432,0.9126712381785569,208619.1104231136,167753.579180936,0.9336240310077519,40865.53124217751,40865.53124217751,40865.53124217751,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.099,uncorrected,8256,817,0.1,7432,0.915626238650997,209294.5667583988,167753.579180936,0.9336240310077519,41540.98757746277,41540.98757746277,41540.98757746277,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.1,uncorrected,8256,825,0.1,7432,0.9177357037724465,209776.74995722916,167753.579180936,0.9336240310077519,42023.170776293104,42023.170776293104,42023.170776293104,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.105,uncorrected,8256,866,0.1,7432,0.9303860431986478,212668.3745064058,167753.579180936,0.934593023255814,44914.795325469706,44914.795325469706,44914.795325469706,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.11,uncorrected,8256,908,0.1,7432,0.9406882819054463,215023.26834382757,167753.579180936,0.9358042635658915,47269.689162891606,47269.689162891606,47269.689162891606,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.7460630582619082,170535.68144074298,167753.579180936,0.8980135658914729,2782.1022598069185,2782.1022598069185,2782.1022598069185,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.7596778046802399,173647.75089972702,167753.579180936,0.9016472868217055,5894.171718790971,5894.171718790971,5894.171718790971,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.7776402776322896,177753.6271139643,167753.579180936,0.9069767441860465,10000.047933028252,10000.047933028252,10000.047933028252,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.7954531027106433,181825.29669937276,167753.579180936,0.9103682170542635,14071.717518436697,14071.717518436697,14071.717518436697,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.8068606625182172,184432.84570453689,167753.579180936,0.9127906976744186,16679.266523600938,16679.266523600938,16679.266523600938,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.8231784849536032,188162.78640838384,167753.579180936,0.9164244186046512,20409.207227447863,20409.207227447863,20409.207227447863,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.8365676183588865,191223.2850671573,167753.579180936,0.9200581395348837,23469.7058862213,23469.7058862213,23469.7058862213,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.8451352475402922,193181.68049312368,167753.579180936,0.9217538759689923,25428.101312187733,25428.101312187733,25428.101312187733,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.86647019381298,198058.43931507994,167753.579180936,0.9253875968992248,30304.86013414401,30304.86013414401,30304.86013414401,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.8909621949803948,203656.84023130158,167753.579180936,0.9295058139534884,35903.26105036559,35903.26105036559,35903.26105036559,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.9066978986481933,207253.7197687892,167753.579180936,0.9324127906976745,39500.14058785312,39500.14058785312,39500.14058785312,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.9241223845008526,211236.62246814076,167753.579180936,0.9336240310077519,43483.043287204695,43483.043287204695,43483.043287204695,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.9393453909186511,214716.30926443398,167753.579180936,0.9358042635658915,46962.73008349787,46962.73008349787,46962.73008349787,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.9660532606620666,220821.2151649282,167753.579180936,0.9382267441860465,53067.63598399222,53067.63598399222,53067.63598399222,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.9900242178242562,226300.5154320724,167753.579180936,0.9411337209302325,58546.93625113636,58546.93625113636,58546.93625113636,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.08,uncorrected,8256,660,0.1,7432,1.015876342628339,232209.81448036764,167753.579180936,0.9428294573643411,64456.2352994317,64456.2352994317,64456.2352994317,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.085,uncorrected,8256,701,0.1,7432,1.035768837683656,236756.85666701378,167753.579180936,0.9445251937984496,69003.27748607774,69003.27748607774,69003.27748607774,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.09,uncorrected,8256,743,0.1,7432,1.0617464776160377,242694.84606218862,167753.579180936,0.9454941860465116,74941.26688125264,74941.26688125264,74941.26688125264,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.095,uncorrected,8256,784,0.1,7432,1.0795045845885642,246754.0081398723,167753.579180936,0.9476744186046512,79000.42895893633,79000.42895893633,79000.42895893633,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.096,uncorrected,8256,792,0.1,7432,1.0831706364410558,247591.99715961848,167753.579180936,0.9484011627906976,79838.41797868253,79838.41797868253,79838.41797868253,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.097,uncorrected,8256,800,0.1,7432,1.0892751095205777,248987.36242388753,167753.579180936,0.9493701550387597,81233.78324295147,81233.78324295147,81233.78324295147,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.098,uncorrected,8256,809,0.1,7432,1.0925651624245787,249739.405307859,167753.579180936,0.9500968992248062,81985.82612692298,81985.82612692298,81985.82612692298,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.099,uncorrected,8256,817,0.1,7432,1.096631982102702,250669.0021528242,167753.579180936,0.9510658914728682,82915.42297188823,82915.42297188823,82915.42297188823,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.1,uncorrected,8256,825,0.1,7432,1.1047410517195773,252522.57967237855,167753.579180936,0.9525193798449613,84769.0004914426,84769.0004914426,84769.0004914426,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.105,uncorrected,8256,866,0.1,7432,1.1315594189995166,258652.74318679702,167753.579180936,0.9546996124031008,90899.164005861,90899.164005861,90899.164005861,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.11,uncorrected,8256,908,0.1,7432,1.1775718612215627,269170.3034683232,167753.579180936,0.9576065891472868,101416.72428738725,101416.72428738725,101416.72428738725,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.0,uncorrected,8256,0,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.005,uncorrected,8256,41,0.1,7432,0.7455233456489309,170412.31350660246,167753.579180936,0.8977713178294574,2658.734325666494,2658.734325666494,2658.734325666494,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.01,uncorrected,8256,82,0.1,7432,0.7580183453499079,173268.43037904517,167753.579180936,0.9016472868217055,5514.851198109151,5514.851198109151,5514.851198109151,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.015,uncorrected,8256,123,0.1,7432,0.7722662533733,176525.22841637838,167753.579180936,0.9055232558139535,8771.64923544239,8771.64923544239,8771.64923544239,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.02,uncorrected,8256,165,0.1,7432,0.7856370593951298,179581.53778740787,167753.579180936,0.908187984496124,11827.95860647181,11827.95860647181,11827.95860647181,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.025,uncorrected,8256,206,0.1,7432,0.797441150499176,182279.72622861917,167753.579180936,0.9108527131782945,14526.1470476832,14526.1470476832,14526.1470476832,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.03,uncorrected,8256,247,0.1,7432,0.8102379994558175,185204.84004165168,167753.579180936,0.9137596899224806,17451.26086071565,17451.26086071565,17451.26086071565,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.035,uncorrected,8256,288,0.1,7432,0.8237049139318497,188283.11795883568,167753.579180936,0.9164244186046512,20529.538777899605,20529.538777899605,20529.538777899605,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.04,uncorrected,8256,330,0.1,7432,0.8365676183588865,191223.2850671573,167753.579180936,0.9200581395348837,23469.7058862213,23469.7058862213,23469.7058862213,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.045,uncorrected,8256,371,0.1,7432,0.8495491765518548,194190.6198629024,167753.579180936,0.9227228682170543,26437.040681966348,26437.040681966348,26437.040681966348,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.05,uncorrected,8256,412,0.1,7432,0.8674875006183627,198290.9761058634,167753.579180936,0.9256298449612403,30537.396924927358,30537.396924927358,30537.396924927358,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.055,uncorrected,8256,454,0.1,7432,0.88189156347059,201583.46813695598,167753.579180936,0.9280523255813954,33829.8889560199,33829.8889560199,33829.8889560199,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.06,uncorrected,8256,495,0.1,7432,0.8938322725530055,204312.88482326045,167753.579180936,0.9295058139534884,36559.30564232439,36559.30564232439,36559.30564232439,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.065,uncorrected,8256,536,0.1,7432,0.9052011085776477,206911.58231562423,167753.579180936,0.9316860465116279,39158.003134688115,39158.003134688115,39158.003134688115,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.07,uncorrected,8256,577,0.1,7432,0.9206544877819147,210443.92790488497,167753.579180936,0.9336240310077519,42690.34872394893,42690.34872394893,42690.34872394893,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.075,uncorrected,8256,619,0.1,7432,0.9332449296867138,213321.86103144544,167753.579180936,0.9348352713178295,45568.28185050945,45568.28185050945,45568.28185050945,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.08,uncorrected,8256,660,0.1,7432,0.9546281838700267,218209.66211365862,167753.579180936,0.936531007751938,50456.08293272272,50456.08293272272,50456.08293272272,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.085,uncorrected,8256,701,0.1,7432,0.9690333937677815,221502.41633732122,167753.579180936,0.9387112403100775,53748.837156385314,53748.837156385314,53748.837156385314,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.09,uncorrected,8256,743,0.1,7432,0.9900242178242562,226300.5154320724,167753.579180936,0.9411337209302325,58546.93625113636,58546.93625113636,58546.93625113636,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.095,uncorrected,8256,784,0.1,7432,1.011327893855968,231170.12647771864,167753.579180936,0.9421027131782945,63416.547296782584,63416.547296782584,63416.547296782584,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.096,uncorrected,8256,792,0.1,7432,1.0133276871260526,231627.24079838864,167753.579180936,0.9425872093023255,63873.661617452715,63873.661617452715,63873.661617452715,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.097,uncorrected,8256,800,0.1,7432,1.0169352892965082,232451.86934378155,167753.579180936,0.9428294573643411,64698.29016284544,64698.29016284544,64698.29016284544,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.098,uncorrected,8256,809,0.1,7432,1.019984345357169,233148.82497949846,167753.579180936,0.9433139534883721,65395.245798562355,65395.245798562355,65395.245798562355,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.099,uncorrected,8256,817,0.1,7432,1.0218479061926846,233574.79918298096,167753.579180936,0.9435562015503876,65821.22000204494,65821.22000204494,65821.22000204494,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.1,uncorrected,8256,825,0.1,7432,1.024078877335775,234084.7563239335,167753.579180936,0.9437984496124031,66331.17714299749,66331.17714299749,66331.17714299749,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.105,uncorrected,8256,866,0.1,7432,1.0308917103683823,235642.0390641679,167753.579180936,0.9442829457364341,67888.45988323182,67888.45988323182,67888.45988323182,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.11,uncorrected,8256,908,0.1,7432,1.0550843065384863,241172.00175029915,167753.579180936,0.9454941860465116,73418.42256936316,73418.42256936316,73418.42256936316,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.7483738929368524,171063.89385070544,167753.579180936,0.8984980620155039,3310.314669769425,3310.314669769425,3310.314669769425,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.7667152857382967,175256.38386254647,167753.579180936,0.9040697674418605,7502.8046816104625,7502.8046816104625,7502.8046816104625,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.780897476371093,178498.16016697974,167753.579180936,0.907218992248062,10744.580986043698,10744.580986043698,10744.580986043698,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.7970520446772441,182190.78411339063,167753.579180936,0.9108527131782945,14437.20493245463,14437.20493245463,14437.20493245463,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.8096444170738868,185069.15851329724,167753.579180936,0.9135174418604651,17315.579332361194,17315.579332361194,17315.579332361194,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.8295170557667599,189611.66191697738,167753.579180936,0.9183624031007752,21858.082736041426,21858.082736041426,21858.082736041426,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.8422690092681093,192526.51349148055,167753.579180936,0.9212693798449613,24772.93431054447,24772.93431054447,24772.93431054447,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.8578598931952355,196090.29001858825,167753.579180936,0.9236918604651163,28336.710837652194,28336.710837652194,28336.710837652194,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.8814913498259704,201491.9869868692,167753.579180936,0.9280523255813954,33738.40780593312,33738.40780593312,33738.40780593312,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.9032659735167378,206469.2476193306,167753.579180936,0.9312015503875969,38715.668438394496,38715.668438394496,38715.668438394496,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.9210508079417439,210534.51907915185,167753.579180936,0.9336240310077519,42780.93989821591,42780.93989821591,42780.93989821591,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.9352991459280484,213791.4153977464,167753.579180936,0.935077519379845,46037.836216810276,46037.836216810276,46037.836216810276,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.9579229911891833,218962.79176559104,167753.579180936,0.9372577519379846,51209.21258465497,51209.21258465497,51209.21258465497,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.9823328194098502,224542.4095249272,167753.579180936,0.940406976744186,56788.830343991285,56788.830343991285,56788.830343991285,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.075,uncorrected,8256,619,0.1,7432,1.011327893855968,231170.12647771864,167753.579180936,0.9421027131782945,63416.547296782584,63416.547296782584,63416.547296782584,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.08,uncorrected,8256,660,0.1,7432,1.0331764058719428,236164.27656174882,167753.579180936,0.9442829457364341,68410.69738081275,68410.69738081275,68410.69738081275,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.085,uncorrected,8256,701,0.1,7432,1.0601127762015046,242321.41330618665,167753.579180936,0.9454941860465116,74567.83412525056,74567.83412525056,74567.83412525056,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.09,uncorrected,8256,743,0.1,7432,1.094995503868433,250294.93466917987,167753.579180936,0.9508236434108527,82541.35548824392,82541.35548824392,82541.35548824392,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.095,uncorrected,8256,784,0.1,7432,1.120835335376659,256201.4237062264,167753.579180936,0.9537306201550387,88447.84452529035,88447.84452529035,88447.84452529035,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.096,uncorrected,8256,792,0.1,7432,1.1315594189995166,258652.74318679702,167753.579180936,0.9546996124031008,90899.164005861,90899.164005861,90899.164005861,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.097,uncorrected,8256,800,0.1,7432,1.136221653995334,259718.44053401714,167753.579180936,0.9551841085271318,91964.86135308113,91964.86135308113,91964.86135308113,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.098,uncorrected,8256,809,0.1,7432,1.1464361365304632,262053.2749966039,167753.579180936,0.9556686046511628,94299.69581566789,94299.69581566789,94299.69581566789,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.099,uncorrected,8256,817,0.1,7432,1.1583630216089689,264779.5317812072,167753.579180936,0.9556686046511628,97025.95260027121,97025.95260027121,97025.95260027121,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.1,uncorrected,8256,825,0.1,7432,1.1634108878291374,265933.37701740424,167753.579180936,0.9559108527131783,98179.7978364683,98179.7978364683,98179.7978364683,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.105,uncorrected,8256,866,0.1,7432,1.195948634500633,273370.88077760494,167753.579180936,0.9588178294573644,105617.30159666894,105617.30159666894,105617.30159666894,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.11,uncorrected,8256,908,0.1,7432,1.2301100427792913,281179.5223867319,167753.579180936,0.9607558139534884,113425.94320579589,113425.94320579589,113425.94320579589,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.7501220709966339,171463.4937684377,167753.579180936,0.8989825581395349,3709.914587501747,3709.914587501747,3709.914587501747,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.76794290573675,175536.99420864004,167753.579180936,0.9050387596899225,7783.415027704059,7783.415027704059,7783.415027704059,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.7870926938196858,179914.26785059916,167753.579180936,0.9084302325581395,12160.688669663212,12160.688669663212,12160.688669663212,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.8048752857474475,183979.02671863444,167753.579180936,0.9127906976744186,16225.447537698325,16225.447537698325,16225.447537698325,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.8196908292208201,187365.57531418154,167753.579180936,0.9152131782945736,19611.996133245564,19611.996133245564,19611.996133245564,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.8384687352559317,191657.84386476275,167753.579180936,0.9205426356589147,23904.264683826732,23904.264683826732,23904.264683826732,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.8511950089439502,194566.82552730976,167753.579180936,0.9229651162790697,26813.246346373755,26813.246346373755,26813.246346373755,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.8779240664809158,200676.57455034077,167753.579180936,0.9278100775193798,32922.995369404816,32922.995369404816,32922.995369404816,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.9005188075645297,205841.29826236604,167753.579180936,0.9302325581395349,38087.719081429954,38087.719081429954,38087.719081429954,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.9254998694611782,211551.48906524954,167753.579180936,0.9336240310077519,43797.909884313485,43797.909884313485,43797.909884313485,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.9458503670094193,216203.2218224412,167753.579180936,0.9362887596899225,48449.6426415051,48449.6426415051,48449.6426415051,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.9734395998812729,222509.59040097642,167753.579180936,0.938953488372093,54756.01122004049,54756.01122004049,54756.01122004049,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.065,uncorrected,8256,536,0.1,7432,1.0065238753567953,230072.02014563588,167753.579180936,0.9421027131782945,62318.440964699956,62318.440964699956,62318.440964699956,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.07,uncorrected,8256,577,0.1,7432,1.0313677835814075,235750.8602541461,167753.579180936,0.9442829457364341,67997.28107321012,67997.28107321012,67997.28107321012,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.075,uncorrected,8256,619,0.1,7432,1.0686676813391833,244276.9002602167,167753.579180936,0.9454941860465116,76523.32107928066,76523.32107928066,76523.32107928066,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.08,uncorrected,8256,660,0.1,7432,1.1108453086165837,253917.89552147797,167753.579180936,0.9525193798449613,86164.31634054193,86164.31634054193,86164.31634054193,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.085,uncorrected,8256,701,0.1,7432,1.140768768858615,260757.82363067594,167753.579180936,0.9551841085271318,93004.24444973981,93004.24444973981,93004.24444973981,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.09,uncorrected,8256,743,0.1,7432,1.1935159755044766,272814.8216683536,167753.579180936,0.9583333333333334,105061.24248741758,105061.24248741758,105061.24248741758,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.095,uncorrected,8256,784,0.1,7432,1.2353279002286703,282372.2243519834,167753.579180936,0.9617248062015504,114618.64517104738,114618.64517104738,114618.64517104738,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.096,uncorrected,8256,792,0.1,7432,1.2438470089919444,284319.5289425597,167753.579180936,0.9624515503875969,116565.94976162365,116565.94976162365,116565.94976162365,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.097,uncorrected,8256,800,0.1,7432,1.2581123249901027,287580.306108475,167753.579180936,0.9636627906976745,119826.72692753907,119826.72692753907,119826.72692753907,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.098,uncorrected,8256,809,0.1,7432,1.2687516365967508,290012.24833481584,167753.579180936,0.9639050387596899,122258.66915387986,122258.66915387986,122258.66915387986,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.099,uncorrected,8256,817,0.1,7432,1.283331058482605,293344.82407192397,167753.579180936,0.9653585271317829,125591.2448909879,125591.2448909879,125591.2448909879,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.1,uncorrected,8256,825,0.1,7432,1.2896406310327757,294787.07113472564,167753.579180936,0.9656007751937985,127033.49195378972,127033.49195378972,127033.49195378972,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.105,uncorrected,8256,866,0.1,7432,1.3504639437914063,308690.11186822795,167753.579180936,0.9694767441860465,140936.5326872919,140936.5326872919,140936.5326872919,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.11,uncorrected,8256,908,0.1,7432,1.4134080721167712,323077.93029428285,167753.579180936,0.9718992248062015,155324.3511133469,155324.3511133469,155324.3511133469,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.7523561849828418,171974.16930294535,167753.579180936,0.8992248062015504,4220.590122009328,4220.590122009328,4220.590122009328,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.7709802261831866,176231.26730841494,167753.579180936,0.9055232558139535,8477.688127478881,8477.688127478881,8477.688127478881,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.7932391456433738,181319.22864927124,167753.579180936,0.9093992248062015,13565.649468335212,13565.649468335212,13565.649468335212,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.8094665282459982,185028.49654491708,167753.579180936,0.9135174418604651,17274.917363980974,17274.917363980974,17274.917363980974,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.8295170557667599,189611.66191697738,167753.579180936,0.9183624031007752,21858.082736041426,21858.082736041426,21858.082736041426,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.8438843326315005,192895.74537807837,167753.579180936,0.9215116279069767,25142.166197142433,25142.166197142433,25142.166197142433,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.8654507718656702,197825.41904348915,167753.579180936,0.9253875968992248,30071.839862553086,30071.839862553086,30071.839862553086,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.8909621949803948,203656.84023130158,167753.579180936,0.9295058139534884,35903.26105036559,35903.26105036559,35903.26105036559,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.915140679747777,209183.577321885,167753.579180936,0.9336240310077519,41429.99814094898,41429.99814094898,41429.99814094898,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.9368768322033976,214152.0441691174,167753.579180936,0.9358042635658915,46398.46498818141,46398.46498818141,46398.46498818141,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.9753759782778817,222952.2092999233,167753.579180936,0.939922480620155,55198.6301189873,55198.6301189873,55198.6301189873,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.06,uncorrected,8256,495,0.1,7432,1.0062580658551998,230011.2612004153,167753.579180936,0.9421027131782945,62257.68201947937,62257.68201947937,62257.68201947937,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.065,uncorrected,8256,536,0.1,7432,1.0331764058719428,236164.27656174882,167753.579180936,0.9442829457364341,68410.69738081275,68410.69738081275,68410.69738081275,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.07,uncorrected,8256,577,0.1,7432,1.0735084007845563,245383.3957234866,167753.579180936,0.9469476744186046,77629.81654255066,77629.81654255066,77629.81654255066,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.075,uncorrected,8256,619,0.1,7432,1.1128553457916914,254377.3514020262,167753.579180936,0.9527616279069767,86623.77222109013,86623.77222109013,86623.77222109013,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.08,uncorrected,8256,660,0.1,7432,1.168182691622596,267024.1196866831,167753.579180936,0.9563953488372093,99270.54050574718,99270.54050574718,99270.54050574718,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.085,uncorrected,8256,701,0.1,7432,1.2100540240878013,276595.1018385417,167753.579180936,0.9593023255813954,108841.52265760572,108841.52265760572,108841.52265760572,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.09,uncorrected,8256,743,0.1,7432,1.2857191409142432,293890.6938349501,167753.579180936,0.9656007751937985,126137.11465401416,126137.11465401416,126137.11465401416,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.095,uncorrected,8256,784,0.1,7432,1.3519243232195568,309023.9265480779,167753.579180936,0.9694767441860465,141270.34736714195,141270.34736714195,141270.34736714195,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.096,uncorrected,8256,792,0.1,7432,1.3759381185920654,314513.0188070753,167753.579180936,0.970687984496124,146759.4396261393,146759.4396261393,146759.4396261393,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.097,uncorrected,8256,800,0.1,7432,1.3979506803778796,319544.6675166974,167753.579180936,0.971656976744186,151791.0883357614,151791.0883357614,151791.0883357614,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.098,uncorrected,8256,809,0.1,7432,1.4145193253479715,323331.9414330698,167753.579180936,0.9718992248062015,155578.36225213387,155578.36225213387,155578.36225213387,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.099,uncorrected,8256,817,0.1,7432,1.4327795104173338,327505.8689175541,167753.579180936,0.9726259689922481,159752.2897366181,159752.2897366181,159752.2897366181,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.1,uncorrected,8256,825,0.1,7432,1.4374207745657606,328566.7727319614,167753.579180936,0.9728682170542635,160813.1935510254,160813.1935510254,160813.1935510254,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.105,uncorrected,8256,866,0.1,7432,1.4971559409747601,342221.0841158643,167753.579180936,0.9772286821705426,174467.50493492832,174467.50493492832,174467.50493492832,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.11,uncorrected,8256,908,0.1,7432,1.5932737923707467,364191.77828831354,167753.579180936,0.9820736434108527,196438.19910737762,196438.19910737762,196438.19910737762,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.0,uncorrected,8256,0,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.005,uncorrected,8256,41,0.1,7432,2.982667420694703,157153.25431761896,154971.84571791266,0.8982558139534884,2181.4085997063517,2181.4085997063517,2181.4085997063517,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.01,uncorrected,8256,82,0.1,7432,3.0293175066213145,159611.19272761312,154971.84571791266,0.9016472868217055,4639.347009700467,4639.347009700467,4639.347009700467,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.015,uncorrected,8256,123,0.1,7432,3.086936345095895,162647.06186724803,154971.84571791266,0.904796511627907,7675.2161493354,7675.2161493354,7675.2161493354,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.02,uncorrected,8256,165,0.1,7432,3.152670051338822,166110.4938887868,154971.84571791266,0.9074612403100775,11138.648170874134,11138.648170874134,11138.648170874134,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.025,uncorrected,8256,206,0.1,7432,3.203990978474906,168814.5334535313,154971.84571791266,0.9103682170542635,13842.687735618665,13842.687735618665,13842.687735618665,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.03,uncorrected,8256,247,0.1,7432,3.2799896789194607,172818.81600139572,154971.84571791266,0.9144864341085271,17846.9702834831,17846.9702834831,17846.9702834831,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.035,uncorrected,8256,288,0.1,7432,3.3293078263493174,175417.33144825467,154971.84571791266,0.9173934108527132,20445.48573034204,20445.48573034204,20445.48573034204,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.04,uncorrected,8256,330,0.1,7432,3.3907743993314114,178655.93321419932,154971.84571791266,0.9195736434108527,23684.087496286713,23684.087496286713,23684.087496286713,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.045,uncorrected,8256,371,0.1,7432,3.447621325065808,181651.1311753021,154971.84571791266,0.9219961240310077,26679.285457389477,26679.285457389477,26679.285457389477,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.05,uncorrected,8256,412,0.1,7432,3.509413758445466,184906.90214408014,154971.84571791266,0.9244186046511628,29935.056426167524,29935.056426167524,29935.056426167524,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.055,uncorrected,8256,454,0.1,7432,3.576031452361268,188416.9104411383,154971.84571791266,0.9270833333333334,33445.064723225645,33445.064723225645,33445.064723225645,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.06,uncorrected,8256,495,0.1,7432,3.6542067365304938,192535.87463713202,154971.84571791266,0.9314437984496124,37564.02891921938,37564.02891921938,37564.02891921938,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.065,uncorrected,8256,536,0.1,7432,3.734276788106011,196754.6719093875,154971.84571791266,0.9343507751937985,41782.82619147488,41782.82619147488,41782.82619147488,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.07,uncorrected,8256,577,0.1,7432,3.7795858553236736,199141.9536136591,154971.84571791266,0.935077519379845,44170.10789574646,44170.10789574646,44170.10789574646,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.075,uncorrected,8256,619,0.1,7432,3.8520327855519763,202959.09754720816,154971.84571791266,0.9367732558139535,47987.25182929554,47987.25182929554,47987.25182929554,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.08,uncorrected,8256,660,0.1,7432,3.920130726500013,206547.09832733552,154971.84571791266,0.939437984496124,51575.252609422896,51575.252609422896,51575.252609422896,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.085,uncorrected,8256,701,0.1,7432,3.9707080077298866,209211.9560599354,154971.84571791266,0.9416182170542635,54240.11034202279,54240.11034202279,54240.11034202279,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.09,uncorrected,8256,743,0.1,7432,4.050095459484897,213394.7879468298,154971.84571791266,0.9459786821705426,58422.942228917185,58422.942228917185,58422.942228917185,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.095,uncorrected,8256,784,0.1,7432,4.1460712589733735,218451.64045432,154971.84571791266,0.9493701550387597,63479.794736407384,63479.794736407384,63479.794736407384,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.096,uncorrected,8256,792,0.1,7432,4.161026846958712,219239.63287540662,154971.84571791266,0.9500968992248062,64267.787157494,64267.787157494,64267.787157494,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.097,uncorrected,8256,800,0.1,7432,4.175662716958641,220010.77973016482,154971.84571791266,0.9508236434108527,65038.934012252204,65038.934012252204,65038.934012252204,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.098,uncorrected,8256,809,0.1,7432,4.207674946118789,221697.4666049981,154971.84571791266,0.9522771317829457,66725.62088708548,66725.62088708548,66725.62088708548,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.099,uncorrected,8256,817,0.1,7432,4.2426180555221205,223538.57812839793,154971.84571791266,0.9530038759689923,68566.73241048529,68566.73241048529,68566.73241048529,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.1,uncorrected,8256,825,0.1,7432,4.265745372596393,224757.12938779738,154971.84571791266,0.9537306201550387,69785.28366988477,69785.28366988477,69785.28366988477,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.105,uncorrected,8256,866,0.1,7432,4.352225571945111,229313.66984128245,154971.84571791266,0.9576065891472868,74341.82412336986,74341.82412336986,74341.82412336986,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.11,uncorrected,8256,908,0.1,7432,4.496235592706743,236901.38922964365,154971.84571791266,0.9602713178294574,81929.54351173101,81929.54351173101,81929.54351173101,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.0,uncorrected,8256,0,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.005,uncorrected,8256,41,0.1,7432,2.984670181080943,157258.77741755708,154971.84571791266,0.8982558139534884,2286.931699644449,2286.931699644449,2286.931699644449,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.01,uncorrected,8256,82,0.1,7432,3.0335006660448016,159831.5985000332,154971.84571791266,0.9016472868217055,4859.752782120544,4859.752782120544,4859.752782120544,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.015,uncorrected,8256,123,0.1,7432,3.1067587565678667,163691.4815198145,154971.84571791266,0.9050387596899225,8719.635801901853,8719.635801901853,8719.635801901853,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.02,uncorrected,8256,165,0.1,7432,3.176435689531233,167362.67754056063,154971.84571791266,0.908672480620155,12390.831822648017,12390.831822648017,12390.831822648017,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.025,uncorrected,8256,206,0.1,7432,3.2556241193756557,171535.02319599912,154971.84571791266,0.9132751937984496,16563.177478086505,16563.177478086505,16563.177478086505,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.03,uncorrected,8256,247,0.1,7432,3.3445806729890393,176222.03985639734,154971.84571791266,0.9176356589147286,21250.1941384847,21250.1941384847,21250.1941384847,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.035,uncorrected,8256,288,0.1,7432,3.408523062604278,179591.08950207973,154971.84571791266,0.9203003875968992,24619.243784167084,24619.243784167084,24619.243784167084,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.04,uncorrected,8256,330,0.1,7432,3.481684252200269,183445.86692546422,154971.84571791266,0.9229651162790697,28474.021207551556,28474.021207551556,28474.021207551556,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.045,uncorrected,8256,371,0.1,7432,3.597162537006496,189530.28255102143,154971.84571791266,0.9295058139534884,34558.436833108826,34558.436833108826,34558.436833108826,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.05,uncorrected,8256,412,0.1,7432,3.7130417080038374,195635.82040063478,154971.84571791266,0.9333817829457365,40663.97468272213,40663.97468272213,40663.97468272213,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.055,uncorrected,8256,454,0.1,7432,3.8181928519804877,201176.11106680037,154971.84571791266,0.9358042635658915,46204.26534888774,46204.26534888774,46204.26534888774,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.06,uncorrected,8256,495,0.1,7432,3.932043759878066,207174.78210835843,154971.84571791266,0.939922480620155,52202.936390445786,52202.936390445786,52202.936390445786,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.065,uncorrected,8256,536,0.1,7432,4.039027904332855,212811.65142365752,154971.84571791266,0.9445251937984496,57839.80570574489,57839.80570574489,57839.80570574489,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.07,uncorrected,8256,577,0.1,7432,4.1523564434889035,218782.7994678087,154971.84571791266,0.9496124031007752,63810.95374989612,63810.95374989612,63810.95374989612,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.075,uncorrected,8256,619,0.1,7432,4.33133281871525,228212.85513463887,154971.84571791266,0.9568798449612403,73241.00941672624,73241.00941672624,73241.00941672624,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.08,uncorrected,8256,660,0.1,7432,4.521524789130263,238233.84738084715,154971.84571791266,0.9612403100775194,83262.00166293449,83262.00166293449,83262.00166293449,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.085,uncorrected,8256,701,0.1,7432,4.724148085641016,248909.831644561,154971.84571791266,0.9648740310077519,93937.98592664834,93937.98592664834,93937.98592664834,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.09,uncorrected,8256,743,0.1,7432,4.92015964354728,259237.45114216532,154971.84571791266,0.969234496124031,104265.60542425269,104265.60542425269,104265.60542425269,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.095,uncorrected,8256,784,0.1,7432,5.149127906601994,271301.52084864303,154971.84571791266,0.9718992248062015,116329.67513073041,116329.67513073041,116329.67513073041,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.096,uncorrected,8256,792,0.1,7432,5.173651857978491,272593.65913426055,154971.84571791266,0.9721414728682171,117621.81341634787,117621.81341634787,117621.81341634787,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.097,uncorrected,8256,800,0.1,7432,5.289381433343143,278691.31496513257,154971.84571791266,0.9750484496124031,123719.46924721994,123719.46924721994,123719.46924721994,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.098,uncorrected,8256,809,0.1,7432,5.364676013377485,282658.4982329604,154971.84571791266,0.9762596899224806,127686.65251504778,127686.65251504778,127686.65251504778,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.099,uncorrected,8256,817,0.1,7432,5.402019719591255,284626.09439170617,154971.84571791266,0.9762596899224806,129654.24867379355,129654.24867379355,129654.24867379355,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.1,uncorrected,8256,825,0.1,7432,5.467384725941249,288070.1000475566,154971.84571791266,0.9765019379844961,133098.25432964397,133098.25432964397,133098.25432964397,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.105,uncorrected,8256,866,0.1,7432,5.704918625755583,300585.48312633217,154971.84571791266,0.9786821705426356,145613.63740841957,145613.63740841957,145613.63740841957,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.11,uncorrected,8256,908,0.1,7432,5.929623894795285,312424.940669232,154971.84571791266,0.9813468992248062,157453.09495131936,157453.09495131936,157453.09495131936,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.0,uncorrected,8256,0,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.005,uncorrected,8256,41,0.1,7432,2.984670181080943,157258.77741755708,154971.84571791266,0.8982558139534884,2286.931699644449,2286.931699644449,2286.931699644449,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.01,uncorrected,8256,82,0.1,7432,3.03824764766593,160081.71140392928,154971.84571791266,0.9021317829457365,5109.865686016645,5109.865686016645,5109.865686016645,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.015,uncorrected,8256,123,0.1,7432,3.1123968708556573,163988.5471605873,154971.84571791266,0.905281007751938,9016.701442674697,9016.701442674697,9016.701442674697,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.02,uncorrected,8256,165,0.1,7432,3.1904394057332537,168100.51695182672,154971.84571791266,0.9093992248062015,13128.671233914096,13128.671233914096,13128.671233914096,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.025,uncorrected,8256,206,0.1,7432,3.2857335919468453,173121.45605388962,154971.84571791266,0.9144864341085271,18149.61033597699,18149.61033597699,18149.61033597699,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.03,uncorrected,8256,247,0.1,7432,3.3644488826910974,177268.87256408692,154971.84571791266,0.9186046511627907,22297.026846174278,22297.026846174278,22297.026846174278,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.035,uncorrected,8256,288,0.1,7432,3.4429311156176365,181404.00953073078,154971.84571791266,0.9215116279069767,26432.16381281816,26432.16381281816,26432.16381281816,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.04,uncorrected,8256,330,0.1,7432,3.5469219866276536,186883.16677272107,154971.84571791266,0.9265988372093024,31911.321054808457,31911.321054808457,31911.321054808457,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.045,uncorrected,8256,371,0.1,7432,3.6754635677360223,193655.87218605453,154971.84571791266,0.9319282945736435,38684.02646814191,38684.02646814191,38684.02646814191,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.05,uncorrected,8256,412,0.1,7432,3.7966110357225036,200038.9904359534,154971.84571791266,0.9358042635658915,45067.14471804076,45067.14471804076,45067.14471804076,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.055,uncorrected,8256,454,0.1,7432,3.919158911279475,206495.89452115743,154971.84571791266,0.939437984496124,51524.0488032448,51524.0488032448,51524.0488032448,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.06,uncorrected,8256,495,0.1,7432,4.052087200402424,213499.73044386288,154971.84571791266,0.9462209302325582,58527.88472595025,58527.88472595025,58527.88472595025,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.065,uncorrected,8256,536,0.1,7432,4.2426180555221205,223538.57812839793,154971.84571791266,0.9530038759689923,68566.73241048529,68566.73241048529,68566.73241048529,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.07,uncorrected,8256,577,0.1,7432,4.442110789409846,234049.6167127376,154971.84571791266,0.9585755813953488,79077.77099482495,79077.77099482495,79077.77099482495,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.075,uncorrected,8256,619,0.1,7432,4.708998876012409,248111.63752578088,154971.84571791266,0.9643895348837209,93139.79180786829,93139.79180786829,93139.79180786829,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.08,uncorrected,8256,660,0.1,7432,5.1571305723918375,271723.17193966446,154971.84571791266,0.9721414728682171,116751.32622175188,116751.32622175188,116751.32622175188,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.085,uncorrected,8256,701,0.1,7432,5.791608247810722,305153.05781702854,154971.84571791266,0.9798934108527132,150181.21209911592,150181.21209911592,150181.21209911592,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.09,uncorrected,8256,743,0.1,7432,6.57539081401127,346449.6435849255,154971.84571791266,0.9864341085271318,191477.79786701282,191477.79786701282,191477.79786701282,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.095,uncorrected,8256,784,0.1,7432,7.28416569809183,383794.1624002045,154971.84571791266,0.9893410852713178,228822.31668229194,228822.31668229194,228822.31668229194,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.096,uncorrected,8256,792,0.1,7432,7.495870424336968,394948.6365641712,154971.84571791266,0.9898255813953488,239976.79084625858,239976.79084625858,239976.79084625858,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.097,uncorrected,8256,800,0.1,7432,7.771675202032625,409480.46739133215,154971.84571791266,0.9903100775193798,254508.6216734195,254508.6216734195,254508.6216734195,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.098,uncorrected,8256,809,0.1,7432,7.9956235862922425,421280.04556132277,154971.84571791266,0.9912790697674418,266308.19984341017,266308.19984341017,266308.19984341017,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.099,uncorrected,8256,817,0.1,7432,8.189204745012601,431479.61017131014,154971.84571791266,0.9915213178294574,276507.7644533975,276507.7644533975,276507.7644533975,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.1,uncorrected,8256,825,0.1,7432,8.304427029980765,437550.53746512195,154971.84571791266,0.9920058139534884,282578.69174720935,282578.69174720935,282578.69174720935,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.105,uncorrected,8256,866,0.1,7432,9.05725794240997,477216.3168337102,154971.84571791266,0.9932170542635659,322244.4711157976,322244.4711157976,322244.4711157976,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.11,uncorrected,8256,908,0.1,7432,9.82874373195907,517864.99983679206,154971.84571791266,0.9951550387596899,362893.15411887947,362893.15411887947,362893.15411887947,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.0,uncorrected,8256,0,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.005,uncorrected,8256,41,0.1,7432,2.984670181080943,157258.77741755708,154971.84571791266,0.8982558139534884,2286.931699644449,2286.931699644449,2286.931699644449,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.01,uncorrected,8256,82,0.1,7432,3.03824764766593,160081.71140392928,154971.84571791266,0.9021317829457365,5109.865686016645,5109.865686016645,5109.865686016645,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.015,uncorrected,8256,123,0.1,7432,3.1123968708556573,163988.5471605873,154971.84571791266,0.905281007751938,9016.701442674697,9016.701442674697,9016.701442674697,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.02,uncorrected,8256,165,0.1,7432,3.1904394057332537,168100.51695182672,154971.84571791266,0.9093992248062015,13128.671233914096,13128.671233914096,13128.671233914096,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.025,uncorrected,8256,206,0.1,7432,3.2857335919468453,173121.45605388962,154971.84571791266,0.9144864341085271,18149.61033597699,18149.61033597699,18149.61033597699,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.03,uncorrected,8256,247,0.1,7432,3.3644488826910974,177268.87256408692,154971.84571791266,0.9186046511627907,22297.026846174278,22297.026846174278,22297.026846174278,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.035,uncorrected,8256,288,0.1,7432,3.4429311156176365,181404.00953073078,154971.84571791266,0.9215116279069767,26432.16381281816,26432.16381281816,26432.16381281816,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.04,uncorrected,8256,330,0.1,7432,3.5469219866276536,186883.16677272107,154971.84571791266,0.9265988372093024,31911.321054808457,31911.321054808457,31911.321054808457,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.045,uncorrected,8256,371,0.1,7432,3.6754635677360223,193655.87218605453,154971.84571791266,0.9319282945736435,38684.02646814191,38684.02646814191,38684.02646814191,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.05,uncorrected,8256,412,0.1,7432,3.7966110357225036,200038.9904359534,154971.84571791266,0.9358042635658915,45067.14471804076,45067.14471804076,45067.14471804076,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.055,uncorrected,8256,454,0.1,7432,3.919158911279475,206495.89452115743,154971.84571791266,0.939437984496124,51524.0488032448,51524.0488032448,51524.0488032448,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.06,uncorrected,8256,495,0.1,7432,4.052087200402424,213499.73044386288,154971.84571791266,0.9462209302325582,58527.88472595025,58527.88472595025,58527.88472595025,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.065,uncorrected,8256,536,0.1,7432,4.2426180555221205,223538.57812839793,154971.84571791266,0.9530038759689923,68566.73241048529,68566.73241048529,68566.73241048529,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.07,uncorrected,8256,577,0.1,7432,4.446526963737238,234282.2997676327,154971.84571791266,0.9585755813953488,79310.45404972011,79310.45404972011,79310.45404972011,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.075,uncorrected,8256,619,0.1,7432,4.732475609251638,249348.59911381878,154971.84571791266,0.9648740310077519,94376.75339590618,94376.75339590618,94376.75339590618,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.08,uncorrected,8256,660,0.1,7432,5.291516274027032,278803.7972213154,154971.84571791266,0.9750484496124031,123831.95150340276,123831.95150340276,123831.95150340276,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.085,uncorrected,8256,701,0.1,7432,5.894919483803288,310596.40588565957,154971.84571791266,0.9808624031007752,155624.56016774694,155624.56016774694,155624.56016774694,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.09,uncorrected,8256,743,0.1,7432,6.801253396786588,358350.07863358286,154971.84571791266,0.9871608527131783,203378.23291567026,203378.23291567026,203378.23291567026,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.095,uncorrected,8256,784,0.1,7432,8.49612115889914,447650.67668415944,154971.84571791266,0.9922480620155039,292678.8309662468,292678.8309662468,292678.8309662468,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.096,uncorrected,8256,792,0.1,7432,9.029490115436467,475753.2625407853,154971.84571791266,0.9932170542635659,320781.41682287265,320781.41682287265,320781.41682287265,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.097,uncorrected,8256,800,0.1,7432,9.31861698481309,490987.01878123754,154971.84571791266,0.9941860465116279,336015.1730633249,336015.1730633249,336015.1730633249,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.098,uncorrected,8256,809,0.1,7432,9.944619124249403,523970.33859075716,154971.84571791266,0.9953972868217055,368998.49287284457,368998.49287284457,368998.49287284457,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.099,uncorrected,8256,817,0.1,7432,10.353886935048006,545534.1803748563,154971.84571791266,0.9961240310077519,390562.3346569438,390562.3346569438,390562.3346569438,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.1,uncorrected,8256,825,0.1,7432,10.762416124445739,567059.1050621148,154971.84571791266,0.997577519379845,412087.2593442021,412087.2593442021,412087.2593442021,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.105,uncorrected,8256,866,0.1,7432,12.694822373694057,668875.3278920625,154971.84571791266,0.999031007751938,513903.48217414983,513903.48217414983,513903.48217414983,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.11,uncorrected,8256,908,0.1,7432,14.30112994926922,753509.7933994122,154971.84571791266,0.9992732558139535,598537.9476814995,598537.9476814995,598537.9476814995,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.0,uncorrected,8256,0,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.005,uncorrected,8256,41,0.1,7432,2.961203359999175,156022.33808949072,154971.84571791266,0.8965600775193798,1050.4923715781026,1050.4923715781026,1050.4923715781026,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.01,uncorrected,8256,82,0.1,7432,2.9846347772274724,157256.9120299682,154971.84571791266,0.8982558139534884,2285.066312055575,2285.066312055575,2285.066312055575,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.015,uncorrected,8256,123,0.1,7432,3.0026827019794915,158207.83605481262,154971.84571791266,0.8999515503875969,3235.990336899987,3235.990336899987,3235.990336899987,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.02,uncorrected,8256,165,0.1,7432,3.042872515002341,160325.39024913384,154971.84571791266,0.9023740310077519,5353.544531221229,5353.544531221229,5353.544531221229,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.025,uncorrected,8256,206,0.1,7432,3.0836845671036026,162475.72949198505,154971.84571791266,0.904312015503876,7503.883774072403,7503.883774072403,7503.883774072403,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.03,uncorrected,8256,247,0.1,7432,3.1067587565678667,163691.4815198145,154971.84571791266,0.9050387596899225,8719.635801901853,8719.635801901853,8719.635801901853,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.035,uncorrected,8256,288,0.1,7432,3.128899594747119,164858.05636119554,154971.84571791266,0.905765503875969,9886.210643282895,9886.210643282895,9886.210643282895,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.04,uncorrected,8256,330,0.1,7432,3.1727432974214245,167168.12972331257,154971.84571791266,0.9084302325581395,12196.28400539993,12196.28400539993,12196.28400539993,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.045,uncorrected,8256,371,0.1,7432,3.200023593723309,168605.49659594614,154971.84571791266,0.9103682170542635,13633.650878033528,13633.650878033528,13633.650878033528,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.05,uncorrected,8256,412,0.1,7432,3.2288397096039456,170123.78400406116,154971.84571791266,0.9120639534883721,15151.938286148546,15151.938286148546,15151.938286148546,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.055,uncorrected,8256,454,0.1,7432,3.2698662917816006,172285.4265854677,154971.84571791266,0.9137596899224806,17313.580867555094,17313.580867555094,17313.580867555094,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.06,uncorrected,8256,495,0.1,7432,3.3119942730218264,174505.1005939735,154971.84571791266,0.9161821705426356,19533.254876060895,19533.254876060895,19533.254876060895,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.065,uncorrected,8256,536,0.1,7432,3.3562479434371406,176836.77467637797,154971.84571791266,0.9186046511627907,21864.92895846535,21864.92895846535,21864.92895846535,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.07,uncorrected,8256,577,0.1,7432,3.3953888982168197,178899.06575785985,154971.84571791266,0.9198158914728682,23927.220039947253,23927.220039947253,23927.220039947253,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.075,uncorrected,8256,619,0.1,7432,3.4281051089131345,180622.84459561887,154971.84571791266,0.9210271317829457,25650.99887770626,25650.99887770626,25650.99887770626,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.08,uncorrected,8256,660,0.1,7432,3.4559512913349835,182090.0273453793,154971.84571791266,0.9222383720930233,27118.181627466674,27118.181627466674,27118.181627466674,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.085,uncorrected,8256,701,0.1,7432,3.484366194712823,183587.17533645773,154971.84571791266,0.9229651162790697,28615.3296185451,28615.3296185451,28615.3296185451,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.09,uncorrected,8256,743,0.1,7432,3.531166601482478,186053.0339756776,154971.84571791266,0.9256298449612403,31081.188257764952,31081.188257764952,31081.188257764952,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.095,uncorrected,8256,784,0.1,7432,3.5676293012321048,187974.21093530164,154971.84571791266,0.9270833333333334,33002.36521738905,33002.36521738905,33002.36521738905,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.096,uncorrected,8256,792,0.1,7432,3.5728193999719666,188247.6711613865,154971.84571791266,0.9270833333333334,33275.82544347389,33275.82544347389,33275.82544347389,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.097,uncorrected,8256,800,0.1,7432,3.576031452361268,188416.9104411383,154971.84571791266,0.9270833333333334,33445.064723225645,33445.064723225645,33445.064723225645,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.098,uncorrected,8256,809,0.1,7432,3.583481706854953,188809.4556277231,154971.84571791266,0.9280523255813954,33837.609909810475,33837.609909810475,33837.609909810475,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.099,uncorrected,8256,817,0.1,7432,3.592973506113499,189309.56741774714,154971.84571791266,0.9292635658914729,34337.72169983452,34337.72169983452,34337.72169983452,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.1,uncorrected,8256,825,0.1,7432,3.5998035925857486,189669.43667736938,154971.84571791266,0.9297480620155039,34697.59095945676,34697.59095945676,34697.59095945676,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.105,uncorrected,8256,866,0.1,7432,3.6542067365304938,192535.87463713202,154971.84571791266,0.9314437984496124,37564.02891921938,37564.02891921938,37564.02891921938,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.11,uncorrected,8256,908,0.1,7432,3.7162610304643504,195805.44273192692,154971.84571791266,0.9333817829457365,40833.5970140143,40833.5970140143,40833.5970140143,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.0,uncorrected,8256,0,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.005,uncorrected,8256,41,0.1,7432,2.969532171392369,156461.17341050453,154971.84571791266,0.8977713178294574,1489.3276925919295,1489.3276925919295,1489.3276925919295,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.01,uncorrected,8256,82,0.1,7432,3.0032954477518614,158240.12091216183,154971.84571791266,0.8999515503875969,3268.2751942492064,3268.2751942492064,3268.2751942492064,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.015,uncorrected,8256,123,0.1,7432,3.0335006660448016,159831.5985000332,154971.84571791266,0.9016472868217055,4859.752782120544,4859.752782120544,4859.752782120544,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.02,uncorrected,8256,165,0.1,7432,3.084224460298171,162504.17583230502,154971.84571791266,0.904312015503876,7532.330114392372,7532.330114392372,7532.330114392372,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.025,uncorrected,8256,206,0.1,7432,3.136664083967615,165267.15820763298,154971.84571791266,0.9060077519379846,10295.31248972034,10295.31248972034,10295.31248972034,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.03,uncorrected,8256,247,0.1,7432,3.175543619629842,167315.67542188332,154971.84571791266,0.908672480620155,12343.829703970707,12343.829703970707,12343.829703970707,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.035,uncorrected,8256,288,0.1,7432,3.211358614397314,169202.72556432456,154971.84571791266,0.9106104651162791,14230.879846411937,14230.879846411937,14230.879846411937,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.04,uncorrected,8256,330,0.1,7432,3.290488536504803,173371.98851560432,154971.84571791266,0.9147286821705426,18400.142797691704,18400.142797691704,18400.142797691704,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.045,uncorrected,8256,371,0.1,7432,3.3445806729890393,176222.03985639734,154971.84571791266,0.9176356589147286,21250.1941384847,21250.1941384847,21250.1941384847,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.05,uncorrected,8256,412,0.1,7432,3.4062300555560063,179470.27364533723,154971.84571791266,0.9203003875968992,24498.427927424596,24498.427927424596,24498.427927424596,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.055,uncorrected,8256,454,0.1,7432,3.441125349454742,181308.86582578177,154971.84571791266,0.9215116279069767,26337.020107869175,26337.020107869175,26337.020107869175,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.06,uncorrected,8256,495,0.1,7432,3.507182300609793,184789.32924328826,154971.84571791266,0.9239341085271318,29817.483525375625,29817.483525375625,29817.483525375625,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.065,uncorrected,8256,536,0.1,7432,3.568085439708779,187998.244337595,154971.84571791266,0.9270833333333334,33026.398619682404,33026.398619682404,33026.398619682404,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.07,uncorrected,8256,577,0.1,7432,3.6473341069526377,192173.76383108442,154971.84571791266,0.9309593023255814,37201.91811317181,37201.91811317181,37201.91811317181,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.075,uncorrected,8256,619,0.1,7432,3.7484827255894215,197503.16612321124,154971.84571791266,0.9343507751937985,42531.320405298626,42531.320405298626,42531.320405298626,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.08,uncorrected,8256,660,0.1,7432,3.8119309851281726,200846.1806336863,154971.84571791266,0.9358042635658915,45874.334915773696,45874.334915773696,45874.334915773696,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.085,uncorrected,8256,701,0.1,7432,3.8672099871774095,203758.7665315282,154971.84571791266,0.9377422480620154,48786.920813615616,48786.920813615616,48786.920813615616,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.09,uncorrected,8256,743,0.1,7432,3.932043759878066,207174.78210835843,154971.84571791266,0.939922480620155,52202.936390445786,52202.936390445786,52202.936390445786,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.095,uncorrected,8256,784,0.1,7432,3.978374550625773,209615.89722920384,154971.84571791266,0.9418604651162791,54644.05151129118,54644.05151129118,54644.05151129118,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.096,uncorrected,8256,792,0.1,7432,3.991659597517833,210315.87079593926,154971.84571791266,0.9421027131782945,55344.025078026665,55344.025078026665,55344.025078026665,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.097,uncorrected,8256,800,0.1,7432,4.002859666613553,210905.98932365788,154971.84571791266,0.9425872093023255,55934.14360574525,55934.14360574525,55934.14360574525,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.098,uncorrected,8256,809,0.1,7432,4.020303633970484,211825.09154046274,154971.84571791266,0.9428294573643411,56853.2458225501,56853.2458225501,56853.2458225501,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.099,uncorrected,8256,817,0.1,7432,4.0450263765517604,213127.70390191715,154971.84571791266,0.9452519379844961,58155.85818400453,58155.85818400453,58155.85818400453,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.1,uncorrected,8256,825,0.1,7432,4.065094152428291,214185.05151768946,154971.84571791266,0.9467054263565892,59213.20579977686,59213.20579977686,59213.20579977686,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.105,uncorrected,8256,866,0.1,7432,4.168685135535514,219643.13913426656,154971.84571791266,0.9505813953488372,64671.293416353954,64671.293416353954,64671.293416353954,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.11,uncorrected,8256,908,0.1,7432,4.265097116569546,224722.97353671485,154971.84571791266,0.9534883720930233,69751.12781880223,69751.12781880223,69751.12781880223,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.0,uncorrected,8256,0,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.005,uncorrected,8256,41,0.1,7432,2.9839663970356383,157221.6958601937,154971.84571791266,0.8982558139534884,2249.8501422810355,2249.8501422810355,2249.8501422810355,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.01,uncorrected,8256,82,0.1,7432,3.0326843096697305,159788.58563841297,154971.84571791266,0.9016472868217055,4816.739920500361,4816.739920500361,4816.739920500361,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.015,uncorrected,8256,123,0.1,7432,3.080704297101412,162318.70255484153,154971.84571791266,0.9040697674418605,7346.856836928881,7346.856836928881,7346.856836928881,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.02,uncorrected,8256,165,0.1,7432,3.1293701471032027,164882.84921391934,154971.84571791266,0.905765503875969,9911.003496006688,9911.003496006688,9911.003496006688,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.025,uncorrected,8256,206,0.1,7432,3.200023593723309,168605.49659594614,154971.84571791266,0.9103682170542635,13633.650878033528,13633.650878033528,13633.650878033528,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.03,uncorrected,8256,247,0.1,7432,3.2627101926658604,171908.3801013525,154971.84571791266,0.9137596899224806,16936.53438343985,16936.53438343985,16936.53438343985,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.035,uncorrected,8256,288,0.1,7432,3.314708366979585,174648.10302697233,154971.84571791266,0.9161821705426356,19676.25730905968,19676.25730905968,19676.25730905968,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.04,uncorrected,8256,330,0.1,7432,3.3953888982168197,178899.06575785985,154971.84571791266,0.9198158914728682,23927.220039947253,23927.220039947253,23927.220039947253,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.045,uncorrected,8256,371,0.1,7432,3.447621325065808,181651.1311753021,154971.84571791266,0.9219961240310077,26679.285457389477,26679.285457389477,26679.285457389477,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.05,uncorrected,8256,412,0.1,7432,3.5312686381739664,186058.41016948852,154971.84571791266,0.9256298449612403,31086.56445157589,31086.56445157589,31086.56445157589,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.055,uncorrected,8256,454,0.1,7432,3.6042105680356986,189901.63505418212,154971.84571791266,0.9299903100775194,34929.789336269474,34929.789336269474,34929.789336269474,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.06,uncorrected,8256,495,0.1,7432,3.7250226225386145,196267.08076033083,154971.84571791266,0.9341085271317829,41295.2350424182,41295.2350424182,41295.2350424182,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.065,uncorrected,8256,536,0.1,7432,3.835409510192182,202083.23663087405,154971.84571791266,0.9362887596899225,47111.39091296144,47111.39091296144,47111.39091296144,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.07,uncorrected,8256,577,0.1,7432,3.9293163322854445,207031.0771417496,154971.84571791266,0.939922480620155,52059.231423836965,52059.231423836965,52059.231423836965,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.075,uncorrected,8256,619,0.1,7432,4.027067311976751,212181.4618157627,154971.84571791266,0.9435562015503876,57209.6160978501,57209.6160978501,57209.6160978501,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.08,uncorrected,8256,660,0.1,7432,4.166408516950796,219523.1867664813,154971.84571791266,0.9505813953488372,64551.34104856861,64551.34104856861,64551.34104856861,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.085,uncorrected,8256,701,0.1,7432,4.34032532199491,228686.6596041064,154971.84571791266,0.9568798449612403,73714.81388619378,73714.81388619378,73714.81388619378,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.09,uncorrected,8256,743,0.1,7432,4.464180426697501,235212.44006250167,154971.84571791266,0.9585755813953488,80240.59434458903,80240.59434458903,80240.59434458903,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.095,uncorrected,8256,784,0.1,7432,4.562552145516539,240395.53075439946,154971.84571791266,0.9622093023255814,85423.68503648687,85423.68503648687,85423.68503648687,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.096,uncorrected,8256,792,0.1,7432,4.599482454589514,242341.34550179818,154971.84571791266,0.9622093023255814,87369.49978388556,87369.49978388556,87369.49978388556,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.097,uncorrected,8256,800,0.1,7432,4.64910831654821,244956.07406691246,154971.84571791266,0.9636627906976745,89984.2283489998,89984.2283489998,89984.2283489998,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.098,uncorrected,8256,809,0.1,7432,4.695302507450308,247389.99190182253,154971.84571791266,0.9643895348837209,92418.14618390989,92418.14618390989,92418.14618390989,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.099,uncorrected,8256,817,0.1,7432,4.732475609251638,249348.59911381878,154971.84571791266,0.9648740310077519,94376.75339590618,94376.75339590618,94376.75339590618,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.1,uncorrected,8256,825,0.1,7432,4.813558099616026,253620.74060050616,154971.84571791266,0.967296511627907,98648.89488259355,98648.89488259355,98648.89488259355,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.105,uncorrected,8256,866,0.1,7432,5.000300472375396,263459.97758499486,154971.84571791266,0.970203488372093,108488.13186708225,108488.13186708225,108488.13186708225,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.11,uncorrected,8256,908,0.1,7432,5.296212652549424,279051.24390718475,154971.84571791266,0.9750484496124031,124079.39818927209,124079.39818927209,124079.39818927209,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.0,uncorrected,8256,0,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.005,uncorrected,8256,41,0.1,7432,2.984343574853477,157241.56891781933,154971.84571791266,0.8982558139534884,2269.7231999067294,2269.7231999067294,2269.7231999067294,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.01,uncorrected,8256,82,0.1,7432,3.0342427672955417,159870.69894608954,154971.84571791266,0.9016472868217055,4898.853228176918,4898.853228176918,4898.853228176918,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.015,uncorrected,8256,123,0.1,7432,3.0836845671036026,162475.72949198505,154971.84571791266,0.904312015503876,7503.883774072403,7503.883774072403,7503.883774072403,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.02,uncorrected,8256,165,0.1,7432,3.1635962773722714,166686.1839461672,154971.84571791266,0.9074612403100775,11714.338228254555,11714.338228254555,11714.338228254555,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.025,uncorrected,8256,206,0.1,7432,3.2183261106789454,169569.83478592502,154971.84571791266,0.9110949612403101,14597.98906801239,14597.98906801239,14597.98906801239,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.03,uncorrected,8256,247,0.1,7432,3.291412106355181,173420.6503297139,154971.84571791266,0.9147286821705426,18448.80461180127,18448.80461180127,18448.80461180127,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.035,uncorrected,8256,288,0.1,7432,3.360752177496634,177074.09749545806,154971.84571791266,0.9186046511627907,22102.25177754545,22102.25177754545,22102.25177754545,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.04,uncorrected,8256,330,0.1,7432,3.4366950816525508,181075.44020219997,154971.84571791266,0.9212693798449613,26103.59448428733,26103.59448428733,26103.59448428733,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.045,uncorrected,8256,371,0.1,7432,3.5098884351233295,184931.91230248983,154971.84571791266,0.9244186046511628,29960.066584577195,29960.066584577195,29960.066584577195,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.05,uncorrected,8256,412,0.1,7432,3.6042105680356986,189901.63505418212,154971.84571791266,0.9299903100775194,34929.789336269474,34929.789336269474,34929.789336269474,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.055,uncorrected,8256,454,0.1,7432,3.7089986406835616,195422.7959171144,154971.84571791266,0.9331395348837209,40450.950199201754,40450.950199201754,40450.950199201754,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.06,uncorrected,8256,495,0.1,7432,3.8174606972235265,201137.53468985594,154971.84571791266,0.9358042635658915,46165.68897194332,46165.68897194332,46165.68897194332,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.065,uncorrected,8256,536,0.1,7432,3.932043759878066,207174.78210835843,154971.84571791266,0.939922480620155,52202.936390445786,52202.936390445786,52202.936390445786,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.07,uncorrected,8256,577,0.1,7432,4.057163354635724,213767.18706730218,154971.84571791266,0.9464631782945736,58795.34134938953,58795.34134938953,58795.34134938953,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.075,uncorrected,8256,619,0.1,7432,4.217108655676428,222194.5177166923,154971.84571791266,0.9527616279069767,67222.67199877965,67222.67199877965,67222.67199877965,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.08,uncorrected,8256,660,0.1,7432,4.372792298759757,230397.30659781714,154971.84571791266,0.9580910852713178,75425.46087990447,75425.46087990447,75425.46087990447,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.085,uncorrected,8256,701,0.1,7432,4.5825665470396535,241450.06613798052,154971.84571791266,0.9622093023255814,86478.22042006788,86478.22042006788,86478.22042006788,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.09,uncorrected,8256,743,0.1,7432,4.746582916993479,250091.89664203403,154971.84571791266,0.9651162790697675,95120.0509241214,95120.0509241214,95120.0509241214,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.095,uncorrected,8256,784,0.1,7432,4.985694079796215,262690.383861024,154971.84571791266,0.970203488372093,107718.53814311138,107718.53814311138,107718.53814311138,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.096,uncorrected,8256,792,0.1,7432,5.02315232433274,264664.01490989537,154971.84571791266,0.970203488372093,109692.16919198273,109692.16919198273,109692.16919198273,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.097,uncorrected,8256,800,0.1,7432,5.071508698309713,267211.8556395571,154971.84571791266,0.971172480620155,112240.0099216445,112240.0099216445,112240.0099216445,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.098,uncorrected,8256,809,0.1,7432,5.155002486503679,271611.04558576026,154971.84571791266,0.9721414728682171,116639.1998678476,116639.1998678476,116639.1998678476,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.099,uncorrected,8256,817,0.1,7432,5.292062298103174,278832.56659060746,154971.84571791266,0.9750484496124031,123860.72087269487,123860.72087269487,123860.72087269487,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.1,uncorrected,8256,825,0.1,7432,5.399690224595604,284503.356027736,154971.84571791266,0.9762596899224806,129531.51030982338,129531.51030982338,129531.51030982338,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.105,uncorrected,8256,866,0.1,7432,5.75029127811865,302976.1150574703,154971.84571791266,0.9791666666666666,148004.26933955768,148004.26933955768,148004.26933955768,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.11,uncorrected,8256,908,0.1,7432,6.121242710735212,322521.11173561076,154971.84571791266,0.9828003875968992,167549.2660176981,167549.2660176981,167549.2660176981,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.0,uncorrected,8256,0,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.005,uncorrected,8256,41,0.1,7432,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.01,uncorrected,8256,82,0.1,7432,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.015,uncorrected,8256,123,0.1,7432,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.02,uncorrected,8256,165,0.1,7432,2.9333054394067135,154552.4293160953,154971.84571791266,0.8946220930232558,-419.41640181732714,419.41640181732714,419.41640181732714,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.025,uncorrected,8256,206,0.1,7432,2.937097557694011,154752.2315888768,154971.84571791266,0.8948643410852714,-219.61412903581794,219.61412903581794,219.61412903581794,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.03,uncorrected,8256,247,0.1,7432,2.9455479894178622,155197.47494272105,154971.84571791266,0.8953488372093024,225.62922480842258,225.62922480842258,225.62922480842258,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.035,uncorrected,8256,288,0.1,7432,2.9455479894178622,155197.47494272105,154971.84571791266,0.8953488372093024,225.62922480842258,225.62922480842258,225.62922480842258,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.04,uncorrected,8256,330,0.1,7432,2.9462302718530644,155233.42360542202,154971.84571791266,0.8953488372093024,261.5778875094075,261.5778875094075,261.5778875094075,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.045,uncorrected,8256,371,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.05,uncorrected,8256,412,0.1,7432,2.9462302718530644,155233.42360542202,154971.84571791266,0.8953488372093024,261.5778875094075,261.5778875094075,261.5778875094075,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.055,uncorrected,8256,454,0.1,7432,2.947858575294318,155319.21700733944,154971.84571791266,0.8953488372093024,347.37128942680573,347.37128942680573,347.37128942680573,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.06,uncorrected,8256,495,0.1,7432,2.947858575294318,155319.21700733944,154971.84571791266,0.8953488372093024,347.37128942680573,347.37128942680573,347.37128942680573,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.065,uncorrected,8256,536,0.1,7432,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.07,uncorrected,8256,577,0.1,7432,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.075,uncorrected,8256,619,0.1,7432,2.9394907723179355,154878.32726545839,154971.84571791266,0.8948643410852714,-93.51845245426787,93.51845245426787,93.51845245426787,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.08,uncorrected,8256,660,0.1,7432,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.085,uncorrected,8256,701,0.1,7432,2.937097557694011,154752.2315888768,154971.84571791266,0.8948643410852714,-219.61412903581794,219.61412903581794,219.61412903581794,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.09,uncorrected,8256,743,0.1,7432,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.095,uncorrected,8256,784,0.1,7432,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.096,uncorrected,8256,792,0.1,7432,2.937097557694011,154752.2315888768,154971.84571791266,0.8948643410852714,-219.61412903581794,219.61412903581794,219.61412903581794,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.097,uncorrected,8256,800,0.1,7432,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.098,uncorrected,8256,809,0.1,7432,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.099,uncorrected,8256,817,0.1,7432,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.1,uncorrected,8256,825,0.1,7432,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.105,uncorrected,8256,866,0.1,7432,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.11,uncorrected,8256,908,0.1,7432,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.0,uncorrected,8256,0,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.005,uncorrected,8256,41,0.1,7432,2.95544942009891,155719.16973280412,154971.84571791266,0.8963178294573644,747.324014891511,747.324014891511,747.324014891511,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.01,uncorrected,8256,82,0.1,7432,2.9636183241961036,156149.57972560968,154971.84571791266,0.8968023255813954,1177.7340076970386,1177.7340076970386,1177.7340076970386,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.015,uncorrected,8256,123,0.1,7432,2.9846347772274724,157256.9120299682,154971.84571791266,0.8982558139534884,2285.066312055575,2285.066312055575,2285.066312055575,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.02,uncorrected,8256,165,0.1,7432,2.998443995260299,157984.50356041608,154971.84571791266,0.8997093023255814,3012.6578425034436,3012.6578425034436,3012.6578425034436,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.025,uncorrected,8256,206,0.1,7432,3.0262145179238034,159447.69988609102,154971.84571791266,0.9014050387596899,4475.854168178404,4475.854168178404,4475.854168178404,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.03,uncorrected,8256,247,0.1,7432,3.03824764766593,160081.71140392928,154971.84571791266,0.9021317829457365,5109.865686016645,5109.865686016645,5109.865686016645,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.035,uncorrected,8256,288,0.1,7432,3.048322717378013,160612.5550312627,154971.84571791266,0.9026162790697675,5640.709313350053,5640.709313350053,5640.709313350053,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.04,uncorrected,8256,330,0.1,7432,3.081784596141266,162375.62224644754,154971.84571791266,0.9040697674418605,7403.776528534907,7403.776528534907,7403.776528534907,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.045,uncorrected,8256,371,0.1,7432,3.093749004443008,163006.01291205033,154971.84571791266,0.904796511627907,8034.167194137701,8034.167194137701,8034.167194137701,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.05,uncorrected,8256,412,0.1,7432,3.123890497758954,164594.1329054924,154971.84571791266,0.905765503875969,9622.287187579806,9622.287187579806,9622.287187579806,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.055,uncorrected,8256,454,0.1,7432,3.168892439754574,166965.23254139393,154971.84571791266,0.9079457364341085,11993.386823481296,11993.386823481296,11993.386823481296,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.06,uncorrected,8256,495,0.1,7432,3.176435689531233,167362.67754056063,154971.84571791266,0.908672480620155,12390.831822648017,12390.831822648017,12390.831822648017,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.065,uncorrected,8256,536,0.1,7432,3.18739468398094,167940.09412742875,154971.84571791266,0.909156976744186,12968.248409516105,12968.248409516105,12968.248409516105,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.07,uncorrected,8256,577,0.1,7432,3.210683994544036,169167.18063409388,154971.84571791266,0.9106104651162791,14195.334916181253,14195.334916181253,14195.334916181253,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.075,uncorrected,8256,619,0.1,7432,3.2288397096039456,170123.78400406116,154971.84571791266,0.9120639534883721,15151.938286148546,15151.938286148546,15151.938286148546,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.08,uncorrected,8256,660,0.1,7432,3.244123177616149,170929.0520398845,154971.84571791266,0.9132751937984496,15957.206321971851,15957.206321971851,15957.206321971851,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.085,uncorrected,8256,701,0.1,7432,3.2857335919468453,173121.45605388962,154971.84571791266,0.9144864341085271,18149.61033597699,18149.61033597699,18149.61033597699,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.09,uncorrected,8256,743,0.1,7432,3.313293896795337,174573.57624901258,154971.84571791266,0.9161821705426356,19601.730531099958,19601.730531099958,19601.730531099958,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.095,uncorrected,8256,784,0.1,7432,3.339848978260259,175972.7324009613,154971.84571791266,0.9176356589147286,21000.886683048666,21000.886683048666,21000.886683048666,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.096,uncorrected,8256,792,0.1,7432,3.3445806729890393,176222.03985639734,154971.84571791266,0.9176356589147286,21250.1941384847,21250.1941384847,21250.1941384847,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.097,uncorrected,8256,800,0.1,7432,3.339848978260259,175972.7324009613,154971.84571791266,0.9176356589147286,21000.886683048666,21000.886683048666,21000.886683048666,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.098,uncorrected,8256,809,0.1,7432,3.3490676779075153,176458.45489220895,154971.84571791266,0.9181201550387597,21486.60917429631,21486.60917429631,21486.60917429631,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.099,uncorrected,8256,817,0.1,7432,3.352769847174596,176653.51785642668,154971.84571791266,0.9186046511627907,21681.672138514063,21681.672138514063,21681.672138514063,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.1,uncorrected,8256,825,0.1,7432,3.360420422621243,177056.61771948918,154971.84571791266,0.9186046511627907,22084.77200157656,22084.77200157656,22084.77200157656,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.105,uncorrected,8256,866,0.1,7432,3.382776583509236,178234.53766229597,154971.84571791266,0.9195736434108527,23262.691944383343,23262.691944383343,23262.691944383343,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.11,uncorrected,8256,908,0.1,7432,3.4002184185616993,179153.52753047488,154971.84571791266,0.9200581395348837,24181.681812562256,24181.681812562256,24181.681812562256,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.0,uncorrected,8256,0,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.005,uncorrected,8256,41,0.1,7432,2.9675589778693685,156357.20815397397,154971.84571791266,0.8972868217054264,1385.3624360613453,1385.3624360613453,1385.3624360613453,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.01,uncorrected,8256,82,0.1,7432,2.985077651726314,157280.2465687989,154971.84571791266,0.8984980620155039,2308.400850886256,2308.400850886256,2308.400850886256,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.015,uncorrected,8256,123,0.1,7432,3.026891835111924,159483.38693573658,154971.84571791266,0.9016472868217055,4511.541217823928,4511.541217823928,4511.541217823928,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.02,uncorrected,8256,165,0.1,7432,3.044488714251662,160410.5458953498,154971.84571791266,0.9026162790697675,5438.7001774371865,5438.7001774371865,5438.7001774371865,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.025,uncorrected,8256,206,0.1,7432,3.082420114996612,162409.10699087626,154971.84571791266,0.9040697674418605,7437.261272963637,7437.261272963637,7437.261272963637,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.03,uncorrected,8256,247,0.1,7432,3.1245759562939717,164630.24891317415,154971.84571791266,0.905765503875969,9658.40319526153,9658.40319526153,9658.40319526153,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.035,uncorrected,8256,288,0.1,7432,3.166248896136398,166825.94732318807,154971.84571791266,0.9074612403100775,11854.101605275438,11854.101605275438,11854.101605275438,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.04,uncorrected,8256,330,0.1,7432,3.200023593723309,168605.49659594614,154971.84571791266,0.9103682170542635,13633.650878033528,13633.650878033528,13633.650878033528,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.045,uncorrected,8256,371,0.1,7432,3.2248113038007045,169911.5320187078,154971.84571791266,0.9118217054263565,14939.686300795156,14939.686300795156,14939.686300795156,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.05,uncorrected,8256,412,0.1,7432,3.281441978412831,172895.3359613629,154971.84571791266,0.9144864341085271,17923.49024345027,17923.49024345027,17923.49024345027,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.055,uncorrected,8256,454,0.1,7432,3.3317133057845365,175544.07334338382,154971.84571791266,0.9173934108527132,20572.227625471183,20572.227625471183,20572.227625471183,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.06,uncorrected,8256,495,0.1,7432,3.3598413348824887,177026.1062645247,154971.84571791266,0.9186046511627907,22054.260546612048,22054.260546612048,22054.260546612048,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.065,uncorrected,8256,536,0.1,7432,3.3908979785156816,178662.44445673318,154971.84571791266,0.9195736434108527,23690.598738820572,23690.598738820572,23690.598738820572,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.07,uncorrected,8256,577,0.1,7432,3.4157771825830623,179973.30059070684,154971.84571791266,0.9210271317829457,25001.454872794216,25001.454872794216,25001.454872794216,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.075,uncorrected,8256,619,0.1,7432,3.4705688187684243,182860.2077517845,154971.84571791266,0.9224806201550387,27888.362033871905,27888.362033871905,27888.362033871905,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.08,uncorrected,8256,660,0.1,7432,3.520312141491777,185481.1251870666,154971.84571791266,0.9256298449612403,30509.27946915395,30509.27946915395,30509.27946915395,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.085,uncorrected,8256,701,0.1,7432,3.5720238249598073,188205.75324544753,154971.84571791266,0.9270833333333334,33233.90752753491,33233.90752753491,33233.90752753491,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.09,uncorrected,8256,743,0.1,7432,3.6188030100896045,190670.4937413094,154971.84571791266,0.9304748062015504,35698.648023396745,35698.648023396745,35698.648023396745,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.095,uncorrected,8256,784,0.1,7432,3.6896633089946285,194404.03992804783,154971.84571791266,0.9324127906976745,39432.194210135196,39432.194210135196,39432.194210135196,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.096,uncorrected,8256,792,0.1,7432,3.6953660813311453,194704.512325707,154971.84571791266,0.9326550387596899,39732.66660779439,39732.66660779439,39732.66660779439,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.097,uncorrected,8256,800,0.1,7432,3.699197906952007,194906.40673140506,154971.84571791266,0.9326550387596899,39934.561013492435,39934.561013492435,39934.561013492435,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.098,uncorrected,8256,809,0.1,7432,3.702507135115837,195080.76608894422,154971.84571791266,0.9331395348837209,40108.92037103162,40108.92037103162,40108.92037103162,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.099,uncorrected,8256,817,0.1,7432,3.7130417080038374,195635.82040063478,154971.84571791266,0.9333817829457365,40663.97468272213,40663.97468272213,40663.97468272213,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.1,uncorrected,8256,825,0.1,7432,3.7325457351266915,196663.4647546076,154971.84571791266,0.9341085271317829,41691.619036694974,41691.619036694974,41691.619036694974,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.105,uncorrected,8256,866,0.1,7432,3.7726065116585534,198774.22016729342,154971.84571791266,0.935077519379845,43802.37444938079,43802.37444938079,43802.37444938079,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.11,uncorrected,8256,908,0.1,7432,3.8181928519804877,201176.11106680037,154971.84571791266,0.9358042635658915,46204.26534888774,46204.26534888774,46204.26534888774,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.0,uncorrected,8256,0,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.005,uncorrected,8256,41,0.1,7432,2.982667420694703,157153.25431761896,154971.84571791266,0.8982558139534884,2181.4085997063517,2181.4085997063517,2181.4085997063517,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.01,uncorrected,8256,82,0.1,7432,3.0220069690327955,159226.00906118224,154971.84571791266,0.9011627906976745,4254.163343269618,4254.163343269618,4254.163343269618,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.015,uncorrected,8256,123,0.1,7432,3.061657573042072,161315.15296387914,154971.84571791266,0.9031007751937985,6343.307245966508,6343.307245966508,6343.307245966508,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.02,uncorrected,8256,165,0.1,7432,3.123890497758954,164594.1329054924,154971.84571791266,0.905765503875969,9622.287187579806,9622.287187579806,9622.287187579806,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.025,uncorrected,8256,206,0.1,7432,3.181318660054632,167619.95554050282,154971.84571791266,0.908672480620155,12648.10982259023,12648.10982259023,12648.10982259023,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.03,uncorrected,8256,247,0.1,7432,3.2395157850372422,170686.2939191935,154971.84571791266,0.9130329457364341,15714.448201280878,15714.448201280878,15714.448201280878,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.035,uncorrected,8256,288,0.1,7432,3.3058219721859188,174179.88928940095,154971.84571791266,0.9156976744186046,19208.043571488324,19208.043571488324,19208.043571488324,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.04,uncorrected,8256,330,0.1,7432,3.361270956551959,177101.43135650156,154971.84571791266,0.9186046511627907,22129.58563858893,22129.58563858893,22129.58563858893,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.045,uncorrected,8256,371,0.1,7432,3.4172668300253846,180051.78837037768,154971.84571791266,0.9210271317829457,25079.942652465055,25079.942652465055,25079.942652465055,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.05,uncorrected,8256,412,0.1,7432,3.4868954731898296,183720.44005815595,154971.84571791266,0.9232073643410853,28748.59434024329,28748.59434024329,28748.59434024329,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.055,uncorrected,8256,454,0.1,7432,3.583481706854953,188809.4556277231,154971.84571791266,0.9280523255813954,33837.609909810475,33837.609909810475,33837.609909810475,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.06,uncorrected,8256,495,0.1,7432,3.6697945083098884,193357.17608217263,154971.84571791266,0.9316860465116279,38385.33036426003,38385.33036426003,38385.33036426003,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.065,uncorrected,8256,536,0.1,7432,3.7517123006566435,197673.32865234723,154971.84571791266,0.9343507751937985,42701.48293443463,42701.48293443463,42701.48293443463,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.07,uncorrected,8256,577,0.1,7432,3.8325811983477367,201934.21619115098,154971.84571791266,0.9362887596899225,46962.37047323834,46962.37047323834,46962.37047323834,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.075,uncorrected,8256,619,0.1,7432,3.9150503973520383,206279.42173253,154971.84571791266,0.939437984496124,51307.576014617385,51307.576014617385,51307.576014617385,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.08,uncorrected,8256,660,0.1,7432,3.9764588539582237,209514.96141467016,154971.84571791266,0.9418604651162791,54543.11569675754,54543.11569675754,54543.11569675754,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.085,uncorrected,8256,701,0.1,7432,4.061970013417475,214020.44429092197,154971.84571791266,0.9464631782945736,59048.598573009345,59048.598573009345,59048.598573009345,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.09,uncorrected,8256,743,0.1,7432,4.178065779447658,220137.3942792283,154971.84571791266,0.9508236434108527,65165.54856131566,65165.54856131566,65165.54856131566,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.095,uncorrected,8256,784,0.1,7432,4.350917008478346,229244.72316427235,154971.84571791266,0.9573643410852714,74272.87744635975,74272.87744635975,74272.87744635975,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.096,uncorrected,8256,792,0.1,7432,4.363598117852988,229912.87597029947,154971.84571791266,0.9580910852713178,74941.03025238682,74941.03025238682,74941.03025238682,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.097,uncorrected,8256,800,0.1,7432,4.384461502221873,231012.14326604304,154971.84571791266,0.9583333333333334,76040.29754813042,76040.29754813042,76040.29754813042,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.098,uncorrected,8256,809,0.1,7432,4.412379908927603,232483.1314287616,154971.84571791266,0.9583333333333334,77511.28571084901,77511.28571084901,77511.28571084901,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.099,uncorrected,8256,817,0.1,7432,4.447440143338792,234330.41413169663,154971.84571791266,0.9585755813953488,79358.56841378394,79358.56841378394,79358.56841378394,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.1,uncorrected,8256,825,0.1,7432,4.478541544845892,235969.11056387916,154971.84571791266,0.9595445736434108,80997.26484596654,80997.26484596654,80997.26484596654,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.105,uncorrected,8256,866,0.1,7432,4.593931111869421,242048.85175333603,154971.84571791266,0.9622093023255814,87077.00603542339,87077.00603542339,87077.00603542339,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.11,uncorrected,8256,908,0.1,7432,4.724148085641016,248909.831644561,154971.84571791266,0.9648740310077519,93937.98592664834,93937.98592664834,93937.98592664834,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.0,uncorrected,8256,0,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.005,uncorrected,8256,41,0.1,7432,2.9689460235065956,156430.28996465955,154971.84571791266,0.8975290697674418,1458.4442467469387,1458.4442467469387,1458.4442467469387,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.01,uncorrected,8256,82,0.1,7432,3.0188742970404103,159060.95224160617,154971.84571791266,0.9011627906976745,4089.1065236935574,4089.1065236935574,4089.1065236935574,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.015,uncorrected,8256,123,0.1,7432,3.0528933745510005,160853.3776064252,154971.84571791266,0.9028585271317829,5881.5318885126,5881.5318885126,5881.5318885126,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.02,uncorrected,8256,165,0.1,7432,3.097642531289844,163211.1582831057,154971.84571791266,0.904796511627907,8239.312565193115,8239.312565193115,8239.312565193115,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.025,uncorrected,8256,206,0.1,7432,3.1549371511550053,166229.94472380247,154971.84571791266,0.9074612403100775,11258.099005889815,11258.099005889815,11258.099005889815,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.03,uncorrected,8256,247,0.1,7432,3.2029064238523666,168757.38954025594,154971.84571791266,0.9103682170542635,13785.543822343343,13785.543822343343,13785.543822343343,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.035,uncorrected,8256,288,0.1,7432,3.2679083399179736,172182.26439412474,154971.84571791266,0.9137596899224806,17210.4186762121,17210.4186762121,17210.4186762121,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.04,uncorrected,8256,330,0.1,7432,3.3119942730218264,174505.1005939735,154971.84571791266,0.9161821705426356,19533.254876060895,19533.254876060895,19533.254876060895,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.045,uncorrected,8256,371,0.1,7432,3.38635975329388,178423.3306831076,154971.84571791266,0.9195736434108527,23451.48496519497,23451.48496519497,23451.48496519497,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.05,uncorrected,8256,412,0.1,7432,3.442538238700571,181383.30930594716,154971.84571791266,0.9215116279069767,26411.46358803456,26411.46358803456,26411.46358803456,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.055,uncorrected,8256,454,0.1,7432,3.5098884351233295,184931.91230248983,154971.84571791266,0.9244186046511628,29960.066584577195,29960.066584577195,29960.066584577195,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.06,uncorrected,8256,495,0.1,7432,3.568085439708779,187998.244337595,154971.84571791266,0.9270833333333334,33026.398619682404,33026.398619682404,33026.398619682404,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.065,uncorrected,8256,536,0.1,7432,3.6223146990051083,190855.52051881512,154971.84571791266,0.9307170542635659,35883.67480090249,35883.67480090249,35883.67480090249,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.07,uncorrected,8256,577,0.1,7432,3.7130417080038374,195635.82040063478,154971.84571791266,0.9333817829457365,40663.97468272213,40663.97468272213,40663.97468272213,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.075,uncorrected,8256,619,0.1,7432,3.7843774995458697,199394.4197377149,154971.84571791266,0.935077519379845,44422.57401980227,44422.57401980227,44422.57401980227,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.08,uncorrected,8256,660,0.1,7432,3.874798530674817,204158.59800381173,154971.84571791266,0.9377422480620154,49186.75228589912,49186.75228589912,49186.75228589912,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.085,uncorrected,8256,701,0.1,7432,3.9351890456787126,207340.50353472366,154971.84571791266,0.9401647286821705,52368.657816811006,52368.657816811006,52368.657816811006,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.09,uncorrected,8256,743,0.1,7432,4.023039022546398,211969.2159619606,154971.84571791266,0.9430717054263565,56997.37024404796,56997.37024404796,56997.37024404796,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.095,uncorrected,8256,784,0.1,7432,4.1460712589733735,218451.64045432,154971.84571791266,0.9493701550387597,63479.794736407384,63479.794736407384,63479.794736407384,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.096,uncorrected,8256,792,0.1,7432,4.159234865503421,219145.21547056228,154971.84571791266,0.9498546511627907,64173.36975264964,64173.36975264964,64173.36975264964,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.097,uncorrected,8256,800,0.1,7432,4.167974688295865,219605.70650099436,154971.84571791266,0.9505813953488372,64633.86078308173,64633.86078308173,64633.86078308173,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.098,uncorrected,8256,809,0.1,7432,4.178065779447658,220137.3942792283,154971.84571791266,0.9508236434108527,65165.54856131566,65165.54856131566,65165.54856131566,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.099,uncorrected,8256,817,0.1,7432,4.205755622484723,221596.33968984516,154971.84571791266,0.9522771317829457,66624.49397193252,66624.49397193252,66624.49397193252,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.1,uncorrected,8256,825,0.1,7432,4.219150601823274,222302.10546847834,154971.84571791266,0.9527616279069767,67330.25975056573,67330.25975056573,67330.25975056573,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.105,uncorrected,8256,866,0.1,7432,4.3124445272551,227217.65317183643,154971.84571791266,0.9563953488372093,72245.8074539238,72245.8074539238,72245.8074539238,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.11,uncorrected,8256,908,0.1,7432,4.40644656266053,232170.51036065523,154971.84571791266,0.9583333333333334,77198.66464274257,77198.66464274257,77198.66464274257,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.0,uncorrected,8256,0,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.005,uncorrected,8256,41,0.1,7432,2.9753808997646765,156769.33606080562,154971.84571791266,0.8977713178294574,1797.4903428930024,1797.4903428930024,1797.4903428930024,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.01,uncorrected,8256,82,0.1,7432,3.027677560813307,159524.78590302225,154971.84571791266,0.9016472868217055,4552.940185109585,4552.940185109585,4552.940185109585,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.015,uncorrected,8256,123,0.1,7432,3.080704297101412,162318.70255484153,154971.84571791266,0.9040697674418605,7346.856836928881,7346.856836928881,7346.856836928881,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.02,uncorrected,8256,165,0.1,7432,3.1196852520851426,164372.56343440118,154971.84571791266,0.905281007751938,9400.717716488518,9400.717716488518,9400.717716488518,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.025,uncorrected,8256,206,0.1,7432,3.1723332790870606,167146.5263373205,154971.84571791266,0.9084302325581395,12174.680619407885,12174.680619407885,12174.680619407885,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.03,uncorrected,8256,247,0.1,7432,3.2275490633483406,170055.78136392977,154971.84571791266,0.9120639534883721,15083.935646017137,15083.935646017137,15083.935646017137,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.035,uncorrected,8256,288,0.1,7432,3.30044584527504,173896.62745678527,154971.84571791266,0.9152131782945736,18924.781738872625,18924.781738872625,18924.781738872625,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.04,uncorrected,8256,330,0.1,7432,3.360752177496634,177074.09749545806,154971.84571791266,0.9186046511627907,22102.25177754545,22102.25177754545,22102.25177754545,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.045,uncorrected,8256,371,0.1,7432,3.4265660538752836,180541.7535875856,154971.84571791266,0.9210271317829457,25569.907869672967,25569.907869672967,25569.907869672967,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.05,uncorrected,8256,412,0.1,7432,3.495853657200623,184192.4362855276,154971.84571791266,0.9234496124031008,29220.59056761495,29220.59056761495,29220.59056761495,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.055,uncorrected,8256,454,0.1,7432,3.5805775251571053,188656.43769425192,154971.84571791266,0.9278100775193798,33684.59197633931,33684.59197633931,33684.59197633931,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.06,uncorrected,8256,495,0.1,7432,3.6493093905149916,192277.83920934156,154971.84571791266,0.9312015503875969,37305.99349142893,37305.99349142893,37305.99349142893,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.065,uncorrected,8256,536,0.1,7432,3.749090978888829,197535.21427741981,154971.84571791266,0.9343507751937985,42563.368559507195,42563.368559507195,42563.368559507195,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.07,uncorrected,8256,577,0.1,7432,3.835527493641156,202089.4530406666,154971.84571791266,0.9362887596899225,47117.60732275396,47117.60732275396,47117.60732275396,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.075,uncorrected,8256,619,0.1,7432,3.9293163322854445,207031.0771417496,154971.84571791266,0.939922480620155,52059.231423836965,52059.231423836965,52059.231423836965,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.08,uncorrected,8256,660,0.1,7432,4.039027904332855,212811.65142365752,154971.84571791266,0.9445251937984496,57839.80570574489,57839.80570574489,57839.80570574489,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.085,uncorrected,8256,701,0.1,7432,4.136445292412457,217944.45954621586,154971.84571791266,0.9493701550387597,62972.613828303234,62972.613828303234,62972.613828303234,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.09,uncorrected,8256,743,0.1,7432,4.266850891346549,224815.37787641224,154971.84571791266,0.9537306201550387,69843.53215849963,69843.53215849963,69843.53215849963,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.095,uncorrected,8256,784,0.1,7432,4.432682138908696,233552.83215680678,154971.84571791266,0.9583333333333334,78580.98643889408,78580.98643889408,78580.98643889408,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.096,uncorrected,8256,792,0.1,7432,4.46993487271687,235515.63508601117,154971.84571791266,0.9590600775193798,80543.78936809863,80543.78936809863,80543.78936809863,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.097,uncorrected,8256,800,0.1,7432,4.493845929325621,236775.48066388763,154971.84571791266,0.9602713178294574,81803.63494597499,81803.63494597499,81803.63494597499,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.098,uncorrected,8256,809,0.1,7432,4.509305734562867,237590.0397016445,154971.84571791266,0.9605135658914729,82618.1939837318,82618.1939837318,82618.1939837318,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.099,uncorrected,8256,817,0.1,7432,4.527528155861713,238550.15774524232,154971.84571791266,0.9614825581395349,83578.31202732965,83578.31202732965,83578.31202732965,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.1,uncorrected,8256,825,0.1,7432,4.562552145516539,240395.53075439946,154971.84571791266,0.9622093023255814,85423.68503648687,85423.68503648687,85423.68503648687,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.105,uncorrected,8256,866,0.1,7432,4.686314714671518,246916.4356231307,154971.84571791266,0.9643895348837209,91944.58990521813,91944.58990521813,91944.58990521813,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.11,uncorrected,8256,908,0.1,7432,4.843577386497067,255202.42167997127,154971.84571791266,0.9675387596899225,100230.57596205865,100230.57596205865,100230.57596205865,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.0,uncorrected,8256,0,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.005,uncorrected,8256,41,0.1,7432,2.9823116854139,157134.511042165,154971.84571791266,0.8980135658914729,2162.6653242523516,2162.6653242523516,2162.6653242523516,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.01,uncorrected,8256,82,0.1,7432,3.0326843096697305,159788.58563841297,154971.84571791266,0.9016472868217055,4816.739920500361,4816.739920500361,4816.739920500361,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.015,uncorrected,8256,123,0.1,7432,3.086936345095895,162647.06186724803,154971.84571791266,0.904796511627907,7675.2161493354,7675.2161493354,7675.2161493354,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.02,uncorrected,8256,165,0.1,7432,3.1493174366416463,165933.8485456021,154971.84571791266,0.907218992248062,10962.002827689494,10962.002827689494,10962.002827689494,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.025,uncorrected,8256,206,0.1,7432,3.200023593723309,168605.49659594614,154971.84571791266,0.9103682170542635,13633.650878033528,13633.650878033528,13633.650878033528,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.03,uncorrected,8256,247,0.1,7432,3.2770824310990623,172665.63651751718,154971.84571791266,0.9142441860465116,17693.790799604532,17693.790799604532,17693.790799604532,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.035,uncorrected,8256,288,0.1,7432,3.347512568161174,176376.517980382,154971.84571791266,0.9178779069767442,21404.672262469372,21404.672262469372,21404.672262469372,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.04,uncorrected,8256,330,0.1,7432,3.4064098870554687,179479.74875649888,154971.84571791266,0.9203003875968992,24507.903038586253,24507.903038586253,24507.903038586253,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.045,uncorrected,8256,371,0.1,7432,3.4705688187684243,182860.2077517845,154971.84571791266,0.9224806201550387,27888.362033871905,27888.362033871905,27888.362033871905,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.05,uncorrected,8256,412,0.1,7432,3.5676293012321048,187974.21093530164,154971.84571791266,0.9270833333333334,33002.36521738905,33002.36521738905,33002.36521738905,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.055,uncorrected,8256,454,0.1,7432,3.664821801990669,193095.17000821047,154971.84571791266,0.9316860465116279,38123.32429029784,38123.32429029784,38123.32429029784,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.06,uncorrected,8256,495,0.1,7432,3.7484827255894215,197503.16612321124,154971.84571791266,0.9343507751937985,42531.320405298626,42531.320405298626,42531.320405298626,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.065,uncorrected,8256,536,0.1,7432,3.844497079177745,202562.05000108364,154971.84571791266,0.9367732558139535,47590.204283170984,47590.204283170984,47590.204283170984,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.07,uncorrected,8256,577,0.1,7432,3.9351890456787126,207340.50353472366,154971.84571791266,0.9401647286821705,52368.657816811006,52368.657816811006,52368.657816811006,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.075,uncorrected,8256,619,0.1,7432,4.057239125568604,213771.17934904373,154971.84571791266,0.9464631782945736,58799.33363113109,58799.33363113109,58799.33363113109,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.08,uncorrected,8256,660,0.1,7432,4.205755622484723,221596.33968984516,154971.84571791266,0.9522771317829457,66624.49397193252,66624.49397193252,66624.49397193252,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.085,uncorrected,8256,701,0.1,7432,4.350917008478346,229244.72316427235,154971.84571791266,0.9573643410852714,74272.87744635975,74272.87744635975,74272.87744635975,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.09,uncorrected,8256,743,0.1,7432,4.498361015662466,237013.37527675563,154971.84571791266,0.9602713178294574,82041.52955884299,82041.52955884299,82041.52955884299,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.095,uncorrected,8256,784,0.1,7432,4.685747674876935,246886.55896023897,154971.84571791266,0.9641472868217055,91914.7132423264,91914.7132423264,91914.7132423264,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.096,uncorrected,8256,792,0.1,7432,4.717132379360539,248540.18229456514,154971.84571791266,0.9646317829457365,93568.33657665254,93568.33657665254,93568.33657665254,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.097,uncorrected,8256,800,0.1,7432,4.738920081469781,249688.15080986574,154971.84571791266,0.9648740310077519,94716.30509195312,94716.30509195312,94716.30509195312,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.098,uncorrected,8256,809,0.1,7432,4.779858497811946,251845.14803662398,154971.84571791266,0.9660852713178295,96873.30231871142,96873.30231871142,96873.30231871142,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.099,uncorrected,8256,817,0.1,7432,4.843577386497067,255202.42167997127,154971.84571791266,0.9675387596899225,100230.57596205865,100230.57596205865,100230.57596205865,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.1,uncorrected,8256,825,0.1,7432,4.885567559594048,257414.83473875397,154971.84571791266,0.96875,102442.98902084139,102442.98902084139,102442.98902084139,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.105,uncorrected,8256,866,0.1,7432,5.147805648482874,271231.8526164338,154971.84571791266,0.9718992248062015,116260.00689852123,116260.00689852123,116260.00689852123,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.11,uncorrected,8256,908,0.1,7432,5.455598621455316,287449.10400125233,154971.84571791266,0.9762596899224806,132477.25828333973,132477.25828333973,132477.25828333973,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.0,uncorrected,8256,0,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.005,uncorrected,8256,41,0.1,7432,2.982667420694703,157153.25431761896,154971.84571791266,0.8982558139534884,2181.4085997063517,2181.4085997063517,2181.4085997063517,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.01,uncorrected,8256,82,0.1,7432,3.0335006660448016,159831.5985000332,154971.84571791266,0.9016472868217055,4859.752782120544,4859.752782120544,4859.752782120544,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.015,uncorrected,8256,123,0.1,7432,3.0897298057995455,162794.246041166,154971.84571791266,0.904796511627907,7822.400323253387,7822.400323253387,7822.400323253387,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.02,uncorrected,8256,165,0.1,7432,3.1637917796207855,166696.48473074922,154971.84571791266,0.9074612403100775,11724.639012836578,11724.639012836578,11724.639012836578,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.025,uncorrected,8256,206,0.1,7432,3.211358614397314,169202.72556432456,154971.84571791266,0.9106104651162791,14230.879846411937,14230.879846411937,14230.879846411937,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.03,uncorrected,8256,247,0.1,7432,3.30044584527504,173896.62745678527,154971.84571791266,0.9152131782945736,18924.781738872625,18924.781738872625,18924.781738872625,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.035,uncorrected,8256,288,0.1,7432,3.379519773154588,178062.94013775233,154971.84571791266,0.9193313953488372,23091.09441983969,23091.09441983969,23091.09441983969,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.04,uncorrected,8256,330,0.1,7432,3.4429311156176365,181404.00953073078,154971.84571791266,0.9215116279069767,26432.16381281816,26432.16381281816,26432.16381281816,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.045,uncorrected,8256,371,0.1,7432,3.5312686381739664,186058.41016948852,154971.84571791266,0.9256298449612403,31086.56445157589,31086.56445157589,31086.56445157589,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.05,uncorrected,8256,412,0.1,7432,3.6399175883179633,191782.99614741324,154971.84571791266,0.9309593023255814,36811.15042950063,36811.15042950063,36811.15042950063,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.055,uncorrected,8256,454,0.1,7432,3.752217675123977,197699.9562413434,154971.84571791266,0.9343507751937985,42728.1105234308,42728.1105234308,42728.1105234308,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.06,uncorrected,8256,495,0.1,7432,3.837386554381528,202187.4047745061,154971.84571791266,0.936531007751938,47215.55905659346,47215.55905659346,47215.55905659346,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.065,uncorrected,8256,536,0.1,7432,3.933561375080105,207254.7434765443,154971.84571791266,0.939922480620155,52282.8977586317,52282.8977586317,52282.8977586317,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.07,uncorrected,8256,577,0.1,7432,4.050095459484897,213394.7879468298,154971.84571791266,0.9459786821705426,58422.942228917185,58422.942228917185,58422.942228917185,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.075,uncorrected,8256,619,0.1,7432,4.207674946118789,221697.4666049981,154971.84571791266,0.9522771317829457,66725.62088708548,66725.62088708548,66725.62088708548,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.08,uncorrected,8256,660,0.1,7432,4.417656434828386,232761.1454007673,154971.84571791266,0.9583333333333334,77789.29968285467,77789.29968285467,77789.29968285467,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.085,uncorrected,8256,701,0.1,7432,4.593336219922391,242017.50759314088,154971.84571791266,0.9622093023255814,87045.66187522827,87045.66187522827,87045.66187522827,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.09,uncorrected,8256,743,0.1,7432,4.758150371114337,250701.37225659628,154971.84571791266,0.965843023255814,95729.52653868365,95729.52653868365,95729.52653868365,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.095,uncorrected,8256,784,0.1,7432,5.02315232433274,264664.01490989537,154971.84571791266,0.970203488372093,109692.16919198273,109692.16919198273,109692.16919198273,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.096,uncorrected,8256,792,0.1,7432,5.072651452726908,267272.06603187305,154971.84571791266,0.971172480620155,112300.22031396044,112300.22031396044,112300.22031396044,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.097,uncorrected,8256,800,0.1,7432,5.147805648482874,271231.8526164338,154971.84571791266,0.9718992248062015,116260.00689852123,116260.00689852123,116260.00689852123,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.098,uncorrected,8256,809,0.1,7432,5.203610178583715,274172.12797203154,154971.84571791266,0.9731104651162791,119200.28225411892,119200.28225411892,119200.28225411892,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.099,uncorrected,8256,817,0.1,7432,5.385700016921863,283766.2283650093,154971.84571791266,0.9762596899224806,128794.38264709669,128794.38264709669,128794.38264709669,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.1,uncorrected,8256,825,0.1,7432,5.4232961005179625,285747.121992549,154971.84571791266,0.9762596899224806,130775.27627463636,130775.27627463636,130775.27627463636,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.105,uncorrected,8256,866,0.1,7432,5.791608247810722,305153.05781702854,154971.84571791266,0.9798934108527132,150181.21209911592,150181.21209911592,150181.21209911592,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.11,uncorrected,8256,908,0.1,7432,6.16276165411288,324708.6962521941,154971.84571791266,0.9828003875968992,169736.85053428152,169736.85053428152,169736.85053428152,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.011303319828134373,179570.3018461626,177728.59173414882,0.90625,1841.7101120138557,1841.7101120138557,1841.7101120138557,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.016539936714358827,180767.2918582628,177728.59173414882,0.9089147286821705,3038.7001241139783,3038.7001241139783,3038.7001241139783,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.02250546165887135,182130.89624839876,177728.59173414882,0.9118217054263565,4402.304514249932,4402.304514249932,4402.304514249932,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.028705463949988186,183548.0976550908,177728.59173414882,0.9137596899224806,5819.505920942019,5819.505920942019,5819.505920942019,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.0351600341227809,185023.48838866848,177728.59173414882,0.9164244186046512,7294.8966545197745,7294.8966545197745,7294.8966545197745,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.04021945845310537,186179.975586788,177728.59173414882,0.9166666666666666,8451.383852639228,8451.383852639228,8451.383852639228,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.045520417891876,187391.67307022391,177728.59173414882,0.9176356589147286,9663.081336075202,9663.081336075202,9663.081336075202,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.052120461286350395,188900.31618738527,177728.59173414882,0.9205426356589147,11171.724453236533,11171.724453236533,11171.724453236533,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.06039996251767299,190792.85109959828,177728.59173414882,0.9239341085271318,13064.259365449543,13064.259365449543,13064.259365449543,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.06783226847328772,192491.7334484572,177728.59173414882,0.9261143410852714,14763.141714308447,14763.141714308447,14763.141714308447,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.07482210443157777,194089.47565684773,177728.59173414882,0.9278100775193798,16360.883922699024,16360.883922699024,16360.883922699024,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.08549264204780149,196528.55554905045,177728.59173414882,0.9304748062015504,18799.963814901614,18799.963814901614,18799.963814901614,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.09078568532145126,197738.44354922845,177728.59173414882,0.9304748062015504,20009.851815079648,20009.851815079648,20009.851815079648,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.0970213695669293,199163.80116515077,177728.59173414882,0.9326550387596899,21435.20943100196,21435.20943100196,21435.20943100196,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.1045856229233042,200892.84415479432,177728.59173414882,0.9336240310077519,23164.25242064556,23164.25242064556,23164.25242064556,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.11288574469367552,202790.09252606344,177728.59173414882,0.937015503875969,25061.500791914626,25061.500791914626,25061.500791914626,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.12342253450126009,205198.6002388304,177728.59173414882,0.939922480620155,27470.008504681584,27470.008504681584,27470.008504681584,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.13266536961192277,207311.33476788393,177728.59173414882,0.9416182170542635,29582.743033735198,29582.743033735198,29582.743033735198,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.095,uncorrected,8256,784,0.1,7432,0.13830045707210847,208599.40749760708,177728.59173414882,0.9425872093023255,30870.815763458257,30870.815763458257,30870.815763458257,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.096,uncorrected,8256,792,0.1,7432,0.13995175041996166,208976.86143158242,177728.59173414882,0.9425872093023255,31248.269697433727,31248.269697433727,31248.269697433727,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.097,uncorrected,8256,800,0.1,7432,0.1427524974427701,209617.0583918642,177728.59173414882,0.9430717054263565,31888.466657715457,31888.466657715457,31888.466657715457,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.098,uncorrected,8256,809,0.1,7432,0.1449973040870871,210130.17806258376,177728.59173414882,0.9430717054263565,32401.586328434933,32401.586328434933,32401.586328434933,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.099,uncorrected,8256,817,0.1,7432,0.14795638888519003,210806.5679962456,177728.59173414882,0.9447674418604651,33077.97626209689,33077.97626209689,33077.97626209689,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.1,uncorrected,8256,825,0.1,7432,0.1493348117963098,211121.6489908857,177728.59173414882,0.9450096899224806,33393.05725673692,33393.05725673692,33393.05725673692,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.105,uncorrected,8256,866,0.1,7432,0.16380208188845774,214428.58898265995,177728.59173414882,0.9476744186046512,36699.99724851122,36699.99724851122,36699.99724851122,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.11,uncorrected,8256,908,0.1,7432,0.1814028305552114,218451.78197487796,177728.59173414882,0.9503391472868217,40723.190240729265,40723.190240729265,40723.190240729265,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.012612683400093805,179869.5972026677,177728.59173414882,0.9069767441860465,2141.0054685189257,2141.0054685189257,2141.0054685189257,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.018467459390995145,181207.8865097638,177728.59173414882,0.9101259689922481,3479.2947756149724,3479.2947756149724,3479.2947756149724,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.025947785906558773,182917.74543603577,177728.59173414882,0.9135174418604651,5189.15370188696,5189.15370188696,5189.15370188696,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.03699696739086089,185443.37604181547,177728.59173414882,0.9164244186046512,7714.784307666693,7714.784307666693,7714.784307666693,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.045520417891876,187391.67307022391,177728.59173414882,0.9176356589147286,9663.081336075202,9663.081336075202,9663.081336075202,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.055857043143254625,189754.42701108806,177728.59173414882,0.9212693798449613,12025.835276939297,12025.835276939297,12025.835276939297,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.06602604175527171,192078.86472270777,177728.59173414882,0.9256298449612403,14350.27298855898,14350.27298855898,14350.27298855898,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.07971961355837154,195208.95215022322,177728.59173414882,0.9302325581395349,17480.36041607451,17480.36041607451,17480.36041607451,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.09230941443809204,198086.73875076644,177728.59173414882,0.9312015503875969,20358.147016617706,20358.147016617706,20358.147016617706,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.10645106566230345,201319.24852525746,177728.59173414882,0.934593023255814,23590.65679110864,23590.65679110864,23590.65679110864,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.1247177823420218,205494.66901038095,177728.59173414882,0.940406976744186,27766.07727623225,27766.07727623225,27766.07727623225,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.1432438930206511,209729.3819800689,177728.59173414882,0.9430717054263565,32000.790245920118,32000.790245920118,32000.790245920118,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.166250151679872,214988.17070362862,177728.59173414882,0.9479166666666666,37259.57896947985,37259.57896947985,37259.57896947985,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.18559907653497487,219410.9631858056,177728.59173414882,0.9503391472868217,41682.37145165678,41682.37145165678,41682.37145165678,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.2163193736876976,226433.032903621,177728.59173414882,0.9556686046511628,48704.44116947218,48704.44116947218,48704.44116947218,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.23790674444620508,231367.49111334997,177728.59173414882,0.9612403100775194,53638.89937920122,53638.89937920122,53638.89937920122,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.2886214567450671,242959.89999244173,177728.59173414882,0.967296511627907,65231.30825829295,65231.30825829295,65231.30825829295,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.33904622320433186,254486.03282316308,177728.59173414882,0.9718992248062015,76757.44108901442,76757.44108901442,76757.44108901442,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.095,uncorrected,8256,784,0.1,7432,0.37534927769222826,262784.2136095123,177728.59173414882,0.9743217054263565,85055.62187536349,85055.62187536349,85055.62187536349,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.096,uncorrected,8256,792,0.1,7432,0.38642576977114684,265316.08689251874,177728.59173414882,0.9755329457364341,87587.4951583699,87587.4951583699,87587.4951583699,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.097,uncorrected,8256,800,0.1,7432,0.3990605188635974,268204.14779092796,177728.59173414882,0.9769864341085271,90475.5560567792,90475.5560567792,90475.5560567792,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.098,uncorrected,8256,809,0.1,7432,0.4169607517179015,272295.7971146037,177728.59173414882,0.9781976744186046,94567.20538045489,94567.20538045489,94567.20538045489,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.099,uncorrected,8256,817,0.1,7432,0.4269136162232461,274570.8307218975,177728.59173414882,0.9784399224806202,96842.23898774876,96842.23898774876,96842.23898774876,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.1,uncorrected,8256,825,0.1,7432,0.43170055288540576,275665.03247422253,177728.59173414882,0.9786821705426356,97936.44074007367,97936.44074007367,97936.44074007367,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.105,uncorrected,8256,866,0.1,7432,0.4687702199260515,284138.44616164657,177728.59173414882,0.9794089147286822,106409.85442749786,106409.85442749786,106409.85442749786,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.11,uncorrected,8256,908,0.1,7432,0.5208787981598795,296049.4660139317,177728.59173414882,0.9808624031007752,118320.87427978292,118320.87427978292,118320.87427978292,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.012757882223539713,179902.7868640864,177728.59173414882,0.9069767441860465,2174.1951299376774,2174.1951299376774,2174.1951299376774,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.020433711269922883,181657.33391282678,177728.59173414882,0.9106104651162791,3928.742178677987,3928.742178677987,3928.742178677987,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.029636035213065903,183760.80836730302,177728.59173414882,0.9142441860465116,6032.2166331542385,6032.2166331542385,6032.2166331542385,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.03919990937072715,185946.926254563,177728.59173414882,0.9164244186046512,8218.334520414279,8218.334520414279,8218.334520414279,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.04972045976382028,188351.72194917576,177728.59173414882,0.9195736434108527,10623.130215026973,10623.130215026973,10623.130215026973,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.06152988192595221,191051.12896784305,177728.59173414882,0.9246608527131783,13322.537233694247,13322.537233694247,13322.537233694247,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.076486966426556,194470.03112286943,177728.59173414882,0.9285368217054264,16741.43938872068,16741.43938872068,16741.43938872068,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.09030822409015786,197629.3050849412,177728.59173414882,0.9304748062015504,19900.71335079238,19900.71335079238,19900.71335079238,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.10559298971523529,201123.10884947443,177728.59173414882,0.9341085271317829,23394.51711532561,23394.51711532561,23394.51711532561,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.12608087120046796,205806.2449351842,177728.59173414882,0.9406492248062015,28077.6532010354,28077.6532010354,28077.6532010354,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.14646247160712766,210465.08720824908,177728.59173414882,0.9445251937984496,32736.495474100244,32736.495474100244,32736.495474100244,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.17946411795744716,218008.62952239276,177728.59173414882,0.9503391472868217,40280.03778824395,40280.03778824395,40280.03778824395,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.2163193736876976,226433.032903621,177728.59173414882,0.9556686046511628,48704.44116947218,48704.44116947218,48704.44116947218,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.2400762145887882,231863.3903071697,177728.59173414882,0.9612403100775194,54134.79857302096,54134.79857302096,54134.79857302096,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.305202951901973,246750.11121463662,177728.59173414882,0.9689922480620154,69021.5194804878,69021.5194804878,69021.5194804878,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.37534927769222826,262784.2136095123,177728.59173414882,0.9743217054263565,85055.62187536349,85055.62187536349,85055.62187536349,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.46797479400835007,283956.62707891804,177728.59173414882,0.9791666666666666,106228.03534476926,106228.03534476926,106228.03534476926,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.5885289744983466,311512.99660120404,177728.59173414882,0.9830426356589147,133784.4048670552,133784.4048670552,133784.4048670552,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.095,uncorrected,8256,784,0.1,7432,0.8548805326895419,372395.8455453123,177728.59173414882,0.9917635658914729,194667.2538111634,194667.2538111634,194667.2538111634,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.096,uncorrected,8256,792,0.1,7432,0.8883602035817595,380048.6550857248,177728.59173414882,0.9920058139534884,202320.0633515761,202320.0633515761,202320.0633515761,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.097,uncorrected,8256,800,0.1,7432,0.9739690910444898,399617.20200567617,177728.59173414882,0.9939437984496124,221888.61027152743,221888.61027152743,221888.61027152743,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.098,uncorrected,8256,809,0.1,7432,1.0564106879641533,418461.76715880336,177728.59173414882,0.9944282945736435,240733.17542465465,240733.17542465465,240733.17542465465,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.099,uncorrected,8256,817,0.1,7432,1.1120673380413066,431183.80806742096,177728.59173414882,0.9949127906976745,253455.21633327226,253455.21633327226,253455.21633327226,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.1,uncorrected,8256,825,0.1,7432,1.197592921423417,450733.31327501585,177728.59173414882,0.9951550387596899,273004.7215408669,273004.7215408669,273004.7215408669,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.105,uncorrected,8256,866,0.1,7432,1.6063337718605384,544163.6187834453,177728.59173414882,0.997093023255814,366435.0270492965,366435.0270492965,366435.0270492965,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.11,uncorrected,8256,908,0.1,7432,1.8856580374955654,608011.7794120903,177728.59173414882,0.997577519379845,430283.18767794134,430283.18767794134,430283.18767794134,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.012757882223539713,179902.7868640864,177728.59173414882,0.9069767441860465,2174.1951299376774,2174.1951299376774,2174.1951299376774,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.020433711269922883,181657.33391282678,177728.59173414882,0.9106104651162791,3928.742178677987,3928.742178677987,3928.742178677987,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.029636035213065903,183760.80836730302,177728.59173414882,0.9142441860465116,6032.2166331542385,6032.2166331542385,6032.2166331542385,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.03919990937072715,185946.926254563,177728.59173414882,0.9164244186046512,8218.334520414279,8218.334520414279,8218.334520414279,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.04972045976382028,188351.72194917576,177728.59173414882,0.9195736434108527,10623.130215026973,10623.130215026973,10623.130215026973,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.06152988192595221,191051.12896784305,177728.59173414882,0.9246608527131783,13322.537233694247,13322.537233694247,13322.537233694247,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.07738520447414379,194675.35108322007,177728.59173414882,0.9292635658914729,16946.759349071297,16946.759349071297,16946.759349071297,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.09076425212232486,197733.54433169178,177728.59173414882,0.9304748062015504,20004.952597543004,20004.952597543004,20004.952597543004,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.10623747352760296,201270.425466887,177728.59173414882,0.934593023255814,23541.833732738232,23541.833732738232,23541.833732738232,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.12734293336231972,206094.72809811324,177728.59173414882,0.9406492248062015,28366.1363639645,28366.1363639645,28366.1363639645,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.14702132475654173,210592.83030128287,177728.59173414882,0.9447674418604651,32864.23856713406,32864.23856713406,32864.23856713406,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.1814028305552114,218451.78197487796,177728.59173414882,0.9503391472868217,40723.190240729265,40723.190240729265,40723.190240729265,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.21858478608238585,226950.86265298887,177728.59173414882,0.9556686046511628,49222.27091884012,49222.27091884012,49222.27091884012,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.24769387453247288,233604.6410166025,177728.59173414882,0.9622093023255814,55876.04928245372,55876.04928245372,55876.04928245372,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.3166479153983144,249366.20998443765,177728.59173414882,0.969718992248062,71637.61825028888,71637.61825028888,71637.61825028888,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.38559151002551006,265125.39114281593,177728.59173414882,0.9755329457364341,87396.79940866723,87396.79940866723,87396.79940866723,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.47699763026255426,286019.07409609604,177728.59173414882,0.9796511627906976,108290.48236194723,108290.48236194723,108290.48236194723,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.6202991342311113,318775.0447344145,177728.59173414882,0.9847383720930233,141046.4530002658,141046.4530002658,141046.4530002658,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.095,uncorrected,8256,784,0.1,7432,0.9481986423397801,393726.57254450186,177728.59173414882,0.9934593023255814,215997.98081035312,215997.98081035312,215997.98081035312,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.096,uncorrected,8256,792,0.1,7432,0.995227914246863,404476.56055626704,177728.59173414882,0.9941860465116279,226747.96882211836,226747.96882211836,226747.96882211836,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.097,uncorrected,8256,800,0.1,7432,1.111128716497186,430969.2572156275,177728.59173414882,0.9949127906976745,253240.66548147897,253240.66548147897,253240.66548147897,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.098,uncorrected,8256,809,0.1,7432,1.2834463273010965,470357.7524068337,177728.59173414882,0.9958817829457365,292629.16067268496,292629.16067268496,292629.16067268496,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.099,uncorrected,8256,817,0.1,7432,1.6081707192687182,544583.5096687472,177728.59173414882,0.997093023255814,366854.9179345985,366854.9179345985,366854.9179345985,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.1,uncorrected,8256,825,0.1,7432,1.9878114605781843,631362.0893141568,177728.59173414882,0.998062015503876,453633.49758000777,453633.49758000777,453633.49758000777,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.105,uncorrected,8256,866,0.1,7432,3.3324325500768825,938716.6369464507,177728.59173414882,0.9997577519379846,760988.0452123021,760988.0452123021,760988.0452123021,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.11,uncorrected,8256,908,0.1,7432,3.652381555307258,1011850.8325469727,177728.59173414882,1.0,834122.2408128236,834122.2408128236,834122.2408128236,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.006078116775569409,178375.9208171496,177728.59173414882,0.904312015503876,647.3290830008795,647.3290830008795,647.3290830008795,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.01225512371347337,179787.86592789364,177728.59173414882,0.9069767441860465,2059.274193744917,2059.274193744917,2059.274193744917,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.015048561635750801,180426.39216821958,177728.59173414882,0.907703488372093,2697.8004340707794,2697.8004340707794,2697.8004340707794,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.019951274722171952,181547.05818678514,177728.59173414882,0.9106104651162791,3818.466452636427,3818.466452636427,3818.466452636427,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.022942785918551145,182230.86017210354,177728.59173414882,0.9123062015503876,4502.268437954729,4502.268437954729,4502.268437954729,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.025720098036410954,182865.7003633552,177728.59173414882,0.9135174418604651,5137.108629206473,5137.108629206473,5137.108629206473,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.03023962610364972,183898.77764844795,177728.59173414882,0.9142441860465116,6170.185914299125,6170.185914299125,6170.185914299125,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.035873662937659034,185186.61022521212,177728.59173414882,0.9164244186046512,7458.018491063339,7458.018491063339,7458.018491063339,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.04005932693072822,186143.37259728689,177728.59173414882,0.9166666666666666,8414.78086313811,8414.78086313811,8414.78086313811,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.04363658862071618,186961.06589175877,177728.59173414882,0.9171511627906976,9232.474157610017,9232.474157610017,9232.474157610017,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.04636609680991466,187584.97902334784,177728.59173414882,0.9183624031007752,9856.387289199021,9856.387289199021,9856.387289199021,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.051582994335174326,188777.46156838804,177728.59173414882,0.9205426356589147,11048.869834239304,11048.869834239304,11048.869834239304,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.056646257254986815,189934.82619431586,177728.59173414882,0.9222383720930233,12206.234460167125,12206.234460167125,12206.234460167125,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.06185656116715374,191125.8015660825,177728.59173414882,0.9246608527131783,13397.209831933662,13397.209831933662,13397.209831933662,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.0700844439306062,193006.537488256,177728.59173414882,0.9268410852713178,15277.945754107297,15277.945754107297,15277.945754107297,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.07366242515662913,193824.3952548415,177728.59173414882,0.9275678294573644,16095.803520692776,16095.803520692776,16095.803520692776,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.07878318922740468,194994.90353914324,177728.59173414882,0.9299903100775194,17266.311804994428,17266.311804994428,17266.311804994428,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.08314957056801597,195992.97442484833,177728.59173414882,0.9302325581395349,18264.382690699505,18264.382690699505,18264.382690699505,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.095,uncorrected,8256,784,0.1,7432,0.0874363627754724,196972.85276381404,177728.59173414882,0.9304748062015504,19244.2610296653,19244.2610296653,19244.2610296653,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.096,uncorrected,8256,792,0.1,7432,0.08866009389316187,197252.57418647988,177728.59173414882,0.9304748062015504,19523.982452331104,19523.982452331104,19523.982452331104,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.097,uncorrected,8256,800,0.1,7432,0.08868197154475232,197257.57499731076,177728.59173414882,0.9304748062015504,19528.983263162045,19528.983263162045,19528.983263162045,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.098,uncorrected,8256,809,0.1,7432,0.09009543049439206,197580.66455722932,177728.59173414882,0.9304748062015504,19852.072823080558,19852.072823080558,19852.072823080558,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.099,uncorrected,8256,817,0.1,7432,0.09178713095466184,197967.3547807848,177728.59173414882,0.9309593023255814,20238.76304663599,20238.76304663599,20238.76304663599,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.1,uncorrected,8256,825,0.1,7432,0.094315683462314,198545.33330441755,177728.59173414882,0.9321705426356589,20816.741570268758,20816.741570268758,20816.741570268758,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.105,uncorrected,8256,866,0.1,7432,0.09763462604917034,199303.97981484904,177728.59173414882,0.9328972868217055,21575.388080700242,21575.388080700242,21575.388080700242,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.11,uncorrected,8256,908,0.1,7432,0.10559298971523529,201123.10884947443,177728.59173414882,0.9341085271317829,23394.51711532561,23394.51711532561,23394.51711532561,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.008399293026816301,178906.4971127682,177728.59173414882,0.9050387596899225,1177.9053786194527,1177.9053786194527,1177.9053786194527,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.015635414646770374,180560.53549167118,177728.59173414882,0.908187984496124,2831.9437575224506,2831.9437575224506,2831.9437575224506,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.018572385994416463,181231.8707154117,177728.59173414882,0.9103682170542635,3503.278981262948,3503.278981262948,3503.278981262948,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.024007401662227923,182474.21087726165,177728.59173414882,0.9125484496124031,4745.619143112873,4745.619143112873,4745.619143112873,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.03180503137394464,184256.5992180115,177728.59173414882,0.9144864341085271,6528.007483862693,6528.007483862693,6528.007483862693,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.03699696739086089,185443.37604181547,177728.59173414882,0.9164244186046512,7714.784307666693,7714.784307666693,7714.784307666693,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.04076842590755003,186305.45899988,177728.59173414882,0.9166666666666666,8576.86726573118,8576.86726573118,8576.86726573118,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.04912313784125033,188215.18563367677,177728.59173414882,0.9195736434108527,10486.593899527998,10486.593899527998,10486.593899527998,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.05747066364569764,190123.2696563893,177728.59173414882,0.9222383720930233,12394.677922240575,12394.677922240575,12394.677922240575,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.0626365530057047,191304.09271484322,177728.59173414882,0.9246608527131783,13575.500980694449,13575.500980694449,13575.500980694449,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.07100306130657419,193216.51577153814,177728.59173414882,0.9268410852713178,15487.92403738939,15487.92403738939,15487.92403738939,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.08255624424170105,195857.3514258881,177728.59173414882,0.9302325581395349,18128.75969173933,18128.75969173933,18128.75969173933,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.09356737416721417,198374.28417639132,177728.59173414882,0.9319282945736435,20645.692442242518,20645.692442242518,20645.692442242518,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.10156476101866485,200202.3331614659,177728.59173414882,0.9331395348837209,22473.741427317145,22473.741427317145,22473.741427317145,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.1137432837540926,202986.10947987295,177728.59173414882,0.937015503875969,25257.517745724086,25257.517745724086,25257.517745724086,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.12559284033069787,205694.69045460952,177728.59173414882,0.9406492248062015,27966.098720460715,27966.098720460715,27966.098720460715,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.13664741720023066,208221.55434179446,177728.59173414882,0.9421027131782945,30492.962607645775,30492.962607645775,30492.962607645775,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.14646247160712766,210465.08720824908,177728.59173414882,0.9445251937984496,32736.495474100244,32736.495474100244,32736.495474100244,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.095,uncorrected,8256,784,0.1,7432,0.16104045803628164,213797.33482753404,177728.59173414882,0.9474321705426356,36068.74309338518,36068.74309338518,36068.74309338518,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.096,uncorrected,8256,792,0.1,7432,0.16380208188845774,214428.58898265995,177728.59173414882,0.9476744186046512,36699.99724851122,36699.99724851122,36699.99724851122,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.097,uncorrected,8256,800,0.1,7432,0.16627823972076905,214994.59109013848,177728.59173414882,0.9479166666666666,37265.99935598966,37265.99935598966,37265.99935598966,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.098,uncorrected,8256,809,0.1,7432,0.16922486994118469,215668.13414662375,177728.59173414882,0.9484011627906976,37939.54241247488,37939.54241247488,37939.54241247488,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.099,uncorrected,8256,817,0.1,7432,0.1752003888974316,217034.02297583295,177728.59173414882,0.9498546511627907,39305.43124168418,39305.43124168418,39305.43124168418,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.1,uncorrected,8256,825,0.1,7432,0.17744125130125132,217546.24106895318,177728.59173414882,0.9500968992248062,39817.64933480437,39817.64933480437,39817.64933480437,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.105,uncorrected,8256,866,0.1,7432,0.18743883550075158,219831.4967391574,177728.59173414882,0.9505813953488372,42102.90500500863,42102.90500500863,42102.90500500863,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.11,uncorrected,8256,908,0.1,7432,0.21065481068191272,225138.2226304705,177728.59173414882,0.9544573643410853,47409.63089632173,47409.63089632173,47409.63089632173,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.012084764439869056,179748.9250709619,177728.59173414882,0.9069767441860465,2020.3333368131223,2020.3333368131223,2020.3333368131223,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.017968971988337357,181093.94186666622,177728.59173414882,0.9098837209302325,3365.3501325174793,3365.3501325174793,3365.3501325174793,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.022510794343273396,182132.11519759917,177728.59173414882,0.9118217054263565,4403.52346345046,4403.52346345046,4403.52346345046,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.03196397080530233,184292.92971840844,177728.59173414882,0.9144864341085271,6564.33798425971,6564.33798425971,6564.33798425971,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.039335233568199124,185977.85876619958,177728.59173414882,0.9164244186046512,8249.267032050842,8249.267032050842,8249.267032050842,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.047011143383241055,187732.4242771035,177728.59173414882,0.9188468992248062,10003.83254295479,10003.83254295479,10003.83254295479,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.05555674146213213,189685.7838163059,177728.59173414882,0.9212693798449613,11957.19208215716,11957.19208215716,11957.19208215716,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.06538447342081166,191932.21452753147,177728.59173414882,0.9251453488372093,14203.622793382698,14203.622793382698,14203.622793382698,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.07971961355837154,195208.95215022322,177728.59173414882,0.9302325581395349,17480.36041607451,17480.36041607451,17480.36041607451,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.09009543049439206,197580.66455722932,177728.59173414882,0.9304748062015504,19852.072823080558,19852.072823080558,19852.072823080558,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.09783561691706566,199349.92246572865,177728.59173414882,0.9328972868217055,21621.33073157986,21621.33073157986,21621.33073157986,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.11324417538202747,202872.02289509913,177728.59173414882,0.937015503875969,25143.431160950408,25143.431160950408,25143.431160950408,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.13461355524145735,207756.6525734322,177728.59173414882,0.9418604651162791,30028.060839283367,30028.060839283367,30028.060839283367,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.15646473944520423,212751.4134682479,177728.59173414882,0.9459786821705426,35022.82173409907,35022.82173409907,35022.82173409907,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.1785587149811333,217801.67179699088,177728.59173414882,0.9503391472868217,40073.08006284214,40073.08006284214,40073.08006284214,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.20062678531237155,222846.00869364344,177728.59173414882,0.9530038759689923,45117.41695949469,45117.41695949469,45117.41695949469,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.22683065551555748,228835.70998229293,177728.59173414882,0.9588178294573644,51107.118248144136,51107.118248144136,51107.118248144136,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.24749094576972785,233558.2554001919,177728.59173414882,0.9622093023255814,55829.66366604311,55829.66366604311,55829.66366604311,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.095,uncorrected,8256,784,0.1,7432,0.2801346888317494,241019.98789881947,177728.59173414882,0.9656007751937985,63291.3961646707,63291.3961646707,63291.3961646707,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.096,uncorrected,8256,792,0.1,7432,0.29286458628916073,243929.7978854283,177728.59173414882,0.9680232558139535,66201.20615127955,66201.20615127955,66201.20615127955,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.097,uncorrected,8256,800,0.1,7432,0.30101282598856915,245792.32893329754,177728.59173414882,0.9689922480620154,68063.73719914885,68063.73719914885,68063.73719914885,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.098,uncorrected,8256,809,0.1,7432,0.3114352516558925,248174.69520081294,177728.59173414882,0.9694767441860465,70446.10346666412,70446.10346666412,70446.10346666412,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.099,uncorrected,8256,817,0.1,7432,0.3237339718639285,250985.94635217366,177728.59173414882,0.970203488372093,73257.35461802481,73257.35461802481,73257.35461802481,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.1,uncorrected,8256,825,0.1,7432,0.3338705864532716,253302.98169838553,177728.59173414882,0.9714147286821705,75574.38996423675,75574.38996423675,75574.38996423675,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.105,uncorrected,8256,866,0.1,7432,0.37170939073844056,261952.20538291876,177728.59173414882,0.9740794573643411,84223.61364876996,84223.61364876996,84223.61364876996,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.11,uncorrected,8256,908,0.1,7432,0.42204787094577023,273458.61483421567,177728.59173414882,0.9784399224806202,95730.0231000669,95730.0231000669,95730.0231000669,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.012360546822553888,179811.96362519634,177728.59173414882,0.9069767441860465,2083.371891047519,2083.371891047519,2083.371891047519,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.019237787845530985,181383.9687945957,177728.59173414882,0.9103682170542635,3655.377060446898,3655.377060446898,3655.377060446898,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.023750796628832394,182415.5558966314,177728.59173414882,0.9125484496124031,4686.964162482693,4686.964162482693,4686.964162482693,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.03372537132685083,184695.5520368652,177728.59173414882,0.9156976744186046,6966.960302716475,6966.960302716475,6966.960302716475,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.04100254873435419,186358.97498002098,177728.59173414882,0.9166666666666666,8630.383245872175,8630.383245872175,8630.383245872175,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.04972045976382028,188351.72194917576,177728.59173414882,0.9195736434108527,10623.130215026973,10623.130215026973,10623.130215026973,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.06039996251767299,190792.85109959828,177728.59173414882,0.9239341085271318,13064.259365449543,13064.259365449543,13064.259365449543,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.07253696475024451,193567.13662876177,177728.59173414882,0.9275678294573644,15838.544894612947,15838.544894612947,15838.544894612947,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.08549264204780149,196528.55554905045,177728.59173414882,0.9304748062015504,18799.963814901614,18799.963814901614,18799.963814901614,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.09763462604917034,199303.97981484904,177728.59173414882,0.9328972868217055,21575.388080700242,21575.388080700242,21575.388080700242,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.10794237951438349,201660.13422009264,177728.59173414882,0.935562015503876,23931.542485943828,23931.542485943828,23931.542485943828,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.131324770490341,207004.89956484578,177728.59173414882,0.9413759689922481,29276.307830696984,29276.307830696984,29276.307830696984,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.1493348117963098,211121.6489908857,177728.59173414882,0.9450096899224806,33393.05725673692,33393.05725673692,33393.05725673692,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.17558862285207,217122.76579894885,177728.59173414882,0.9498546511627907,39394.17406480013,39394.17406480013,39394.17406480013,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.20768339710892292,224459.01457573503,177728.59173414882,0.9537306201550387,46730.422841586245,46730.422841586245,46730.422841586245,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.23367906760074497,230401.1254103873,177728.59173414882,0.9607558139534884,52672.5336762385,52672.5336762385,52672.5336762385,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.2785062777859517,240647.7644194694,177728.59173414882,0.9656007751937985,62919.172685320715,62919.172685320715,62919.172685320715,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.33433190809441404,253408.4309624449,177728.59173414882,0.9714147286821705,75679.83922829608,75679.83922829608,75679.83922829608,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.095,uncorrected,8256,784,0.1,7432,0.374235951993606,262529.7287444898,177728.59173414882,0.9743217054263565,84801.13701034104,84801.13701034104,84801.13701034104,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.096,uncorrected,8256,792,0.1,7432,0.38047732631956843,263956.3870034906,177728.59173414882,0.9750484496124031,86227.79526934188,86227.79526934188,86227.79526934188,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.097,uncorrected,8256,800,0.1,7432,0.39006020505463646,266146.8489720219,177728.59173414882,0.9757751937984496,88418.2572378731,88418.2572378731,88418.2572378731,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.098,uncorrected,8256,809,0.1,7432,0.4019023691771133,268853.74017377174,177728.59173414882,0.9769864341085271,91125.14843962295,91125.14843962295,91125.14843962295,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.099,uncorrected,8256,817,0.1,7432,0.4106618263812788,270855.9838002602,177728.59173414882,0.9772286821705426,93127.39206611134,93127.39206611134,93127.39206611134,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.1,uncorrected,8256,825,0.1,7432,0.4260025706919708,274362.58321683866,177728.59173414882,0.9784399224806202,96633.99148268998,96633.99148268998,96633.99148268998,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.105,uncorrected,8256,866,0.1,7432,0.47699763026255426,286019.07409609604,177728.59173414882,0.9796511627906976,108290.48236194723,108290.48236194723,108290.48236194723,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.11,uncorrected,8256,908,0.1,7432,0.565270326699677,306196.5165693727,177728.59173414882,0.9828003875968992,128467.924835224,128467.924835224,128467.924835224,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.0029588878361104243,177662.92500953036,177728.59173414882,0.9018895348837209,-65.66672461835816,65.66672461835816,65.66672461835816,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.0030378537700499475,177680.97510490217,177728.59173414882,0.9018895348837209,-47.616629246580594,47.616629246580594,47.616629246580594,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.0032275412221511313,177724.33401209718,177728.59173414882,0.9018895348837209,-4.2577220515327365,4.2577220515327365,4.2577220515327365,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.0029588878361104243,177662.92500953036,177728.59173414882,0.9018895348837209,-65.66672461835816,65.66672461835816,65.66672461835816,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.0029588878361104243,177662.92500953036,177728.59173414882,0.9018895348837209,-65.66672461835816,65.66672461835816,65.66672461835816,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.005537825177042266,178252.42053803618,177728.59173414882,0.9035852713178295,523.8288038874687,523.8288038874687,523.8288038874687,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.005537825177042266,178252.42053803618,177728.59173414882,0.9035852713178295,523.8288038874687,523.8288038874687,523.8288038874687,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.004958503298542638,178119.99868678735,177728.59173414882,0.9031007751937985,391.4069526385754,391.4069526385754,391.4069526385754,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.004363682987649442,177984.0341916557,177728.59173414882,0.9028585271317829,255.44245750690314,255.44245750690314,255.44245750690314,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.005607200117544897,178268.27831657458,177728.59173414882,0.903827519379845,539.6865824257974,539.6865824257974,539.6865824257974,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.006767022362374586,178533.39139874885,177728.59173414882,0.904796511627907,804.7996646000421,804.7996646000421,804.7996646000421,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.008287410294706393,178880.92286974602,177728.59173414882,0.9050387596899225,1152.331135597311,1152.331135597311,1152.331135597311,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.007067580292513809,178602.093167133,177728.59173414882,0.9050387596899225,873.5014329842211,873.5014329842211,873.5014329842211,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.008753308262254289,178987.4181940994,177728.59173414882,0.9055232558139535,1258.8264599506615,1258.8264599506615,1258.8264599506615,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.007067580292513809,178602.093167133,177728.59173414882,0.9050387596899225,873.5014329842211,873.5014329842211,873.5014329842211,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.007067580292513809,178602.093167133,177728.59173414882,0.9050387596899225,873.5014329842211,873.5014329842211,873.5014329842211,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.006375084659246522,178443.80196988615,177728.59173414882,0.904796511627907,715.2102357373149,715.2102357373149,715.2102357373149,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.006078116775569409,178375.9208171496,177728.59173414882,0.904312015503876,647.3290830008795,647.3290830008795,647.3290830008795,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.095,uncorrected,8256,784,0.1,7432,0.0055545734263580115,178256.24886605545,177728.59173414882,0.9035852713178295,527.6571319066398,527.6571319066398,527.6571319066398,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.096,uncorrected,8256,792,0.1,7432,0.005607200117544897,178268.27831657458,177728.59173414882,0.903827519379845,539.6865824257974,539.6865824257974,539.6865824257974,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.097,uncorrected,8256,800,0.1,7432,0.0055545734263580115,178256.24886605545,177728.59173414882,0.9035852713178295,527.6571319066398,527.6571319066398,527.6571319066398,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.098,uncorrected,8256,809,0.1,7432,0.0055545734263580115,178256.24886605545,177728.59173414882,0.9035852713178295,527.6571319066398,527.6571319066398,527.6571319066398,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.099,uncorrected,8256,817,0.1,7432,0.0055545734263580115,178256.24886605545,177728.59173414882,0.9035852713178295,527.6571319066398,527.6571319066398,527.6571319066398,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.1,uncorrected,8256,825,0.1,7432,0.0055545734263580115,178256.24886605545,177728.59173414882,0.9035852713178295,527.6571319066398,527.6571319066398,527.6571319066398,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.105,uncorrected,8256,866,0.1,7432,0.006078116775569409,178375.9208171496,177728.59173414882,0.904312015503876,647.3290830008795,647.3290830008795,647.3290830008795,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.11,uncorrected,8256,908,0.1,7432,0.005537825177042266,178252.42053803618,177728.59173414882,0.9035852713178295,523.8288038874687,523.8288038874687,523.8288038874687,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.006375084659246522,178443.80196988615,177728.59173414882,0.904796511627907,715.2102357373149,715.2102357373149,715.2102357373149,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.007920538224910567,178797.06296309154,177728.59173414882,0.9050387596899225,1068.4712289428187,1068.4712289428187,1068.4712289428187,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.012612683400093805,179869.5972026677,177728.59173414882,0.9069767441860465,2141.0054685189257,2141.0054685189257,2141.0054685189257,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.014795949723875435,180368.64993845142,177728.59173414882,0.907703488372093,2640.0582043026,2640.0582043026,2640.0582043026,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.01696413719275658,180864.25593770607,177728.59173414882,0.909156976744186,3135.6642035573022,3135.6642035573022,3135.6642035573022,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.02024984472963702,181615.3055542389,177728.59173414882,0.9106104651162791,3886.713820090124,3886.713820090124,3886.713820090124,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.021210358310007837,181834.86050491987,177728.59173414882,0.9108527131782945,4106.268770771136,4106.268770771136,4106.268770771136,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.02384315913516777,182436.66819107236,177728.59173414882,0.9125484496124031,4708.076456923552,4708.076456923552,4708.076456923552,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.025947785906558773,182917.74543603577,177728.59173414882,0.9135174418604651,5189.15370188696,5189.15370188696,5189.15370188696,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.030400166809773976,183935.47416949217,177728.59173414882,0.9142441860465116,6206.882435343425,6206.882435343425,6206.882435343425,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.034482987049022196,184868.7284353211,177728.59173414882,0.9161821705426356,7140.136701172277,7140.136701172277,7140.136701172277,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.03634688180954848,185294.77896764557,177728.59173414882,0.9164244186046512,7566.187233496847,7566.187233496847,7566.187233496847,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.038208824244415296,185720.38323583337,177728.59173414882,0.9164244186046512,7991.791501684578,7991.791501684578,7991.791501684578,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.040131931006746946,186159.96849416473,177728.59173414882,0.9166666666666666,8431.376760015899,8431.376760015899,8431.376760015899,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.041596379890052895,186494.71337327917,177728.59173414882,0.9166666666666666,8766.12163913046,8766.12163913046,8766.12163913046,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.043740066907911046,186984.71904014313,177728.59173414882,0.9171511627906976,9256.127305994309,9256.127305994309,9256.127305994309,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.04629767650060512,187569.33945515947,177728.59173414882,0.9183624031007752,9840.747721010677,9840.747721010677,9840.747721010677,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.05214086618250491,188904.98035461875,177728.59173414882,0.9205426356589147,11176.38862046999,11176.38862046999,11176.38862046999,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.095,uncorrected,8256,784,0.1,7432,0.05517982964304313,189599.6290158509,177728.59173414882,0.9212693798449613,11871.037281702136,11871.037281702136,11871.037281702136,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.096,uncorrected,8256,792,0.1,7432,0.055256378496242764,189617.12661300346,177728.59173414882,0.9212693798449613,11888.534878854756,11888.534878854756,11888.534878854756,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.097,uncorrected,8256,800,0.1,7432,0.055307866878349765,189628.89586793663,177728.59173414882,0.9212693798449613,11900.30413378791,11900.30413378791,11900.30413378791,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.098,uncorrected,8256,809,0.1,7432,0.05574323657676139,189728.41301648744,177728.59173414882,0.9212693798449613,11999.82128233867,11999.82128233867,11999.82128233867,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.099,uncorrected,8256,817,0.1,7432,0.056646257254986815,189934.82619431586,177728.59173414882,0.9222383720930233,12206.234460167125,12206.234460167125,12206.234460167125,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.1,uncorrected,8256,825,0.1,7432,0.05779759246231314,190197.9993027734,177728.59173414882,0.9222383720930233,12469.40756862464,12469.40756862464,12469.40756862464,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.105,uncorrected,8256,866,0.1,7432,0.06033544237594435,190778.10303478726,177728.59173414882,0.9239341085271318,13049.511300638524,13049.511300638524,13049.511300638524,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.11,uncorrected,8256,908,0.1,7432,0.0626365530057047,191304.09271484322,177728.59173414882,0.9246608527131783,13575.500980694449,13575.500980694449,13575.500980694449,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.008287410294706393,178880.92286974602,177728.59173414882,0.9050387596899225,1152.331135597311,1152.331135597311,1152.331135597311,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.013401766209254456,180049.9663726503,177728.59173414882,0.907218992248062,2321.3746385015506,2321.3746385015506,2321.3746385015506,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.01826575906543959,181161.78169049334,177728.59173414882,0.9101259689922481,3433.1899563446154,3433.1899563446154,3433.1899563446154,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.021555523964004397,181913.75874195542,177728.59173414882,0.9113372093023255,4185.167007806724,4185.167007806724,4185.167007806724,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.025393819591197797,182791.11937937854,177728.59173414882,0.9130329457364341,5062.527645229764,5062.527645229764,5062.527645229764,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.03091351063906278,184052.8147062896,177728.59173414882,0.9142441860465116,6324.222972140816,6324.222972140816,6324.222972140816,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.035856890294004296,185182.7763211158,177728.59173414882,0.9164244186046512,7454.184586966946,7454.184586966946,7454.184586966946,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.039683167561551214,186057.38979242538,177728.59173414882,0.9164244186046512,8328.798058276621,8328.798058276621,8328.798058276621,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.043767434108202496,186990.97465633953,177728.59173414882,0.9171511627906976,9262.382922190762,9262.382922190762,9262.382922190762,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.04946575924260932,188293.50230344073,177728.59173414882,0.9195736434108527,10564.910569291911,10564.910569291911,10564.910569291911,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.055857043143254625,189754.42701108806,177728.59173414882,0.9212693798449613,12025.835276939297,12025.835276939297,12025.835276939297,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.06117842446562294,190970.79254476068,177728.59173414882,0.9244186046511628,13242.200810611872,13242.200810611872,13242.200810611872,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.06741506708726108,192396.36922706035,177728.59173414882,0.9258720930232558,14667.777492911639,14667.777492911639,14667.777492911639,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.07393650278939001,193887.0441359957,177728.59173414882,0.9275678294573644,16158.452401846896,16158.452401846896,16158.452401846896,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.08092661723508232,195484.850001256,177728.59173414882,0.9302325581395349,17756.258267107238,17756.258267107238,17756.258267107238,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.08378551815305046,196138.33982469403,177728.59173414882,0.9302325581395349,18409.748090545323,18409.748090545323,18409.748090545323,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.08906415630300657,197344.93509035307,177728.59173414882,0.9304748062015504,19616.343356204285,19616.343356204285,19616.343356204285,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.09752981500792657,199280.02202449462,177728.59173414882,0.9328972868217055,21551.430290345837,21551.430290345837,21551.430290345837,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.095,uncorrected,8256,784,0.1,7432,0.10354469062674299,200654.9070306304,177728.59173414882,0.9333817829457365,22926.315296481673,22926.315296481673,22926.315296481673,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.096,uncorrected,8256,792,0.1,7432,0.10475907691084166,200932.4924038743,177728.59173414882,0.9336240310077519,23203.900669725517,23203.900669725517,23203.900669725517,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.097,uncorrected,8256,800,0.1,7432,0.10559298971523529,201123.10884947443,177728.59173414882,0.9341085271317829,23394.51711532561,23394.51711532561,23394.51711532561,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.098,uncorrected,8256,809,0.1,7432,0.10673879417794518,201385.01773597155,177728.59173414882,0.934593023255814,23656.42600182281,23656.42600182281,23656.42600182281,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.099,uncorrected,8256,817,0.1,7432,0.10780428862105484,201628.56929493806,177728.59173414882,0.935562015503876,23899.977560789346,23899.977560789346,23899.977560789346,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.1,uncorrected,8256,825,0.1,7432,0.11007245572248237,202147.02871734212,177728.59173414882,0.936046511627907,24418.436983193344,24418.436983193344,24418.436983193344,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.105,uncorrected,8256,866,0.1,7432,0.12277350302831103,205050.2441135804,177728.59173414882,0.939922480620155,27321.652379431638,27321.652379431638,27321.652379431638,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.11,uncorrected,8256,908,0.1,7432,0.13209003522074325,207179.8243796272,177728.59173414882,0.9413759689922481,29451.232645478394,29451.232645478394,29451.232645478394,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.011563293548435216,179629.72684389868,177728.59173414882,0.9064922480620154,1901.1351097499041,1901.1351097499041,1901.1351097499041,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.016729226391973787,180810.55984185243,177728.59173414882,0.9089147286821705,3081.9681077036967,3081.9681077036967,3081.9681077036967,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.022013160406392784,182018.36564038132,177728.59173414882,0.9113372093023255,4289.773906232507,4289.773906232507,4289.773906232507,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.029619725698855737,183757.0803256999,177728.59173414882,0.9142441860465116,6028.488591551081,6028.488591551081,6028.488591551081,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.03730842268135834,185514.56873741277,177728.59173414882,0.9164244186046512,7785.977003264063,7785.977003264063,7785.977003264063,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.0437955351233309,186997.3980085093,177728.59173414882,0.9171511627906976,9268.806274360533,9268.806274360533,9268.806274360533,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.05266973113249328,189025.86872140973,177728.59173414882,0.9205426356589147,11297.276987261006,11297.276987261006,11297.276987261006,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.06072575060764292,190867.3199977874,177728.59173414882,0.9241763565891473,13138.728263638564,13138.728263638564,13138.728263638564,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.07082454816741357,193175.71109759575,177728.59173414882,0.9268410852713178,15447.119363446955,15447.119363446955,15447.119363446955,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.08234610763326282,195809.31823443228,177728.59173414882,0.9302325581395349,18080.72650028346,18080.72650028346,18080.72650028346,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.09078568532145126,197738.44354922845,177728.59173414882,0.9304748062015504,20009.851815079648,20009.851815079648,20009.851815079648,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.09921322257225373,199664.81665136403,177728.59173414882,0.9331395348837209,21936.224917215353,21936.224917215353,21936.224917215353,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.10794237951438349,201660.13422009264,177728.59173414882,0.935562015503876,23931.542485943828,23931.542485943828,23931.542485943828,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.12734293336231972,206094.72809811324,177728.59173414882,0.9406492248062015,28366.1363639645,28366.1363639645,28366.1363639645,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.14407820852646824,209920.09047547748,177728.59173414882,0.9430717054263565,32191.498741328745,32191.498741328745,32191.498741328745,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.15928650678547362,213396.41526924996,177728.59173414882,0.9471899224806202,35667.82353510117,35667.82353510117,35667.82353510117,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.1752003888974316,217034.02297583295,177728.59173414882,0.9498546511627907,39305.43124168418,39305.43124168418,39305.43124168418,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.1963600664595675,221870.71873789336,177728.59173414882,0.9525193798449613,44142.12700374462,44142.12700374462,44142.12700374462,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.095,uncorrected,8256,784,0.1,7432,0.2171082794687118,226613.36160837032,177728.59173414882,0.9556686046511628,48884.769874221645,48884.769874221645,48884.769874221645,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.096,uncorrected,8256,792,0.1,7432,0.21858478608238585,226950.86265298887,177728.59173414882,0.9556686046511628,49222.27091884012,49222.27091884012,49222.27091884012,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.097,uncorrected,8256,800,0.1,7432,0.22323210647360603,228013.15080814378,177728.59173414882,0.9580910852713178,50284.55907399496,50284.55907399496,50284.55907399496,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.098,uncorrected,8256,809,0.1,7432,0.2278048200215077,229058.38527229396,177728.59173414882,0.9595445736434108,51329.793538145255,51329.793538145255,51329.793538145255,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.099,uncorrected,8256,817,0.1,7432,0.23012331259528684,229588.34813080344,177728.59173414882,0.9602713178294574,51859.756396654644,51859.756396654644,51859.756396654644,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.1,uncorrected,8256,825,0.1,7432,0.23510614502910487,230727.32789289736,177728.59173414882,0.9612403100775194,52998.736158748514,52998.736158748514,52998.736158748514,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.105,uncorrected,8256,866,0.1,7432,0.2609526835735587,236635.350029567,177728.59173414882,0.9641472868217055,58906.75829541823,58906.75829541823,58906.75829541823,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.11,uncorrected,8256,908,0.1,7432,0.29286458628916073,243929.7978854283,177728.59173414882,0.9680232558139535,66201.20615127955,66201.20615127955,66201.20615127955,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.0,uncorrected,8256,0,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.005,uncorrected,8256,41,0.1,7432,0.008287410294706393,178880.92286974602,177728.59173414882,0.9050387596899225,1152.331135597311,1152.331135597311,1152.331135597311,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.01,uncorrected,8256,82,0.1,7432,0.015722337654347607,180580.40442120188,177728.59173414882,0.9084302325581395,2851.81268705315,2851.81268705315,2851.81268705315,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.015,uncorrected,8256,123,0.1,7432,0.020433711269922883,181657.33391282678,177728.59173414882,0.9106104651162791,3928.742178677987,3928.742178677987,3928.742178677987,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.02,uncorrected,8256,165,0.1,7432,0.024795922888842026,182654.45168026342,177728.59173414882,0.9127906976744186,4925.859946114664,4925.859946114664,4925.859946114664,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.025,uncorrected,8256,206,0.1,7432,0.03244411386593947,184402.68119735926,177728.59173414882,0.9144864341085271,6674.089463210509,6674.089463210509,6674.089463210509,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.03,uncorrected,8256,247,0.1,7432,0.039683167561551214,186057.38979242538,177728.59173414882,0.9164244186046512,8328.798058276621,8328.798058276621,8328.798058276621,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.035,uncorrected,8256,288,0.1,7432,0.04629767650060512,187569.33945515947,177728.59173414882,0.9183624031007752,9840.747721010677,9840.747721010677,9840.747721010677,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.04,uncorrected,8256,330,0.1,7432,0.05365706720645347,189251.55477880023,177728.59173414882,0.9207848837209303,11522.963044651524,11522.963044651524,11522.963044651524,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.045,uncorrected,8256,371,0.1,7432,0.06161593191982093,191070.7983432127,177728.59173414882,0.9246608527131783,13342.206609063895,13342.206609063895,13342.206609063895,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.05,uncorrected,8256,412,0.1,7432,0.07100306130657419,193216.51577153814,177728.59173414882,0.9268410852713178,15487.92403738939,15487.92403738939,15487.92403738939,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.055,uncorrected,8256,454,0.1,7432,0.08103285967063623,195509.1349808491,177728.59173414882,0.9302325581395349,17780.543246700403,17780.543246700403,17780.543246700403,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.06,uncorrected,8256,495,0.1,7432,0.08907931354606091,197348.39974490798,177728.59173414882,0.9304748062015504,19619.80801075918,19619.80801075918,19619.80801075918,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.065,uncorrected,8256,536,0.1,7432,0.09838833968086691,199476.26427039082,177728.59173414882,0.9328972868217055,21747.672536242106,21747.672536242106,21747.672536242106,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.07,uncorrected,8256,577,0.1,7432,0.10794237951438349,201660.13422009264,177728.59173414882,0.935562015503876,23931.542485943828,23931.542485943828,23931.542485943828,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.075,uncorrected,8256,619,0.1,7432,0.1247177823420218,205494.66901038095,177728.59173414882,0.940406976744186,27766.07727623225,27766.07727623225,27766.07727623225,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.08,uncorrected,8256,660,0.1,7432,0.1367945982245593,208255.19709625223,177728.59173414882,0.9421027131782945,30526.605362103423,30526.605362103423,30526.605362103423,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.085,uncorrected,8256,701,0.1,7432,0.14646247160712766,210465.08720824908,177728.59173414882,0.9445251937984496,32736.495474100244,32736.495474100244,32736.495474100244,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.09,uncorrected,8256,743,0.1,7432,0.166250151679872,214988.17070362862,177728.59173414882,0.9479166666666666,37259.57896947985,37259.57896947985,37259.57896947985,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.095,uncorrected,8256,784,0.1,7432,0.17875027032699475,217845.45766881286,177728.59173414882,0.9503391472868217,40116.865934664034,40116.865934664034,40116.865934664034,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.096,uncorrected,8256,792,0.1,7432,0.18204912211138924,218599.51180779442,177728.59173414882,0.9503391472868217,40870.920073645706,40870.920073645706,40870.920073645706,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.097,uncorrected,8256,800,0.1,7432,0.18593689807830482,219488.1827002409,177728.59173414882,0.9505813953488372,41759.590966092146,41759.590966092146,41759.590966092146,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.098,uncorrected,8256,809,0.1,7432,0.18796794628183766,219952.44129821434,177728.59173414882,0.9505813953488372,42223.849564065626,42223.849564065626,42223.849564065626,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.099,uncorrected,8256,817,0.1,7432,0.19142083995330594,220741.70645306347,177728.59173414882,0.9513081395348837,43013.11471891468,43013.11471891468,43013.11471891468,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.1,uncorrected,8256,825,0.1,7432,0.19412502173873677,221359.83045533267,177728.59173414882,0.9517926356589147,43631.23872118393,43631.23872118393,43631.23872118393,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.105,uncorrected,8256,866,0.1,7432,0.20799794743155942,224530.91473621636,177728.59173414882,0.9537306201550387,46802.32300206759,46802.32300206759,46802.32300206759,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.11,uncorrected,8256,908,0.1,7432,0.2278048200215077,229058.38527229396,177728.59173414882,0.9595445736434108,51329.793538145255,51329.793538145255,51329.793538145255,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.009654277957139246,179193.3625565406,177728.59173414882,0.9060077519379846,1464.7708223918403,1464.7708223918403,1464.7708223918403,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.016849879920321165,180838.1389203863,177728.59173414882,0.9089147286821705,3109.5471862374593,3109.5471862374593,3109.5471862374593,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.02250546165887135,182130.89624839876,177728.59173414882,0.9118217054263565,4402.304514249932,4402.304514249932,4402.304514249932,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.029636035213065903,183760.80836730302,177728.59173414882,0.9142441860465116,6032.2166331542385,6032.2166331542385,6032.2166331542385,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.03752028276592655,185562.99588239993,177728.59173414882,0.9164244186046512,7834.404148251112,7834.404148251112,7834.404148251112,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.04590229912317079,187478.96378283473,177728.59173414882,0.9181201550387597,9750.372048686007,9750.372048686007,9750.372048686007,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.05335371141604517,189182.21347331227,177728.59173414882,0.9207848837209303,11453.621739163475,11453.621739163475,11453.621739163475,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.0605963926727256,190837.75125914437,177728.59173414882,0.9241763565891473,13109.159524995644,13109.159524995644,13109.159524995644,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.07100306130657419,193216.51577153814,177728.59173414882,0.9268410852713178,15487.92403738939,15487.92403738939,15487.92403738939,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.08366946323287294,196111.81189963754,177728.59173414882,0.9302325581395349,18383.22016548878,18383.22016548878,18383.22016548878,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.09244567342996879,198117.8849384444,177728.59173414882,0.9312015503875969,20389.293204295558,20389.293204295558,20389.293204295558,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.09962556826685082,199759.07095498973,177728.59173414882,0.9331395348837209,22030.479220840964,22030.479220840964,22030.479220840964,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.11288574469367552,202790.09252606344,177728.59173414882,0.937015503875969,25061.500791914626,25061.500791914626,25061.500791914626,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.131144425483662,206963.67616118313,177728.59173414882,0.9413759689922481,29235.08442703443,29235.08442703443,29235.08442703443,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.14407820852646824,209920.09047547748,177728.59173414882,0.9430717054263565,32191.498741328745,32191.498741328745,32191.498741328745,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.16683720007256841,215122.3586875778,177728.59173414882,0.9479166666666666,37393.76695342909,37393.76695342909,37393.76695342909,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.18559907653497487,219410.9631858056,177728.59173414882,0.9503391472868217,41682.37145165678,41682.37145165678,41682.37145165678,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.21305014817644696,225685.75076148743,177728.59173414882,0.9551841085271318,47957.159027338734,47957.159027338734,47957.159027338734,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.095,uncorrected,8256,784,0.1,7432,0.23481894851069518,230661.68028652936,177728.59173414882,0.9607558139534884,52933.0885523806,52933.0885523806,52933.0885523806,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.096,uncorrected,8256,792,0.1,7432,0.23928854579931702,231683.3443549214,177728.59173414882,0.9612403100775194,53954.75262077261,53954.75262077261,53954.75262077261,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.097,uncorrected,8256,800,0.1,7432,0.24646477578689607,233323.69265732676,177728.59173414882,0.9622093023255814,55595.10092317801,55595.10092317801,55595.10092317801,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.098,uncorrected,8256,809,0.1,7432,0.2493413392656274,233981.21980281468,177728.59173414882,0.9622093023255814,56252.62806866598,56252.62806866598,56252.62806866598,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.099,uncorrected,8256,817,0.1,7432,0.2578198700961585,235919.24905756625,177728.59173414882,0.9634205426356589,58190.657323417494,58190.657323417494,58190.657323417494,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.1,uncorrected,8256,825,0.1,7432,0.26097636141470026,236640.7623291433,177728.59173414882,0.9641472868217055,58912.17059499455,58912.17059499455,58912.17059499455,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.105,uncorrected,8256,866,0.1,7432,0.2922264419238297,243783.93034381222,177728.59173414882,0.967781007751938,66055.33860966336,66055.33860966336,66055.33860966336,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.11,uncorrected,8256,908,0.1,7432,0.3228402052907744,250781.6484849706,177728.59173414882,0.970203488372093,73053.05675082188,73053.05675082188,73053.05675082188,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.011063606861033914,179515.50806735005,177728.59173414882,0.90625,1786.9163332012326,1786.9163332012326,1786.9163332012326,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.01731303465644407,180944.00719473997,177728.59173414882,0.9093992248062015,3215.4154605911535,3215.4154605911535,3215.4154605911535,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.022013160406392784,182018.36564038132,177728.59173414882,0.9113372093023255,4289.773906232507,4289.773906232507,4289.773906232507,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.029636035213065903,183760.80836730302,177728.59173414882,0.9142441860465116,6032.2166331542385,6032.2166331542385,6032.2166331542385,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.038487934676108004,185784.18251813107,177728.59173414882,0.9164244186046512,8055.590783982259,8055.590783982259,8055.590783982259,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.04705631745635053,187742.75020231307,177728.59173414882,0.9188468992248062,10014.158468164289,10014.158468164289,10014.158468164289,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.05574323657676139,189728.41301648744,177728.59173414882,0.9212693798449613,11999.82128233867,11999.82128233867,11999.82128233867,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.06457373684625334,191746.89572280014,177728.59173414882,0.9251453488372093,14018.303988651442,14018.303988651442,14018.303988651442,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.0787938582126555,194997.34226419454,177728.59173414882,0.9299903100775194,17268.750530045723,17268.750530045723,17268.750530045723,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.09076425212232486,197733.54433169178,177728.59173414882,0.9304748062015504,20004.952597543004,20004.952597543004,20004.952597543004,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.10147539436356467,200181.90566105986,177728.59173414882,0.9331395348837209,22453.313926911105,22453.313926911105,22453.313926911105,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.11288574469367552,202790.09252606344,177728.59173414882,0.937015503875969,25061.500791914626,25061.500791914626,25061.500791914626,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.1324513930245883,207262.42383102773,177728.59173414882,0.9413759689922481,29533.832096878938,29533.832096878938,29533.832096878938,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.1469445376976044,210575.27825487513,177728.59173414882,0.9445251937984496,32846.6865207263,32846.6865207263,32846.6865207263,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.16447894098301719,214583.305967574,177728.59173414882,0.9476744186046512,36854.71423342527,36854.71423342527,36854.71423342527,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.1929451436417935,221090.13299068678,177728.59173414882,0.9517926356589147,43361.54125653801,43361.54125653801,43361.54125653801,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.2190792648815918,227063.89100635226,177728.59173414882,0.9561531007751938,49335.29927220352,49335.29927220352,49335.29927220352,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.25304986848681543,234828.9183329519,177728.59173414882,0.9626937984496124,57100.3265988031,57100.3265988031,57100.3265988031,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.095,uncorrected,8256,784,0.1,7432,0.2930072320748067,243962.40397145605,177728.59173414882,0.9680232558139535,66233.81223730723,66233.81223730723,66233.81223730723,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.096,uncorrected,8256,792,0.1,7432,0.3001291954772678,245590.34797509603,177728.59173414882,0.9689922480620154,67861.75624094717,67861.75624094717,67861.75624094717,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.097,uncorrected,8256,800,0.1,7432,0.305202951901973,246750.11121463662,177728.59173414882,0.9689922480620154,69021.5194804878,69021.5194804878,69021.5194804878,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.098,uncorrected,8256,809,0.1,7432,0.3114352516558925,248174.69520081294,177728.59173414882,0.9694767441860465,70446.10346666412,70446.10346666412,70446.10346666412,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.099,uncorrected,8256,817,0.1,7432,0.327028057121066,251738.91095460078,177728.59173414882,0.970687984496124,74010.31922045209,74010.31922045209,74010.31922045209,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.1,uncorrected,8256,825,0.1,7432,0.3341981756368533,253377.86229197084,177728.59173414882,0.9714147286821705,75649.27055782203,75649.27055782203,75649.27055782203,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.105,uncorrected,8256,866,0.1,7432,0.36447159865579304,260297.78516833766,177728.59173414882,0.9738372093023255,82569.19343418886,82569.19343418886,82569.19343418886,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.11,uncorrected,8256,908,0.1,7432,0.42995046371947504,275264.99571434146,177728.59173414882,0.9786821705426356,97536.40398019267,97536.40398019267,97536.40398019267,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.0,uncorrected,8256,0,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.005,uncorrected,8256,41,0.1,7432,0.009685079350119974,179200.4031632067,177728.59173414882,0.9060077519379846,1471.811429057874,1471.811429057874,1471.811429057874,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.01,uncorrected,8256,82,0.1,7432,0.01731303465644407,180944.00719473997,177728.59173414882,0.9093992248062015,3215.4154605911535,3215.4154605911535,3215.4154605911535,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.015,uncorrected,8256,123,0.1,7432,0.022510794343273396,182132.11519759917,177728.59173414882,0.9118217054263565,4403.52346345046,4403.52346345046,4403.52346345046,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.02,uncorrected,8256,165,0.1,7432,0.03091351063906278,184052.8147062896,177728.59173414882,0.9142441860465116,6324.222972140816,6324.222972140816,6324.222972140816,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.025,uncorrected,8256,206,0.1,7432,0.039335233568199124,185977.85876619958,177728.59173414882,0.9164244186046512,8249.267032050842,8249.267032050842,8249.267032050842,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.03,uncorrected,8256,247,0.1,7432,0.0495173296243831,188305.29030192224,177728.59173414882,0.9195736434108527,10576.698567773496,10576.698567773496,10576.698567773496,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.035,uncorrected,8256,288,0.1,7432,0.059526673639209715,190593.23403997568,177728.59173414882,0.9236918604651163,12864.642305826856,12864.642305826856,12864.642305826856,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.04,uncorrected,8256,330,0.1,7432,0.06935492441550785,192839.78334294105,177728.59173414882,0.9268410852713178,15111.191608792233,15111.191608792233,15111.191608792233,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.045,uncorrected,8256,371,0.1,7432,0.08366946323287294,196111.81189963754,177728.59173414882,0.9302325581395349,18383.22016548878,18383.22016548878,18383.22016548878,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.05,uncorrected,8256,412,0.1,7432,0.09668162596503782,199086.14230505566,177728.59173414882,0.9326550387596899,21357.55057090684,21357.55057090684,21357.55057090684,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.055,uncorrected,8256,454,0.1,7432,0.10752230525828965,201564.1133157932,177728.59173414882,0.9353197674418605,23835.52158164444,23835.52158164444,23835.52158164444,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.06,uncorrected,8256,495,0.1,7432,0.12511006028730232,205584.33621206292,177728.59173414882,0.940406976744186,27855.744477914177,27855.744477914177,27855.744477914177,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.065,uncorrected,8256,536,0.1,7432,0.14129021728995028,209282.8092428722,177728.59173414882,0.9428294573643411,31554.217508723443,31554.217508723443,31554.217508723443,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.07,uncorrected,8256,577,0.1,7432,0.1609839358958549,213784.4149521596,177728.59173414882,0.9474321705426356,36055.82321801083,36055.82321801083,36055.82321801083,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.075,uncorrected,8256,619,0.1,7432,0.18456736874338509,219175.13460625312,177728.59173414882,0.9503391472868217,41446.54287210431,41446.54287210431,41446.54287210431,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.08,uncorrected,8256,660,0.1,7432,0.2179107492583201,226796.79078488695,177728.59173414882,0.9556686046511628,49068.19905073826,49068.19905073826,49068.19905073826,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.085,uncorrected,8256,701,0.1,7432,0.24749094576972785,233558.2554001919,177728.59173414882,0.9622093023255814,55829.66366604311,55829.66366604311,55829.66366604311,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.09,uncorrected,8256,743,0.1,7432,0.29286458628916073,243929.7978854283,177728.59173414882,0.9680232558139535,66201.20615127955,66201.20615127955,66201.20615127955,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.095,uncorrected,8256,784,0.1,7432,0.33661253176297556,253929.73771677483,177728.59173414882,0.9718992248062015,76201.1459826261,76201.1459826261,76201.1459826261,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.096,uncorrected,8256,792,0.1,7432,0.34642912320024677,256173.62191884284,177728.59173414882,0.9731104651162791,78445.03018469407,78445.03018469407,78445.03018469407,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.097,uncorrected,8256,800,0.1,7432,0.35117176306525755,257257.6982743882,177728.59173414882,0.9731104651162791,79529.10654023945,79529.10654023945,79529.10654023945,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.098,uncorrected,8256,809,0.1,7432,0.35932909086487164,259122.30668736022,177728.59173414882,0.9735949612403101,81393.71495321138,81393.71495321138,81393.71495321138,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.099,uncorrected,8256,817,0.1,7432,0.36882667478259773,261293.27189936704,177728.59173414882,0.9740794573643411,83564.68016521822,83564.68016521822,83564.68016521822,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.1,uncorrected,8256,825,0.1,7432,0.38559151002551006,265125.39114281593,177728.59173414882,0.9755329457364341,87396.79940866723,87396.79940866723,87396.79940866723,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.105,uncorrected,8256,866,0.1,7432,0.4600893514009652,282154.1663973169,177728.59173414882,0.9791666666666666,104425.57466316807,104425.57466316807,104425.57466316807,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.11,uncorrected,8256,908,0.1,7432,0.5268630574808759,297417.3527225992,177728.59173414882,0.9808624031007752,119688.76098845038,119688.76098845038,119688.76098845038,0.0,False


==> anc/experiment_code/reference/checks/fixed/real/cpusmall/rep00/correction.csv <==
dataset,score,rep,delta_train,delta_cal,method,n_cal,n_cal_replaced,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
cpusmall,absolute,0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,0.0,0.0,tighter,3276,0,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,0.0,0.0,naive,3276,0,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.28081242458104594,9.780561481027608,9.783393310370862,0.8859060402684564,-0.0028318293432524175,0.0028318293432524175,0.0028318293432524175,0.0,False
cpusmall,absolute,0,0.0,0.005,tighter,3276,16,0.0995,2951,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,0.0,0.005,naive,3276,16,0.095,2966,0.28701085652457375,9.996449879840752,9.783393310370862,0.8938377059182429,0.2130565694698914,0.2130565694698914,0.2130565694698914,0.0,False
cpusmall,absolute,0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.01,tighter,3276,32,0.099,2953,0.28222722583988413,9.82983832736426,9.783393310370862,0.8865161683953631,0.04644501699339754,0.04644501699339754,0.04644501699339754,0.0,False
cpusmall,absolute,0,0.0,0.01,naive,3276,32,0.09000000000000001,2983,0.29372156090121954,10.23018048073816,9.783393310370862,0.8981086028065893,0.4467871703672995,0.4467871703672995,0.4467871703672995,0.0,False
cpusmall,absolute,0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.015,tighter,3276,49,0.0985,2955,0.28286743180005436,9.852136392570264,9.783393310370862,0.8871262965222697,0.06874308219940531,0.06874308219940531,0.06874308219940531,0.0,False
cpusmall,absolute,0,0.0,0.015,naive,3276,49,0.085,2999,0.29898810064844006,10.413611523245685,9.783393310370862,0.9029896278218426,0.63021821287482,0.63021821287482,0.63021821287482,0.0,False
cpusmall,absolute,0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.27849726159587196,9.699925469466237,9.783393310370862,0.8828553996339231,-0.08346784090462267,0.08346784090462267,0.08346784090462267,0.0,False
cpusmall,absolute,0,0.0,0.02,tighter,3276,65,0.098,2956,0.28222722583988413,9.82983832736426,9.783393310370862,0.8865161683953631,0.04644501699339754,0.04644501699339754,0.04644501699339754,0.0,False
cpusmall,absolute,0,0.0,0.02,naive,3276,65,0.08,3015,0.305420049086677,10.637633189084827,9.783393310370862,0.9054301403294692,0.8542398787139662,0.8542398787139662,0.8542398787139662,0.0,False
cpusmall,absolute,0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.2777879663230448,9.675221056780657,9.783393310370862,0.8828553996339231,-0.10817225359020163,0.10817225359020163,0.10817225359020163,0.0,False
cpusmall,absolute,0,0.0,0.025,tighter,3276,81,0.0975,2958,0.28222722583988413,9.82983832736426,9.783393310370862,0.8865161683953631,0.04644501699339754,0.04644501699339754,0.04644501699339754,0.0,False
cpusmall,absolute,0,0.0,0.025,naive,3276,81,0.07500000000000001,3032,0.31300443301378,10.901793627873882,9.783393310370862,0.9090909090909091,1.1184003175030253,1.1184003175030253,1.1184003175030253,0.0,False
cpusmall,absolute,0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.2777810735164234,9.674980983646295,9.783393310370862,0.8828553996339231,-0.10841232672456437,0.10841232672456437,0.10841232672456437,0.0,False
cpusmall,absolute,0,0.0,0.03,tighter,3276,98,0.097,2960,0.28286743180005436,9.852136392570264,9.783393310370862,0.8871262965222697,0.06874308219940531,0.06874308219940531,0.06874308219940531,0.0,False
cpusmall,absolute,0,0.0,0.03,naive,3276,98,0.07,3048,0.31737939354890876,11.054171395897278,9.783393310370862,0.912751677852349,1.2707780855264161,1.2707780855264161,1.2707780855264161,0.0,False
cpusmall,absolute,0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.27744199116244606,9.663170908592972,9.783393310370862,0.8810250152532032,-0.12022240177788593,0.12022240177788593,0.12022240177788593,0.0,False
cpusmall,absolute,0,0.0,0.035,tighter,3276,114,0.0965,2961,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,0.0,0.035,naive,3276,114,0.065,3064,0.32332767766033693,11.261347266214408,9.783393310370862,0.9176327028676022,1.4779539558435486,1.4779539558435486,1.4779539558435486,0.0,False
cpusmall,absolute,0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.2772169362586051,9.655332354700965,9.783393310370862,0.8804148871262966,-0.1280609556698911,0.1280609556698911,0.1280609556698911,0.0,False
cpusmall,absolute,0,0.0,0.04,tighter,3276,131,0.096,2963,0.28222722583988413,9.82983832736426,9.783393310370862,0.8865161683953631,0.04644501699339754,0.04644501699339754,0.04644501699339754,0.0,False
cpusmall,absolute,0,0.0,0.04,naive,3276,131,0.060000000000000005,3081,0.3388924342995059,11.803460242425295,9.783393310370862,0.9286150091519219,2.0200669320544327,2.0200669320544327,2.0200669320544327,0.0,False
cpusmall,absolute,0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.2763744073508094,9.62598747868798,9.783393310370862,0.8804148871262966,-0.15740583168288316,0.15740583168288316,0.15740583168288316,0.0,False
cpusmall,absolute,0,0.0,0.045,tighter,3276,147,0.0955,2965,0.28222722583988413,9.82983832736426,9.783393310370862,0.8865161683953631,0.04644501699339754,0.04644501699339754,0.04644501699339754,0.0,False
cpusmall,absolute,0,0.0,0.045,naive,3276,147,0.05500000000000001,3097,0.3499940249507416,12.190123297180104,9.783393310370862,0.9347162904209884,2.4067299868092427,2.4067299868092427,2.4067299868092427,0.0,False
cpusmall,absolute,0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.2746202304202387,9.564890341181886,9.783393310370862,0.8798047589993899,-0.21850296918897388,0.21850296918897388,0.21850296918897388,0.0,False
cpusmall,absolute,0,0.0,0.05,tighter,3276,163,0.095,2966,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,0.0,0.05,naive,3276,163,0.05,3114,0.35943477891267034,12.51894021007012,9.783393310370862,0.9408175716900549,2.7355468996992576,2.7355468996992576,2.7355468996992576,0.0,False
cpusmall,absolute,0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.27353825208688876,9.52720555701944,9.783393310370862,0.8785845027455765,-0.2561877533514186,0.2561877533514186,0.2561877533514186,0.0,False
cpusmall,absolute,0,0.0,0.055,tighter,3276,180,0.0945,2968,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,0.0,0.055,naive,3276,180,0.045000000000000005,3130,0.36593544529961053,12.745355288961216,9.783393310370862,0.9432580841976815,2.9619619785903537,2.9619619785903537,2.9619619785903537,0.0,False
cpusmall,absolute,0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.27353825208688876,9.52720555701944,9.783393310370862,0.8785845027455765,-0.2561877533514186,0.2561877533514186,0.2561877533514186,0.0,False
cpusmall,absolute,0,0.0,0.06,tighter,3276,196,0.094,2969,0.28222722583988413,9.82983832736426,9.783393310370862,0.8865161683953631,0.04644501699339754,0.04644501699339754,0.04644501699339754,0.0,False
cpusmall,absolute,0,0.0,0.06,naive,3276,196,0.04000000000000001,3146,0.38081316336504534,13.263539042594891,9.783393310370862,0.9481391092129348,3.480145732224032,3.480145732224032,3.480145732224032,0.0,False
cpusmall,absolute,0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.27231142215312215,9.484475661389395,9.783393310370862,0.8779743746186699,-0.29891764898146617,0.29891764898146617,0.29891764898146617,0.0,False
cpusmall,absolute,0,0.0,0.065,tighter,3276,212,0.09350000000000001,2971,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.065,naive,3276,212,0.035,3163,0.39671429976305456,13.81736796377231,9.783393310370862,0.9542403904820013,4.033974653401449,4.033974653401449,4.033974653401449,0.0,False
cpusmall,absolute,0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.2715707212658694,9.458677406281428,9.783393310370862,0.8773642464917633,-0.3247159040894311,0.3247159040894311,0.3247159040894311,0.0,False
cpusmall,absolute,0,0.0,0.07,tighter,3276,229,0.093,2973,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.07,naive,3276,229,0.03,3179,0.40537839704700596,14.119134298683292,9.783393310370862,0.9560707748627212,4.335740988312436,4.335740988312436,4.335740988312436,0.0,False
cpusmall,absolute,0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.27062356957978906,9.425688569297499,9.783393310370862,0.8749237339841367,-0.357704741073365,0.357704741073365,0.357704741073365,0.0,False
cpusmall,absolute,0,0.0,0.075,tighter,3276,245,0.09250000000000001,2974,0.2791965859527219,9.724282599951309,9.783393310370862,0.8834655277608298,-0.059110710419547234,0.059110710419547234,0.059110710419547234,0.0,False
cpusmall,absolute,0,0.0,0.075,naive,3276,245,0.02500000000000001,3196,0.43330178433635935,15.091692427297172,9.783393310370862,0.9658328248932275,5.308299116926307,5.308299116926307,5.308299116926307,0.0,False
cpusmall,absolute,0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.2698280725066651,9.397981789430919,9.783393310370862,0.8749237339841367,-0.38541152093994174,0.38541152093994174,0.38541152093994174,0.0,False
cpusmall,absolute,0,0.0,0.08,tighter,3276,262,0.09200000000000001,2976,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.08,naive,3276,262,0.020000000000000004,3212,0.45641622245620805,15.896757172804328,9.783393310370862,0.9713239780353874,6.113363862433468,6.113363862433468,6.113363862433468,0.0,False
cpusmall,absolute,0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.2696220564973167,9.390806351063066,9.783393310370862,0.8749237339841367,-0.3925869593077928,0.3925869593077928,0.3925869593077928,0.0,False
cpusmall,absolute,0,0.0,0.085,tighter,3276,278,0.09150000000000001,2978,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.085,naive,3276,278,0.015,3228,0.5195866561278333,18.096952948437433,9.783393310370862,0.9816961561928005,8.313559638066573,8.313559638066573,8.313559638066573,0.0,False
cpusmall,absolute,0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.26955815286753687,9.388580618420164,9.783393310370862,0.8749237339841367,-0.3948126919506942,0.3948126919506942,0.3948126919506942,0.0,False
cpusmall,absolute,0,0.0,0.09,tighter,3276,294,0.09100000000000001,2979,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.09,naive,3276,294,0.010000000000000009,3245,0.5497878148394892,19.148844758489354,9.783393310370862,0.9847467968273338,9.36545144811849,9.36545144811849,9.36545144811849,0.0,False
cpusmall,absolute,0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.2674361083042434,9.314670828467898,9.783393310370862,0.8730933496034167,-0.4687224819029617,0.4687224819029617,0.4687224819029617,0.0,False
cpusmall,absolute,0,0.0,0.095,tighter,3276,311,0.09050000000000001,2981,0.28286743180005436,9.852136392570264,9.783393310370862,0.8871262965222697,0.06874308219940531,0.06874308219940531,0.06874308219940531,0.0,False
cpusmall,absolute,0,0.0,0.095,naive,3276,311,0.0050000000000000044,3261,0.7045735574114036,24.539957612095275,9.783393310370862,0.9981696156192801,14.756564301724412,14.756564301724412,14.756564301724412,0.0,False
cpusmall,absolute,0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.266950293196421,9.297750122279208,9.783393310370862,0.8730933496034167,-0.48564318809165047,0.48564318809165047,0.48564318809165047,0.0,False
cpusmall,absolute,0,0.0,0.1,tighter,3276,327,0.09000000000000001,2983,0.2830910467762204,9.859924794474964,9.783393310370862,0.8877364246491763,0.07653148410410487,0.07653148410410487,0.07653148410410487,0.0,False
cpusmall,absolute,0,0.0,0.1,naive,3276,327,0.0,3277,inf,inf,9.783393310370862,1.0,inf,inf,inf,0.0,True
cpusmall,absolute,0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.26670399699936365,9.289171744376393,9.783393310370862,0.8730933496034167,-0.4942215659944673,0.4942215659944673,0.4942215659944673,0.0,False
cpusmall,absolute,0,0.0,0.105,tighter,3276,343,0.08950000000000001,2984,0.28286743180005436,9.852136392570264,9.783393310370862,0.8871262965222697,0.06874308219940531,0.06874308219940531,0.06874308219940531,0.0,False
cpusmall,absolute,0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.26479776698000324,9.222778671031612,9.783393310370862,0.8700427089688835,-0.5606146393392484,0.5606146393392484,0.5606146393392484,0.0,False
cpusmall,absolute,0,0.0,0.11,tighter,3276,360,0.08900000000000001,2986,0.28286743180005436,9.852136392570264,9.783393310370862,0.8871262965222697,0.06874308219940531,0.06874308219940531,0.06874308219940531,0.0,False
cpusmall,absolute,0,0.0,0.115,uncorrected,3276,376,0.1,2950,0.2629037186531255,9.156809880168094,9.783393310370862,0.8676021964612569,-0.6265834302027674,0.6265834302027674,0.6265834302027674,0.0,False
cpusmall,absolute,0,0.0,0.115,tighter,3276,376,0.08850000000000001,2987,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.12,uncorrected,3276,393,0.1,2950,0.26173707521013134,9.116176251019864,9.783393310370862,0.8657718120805369,-0.6672170593509998,0.6672170593509998,0.6672170593509998,0.0,False
cpusmall,absolute,0,0.0,0.12,tighter,3276,393,0.08800000000000001,2989,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.125,uncorrected,3276,409,0.1,2950,0.26134967686055216,9.102683353113504,9.783393310370862,0.8657718120805369,-0.680709957257355,0.680709957257355,0.680709957257355,0.0,False
cpusmall,absolute,0,0.0,0.125,tighter,3276,409,0.08750000000000001,2991,0.2791965859527219,9.724282599951309,9.783393310370862,0.8834655277608298,-0.059110710419547234,0.059110710419547234,0.059110710419547234,0.0,False
cpusmall,absolute,0,0.0,0.13,uncorrected,3276,425,0.1,2950,0.26134967686055216,9.102683353113504,9.783393310370862,0.8657718120805369,-0.680709957257355,0.680709957257355,0.680709957257355,0.0,False
cpusmall,absolute,0,0.0,0.13,tighter,3276,425,0.08700000000000001,2992,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.135,uncorrected,3276,442,0.1,2950,0.2599119329113217,9.05260742392197,9.783393310370862,0.862111043319097,-0.7307858864488894,0.7307858864488894,0.7307858864488894,0.0,False
cpusmall,absolute,0,0.0,0.135,tighter,3276,442,0.08650000000000001,2994,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.14,uncorrected,3276,458,0.1,2950,0.25951435330922884,9.038759917894867,9.783393310370862,0.862111043319097,-0.7446333924759946,0.7446333924759946,0.7446333924759946,0.0,False
cpusmall,absolute,0,0.0,0.14,tighter,3276,458,0.08600000000000001,2996,0.2791965859527219,9.724282599951309,9.783393310370862,0.8834655277608298,-0.059110710419547234,0.059110710419547234,0.059110710419547234,0.0,False
cpusmall,absolute,0,0.0,0.145,uncorrected,3276,475,0.1,2950,0.2590420657894402,9.022310371081163,9.783393310370862,0.860280658938377,-0.761082939289694,0.761082939289694,0.761082939289694,0.0,False
cpusmall,absolute,0,0.0,0.145,tighter,3276,475,0.0855,2997,0.2791965859527219,9.724282599951309,9.783393310370862,0.8834655277608298,-0.059110710419547234,0.059110710419547234,0.059110710419547234,0.0,False
cpusmall,absolute,0,0.0,0.15,uncorrected,3276,491,0.1,2950,0.25839775580848173,8.999869364808008,9.783393310370862,0.860280658938377,-0.7835239455628515,0.7835239455628515,0.7835239455628515,0.0,False
cpusmall,absolute,0,0.0,0.15,tighter,3276,491,0.085,2999,0.2791965859527219,9.724282599951309,9.783393310370862,0.8834655277608298,-0.059110710419547234,0.059110710419547234,0.059110710419547234,0.0,False
cpusmall,absolute,0,0.0,0.155,uncorrected,3276,507,0.1,2950,0.25839775580848173,8.999869364808008,9.783393310370862,0.860280658938377,-0.7835239455628515,0.7835239455628515,0.7835239455628515,0.0,False
cpusmall,absolute,0,0.0,0.155,tighter,3276,507,0.0845,3001,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.16,uncorrected,3276,524,0.1,2950,0.2578917777880658,8.982246394086149,9.783393310370862,0.8590604026845637,-0.8011469162847137,0.8011469162847137,0.8011469162847137,0.0,False
cpusmall,absolute,0,0.0,0.16,tighter,3276,524,0.084,3002,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.165,uncorrected,3276,540,0.1,2950,0.2575525382606597,8.970430844758011,9.783393310370862,0.8590604026845637,-0.8129624656128479,0.8129624656128479,0.8129624656128479,0.0,False
cpusmall,absolute,0,0.0,0.165,tighter,3276,540,0.0835,3004,0.28222722583988413,9.82983832736426,9.783393310370862,0.8865161683953631,0.04644501699339754,0.04644501699339754,0.04644501699339754,0.0,False
cpusmall,absolute,0,0.0,0.17,uncorrected,3276,556,0.1,2950,0.2574089980464725,8.965431408241082,9.783393310370862,0.8590604026845637,-0.8179619021297782,0.8179619021297782,0.8179619021297782,0.0,False
cpusmall,absolute,0,0.0,0.17,tighter,3276,556,0.083,3006,0.2830910467762204,9.859924794474964,9.783393310370862,0.8877364246491763,0.07653148410410487,0.07653148410410487,0.07653148410410487,0.0,False
cpusmall,absolute,0,0.0,0.175,uncorrected,3276,573,0.1,2950,0.25663499926541145,8.938473403531345,9.783393310370862,0.8584502745576571,-0.8449199068395122,0.8449199068395122,0.8449199068395122,0.0,False
cpusmall,absolute,0,0.0,0.175,tighter,3276,573,0.0825,3007,0.28286743180005436,9.852136392570264,9.783393310370862,0.8871262965222697,0.06874308219940531,0.06874308219940531,0.06874308219940531,0.0,False
cpusmall,absolute,0,0.0,0.18,uncorrected,3276,589,0.1,2950,0.25663499926541145,8.938473403531345,9.783393310370862,0.8584502745576571,-0.8449199068395122,0.8449199068395122,0.8449199068395122,0.0,False
cpusmall,absolute,0,0.0,0.18,tighter,3276,589,0.08200000000000002,3009,0.2831180381905845,9.860864892435522,9.783393310370862,0.8877364246491763,0.07747158206466224,0.07747158206466224,0.07747158206466224,0.0,False
cpusmall,absolute,0,0.0,0.185,uncorrected,3276,606,0.1,2950,0.2560977487161886,8.919761225695096,9.783393310370862,0.8578401464307505,-0.8636320846757652,0.8636320846757652,0.8636320846757652,0.0,False
cpusmall,absolute,0,0.0,0.185,tighter,3276,606,0.0815,3010,0.2831180381905845,9.860864892435522,9.783393310370862,0.8877364246491763,0.07747158206466224,0.07747158206466224,0.07747158206466224,0.0,False
cpusmall,absolute,0,0.0,0.19,uncorrected,3276,622,0.1,2950,0.25606533869585485,8.918632400298755,9.783393310370862,0.8578401464307505,-0.8647609100721061,0.8647609100721061,0.8647609100721061,0.0,False
cpusmall,absolute,0,0.0,0.19,tighter,3276,622,0.08100000000000002,3012,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,0.0,0.195,uncorrected,3276,638,0.1,2950,0.25438706428091024,8.860178910849736,9.783393310370862,0.8572300183038438,-0.9232143995211254,0.9232143995211254,0.9232143995211254,0.0,False
cpusmall,absolute,0,0.0,0.195,tighter,3276,638,0.0805,3014,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,0.0,0.2,uncorrected,3276,655,0.1,2950,0.2537212542823462,8.836989069319914,9.783393310370862,0.8560097620500305,-0.9464042410509459,0.9464042410509459,0.9464042410509459,0.0,False
cpusmall,absolute,0,0.0,0.2,tighter,3276,655,0.08000000000000002,3015,0.2831180381905845,9.860864892435522,9.783393310370862,0.8877364246491763,0.07747158206466224,0.07747158206466224,0.07747158206466224,0.0,False
cpusmall,absolute,0,0.0,0.205,uncorrected,3276,671,0.1,2950,0.25268420530273017,8.800869152905593,9.783393310370862,0.8547895057962172,-0.9825241574652701,0.9825241574652701,0.9825241574652701,0.0,False
cpusmall,absolute,0,0.0,0.205,tighter,3276,671,0.07950000000000002,3017,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,0.0,0.21,uncorrected,3276,687,0.1,2950,0.25244755925057444,8.792626884901226,9.783393310370862,0.8547895057962172,-0.9907664254696326,0.9907664254696326,0.9907664254696326,0.0,False
cpusmall,absolute,0,0.0,0.21,tighter,3276,687,0.07900000000000001,3019,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.215,uncorrected,3276,704,0.1,2950,0.25210956570619636,8.780854732561775,9.783393310370862,0.8547895057962172,-1.0025385778090878,1.0025385778090878,1.0025385778090878,0.0,False
cpusmall,absolute,0,0.0,0.215,tighter,3276,704,0.07850000000000001,3020,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.22,uncorrected,3276,720,0.1,2950,0.25117673167802607,8.748364572706036,9.783393310370862,0.8547895057962172,-1.0350287376648233,1.0350287376648233,1.0350287376648233,0.0,False
cpusmall,absolute,0,0.0,0.22,tighter,3276,720,0.07800000000000001,3022,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,0.0,0.225,uncorrected,3276,737,0.1,2950,0.25117673167802607,8.748364572706036,9.783393310370862,0.8547895057962172,-1.0350287376648233,1.0350287376648233,1.0350287376648233,0.0,False
cpusmall,absolute,0,0.0,0.225,tighter,3276,737,0.07750000000000001,3024,0.2859052651833921,9.957942665989902,9.783393310370862,0.8926174496644296,0.17454935561904042,0.17454935561904042,0.17454935561904042,0.0,False
cpusmall,absolute,0,0.0,0.23,uncorrected,3276,753,0.1,2950,0.2508781371962221,8.73796467073754,9.783393310370862,0.8541793776693105,-1.0454286396333194,1.0454286396333194,1.0454286396333194,0.0,False
cpusmall,absolute,0,0.0,0.23,tighter,3276,753,0.07700000000000001,3025,0.2859052651833921,9.957942665989902,9.783393310370862,0.8926174496644296,0.17454935561904042,0.17454935561904042,0.17454935561904042,0.0,False
cpusmall,absolute,0,0.0,0.235,uncorrected,3276,769,0.1,2950,0.25044588901777964,8.722909674896005,9.783393310370862,0.8541793776693105,-1.060483635474854,1.060483635474854,1.060483635474854,0.0,False
cpusmall,absolute,0,0.0,0.235,tighter,3276,769,0.07650000000000001,3027,0.2866081282524297,9.982423048115878,9.783393310370862,0.8932275777913362,0.1990297377450177,0.1990297377450177,0.1990297377450177,0.0,False
cpusmall,absolute,0,0.0,0.24,uncorrected,3276,786,0.1,2950,0.24969884329982883,8.696890432391127,9.783393310370862,0.8541793776693105,-1.0865028779797299,1.0865028779797299,1.0865028779797299,0.0,False
cpusmall,absolute,0,0.0,0.24,tighter,3276,786,0.07600000000000001,3028,0.2866081282524297,9.982423048115878,9.783393310370862,0.8932275777913362,0.1990297377450177,0.1990297377450177,0.1990297377450177,0.0,False
cpusmall,absolute,0,0.0,0.245,uncorrected,3276,802,0.1,2950,0.24951193904928082,8.690380647376182,9.783393310370862,0.8541793776693105,-1.0930126629946812,1.0930126629946812,1.0930126629946812,0.0,False
cpusmall,absolute,0,0.0,0.245,tighter,3276,802,0.07550000000000001,3030,0.28701085652457375,9.996449879840752,9.783393310370862,0.8938377059182429,0.2130565694698914,0.2130565694698914,0.2130565694698914,0.0,False
cpusmall,absolute,0,0.0,0.25,uncorrected,3276,819,0.1,2950,0.2485493463931629,8.656854008843737,9.783393310370862,0.8541793776693105,-1.1265393015271221,1.1265393015271221,1.1265393015271221,0.0,False
cpusmall,absolute,0,0.0,0.25,tighter,3276,819,0.07500000000000001,3032,0.28701085652457375,9.996449879840752,9.783393310370862,0.8938377059182429,0.2130565694698914,0.2130565694698914,0.2130565694698914,0.0,False
cpusmall,absolute,0,0.0,0.255,uncorrected,3276,835,0.1,2950,0.24784096683730628,8.632181490139141,9.783393310370862,0.8541793776693105,-1.1512118202317188,1.1512118202317188,1.1512118202317188,0.0,False
cpusmall,absolute,0,0.0,0.255,tighter,3276,835,0.0745,3033,0.2866081282524297,9.982423048115878,9.783393310370862,0.8932275777913362,0.1990297377450177,0.1990297377450177,0.1990297377450177,0.0,False
cpusmall,absolute,0,0.0,0.26,uncorrected,3276,851,0.1,2950,0.24693799002916927,8.600731242874968,9.783393310370862,0.8529591214154972,-1.182662067495893,1.182662067495893,1.182662067495893,0.0,False
cpusmall,absolute,0,0.0,0.26,tighter,3276,851,0.074,3035,0.2859052651833921,9.957942665989902,9.783393310370862,0.8926174496644296,0.17454935561904042,0.17454935561904042,0.17454935561904042,0.0,False
cpusmall,absolute,0,0.0,0.265,uncorrected,3276,868,0.1,2950,0.24663790699396237,8.59027949530848,9.783393310370862,0.8523489932885906,-1.1931138150623797,1.1931138150623797,1.1931138150623797,0.0,False
cpusmall,absolute,0,0.0,0.265,tighter,3276,868,0.0735,3037,0.2866081282524297,9.982423048115878,9.783393310370862,0.8932275777913362,0.1990297377450177,0.1990297377450177,0.1990297377450177,0.0,False
cpusmall,absolute,0,0.0,0.27,uncorrected,3276,884,0.1,2950,0.2456372639038772,8.555427578489828,9.783393310370862,0.8511287370347773,-1.2279657318810357,1.2279657318810357,1.2279657318810357,0.0,False
cpusmall,absolute,0,0.0,0.27,tighter,3276,884,0.073,3038,0.2859052651833921,9.957942665989902,9.783393310370862,0.8926174496644296,0.17454935561904042,0.17454935561904042,0.17454935561904042,0.0,False
cpusmall,absolute,0,0.0,0.275,uncorrected,3276,900,0.1,2950,0.24536776495887336,8.54604106005278,9.783393310370862,0.8511287370347773,-1.2373522503180832,1.2373522503180832,1.2373522503180832,0.0,False
cpusmall,absolute,0,0.0,0.275,tighter,3276,900,0.0725,3040,0.2866081282524297,9.982423048115878,9.783393310370862,0.8932275777913362,0.1990297377450177,0.1990297377450177,0.1990297377450177,0.0,False
cpusmall,absolute,0,0.0,0.28,uncorrected,3276,917,0.1,2950,0.24533490820677395,8.544896675204226,9.783393310370862,0.8511287370347773,-1.238496635166634,1.238496635166634,1.238496635166634,0.0,False
cpusmall,absolute,0,0.0,0.28,tighter,3276,917,0.072,3042,0.28701085652457375,9.996449879840752,9.783393310370862,0.8938377059182429,0.2130565694698914,0.2130565694698914,0.2130565694698914,0.0,False
cpusmall,absolute,0,0.0,0.285,uncorrected,3276,933,0.1,2950,0.245175566017114,8.539346863493378,9.783393310370862,0.8511287370347773,-1.2440464468774788,1.2440464468774788,1.2440464468774788,0.0,False
cpusmall,absolute,0,0.0,0.285,tighter,3276,933,0.07150000000000001,3043,0.28701085652457375,9.996449879840752,9.783393310370862,0.8938377059182429,0.2130565694698914,0.2130565694698914,0.2130565694698914,0.0,False
cpusmall,absolute,0,0.0,0.29,uncorrected,3276,950,0.1,2950,0.24491465923303657,8.530259605882566,9.783393310370862,0.8505186089078707,-1.2531337044882966,1.2531337044882966,1.2531337044882966,0.0,False
cpusmall,absolute,0,0.0,0.29,tighter,3276,950,0.071,3045,0.28714546545298214,10.0011382439762,9.783393310370862,0.8938377059182429,0.21774493360533878,0.21774493360533878,0.21774493360533878,0.0,False
cpusmall,absolute,0,0.0,0.295,uncorrected,3276,966,0.1,2950,0.2442578034991849,8.507381637079412,9.783393310370862,0.8492983526540574,-1.2760116732914453,1.2760116732914453,1.2760116732914453,0.0,False
cpusmall,absolute,0,0.0,0.295,tighter,3276,966,0.07050000000000001,3046,0.2866081282524297,9.982423048115878,9.783393310370862,0.8932275777913362,0.1990297377450177,0.1990297377450177,0.1990297377450177,0.0,False
cpusmall,absolute,0,0.0,0.3,uncorrected,3276,982,0.1,2950,0.24165055477041514,8.416572419766084,9.783393310370862,0.8456375838926175,-1.3668208906047776,1.3668208906047776,1.3668208906047776,0.0,False
cpusmall,absolute,0,0.0,0.3,tighter,3276,982,0.06999999999999999,3048,0.28701085652457375,9.996449879840752,9.783393310370862,0.8938377059182429,0.2130565694698914,0.2130565694698914,0.2130565694698914,0.0,False
cpusmall,absolute,0,0.0,0.305,uncorrected,3276,999,0.1,2950,0.2415111267283072,8.411716208221844,9.783393310370862,0.8456375838926175,-1.371677102149015,1.371677102149015,1.371677102149015,0.0,False
cpusmall,absolute,0,0.0,0.305,tighter,3276,999,0.0695,3050,0.2881359459563959,10.0356362027964,9.783393310370862,0.8944478340451495,0.25224289242554065,0.25224289242554065,0.25224289242554065,0.0,False
cpusmall,absolute,0,0.0,0.31,uncorrected,3276,1015,0.1,2950,0.24083946771037879,8.388322648165033,9.783393310370862,0.8450274557657108,-1.3950706622058264,1.3950706622058264,1.3950706622058264,0.0,False
cpusmall,absolute,0,0.0,0.31,tighter,3276,1015,0.06899999999999999,3051,0.2896755508712439,10.089259900354044,9.783393310370862,0.8950579621720561,0.3058665899831837,0.3058665899831837,0.3058665899831837,0.0,False
cpusmall,absolute,0,0.0,0.315,uncorrected,3276,1031,0.1,2950,0.23968943561782385,8.348267584350925,9.783393310370862,0.8431970713849909,-1.435125726019935,1.435125726019935,1.435125726019935,0.0,False
cpusmall,absolute,0,0.0,0.315,tighter,3276,1031,0.0685,3053,0.28972758886362215,10.091072358561917,9.783393310370862,0.8950579621720561,0.3076790481910581,0.3076790481910581,0.3076790481910581,0.0,False
cpusmall,absolute,0,0.0,0.32,uncorrected,3276,1048,0.1,2950,0.23635348019117408,8.232077863767893,9.783393310370862,0.8407565588773642,-1.551315446602968,1.551315446602968,1.551315446602968,0.0,False
cpusmall,absolute,0,0.0,0.32,tighter,3276,1048,0.06799999999999999,3055,0.28972758886362215,10.091072358561917,9.783393310370862,0.8950579621720561,0.3076790481910581,0.3076790481910581,0.3076790481910581,0.0,False
cpusmall,absolute,0,0.0,0.325,uncorrected,3276,1064,0.1,2950,0.2347814699509353,8.177325504336508,9.783393310370862,0.8401464307504576,-1.6060678060343543,1.6060678060343543,1.6060678060343543,0.0,False
cpusmall,absolute,0,0.0,0.325,tighter,3276,1064,0.0675,3056,0.28714546545298214,10.0011382439762,9.783393310370862,0.8938377059182429,0.21774493360533878,0.21774493360533878,0.21774493360533878,0.0,False
cpusmall,absolute,0,0.0,0.33,uncorrected,3276,1081,0.1,2950,0.23472324154565016,8.175297437029002,9.783393310370862,0.8401464307504576,-1.6080958733418573,1.6080958733418573,1.6080958733418573,0.0,False
cpusmall,absolute,0,0.0,0.33,tighter,3276,1081,0.06699999999999999,3058,0.2881359459563959,10.0356362027964,9.783393310370862,0.8944478340451495,0.25224289242554065,0.25224289242554065,0.25224289242554065,0.0,False
cpusmall,absolute,0,0.0,0.335,uncorrected,3276,1097,0.1,2950,0.23425974610334344,8.159154114038857,9.783393310370862,0.839536302623551,-1.6242391963320009,1.6242391963320009,1.6242391963320009,0.0,False
cpusmall,absolute,0,0.0,0.335,tighter,3276,1097,0.0665,3060,0.28972758886362215,10.091072358561917,9.783393310370862,0.8950579621720561,0.3076790481910581,0.3076790481910581,0.3076790481910581,0.0,False
cpusmall,absolute,0,0.0,0.34,uncorrected,3276,1113,0.1,2950,0.2326324624476978,8.102476608174015,9.783393310370862,0.839536302623551,-1.680916702196844,1.680916702196844,1.680916702196844,0.0,False
cpusmall,absolute,0,0.0,0.34,tighter,3276,1113,0.06599999999999999,3061,0.28972758886362215,10.091072358561917,9.783393310370862,0.8950579621720561,0.3076790481910581,0.3076790481910581,0.3076790481910581,0.0,False
cpusmall,absolute,0,0.0,0.345,uncorrected,3276,1130,0.1,2950,0.23262689756470245,8.102282785979884,9.783393310370862,0.839536302623551,-1.6811105243909736,1.6811105243909736,1.6811105243909736,0.0,False
cpusmall,absolute,0,0.0,0.345,tighter,3276,1130,0.0655,3063,0.2899437447943043,10.098600965505433,9.783393310370862,0.8956680902989628,0.31520765513457105,0.31520765513457105,0.31520765513457105,0.0,False
cpusmall,absolute,0,0.0,0.35,uncorrected,3276,1146,0.1,2950,0.2315262218811721,8.063946782117164,9.783393310370862,0.8370957901159244,-1.7194465282537,1.7194465282537,1.7194465282537,0.0,False
cpusmall,absolute,0,0.0,0.35,tighter,3276,1146,0.065,3064,0.2881359459563959,10.0356362027964,9.783393310370862,0.8944478340451495,0.25224289242554065,0.25224289242554065,0.25224289242554065,0.0,False
cpusmall,absolute,0,0.0,0.355,uncorrected,3276,1162,0.1,2950,0.2310087133366555,8.04592220879512,9.783393310370862,0.8352654057352044,-1.7374711015757425,1.7374711015757425,1.7374711015757425,0.0,False
cpusmall,absolute,0,0.0,0.355,tighter,3276,1162,0.0645,3066,0.2881359459563959,10.0356362027964,9.783393310370862,0.8944478340451495,0.25224289242554065,0.25224289242554065,0.25224289242554065,0.0,False
cpusmall,absolute,0,0.0,0.36,uncorrected,3276,1179,0.1,2950,0.22801155275684087,7.941532549530134,9.783393310370862,0.8340451494813911,-1.841860760840726,1.841860760840726,1.841860760840726,0.0,False
cpusmall,absolute,0,0.0,0.36,tighter,3276,1179,0.064,3068,0.2866081282524297,9.982423048115878,9.783393310370862,0.8932275777913362,0.1990297377450177,0.1990297377450177,0.1990297377450177,0.0,False
cpusmall,absolute,0,0.0,0.365,uncorrected,3276,1195,0.1,2950,0.22801155275684087,7.941532549530134,9.783393310370862,0.8340451494813911,-1.841860760840726,1.841860760840726,1.841860760840726,0.0,False
cpusmall,absolute,0,0.0,0.365,tighter,3276,1195,0.0635,3069,0.28701085652457375,9.996449879840752,9.783393310370862,0.8938377059182429,0.2130565694698914,0.2130565694698914,0.2130565694698914,0.0,False
cpusmall,absolute,0,0.0,0.37,uncorrected,3276,1212,0.1,2950,0.22678936359399848,7.89896428971592,9.783393310370862,0.8309945088468579,-1.8844290206549414,1.8844290206549414,1.8844290206549414,0.0,False
cpusmall,absolute,0,0.0,0.37,tighter,3276,1212,0.063,3071,0.28701085652457375,9.996449879840752,9.783393310370862,0.8938377059182429,0.2130565694698914,0.2130565694698914,0.2130565694698914,0.0,False
cpusmall,absolute,0,0.0,0.375,uncorrected,3276,1228,0.1,2950,0.22555071405947896,7.855822723085137,9.783393310370862,0.8303843807199512,-1.9275705872857216,1.9275705872857216,1.9275705872857216,0.0,False
cpusmall,absolute,0,0.0,0.375,tighter,3276,1228,0.0625,3073,0.2866081282524297,9.982423048115878,9.783393310370862,0.8932275777913362,0.1990297377450177,0.1990297377450177,0.1990297377450177,0.0,False
cpusmall,absolute,0,0.0,0.38,uncorrected,3276,1244,0.1,2950,0.22493444571641577,7.834358393552237,9.783393310370862,0.8303843807199512,-1.9490349168186252,1.9490349168186252,1.9490349168186252,0.0,False
cpusmall,absolute,0,0.0,0.38,tighter,3276,1244,0.062,3074,0.28573792624153604,9.952114331252094,9.783393310370862,0.8926174496644296,0.16872102088123395,0.16872102088123395,0.16872102088123395,0.0,False
cpusmall,absolute,0,0.0,0.385,uncorrected,3276,1261,0.1,2950,0.2233046759090594,7.777594296220883,9.783393310370862,0.8291641244661379,-2.0057990141499777,2.0057990141499777,2.0057990141499777,0.0,False
cpusmall,absolute,0,0.0,0.385,tighter,3276,1261,0.0615,3076,0.28573792624153604,9.952114331252094,9.783393310370862,0.8926174496644296,0.16872102088123395,0.16872102088123395,0.16872102088123395,0.0,False
cpusmall,absolute,0,0.0,0.39,uncorrected,3276,1277,0.1,2950,0.22163119081075472,7.719307616363424,9.783393310370862,0.8273337400854179,-2.0640856940074364,2.0640856940074364,2.0640856940074364,0.0,False
cpusmall,absolute,0,0.0,0.39,tighter,3276,1277,0.061,3078,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,0.0,0.395,uncorrected,3276,1294,0.1,2950,0.21938180061030277,7.640962439211221,9.783393310370862,0.823672971323978,-2.1424308711596374,2.1424308711596374,2.1424308711596374,0.0,False
cpusmall,absolute,0,0.0,0.395,tighter,3276,1294,0.0605,3079,0.28514415386762515,9.931433525488478,9.783393310370862,0.8913971934106162,0.148040215117616,0.148040215117616,0.148040215117616,0.0,False
cpusmall,absolute,0,0.0,0.4,uncorrected,3276,1310,0.1,2950,0.21775151130144316,7.584180247892756,9.783393310370862,0.8218425869432581,-2.1992130624781043,2.1992130624781043,2.1992130624781043,0.0,False
cpusmall,absolute,0,0.0,0.4,tighter,3276,1310,0.06,3081,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,0.0,0.405,uncorrected,3276,1326,0.1,2950,0.21622719843432803,7.53108916499148,9.783393310370862,0.8200122025625382,-2.252304145379381,2.252304145379381,2.252304145379381,0.0,False
cpusmall,absolute,0,0.0,0.405,tighter,3276,1326,0.0595,3083,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,0.0,0.41,uncorrected,3276,1343,0.1,2950,0.21450434303335064,7.471082941273567,9.783393310370862,0.8181818181818182,-2.3123103690972937,2.3123103690972937,2.3123103690972937,0.0,False
cpusmall,absolute,0,0.0,0.41,tighter,3276,1343,0.05900000000000001,3084,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.415,uncorrected,3276,1359,0.1,2950,0.21220200595373206,7.390893649824464,9.783393310370862,0.8157413056741916,-2.3924996605463984,2.3924996605463984,2.3924996605463984,0.0,False
cpusmall,absolute,0,0.0,0.415,tighter,3276,1359,0.058499999999999996,3086,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.42,uncorrected,3276,1375,0.1,2950,0.21155254354856695,7.368273187098104,9.783393310370862,0.8145210494203783,-2.415120123272754,2.415120123272754,2.415120123272754,0.0,False
cpusmall,absolute,0,0.0,0.42,tighter,3276,1375,0.05800000000000001,3087,0.2777810735164234,9.674980983646295,9.783393310370862,0.8828553996339231,-0.10841232672456437,0.10841232672456437,0.10841232672456437,0.0,False
cpusmall,absolute,0,0.0,0.425,uncorrected,3276,1392,0.1,2950,0.2106838489076882,7.33801697120584,9.783393310370862,0.8139109212934716,-2.445376339165017,2.445376339165017,2.445376339165017,0.0,False
cpusmall,absolute,0,0.0,0.425,tighter,3276,1392,0.057499999999999996,3089,0.27849726159587196,9.699925469466237,9.783393310370862,0.8828553996339231,-0.08346784090462267,0.08346784090462267,0.08346784090462267,0.0,False
cpusmall,absolute,0,0.0,0.43,uncorrected,3276,1408,0.1,2950,0.21029894335985677,7.3246108963835805,9.783393310370862,0.8139109212934716,-2.4587824139872794,2.4587824139872794,2.4587824139872794,0.0,False
cpusmall,absolute,0,0.0,0.43,tighter,3276,1408,0.05700000000000001,3091,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.435,uncorrected,3276,1425,0.1,2950,0.20908583920513674,7.282359063026027,9.783393310370862,0.8126906650396584,-2.501034247344835,2.501034247344835,2.501034247344835,0.0,False
cpusmall,absolute,0,0.0,0.435,tighter,3276,1425,0.056499999999999995,3092,0.27849726159587196,9.699925469466237,9.783393310370862,0.8828553996339231,-0.08346784090462267,0.08346784090462267,0.08346784090462267,0.0,False
cpusmall,absolute,0,0.0,0.44,uncorrected,3276,1441,0.1,2950,0.20802652851788883,7.245463782058331,9.783393310370862,0.8108602806589383,-2.5379295283125307,2.5379295283125307,2.5379295283125307,0.0,False
cpusmall,absolute,0,0.0,0.44,tighter,3276,1441,0.05600000000000001,3094,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.445,uncorrected,3276,1457,0.1,2950,0.20668045957103062,7.19858084903964,9.783393310370862,0.8096400244051251,-2.5848124613312184,2.5848124613312184,2.5848124613312184,0.0,False
cpusmall,absolute,0,0.0,0.445,tighter,3276,1457,0.055499999999999994,3096,0.27849726159587196,9.699925469466237,9.783393310370862,0.8828553996339231,-0.08346784090462267,0.08346784090462267,0.08346784090462267,0.0,False
cpusmall,absolute,0,0.0,0.45,uncorrected,3276,1474,0.1,2950,0.20633327945025082,7.186488732669279,9.783393310370862,0.8096400244051251,-2.596904577701581,2.596904577701581,2.596904577701581,0.0,False
cpusmall,absolute,0,0.0,0.45,tighter,3276,1474,0.05500000000000001,3097,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.455,uncorrected,3276,1490,0.1,2950,0.2062251864322135,7.182723904919365,9.783393310370862,0.8096400244051251,-2.6006694054514963,2.6006694054514963,2.6006694054514963,0.0,False
cpusmall,absolute,0,0.0,0.455,tighter,3276,1490,0.05449999999999999,3099,0.27849726159587196,9.699925469466237,9.783393310370862,0.8828553996339231,-0.08346784090462267,0.08346784090462267,0.08346784090462267,0.0,False
cpusmall,absolute,0,0.0,0.46,uncorrected,3276,1506,0.1,2950,0.20484243553196474,7.134563357133751,9.783393310370862,0.8090298962782184,-2.6488299532371107,2.6488299532371107,2.6488299532371107,0.0,False
cpusmall,absolute,0,0.0,0.46,tighter,3276,1506,0.054000000000000006,3101,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.465,uncorrected,3276,1523,0.1,2950,0.20404763707734858,7.1068809098132775,9.783393310370862,0.8078096400244051,-2.6765124005575838,2.6765124005575838,2.6765124005575838,0.0,False
cpusmall,absolute,0,0.0,0.465,tighter,3276,1523,0.05349999999999999,3102,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.47,uncorrected,3276,1539,0.1,2950,0.20204028095473792,7.036965663004658,9.783393310370862,0.8053691275167785,-2.7464276473662017,2.7464276473662017,2.7464276473662017,0.0,False
cpusmall,absolute,0,0.0,0.47,tighter,3276,1539,0.053000000000000005,3104,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.475,uncorrected,3276,1556,0.1,2950,0.19909401049467432,6.934348482096872,9.783393310370862,0.8004881025015254,-2.849044828273989,2.849044828273989,2.849044828273989,0.0,False
cpusmall,absolute,0,0.0,0.475,tighter,3276,1556,0.052500000000000005,3105,0.27849726159587196,9.699925469466237,9.783393310370862,0.8828553996339231,-0.08346784090462267,0.08346784090462267,0.08346784090462267,0.0,False
cpusmall,absolute,0,0.0,0.48,uncorrected,3276,1572,0.1,2950,0.19865177728911143,6.918945712570513,9.783393310370862,0.799267846247712,-2.864447597800348,2.864447597800348,2.864447597800348,0.0,False
cpusmall,absolute,0,0.0,0.48,tighter,3276,1572,0.052000000000000005,3107,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.485,uncorrected,3276,1588,0.1,2950,0.1950460863714587,6.793361234767227,9.783393310370862,0.7925564368517388,-2.990032075603634,2.990032075603634,2.990032075603634,0.0,False
cpusmall,absolute,0,0.0,0.485,tighter,3276,1588,0.051500000000000004,3109,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.49,uncorrected,3276,1605,0.1,2950,0.19478616981389013,6.784308466268721,9.783393310370862,0.7919463087248322,-2.99908484410214,2.99908484410214,2.99908484410214,0.0,False
cpusmall,absolute,0,0.0,0.49,tighter,3276,1605,0.051000000000000004,3110,0.28286743180005436,9.852136392570264,9.783393310370862,0.8871262965222697,0.06874308219940531,0.06874308219940531,0.06874308219940531,0.0,False
cpusmall,absolute,0,0.0,0.495,uncorrected,3276,1621,0.1,2950,0.19411901910319615,6.761071928381236,9.783393310370862,0.7913361805979255,-3.0223213819896237,3.0223213819896237,3.0223213819896237,0.0,False
cpusmall,absolute,0,0.0,0.495,tighter,3276,1621,0.0505,3112,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,0.0,0.5,uncorrected,3276,1638,0.1,2950,0.1930163745060314,6.7226673482050465,9.783393310370862,0.788895668090299,-3.0607259621658134,3.0607259621658134,3.0607259621658134,0.0,False
cpusmall,absolute,0,0.0,0.5,tighter,3276,1638,0.05,3114,0.28323341757337545,9.864883500759973,9.783393310370862,0.8877364246491763,0.08149019038911172,0.08149019038911172,0.08149019038911172,0.0,False
cpusmall,absolute,0,0.0,0.505,uncorrected,3276,1654,0.1,2950,0.19197877755575476,6.686528346236567,9.783393310370862,0.7882855399633923,-3.096864964134291,3.096864964134291,3.096864964134291,0.0,False
cpusmall,absolute,0,0.0,0.505,tighter,3276,1654,0.0495,3115,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.51,uncorrected,3276,1670,0.1,2950,0.19023934398575737,6.625944712877379,9.783393310370862,0.7876754118364857,-3.1574485974934787,3.1574485974934787,3.1574485974934787,0.0,False
cpusmall,absolute,0,0.0,0.51,tighter,3276,1670,0.049,3117,0.28323341757337545,9.864883500759973,9.783393310370862,0.8877364246491763,0.08149019038911172,0.08149019038911172,0.08149019038911172,0.0,False
cpusmall,absolute,0,0.0,0.515,uncorrected,3276,1687,0.1,2950,0.18885956689199895,6.577887741339349,9.783393310370862,0.7840146430750458,-3.2055055690315135,3.2055055690315135,3.2055055690315135,0.0,False
cpusmall,absolute,0,0.0,0.515,tighter,3276,1687,0.0485,3119,0.28514415386762515,9.931433525488478,9.783393310370862,0.8913971934106162,0.148040215117616,0.148040215117616,0.148040215117616,0.0,False
cpusmall,absolute,0,0.0,0.52,uncorrected,3276,1703,0.1,2950,0.18797790172582574,6.547179768298967,9.783393310370862,0.7821842586943258,-3.2362135420718903,3.2362135420718903,3.2362135420718903,0.0,False
cpusmall,absolute,0,0.0,0.52,tighter,3276,1703,0.048,3120,0.28514415386762515,9.931433525488478,9.783393310370862,0.8913971934106162,0.148040215117616,0.148040215117616,0.148040215117616,0.0,False
cpusmall,absolute,0,0.0,0.525,uncorrected,3276,1719,0.1,2950,0.18780657664456873,6.541212598245947,9.783393310370862,0.7809640024405126,-3.242180712124912,3.242180712124912,3.242180712124912,0.0,False
cpusmall,absolute,0,0.0,0.525,tighter,3276,1719,0.0475,3122,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,0.0,0.53,uncorrected,3276,1736,0.1,2950,0.18542816780389043,6.458373764002845,9.783393310370862,0.7773032336790726,-3.325019546368015,3.325019546368015,3.325019546368015,0.0,False
cpusmall,absolute,0,0.0,0.53,tighter,3276,1736,0.047,3123,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,0.0,0.535,uncorrected,3276,1752,0.1,2950,0.1836976197178375,6.398099607769311,9.783393310370862,0.7748627211714461,-3.3852937026015506,3.3852937026015506,3.3852937026015506,0.0,False
cpusmall,absolute,0,0.0,0.535,tighter,3276,1752,0.0465,3125,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,0.0,0.54,uncorrected,3276,1769,0.1,2950,0.18216389308152903,6.344680647821633,9.783393310370862,0.7718120805369127,-3.438712662549227,3.438712662549227,3.438712662549227,0.0,False
cpusmall,absolute,0,0.0,0.54,tighter,3276,1769,0.046,3127,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,0.0,0.545,uncorrected,3276,1785,0.1,2950,0.18190084922994093,6.335518957178843,9.783393310370862,0.7705918242830995,-3.4478743531920157,3.4478743531920157,3.4478743531920157,0.0,False
cpusmall,absolute,0,0.0,0.545,tighter,3276,1785,0.0455,3128,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,0.0,0.55,uncorrected,3276,1801,0.1,2950,0.17995924557791848,6.267893837247895,9.783393310370862,0.7669310555216595,-3.515499473122966,3.515499473122966,3.515499473122966,0.0,False
cpusmall,absolute,0,0.0,0.55,tighter,3276,1801,0.045,3130,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,0.0,0.555,uncorrected,3276,1818,0.1,2950,0.17751256306247232,6.1826770638000035,9.783393310370862,0.7583892617449665,-3.6007162465708564,3.6007162465708564,3.6007162465708564,0.0,False
cpusmall,absolute,0,0.0,0.555,tighter,3276,1818,0.0445,3132,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,0.0,0.56,uncorrected,3276,1834,0.1,2950,0.17524708588137913,6.103771584861153,9.783393310370862,0.7553386211104332,-3.6796217255097057,3.6796217255097057,3.6796217255097057,0.0,False
cpusmall,absolute,0,0.0,0.56,tighter,3276,1834,0.044,3133,0.28323341757337545,9.864883500759973,9.783393310370862,0.8877364246491763,0.08149019038911172,0.08149019038911172,0.08149019038911172,0.0,False
cpusmall,absolute,0,0.0,0.565,uncorrected,3276,1850,0.1,2950,0.1740356123789777,6.0615765463383715,9.783393310370862,0.7516778523489933,-3.7218167640324893,3.7218167640324893,3.7218167640324893,0.0,False
cpusmall,absolute,0,0.0,0.565,tighter,3276,1850,0.04350000000000001,3135,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.57,uncorrected,3276,1867,0.1,2950,0.17362079886746518,6.047128791547743,9.783393310370862,0.7492373398413666,-3.7362645188231194,3.7362645188231194,3.7362645188231194,0.0,False
cpusmall,absolute,0,0.0,0.57,tighter,3276,1867,0.04300000000000001,3137,0.28514415386762515,9.931433525488478,9.783393310370862,0.8913971934106162,0.148040215117616,0.148040215117616,0.148040215117616,0.0,False
cpusmall,absolute,0,0.0,0.575,uncorrected,3276,1883,0.1,2950,0.1724518834002921,6.006416028891792,9.783393310370862,0.7480170835875534,-3.7769772814790694,3.7769772814790694,3.7769772814790694,0.0,False
cpusmall,absolute,0,0.0,0.575,tighter,3276,1883,0.04250000000000001,3138,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,0.0,0.58,uncorrected,3276,1900,0.1,2950,0.17231134850993443,6.001521266356182,9.783393310370862,0.7480170835875534,-3.7818720440146776,3.7818720440146776,3.7818720440146776,0.0,False
cpusmall,absolute,0,0.0,0.58,tighter,3276,1900,0.04200000000000001,3140,0.2859052651833921,9.957942665989902,9.783393310370862,0.8926174496644296,0.17454935561904042,0.17454935561904042,0.17454935561904042,0.0,False
cpusmall,absolute,0,0.0,0.585,uncorrected,3276,1916,0.1,2950,0.16972276521636542,5.9113621571597665,9.783393310370862,0.7467968273337401,-3.872031153211095,3.872031153211095,3.872031153211095,0.0,False
cpusmall,absolute,0,0.0,0.585,tighter,3276,1916,0.04150000000000001,3142,0.2859052651833921,9.957942665989902,9.783393310370862,0.8926174496644296,0.17454935561904042,0.17454935561904042,0.17454935561904042,0.0,False
cpusmall,absolute,0,0.0,0.59,uncorrected,3276,1932,0.1,2950,0.1679980072510055,5.851289668040872,9.783393310370862,0.7425259304453935,-3.932103642329986,3.932103642329986,3.932103642329986,0.0,False
cpusmall,absolute,0,0.0,0.59,tighter,3276,1932,0.04100000000000001,3143,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,0.0,0.595,uncorrected,3276,1949,0.1,2950,0.1671294690775822,5.821038901834715,9.783393310370862,0.7413056741915802,-3.9623544085361457,3.9623544085361457,3.9623544085361457,0.0,False
cpusmall,absolute,0,0.0,0.595,tighter,3276,1949,0.04050000000000001,3145,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,0.0,0.6,uncorrected,3276,1965,0.1,2950,0.1659016482165961,5.778274492686936,9.783393310370862,0.7376449054301403,-4.005118817683924,4.005118817683924,4.005118817683924,0.0,False
cpusmall,absolute,0,0.0,0.6,tighter,3276,1965,0.04000000000000001,3146,0.28514415386762515,9.931433525488478,9.783393310370862,0.8913971934106162,0.148040215117616,0.148040215117616,0.148040215117616,0.0,False
cpusmall,absolute,0,0.0,0.605,uncorrected,3276,1981,0.1,2950,0.16486814265463645,5.742277991802723,9.783393310370862,0.7321537522879805,-4.0411153185681385,4.0411153185681385,4.0411153185681385,0.0,False
cpusmall,absolute,0,0.0,0.605,tighter,3276,1981,0.03950000000000001,3148,0.28514415386762515,9.931433525488478,9.783393310370862,0.8913971934106162,0.148040215117616,0.148040215117616,0.148040215117616,0.0,False
cpusmall,absolute,0,0.0,0.61,uncorrected,3276,1998,0.1,2950,0.16347020001528773,5.693588323062105,9.783393310370862,0.7278828553996339,-4.089804987308753,4.089804987308753,4.089804987308753,0.0,False
cpusmall,absolute,0,0.0,0.61,tighter,3276,1998,0.03900000000000001,3150,0.28514415386762515,9.931433525488478,9.783393310370862,0.8913971934106162,0.148040215117616,0.148040215117616,0.148040215117616,0.0,False
cpusmall,absolute,0,0.0,0.615,uncorrected,3276,2014,0.1,2950,0.16198473713647243,5.641850366539304,9.783393310370862,0.7254423428920074,-4.141542943831555,4.141542943831555,4.141542943831555,0.0,False
cpusmall,absolute,0,0.0,0.615,tighter,3276,2014,0.038500000000000006,3151,0.28323341757337545,9.864883500759973,9.783393310370862,0.8877364246491763,0.08149019038911172,0.08149019038911172,0.08149019038911172,0.0,False
cpusmall,absolute,0,0.0,0.62,uncorrected,3276,2031,0.1,2950,0.15907531521569607,5.540516602504978,9.783393310370862,0.7193410616229409,-4.242876707865883,4.242876707865883,4.242876707865883,0.0,False
cpusmall,absolute,0,0.0,0.62,tighter,3276,2031,0.038000000000000006,3153,0.28323341757337545,9.864883500759973,9.783393310370862,0.8877364246491763,0.08149019038911172,0.08149019038911172,0.08149019038911172,0.0,False
cpusmall,absolute,0,0.0,0.625,uncorrected,3276,2047,0.1,2950,0.1556382689063538,5.420805935173164,9.783393310370862,0.7089688834655278,-4.362587375197694,4.362587375197694,4.362587375197694,0.0,False
cpusmall,absolute,0,0.0,0.625,tighter,3276,2047,0.037500000000000006,3155,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.63,uncorrected,3276,2063,0.1,2950,0.15483447516944115,5.392810186503326,9.783393310370862,0.7071384990848079,-4.390583123867535,4.390583123867535,4.390583123867535,0.0,False
cpusmall,absolute,0,0.0,0.63,tighter,3276,2063,0.037,3156,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.635,uncorrected,3276,2080,0.1,2950,0.15240308657804041,5.308126093062863,9.783393310370862,0.7034777303233679,-4.475267217307995,4.475267217307995,4.475267217307995,0.0,False
cpusmall,absolute,0,0.0,0.635,tighter,3276,2080,0.0365,3158,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.64,uncorrected,3276,2096,0.1,2950,0.14970231072156315,5.214059370943427,9.783393310370862,0.6924954240390482,-4.569333939427432,4.569333939427432,4.569333939427432,0.0,False
cpusmall,absolute,0,0.0,0.64,tighter,3276,2096,0.036,3160,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.645,uncorrected,3276,2113,0.1,2950,0.14879096417309728,5.182317609655297,9.783393310370862,0.6900549115314216,-4.601075700715563,4.601075700715563,4.601075700715563,0.0,False
cpusmall,absolute,0,0.0,0.645,tighter,3276,2113,0.0355,3161,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.65,uncorrected,3276,2129,0.1,2950,0.1453428649563046,5.062221974881163,9.783393310370862,0.6784624771201953,-4.7211713354896965,4.7211713354896965,4.7211713354896965,0.0,False
cpusmall,absolute,0,0.0,0.65,tighter,3276,2129,0.034999999999999996,3163,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.655,uncorrected,3276,2145,0.1,2950,0.14332324282376652,4.9918795088553,9.783393310370862,0.6760219646125687,-4.791513801515561,4.791513801515561,4.791513801515561,0.0,False
cpusmall,absolute,0,0.0,0.655,tighter,3276,2145,0.034499999999999996,3164,0.2772169362586051,9.655332354700965,9.783393310370862,0.8804148871262966,-0.1280609556698911,0.1280609556698911,0.1280609556698911,0.0,False
cpusmall,absolute,0,0.0,0.66,uncorrected,3276,2162,0.1,2950,0.141796367578855,4.938699179569667,9.783393310370862,0.6711409395973155,-4.844694130801193,4.844694130801193,4.844694130801193,0.0,False
cpusmall,absolute,0,0.0,0.66,tighter,3276,2162,0.033999999999999996,3166,0.27353825208688876,9.52720555701944,9.783393310370862,0.8785845027455765,-0.2561877533514186,0.2561877533514186,0.2561877533514186,0.0,False
cpusmall,absolute,0,0.0,0.665,uncorrected,3276,2178,0.1,2950,0.1412561449539474,4.9198834857689615,9.783393310370862,0.6711409395973155,-4.863509824601898,4.863509824601898,4.863509824601898,0.0,False
cpusmall,absolute,0,0.0,0.665,tighter,3276,2178,0.033499999999999995,3168,0.27353825208688876,9.52720555701944,9.783393310370862,0.8785845027455765,-0.2561877533514186,0.2561877533514186,0.2561877533514186,0.0,False
cpusmall,absolute,0,0.0,0.67,uncorrected,3276,2194,0.1,2950,0.13956977521424196,4.861148040058037,9.783393310370862,0.6662599145820622,-4.922245270312822,4.922245270312822,4.922245270312822,0.0,False
cpusmall,absolute,0,0.0,0.67,tighter,3276,2194,0.032999999999999995,3169,0.2730600957782797,9.510551603118115,9.783393310370862,0.8779743746186699,-0.27284170725274304,0.27284170725274304,0.27284170725274304,0.0,False
cpusmall,absolute,0,0.0,0.675,uncorrected,3276,2211,0.1,2950,0.13631425955076915,4.747759997678683,9.783393310370862,0.6601586333129957,-5.035633312692176,5.035633312692176,5.035633312692176,0.0,False
cpusmall,absolute,0,0.0,0.675,tighter,3276,2211,0.032499999999999994,3171,0.2696220564973167,9.390806351063066,9.783393310370862,0.8749237339841367,-0.3925869593077928,0.3925869593077928,0.3925869593077928,0.0,False
cpusmall,absolute,0,0.0,0.68,uncorrected,3276,2227,0.1,2950,0.13459679437064842,4.687941512756746,9.783393310370862,0.6583282489322758,-5.095451797614117,5.095451797614117,5.095451797614117,0.0,False
cpusmall,absolute,0,0.0,0.68,tighter,3276,2227,0.031999999999999994,3173,0.27353825208688876,9.52720555701944,9.783393310370862,0.8785845027455765,-0.2561877533514186,0.2561877533514186,0.2561877533514186,0.0,False
cpusmall,absolute,0,0.0,0.685,uncorrected,3276,2244,0.1,2950,0.13371726823234276,4.657308041026628,9.783393310370862,0.6552776082977425,-5.126085269344233,5.126085269344233,5.126085269344233,0.0,False
cpusmall,absolute,0,0.0,0.685,tighter,3276,2244,0.03149999999999999,3174,0.2772169362586051,9.655332354700965,9.783393310370862,0.8804148871262966,-0.1280609556698911,0.1280609556698911,0.1280609556698911,0.0,False
cpusmall,absolute,0,0.0,0.69,uncorrected,3276,2260,0.1,2950,0.1316669544079513,4.585896598157674,9.783393310370862,0.652837095790116,-5.197496712213188,5.197496712213188,5.197496712213188,0.0,False
cpusmall,absolute,0,0.0,0.69,tighter,3276,2260,0.031000000000000007,3176,0.27849726159587196,9.699925469466237,9.783393310370862,0.8828553996339231,-0.08346784090462267,0.08346784090462267,0.08346784090462267,0.0,False
cpusmall,absolute,0,0.0,0.695,uncorrected,3276,2276,0.1,2950,0.13029303629443545,4.5380436920792215,9.783393310370862,0.6516168395363027,-5.245349618291638,5.245349618291638,5.245349618291638,0.0,False
cpusmall,absolute,0,0.0,0.695,tighter,3276,2276,0.030500000000000006,3178,0.27849726159587196,9.699925469466237,9.783393310370862,0.8828553996339231,-0.08346784090462267,0.08346784090462267,0.08346784090462267,0.0,False
cpusmall,absolute,0,0.0,0.7,uncorrected,3276,2293,0.1,2950,0.1272916917713217,4.433508308084529,9.783393310370862,0.6424649176327029,-5.349885002286331,5.349885002286331,5.349885002286331,0.0,False
cpusmall,absolute,0,0.0,0.7,tighter,3276,2293,0.030000000000000006,3179,0.2730600957782797,9.510551603118115,9.783393310370862,0.8779743746186699,-0.27284170725274304,0.27284170725274304,0.27284170725274304,0.0,False
cpusmall,absolute,0,0.0,0.705,uncorrected,3276,2309,0.1,2950,0.1266619818801511,4.411575815905832,9.783393310370862,0.6412446613788896,-5.371817494465029,5.371817494465029,5.371817494465029,0.0,False
cpusmall,absolute,0,0.0,0.705,tighter,3276,2309,0.029500000000000005,3181,0.2669234029526959,9.296813548043273,9.783393310370862,0.8730933496034167,-0.4865797623275857,0.4865797623275857,0.4865797623275857,0.0,False
cpusmall,absolute,0,0.0,0.71,uncorrected,3276,2325,0.1,2950,0.12460965647778005,4.340094310744828,9.783393310370862,0.636973764490543,-5.443298999626033,5.443298999626033,5.443298999626033,0.0,False
cpusmall,absolute,0,0.0,0.71,tighter,3276,2325,0.029000000000000005,3182,0.2669234029526959,9.296813548043273,9.783393310370862,0.8730933496034167,-0.4865797623275857,0.4865797623275857,0.4865797623275857,0.0,False
cpusmall,absolute,0,0.0,0.715,uncorrected,3276,2342,0.1,2950,0.12101904859922613,4.215035167927865,9.783393310370862,0.6235509456985967,-5.568358142442996,5.568358142442996,5.568358142442996,0.0,False
cpusmall,absolute,0,0.0,0.715,tighter,3276,2342,0.028500000000000004,3184,0.26580675134279047,9.257921110360494,9.783393310370862,0.8712629652226968,-0.5254722000103661,0.5254722000103661,0.5254722000103661,0.0,False
cpusmall,absolute,0,0.0,0.72,uncorrected,3276,2358,0.1,2950,0.12057811413689568,4.199677633002684,9.783393310370862,0.6229408175716901,-5.583715677368175,5.583715677368175,5.583715677368175,0.0,False
cpusmall,absolute,0,0.0,0.72,tighter,3276,2358,0.028000000000000004,3186,0.2669234029526959,9.296813548043273,9.783393310370862,0.8730933496034167,-0.4865797623275857,0.4865797623275857,0.4865797623275857,0.0,False
cpusmall,absolute,0,0.0,0.725,uncorrected,3276,2375,0.1,2950,0.11748135513118618,4.09181900854027,9.783393310370862,0.6174496644295302,-5.691574301830591,5.691574301830591,5.691574301830591,0.0,False
cpusmall,absolute,0,0.0,0.725,tighter,3276,2375,0.027500000000000004,3187,0.2680329807521372,9.335459608315038,9.783393310370862,0.8737034777303234,-0.4479337020558219,0.4479337020558219,0.4479337020558219,0.0,False
cpusmall,absolute,0,0.0,0.73,uncorrected,3276,2391,0.1,2950,0.11705295114399877,4.076897904028407,9.783393310370862,0.6174496644295302,-5.706495406342455,5.706495406342455,5.706495406342455,0.0,False
cpusmall,absolute,0,0.0,0.73,tighter,3276,2391,0.027000000000000003,3189,0.2730600957782797,9.510551603118115,9.783393310370862,0.8779743746186699,-0.27284170725274304,0.27284170725274304,0.27284170725274304,0.0,False
cpusmall,absolute,0,0.0,0.735,uncorrected,3276,2407,0.1,2950,0.116181181760805,4.0465345963424095,9.783393310370862,0.6150091519219036,-5.7368587140284495,5.7368587140284495,5.7368587140284495,0.0,False
cpusmall,absolute,0,0.0,0.735,tighter,3276,2407,0.026500000000000003,3191,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.74,uncorrected,3276,2424,0.1,2950,0.11304347374220591,3.937249737486159,9.783393310370862,0.6046369737644905,-5.846143572884702,5.846143572884702,5.846143572884702,0.0,False
cpusmall,absolute,0,0.0,0.74,tighter,3276,2424,0.026000000000000002,3192,0.26580675134279047,9.257921110360494,9.783393310370862,0.8712629652226968,-0.5254722000103661,0.5254722000103661,0.5254722000103661,0.0,False
cpusmall,absolute,0,0.0,0.745,uncorrected,3276,2440,0.1,2950,0.10918088477169557,3.8027176242494365,9.783393310370862,0.5948749237339841,-5.980675686121423,5.980675686121423,5.980675686121423,0.0,False
cpusmall,absolute,0,0.0,0.745,tighter,3276,2440,0.025500000000000002,3194,0.26580675134279047,9.257921110360494,9.783393310370862,0.8712629652226968,-0.5254722000103661,0.5254722000103661,0.5254722000103661,0.0,False
cpusmall,absolute,0,0.0,0.75,uncorrected,3276,2457,0.1,2950,0.10796595513542201,3.760402210248706,9.783393310370862,0.588163514338011,-6.022991100122154,6.022991100122154,6.022991100122154,0.0,False
cpusmall,absolute,0,0.0,0.75,tighter,3276,2457,0.025,3196,0.2669234029526959,9.296813548043273,9.783393310370862,0.8730933496034167,-0.4865797623275857,0.4865797623275857,0.4865797623275857,0.0,False
cpusmall,absolute,0,0.0,0.755,uncorrected,3276,2473,0.1,2950,0.10516933908316003,3.6629974202762368,9.783393310370862,0.5796217205613179,-6.120395890094624,6.120395890094624,6.120395890094624,0.0,False
cpusmall,absolute,0,0.0,0.755,tighter,3276,2473,0.0245,3197,0.2669234029526959,9.296813548043273,9.783393310370862,0.8730933496034167,-0.4865797623275857,0.4865797623275857,0.4865797623275857,0.0,False
cpusmall,absolute,0,0.0,0.76,uncorrected,3276,2489,0.1,2950,0.10387620282554344,3.617958107326197,9.783393310370862,0.5753508236729713,-6.165435203044663,6.165435203044663,6.165435203044663,0.0,False
cpusmall,absolute,0,0.0,0.76,tighter,3276,2489,0.024,3199,0.2696220564973167,9.390806351063066,9.783393310370862,0.8749237339841367,-0.3925869593077928,0.3925869593077928,0.3925869593077928,0.0,False
cpusmall,absolute,0,0.0,0.765,uncorrected,3276,2506,0.1,2950,0.10133006643042278,3.5292774031560987,9.783393310370862,0.5686394142769982,-6.254115907214762,6.254115907214762,6.254115907214762,0.0,False
cpusmall,absolute,0,0.0,0.765,tighter,3276,2506,0.0235,3200,0.2680329807521372,9.335459608315038,9.783393310370862,0.8737034777303234,-0.4479337020558219,0.4479337020558219,0.4479337020558219,0.0,False
cpusmall,absolute,0,0.0,0.77,uncorrected,3276,2522,0.1,2950,0.09629904768716213,3.354049443766212,9.783393310370862,0.5503355704697986,-6.429343866604648,6.429343866604648,6.429343866604648,0.0,False
cpusmall,absolute,0,0.0,0.77,tighter,3276,2522,0.023,3202,0.2696220564973167,9.390806351063066,9.783393310370862,0.8749237339841367,-0.3925869593077928,0.3925869593077928,0.3925869593077928,0.0,False
cpusmall,absolute,0,0.0,0.775,uncorrected,3276,2538,0.1,2950,0.09336735056953949,3.251939845355676,9.783393310370862,0.533862111043319,-6.531453465015186,6.531453465015186,6.531453465015186,0.0,False
cpusmall,absolute,0,0.0,0.775,tighter,3276,2538,0.0225,3204,0.2696220564973167,9.390806351063066,9.783393310370862,0.8749237339841367,-0.3925869593077928,0.3925869593077928,0.3925869593077928,0.0,False
cpusmall,absolute,0,0.0,0.78,uncorrected,3276,2555,0.1,2950,0.09034393507922606,3.146635740204991,9.783393310370862,0.5204392922513728,-6.6367575701658685,6.6367575701658685,6.6367575701658685,0.0,False
cpusmall,absolute,0,0.0,0.78,tighter,3276,2555,0.022,3205,0.2730600957782797,9.510551603118115,9.783393310370862,0.8779743746186699,-0.27284170725274304,0.27284170725274304,0.27284170725274304,0.0,False
cpusmall,absolute,0,0.0,0.785,uncorrected,3276,2571,0.1,2950,0.08732124802026853,3.041357005967544,9.783393310370862,0.5033557046979866,-6.7420363044033165,6.7420363044033165,6.7420363044033165,0.0,False
cpusmall,absolute,0,0.0,0.785,tighter,3276,2571,0.0215,3207,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.79,uncorrected,3276,2588,0.1,2950,0.08374206878920298,2.91669591743743,9.783393310370862,0.48688224527150703,-6.866697392933432,6.866697392933432,6.866697392933432,0.0,False
cpusmall,absolute,0,0.0,0.79,tighter,3276,2588,0.020999999999999998,3209,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.795,uncorrected,3276,2604,0.1,2950,0.07968299686660885,2.7753203976253182,9.783393310370862,0.4673581452104942,-7.008072912745543,7.008072912745543,7.008072912745543,0.0,False
cpusmall,absolute,0,0.0,0.795,tighter,3276,2604,0.020499999999999997,3210,0.2730600957782797,9.510551603118115,9.783393310370862,0.8779743746186699,-0.27284170725274304,0.27284170725274304,0.27284170725274304,0.0,False
cpusmall,absolute,0,0.0,0.8,uncorrected,3276,2620,0.1,2950,0.07593486074056521,2.6447746218295247,9.783393310370862,0.4514948139109213,-7.1386186885413325,7.1386186885413325,7.1386186885413325,0.0,False
cpusmall,absolute,0,0.0,0.8,tighter,3276,2620,0.019999999999999997,3212,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.805,uncorrected,3276,2637,0.1,2950,0.07324577177581115,2.5511149485192393,9.783393310370862,0.4423428920073215,-7.232278361851622,7.232278361851622,7.232278361851622,0.0,False
cpusmall,absolute,0,0.0,0.805,tighter,3276,2637,0.019499999999999997,3214,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,0.0,0.81,uncorrected,3276,2653,0.1,2950,0.07096166626691325,2.4715606538962023,9.783393310370862,0.43136058572300184,-7.311832656474659,7.311832656474659,7.311832656474659,0.0,False
cpusmall,absolute,0,0.0,0.81,tighter,3276,2653,0.018999999999999996,3215,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.815,uncorrected,3276,2669,0.1,2950,0.0690185476262063,2.4038827676391428,9.783393310370862,0.4228187919463087,-7.379510542731719,7.379510542731719,7.379510542731719,0.0,False
cpusmall,absolute,0,0.0,0.815,tighter,3276,2669,0.018500000000000006,3217,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,0.0,0.82,uncorrected,3276,2686,0.1,2950,0.06748148751640037,2.3503477044152827,9.783393310370862,0.4161073825503356,-7.43304560595558,7.43304560595558,7.43304560595558,0.0,False
cpusmall,absolute,0,0.0,0.82,tighter,3276,2686,0.018000000000000006,3219,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,0.0,0.825,uncorrected,3276,2702,0.1,2950,0.06518498016311225,2.2703614595260926,9.783393310370862,0.40329469188529593,-7.513031850844769,7.513031850844769,7.513031850844769,0.0,False
cpusmall,absolute,0,0.0,0.825,tighter,3276,2702,0.017500000000000005,3220,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,0.0,0.83,uncorrected,3276,2719,0.1,2950,0.06225662897810649,2.168368398336869,9.783393310370862,0.38560097620500305,-7.615024912033991,7.615024912033991,7.615024912033991,0.0,False
cpusmall,absolute,0,0.0,0.83,tighter,3276,2719,0.017000000000000005,3222,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.835,uncorrected,3276,2735,0.1,2950,0.058771128165575975,2.0469700839995073,9.783393310370862,0.37156802928615007,-7.736423226371353,7.736423226371353,7.736423226371353,0.0,False
cpusmall,absolute,0,0.0,0.835,tighter,3276,2735,0.016500000000000004,3223,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.84,uncorrected,3276,2751,0.1,2950,0.05643525264512417,1.9656126648116234,9.783393310370862,0.35753508236729714,-7.817780645559238,7.817780645559238,7.817780645559238,0.0,False
cpusmall,absolute,0,0.0,0.84,tighter,3276,2751,0.016000000000000004,3225,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,0.0,0.845,uncorrected,3276,2768,0.1,2950,0.05266838371505855,1.8344144344753222,9.783393310370862,0.338621110433191,-7.948978875895536,7.948978875895536,7.948978875895536,0.0,False
cpusmall,absolute,0,0.0,0.845,tighter,3276,2768,0.015500000000000003,3227,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.85,uncorrected,3276,2784,0.1,2950,0.04870705086673216,1.6964431195391194,9.783393310370862,0.3166564978645516,-8.086950190831743,8.086950190831743,8.086950190831743,0.0,False
cpusmall,absolute,0,0.0,0.85,tighter,3276,2784,0.015000000000000003,3228,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.855,uncorrected,3276,2800,0.1,2950,0.04714409277358561,1.6420060420305418,9.783393310370862,0.3062843197071385,-8.141387268340319,8.141387268340319,8.141387268340319,0.0,False
cpusmall,absolute,0,0.0,0.855,tighter,3276,2800,0.014500000000000002,3230,0.28701085652457375,9.996449879840752,9.783393310370862,0.8938377059182429,0.2130565694698914,0.2130565694698914,0.2130565694698914,0.0,False
cpusmall,absolute,0,0.0,0.86,uncorrected,3276,2817,0.1,2950,0.045261710409161604,1.5764435710198001,9.783393310370862,0.2940817571690055,-8.20694973935106,8.20694973935106,8.20694973935106,0.0,False
cpusmall,absolute,0,0.0,0.86,tighter,3276,2817,0.014000000000000002,3232,0.28701085652457375,9.996449879840752,9.783393310370862,0.8938377059182429,0.2130565694698914,0.2130565694698914,0.2130565694698914,0.0,False
cpusmall,absolute,0,0.0,0.865,uncorrected,3276,2833,0.1,2950,0.040456283325140785,1.4090728604539067,9.783393310370862,0.2654057352043929,-8.37432044991695,8.37432044991695,8.37432044991695,0.0,False
cpusmall,absolute,0,0.0,0.865,tighter,3276,2833,0.013500000000000002,3233,0.2881359459563959,10.0356362027964,9.783393310370862,0.8944478340451495,0.25224289242554065,0.25224289242554065,0.25224289242554065,0.0,False
cpusmall,absolute,0,0.0,0.87,uncorrected,3276,2850,0.1,2950,0.03565338167434641,1.2417901095107915,9.783393310370862,0.22208663819402075,-8.541603200860068,8.541603200860068,8.541603200860068,0.0,False
cpusmall,absolute,0,0.0,0.87,tighter,3276,2850,0.013000000000000001,3235,0.2881359459563959,10.0356362027964,9.783393310370862,0.8944478340451495,0.25224289242554065,0.25224289242554065,0.25224289242554065,0.0,False
cpusmall,absolute,0,0.0,0.875,uncorrected,3276,2866,0.1,2950,0.03111085687561943,1.0835761589018538,9.783393310370862,0.20012202562538134,-8.699817151469006,8.699817151469006,8.699817151469006,0.0,False
cpusmall,absolute,0,0.0,0.875,tighter,3276,2866,0.0125,3237,0.28701085652457375,9.996449879840752,9.783393310370862,0.8938377059182429,0.2130565694698914,0.2130565694698914,0.2130565694698914,0.0,False
cpusmall,absolute,0,0.0,0.88,uncorrected,3276,2882,0.1,2950,0.026261860527073272,0.9146879518398245,9.783393310370862,0.16900549115314217,-8.868705358531034,8.868705358531034,8.868705358531034,0.0,False
cpusmall,absolute,0,0.0,0.88,tighter,3276,2882,0.012,3238,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.885,uncorrected,3276,2899,0.1,2950,0.021390915782394923,0.7450352927130378,9.783393310370862,0.13971934106162295,-9.038358017657824,9.038358017657824,9.038358017657824,0.0,False
cpusmall,absolute,0,0.0,0.885,tighter,3276,2899,0.0115,3240,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.89,uncorrected,3276,2915,0.1,2950,0.01606143587250025,0.5594120746578034,9.783393310370862,0.10799267846247712,-9.223981235713056,9.223981235713056,9.223981235713056,0.0,False
cpusmall,absolute,0,0.0,0.89,tighter,3276,2915,0.011,3241,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.895,uncorrected,3276,2932,0.1,2950,0.006607621435162581,0.2301402717005196,9.783393310370862,0.04270896888346553,-9.553253038670338,9.553253038670338,9.553253038670338,0.0,False
cpusmall,absolute,0,0.0,0.895,tighter,3276,2932,0.010499999999999999,3243,0.2881359459563959,10.0356362027964,9.783393310370862,0.8944478340451495,0.25224289242554065,0.25224289242554065,0.25224289242554065,0.0,False
cpusmall,absolute,0,0.0,0.9,uncorrected,3276,2948,0.1,2950,0.0008337574599097675,0.02903937070832657,9.783393310370862,0.006711409395973154,-9.754353939662535,9.754353939662535,9.754353939662535,0.0,False
cpusmall,absolute,0,0.0,0.9,tighter,3276,2948,0.009999999999999998,3245,0.2914745944081515,10.15191972014664,9.783393310370862,0.896888346552776,0.3685264097757799,0.3685264097757799,0.3685264097757799,0.0,False
cpusmall,absolute,0,0.0,0.905,uncorrected,3276,2964,0.1,2950,0.0,0.0,9.783393310370862,0.0,-9.783393310370858,9.783393310370858,9.783393310370858,0.0,False
cpusmall,absolute,0,0.0,0.905,tighter,3276,2964,0.009499999999999998,3246,0.2914745944081515,10.15191972014664,9.783393310370862,0.896888346552776,0.3685264097757799,0.3685264097757799,0.3685264097757799,0.0,False
cpusmall,absolute,0,0.0,0.91,uncorrected,3276,2981,0.1,2950,0.0,0.0,9.783393310370862,0.0,-9.783393310370858,9.783393310370858,9.783393310370858,0.0,False
cpusmall,absolute,0,0.0,0.91,tighter,3276,2981,0.008999999999999998,3248,0.29576930702041704,10.301502491672068,9.783393310370862,0.8993288590604027,0.5181091813012073,0.5181091813012073,0.5181091813012073,0.0,False
cpusmall,absolute,0,0.0,0.915,uncorrected,3276,2997,0.1,2950,0.0,0.0,9.783393310370862,0.0,-9.783393310370858,9.783393310370858,9.783393310370858,0.0,False
cpusmall,absolute,0,0.0,0.915,tighter,3276,2997,0.008499999999999997,3250,0.2680329807521372,9.335459608315038,9.783393310370862,0.8737034777303234,-0.4479337020558219,0.4479337020558219,0.4479337020558219,0.0,False
cpusmall,absolute,0,0.0,0.92,uncorrected,3276,3013,0.1,2950,0.0,0.0,9.783393310370862,0.0,-9.783393310370858,9.783393310370858,9.783393310370858,0.0,False
cpusmall,absolute,0,0.0,0.92,tighter,3276,3013,0.007999999999999997,3251,0.2680329807521372,9.335459608315038,9.783393310370862,0.8737034777303234,-0.4479337020558219,0.4479337020558219,0.4479337020558219,0.0,False
cpusmall,absolute,0,0.0,0.925,uncorrected,3276,3030,0.1,2950,0.0,0.0,9.783393310370862,0.0,-9.783393310370858,9.783393310370858,9.783393310370858,0.0,False
cpusmall,absolute,0,0.0,0.925,tighter,3276,3030,0.007499999999999996,3253,0.26173707521013134,9.116176251019864,9.783393310370862,0.8657718120805369,-0.6672170593509998,0.6672170593509998,0.6672170593509998,0.0,False
cpusmall,absolute,0,0.0,0.93,uncorrected,3276,3046,0.1,2950,0.0,0.0,9.783393310370862,0.0,-9.783393310370858,9.783393310370858,9.783393310370858,0.0,False
cpusmall,absolute,0,0.0,0.93,tighter,3276,3046,0.006999999999999996,3255,0.2639731251854153,9.194056794555438,9.783393310370862,0.8682123245881636,-0.5893365158154216,0.5893365158154216,0.5893365158154216,0.0,False
cpusmall,absolute,0,0.0,0.935,uncorrected,3276,3063,0.1,2950,0.0,0.0,9.783393310370862,0.0,-9.783393310370858,9.783393310370858,9.783393310370858,0.0,False
cpusmall,absolute,0,0.0,0.935,tighter,3276,3063,0.006499999999999995,3256,0.2639731251854153,9.194056794555438,9.783393310370862,0.8682123245881636,-0.5893365158154216,0.5893365158154216,0.5893365158154216,0.0,False
cpusmall,absolute,0,0.0,0.94,uncorrected,3276,3079,0.1,2950,0.0,0.0,9.783393310370862,0.0,-9.783393310370858,9.783393310370858,9.783393310370858,0.0,False
cpusmall,absolute,0,0.0,0.94,tighter,3276,3079,0.006000000000000005,3258,0.2597276052390208,9.046187379886225,9.783393310370862,0.862111043319097,-0.7372059304846341,0.7372059304846341,0.7372059304846341,0.0,False
cpusmall,absolute,0,0.0,0.945,uncorrected,3276,3095,0.1,2950,0.0,0.0,9.783393310370862,0.0,-9.783393310370858,9.783393310370858,9.783393310370858,0.0,False
cpusmall,absolute,0,0.0,0.945,tighter,3276,3095,0.005500000000000005,3259,0.26173707521013134,9.116176251019864,9.783393310370862,0.8657718120805369,-0.6672170593509998,0.6672170593509998,0.6672170593509998,0.0,False
cpusmall,absolute,0,0.0,0.95,uncorrected,3276,3112,0.1,2950,0.0,0.0,9.783393310370862,0.0,-9.783393310370858,9.783393310370858,9.783393310370858,0.0,False
cpusmall,absolute,0,0.0,0.95,tighter,3276,3112,0.0050000000000000044,3261,0.2680329807521372,9.335459608315038,9.783393310370862,0.8737034777303234,-0.4479337020558219,0.4479337020558219,0.4479337020558219,0.0,False
cpusmall,adaptive,0,0.0,0.0,uncorrected,3276,0,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,0.0,0.0,tighter,3276,0,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,0.0,0.0,naive,3276,0,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,0.0,0.005,uncorrected,3276,16,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,0.0,0.005,tighter,3276,16,0.0995,2951,2.897276142721299,9.339315288642887,9.290068509781607,0.8840756558877364,0.04924677886127965,0.04924677886127965,0.04924677886127965,0.0,False
cpusmall,adaptive,0,0.0,0.005,naive,3276,16,0.095,2966,2.940287003874771,9.477959992620265,9.290068509781607,0.8877364246491763,0.18789148283865845,0.18789148283865845,0.18789148283865845,0.0,False
cpusmall,adaptive,0,0.0,0.01,uncorrected,3276,32,0.1,2950,2.8802801172000643,9.284528919247133,9.290068509781607,0.8834655277608298,-0.005539590534473374,0.005539590534473374,0.005539590534473374,0.0,False
cpusmall,adaptive,0,0.0,0.01,tighter,3276,32,0.099,2953,2.8989827142091023,9.344816389815879,9.290068509781607,0.8840756558877364,0.054747880034270856,0.054747880034270856,0.054747880034270856,0.0,False
cpusmall,adaptive,0,0.0,0.01,naive,3276,32,0.09000000000000001,2983,3.0202747716214264,9.735799061256332,9.290068509781607,0.8938377059182429,0.4457305514747257,0.4457305514747257,0.4457305514747257,0.0,False
cpusmall,adaptive,0,0.0,0.015,uncorrected,3276,49,0.1,2950,2.87399974424188,9.26428425484602,9.290068509781607,0.8834655277608298,-0.02578425493558802,0.02578425493558802,0.02578425493558802,0.0,False
cpusmall,adaptive,0,0.0,0.015,tighter,3276,49,0.0985,2955,2.8989827142091023,9.344816389815879,9.290068509781607,0.8840756558877364,0.054747880034270856,0.054747880034270856,0.054747880034270856,0.0,False
cpusmall,adaptive,0,0.0,0.015,naive,3276,49,0.085,2999,3.084415875589291,9.942556706509595,9.290068509781607,0.8993288590604027,0.6524881967279886,0.6524881967279886,0.6524881967279886,0.0,False
cpusmall,adaptive,0,0.0,0.02,uncorrected,3276,65,0.1,2950,2.8522630365021944,9.194216385261681,9.290068509781607,0.8804148871262966,-0.09585212451992588,0.09585212451992588,0.09585212451992588,0.0,False
cpusmall,adaptive,0,0.0,0.02,tighter,3276,65,0.098,2956,2.897276142721299,9.339315288642887,9.290068509781607,0.8840756558877364,0.04924677886127965,0.04924677886127965,0.04924677886127965,0.0,False
cpusmall,adaptive,0,0.0,0.02,naive,3276,65,0.08,3015,3.175891818302016,10.237427691612707,9.290068509781607,0.9060402684563759,0.9473591818310997,0.9473591818310997,0.9473591818310997,0.0,False
cpusmall,adaptive,0,0.0,0.025,uncorrected,3276,81,0.1,2950,2.843477741839319,9.165897152741731,9.290068509781607,0.8791946308724832,-0.12417135703987495,0.12417135703987495,0.12417135703987495,0.0,False
cpusmall,adaptive,0,0.0,0.025,tighter,3276,81,0.0975,2958,2.8989827142091023,9.344816389815879,9.290068509781607,0.8840756558877364,0.054747880034270856,0.054747880034270856,0.054747880034270856,0.0,False
cpusmall,adaptive,0,0.0,0.025,naive,3276,81,0.07500000000000001,3032,3.275993018537756,10.560102032517971,9.290068509781607,0.9121415497254424,1.2700335227363666,1.2700335227363666,1.2700335227363666,0.0,False
cpusmall,adaptive,0,0.0,0.03,uncorrected,3276,98,0.1,2950,2.843477741839319,9.165897152741731,9.290068509781607,0.8791946308724832,-0.12417135703987495,0.12417135703987495,0.12417135703987495,0.0,False
cpusmall,adaptive,0,0.0,0.03,tighter,3276,98,0.097,2960,2.906943742556841,9.370478615333507,9.290068509781607,0.8840756558877364,0.08041010555189826,0.08041010555189826,0.08041010555189826,0.0,False
cpusmall,adaptive,0,0.0,0.03,naive,3276,98,0.07,3048,3.4039333119785935,10.972515168065065,9.290068509781607,0.9176327028676022,1.6824466582834572,1.6824466582834572,1.6824466582834572,0.0,False
cpusmall,adaptive,0,0.0,0.035,uncorrected,3276,114,0.1,2950,2.830540865670932,9.12419537512891,9.290068509781607,0.8779743746186699,-0.1658731346526963,0.1658731346526963,0.1658731346526963,0.0,False
cpusmall,adaptive,0,0.0,0.035,tighter,3276,114,0.0965,2961,2.906943742556841,9.370478615333507,9.290068509781607,0.8840756558877364,0.08041010555189826,0.08041010555189826,0.08041010555189826,0.0,False
cpusmall,adaptive,0,0.0,0.035,naive,3276,114,0.065,3064,3.4884088512601132,11.244820484046171,9.290068509781607,0.9231238560097621,1.954751974264566,1.954751974264566,1.954751974264566,0.0,False
cpusmall,adaptive,0,0.0,0.04,uncorrected,3276,131,0.1,2950,2.82362992209008,9.101918078156114,9.290068509781607,0.8773642464917633,-0.1881504316254927,0.1881504316254927,0.1881504316254927,0.0,False
cpusmall,adaptive,0,0.0,0.04,tighter,3276,131,0.096,2963,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.04,naive,3276,131,0.060000000000000005,3081,3.6340252535282387,11.714212224766657,9.290068509781607,0.9322757779133618,2.424143714985049,2.424143714985049,2.424143714985049,0.0,False
cpusmall,adaptive,0,0.0,0.045,uncorrected,3276,147,0.1,2950,2.818999612466746,9.086992361957126,9.290068509781607,0.8773642464917633,-0.2030761478244789,0.2030761478244789,0.2030761478244789,0.0,False
cpusmall,adaptive,0,0.0,0.045,tighter,3276,147,0.0955,2965,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.045,naive,3276,147,0.05500000000000001,3097,3.7310233143187532,12.026883653889975,9.290068509781607,0.9359365466748018,2.7368151441083675,2.7368151441083675,2.7368151441083675,0.0,False
cpusmall,adaptive,0,0.0,0.05,uncorrected,3276,163,0.1,2950,2.816801868586646,9.07990797579273,9.290068509781607,0.87614399023795,-0.21016053398887813,0.21016053398887813,0.21016053398887813,0.0,False
cpusmall,adaptive,0,0.0,0.05,tighter,3276,163,0.095,2966,2.906943742556841,9.370478615333507,9.290068509781607,0.8840756558877364,0.08041010555189826,0.08041010555189826,0.08041010555189826,0.0,False
cpusmall,adaptive,0,0.0,0.05,naive,3276,163,0.05,3114,3.8034362240362825,12.260305309785306,9.290068509781607,0.9414276998169616,2.9702368000036965,2.9702368000036965,2.9702368000036965,0.0,False
cpusmall,adaptive,0,0.0,0.055,uncorrected,3276,180,0.1,2950,2.806948957442638,9.048147301575998,9.290068509781607,0.8755338621110433,-0.2419212082056084,0.2419212082056084,0.2419212082056084,0.0,False
cpusmall,adaptive,0,0.0,0.055,tighter,3276,180,0.0945,2968,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.055,naive,3276,180,0.045000000000000005,3130,3.921227142932734,12.640002126906664,9.290068509781607,0.9463087248322147,3.3499336171250556,3.3499336171250556,3.3499336171250556,0.0,False
cpusmall,adaptive,0,0.0,0.06,uncorrected,3276,196,0.1,2950,2.806948957442638,9.048147301575998,9.290068509781607,0.8755338621110433,-0.2419212082056084,0.2419212082056084,0.2419212082056084,0.0,False
cpusmall,adaptive,0,0.0,0.06,tighter,3276,196,0.094,2969,2.915776998007248,9.398952448552244,9.290068509781607,0.8852959121415497,0.10888393877063655,0.10888393877063655,0.10888393877063655,0.0,False
cpusmall,adaptive,0,0.0,0.06,naive,3276,196,0.04000000000000001,3146,4.094724712462865,13.199268287202036,9.290068509781607,0.9505796217205613,3.909199777420429,3.909199777420429,3.909199777420429,0.0,False
cpusmall,adaptive,0,0.0,0.065,uncorrected,3276,212,0.1,2950,2.782860147100115,8.97049747338053,9.290068509781607,0.8737034777303234,-0.3195710364010779,0.3195710364010779,0.3195710364010779,0.0,False
cpusmall,adaptive,0,0.0,0.065,tighter,3276,212,0.09350000000000001,2971,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,0.0,0.065,naive,3276,212,0.035,3163,4.324835318085885,13.941025507193983,9.290068509781607,0.9548505186089079,4.6509569974123774,4.6509569974123774,4.6509569974123774,0.0,False
cpusmall,adaptive,0,0.0,0.07,uncorrected,3276,229,0.1,2950,2.778535401486665,8.956556737034546,9.290068509781607,0.8730933496034167,-0.3335117727470613,0.3335117727470613,0.3335117727470613,0.0,False
cpusmall,adaptive,0,0.0,0.07,tighter,3276,229,0.093,2973,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.07,naive,3276,229,0.03,3179,4.50501989583419,14.521847113021938,9.290068509781607,0.9609517998779744,5.231778603240332,5.231778603240332,5.231778603240332,0.0,False
cpusmall,adaptive,0,0.0,0.075,uncorrected,3276,245,0.1,2950,2.767459048545285,8.920852321137664,9.290068509781607,0.87248322147651,-0.36921618864394395,0.36921618864394395,0.36921618864394395,0.0,False
cpusmall,adaptive,0,0.0,0.075,tighter,3276,245,0.09250000000000001,2974,2.8989827142091023,9.344816389815879,9.290068509781607,0.8840756558877364,0.054747880034270856,0.054747880034270856,0.054747880034270856,0.0,False
cpusmall,adaptive,0,0.0,0.075,naive,3276,245,0.02500000000000001,3196,4.791762238410813,15.446155674584116,9.290068509781607,0.9725442342892008,6.156087164802509,6.156087164802509,6.156087164802509,0.0,False
cpusmall,adaptive,0,0.0,0.08,uncorrected,3276,262,0.1,2950,2.767459048545285,8.920852321137664,9.290068509781607,0.87248322147651,-0.36921618864394395,0.36921618864394395,0.36921618864394395,0.0,False
cpusmall,adaptive,0,0.0,0.08,tighter,3276,262,0.09200000000000001,2976,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.08,naive,3276,262,0.020000000000000004,3212,5.052352383695581,16.286163118832004,9.290068509781607,0.9768151311775473,6.996094609050399,6.996094609050399,6.996094609050399,0.0,False
cpusmall,adaptive,0,0.0,0.085,uncorrected,3276,278,0.1,2950,2.764225259140534,8.910428261662382,9.290068509781607,0.8718730933496034,-0.379640248119225,0.379640248119225,0.379640248119225,0.0,False
cpusmall,adaptive,0,0.0,0.085,tighter,3276,278,0.09150000000000001,2978,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.085,naive,3276,278,0.015,3228,5.4921787005107845,17.70393499925813,9.290068509781607,0.9823062843197071,8.41386648947652,8.41386648947652,8.41386648947652,0.0,False
cpusmall,adaptive,0,0.0,0.09,uncorrected,3276,294,0.1,2950,2.7624666972850953,8.904759570514738,9.290068509781607,0.8718730933496034,-0.38530893926686877,0.38530893926686877,0.38530893926686877,0.0,False
cpusmall,adaptive,0,0.0,0.09,tighter,3276,294,0.09100000000000001,2979,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.09,naive,3276,294,0.010000000000000009,3245,6.257434805748605,20.17072369709416,9.290068509781607,0.9890176937156803,10.880655187312556,10.880655187312556,10.880655187312556,0.0,False
cpusmall,adaptive,0,0.0,0.095,uncorrected,3276,311,0.1,2950,2.7425841581221277,8.840668578550357,9.290068509781607,0.8700427089688835,-0.44939993123124977,0.44939993123124977,0.44939993123124977,0.0,False
cpusmall,adaptive,0,0.0,0.095,tighter,3276,311,0.09050000000000001,2981,2.915776998007248,9.398952448552244,9.290068509781607,0.8852959121415497,0.10888393877063655,0.10888393877063655,0.10888393877063655,0.0,False
cpusmall,adaptive,0,0.0,0.095,naive,3276,311,0.0050000000000000044,3261,8.179347977467712,26.365974748042063,9.290068509781607,0.9945088468578401,17.075906238260455,17.075906238260455,17.075906238260455,0.0,False
cpusmall,adaptive,0,0.0,0.1,uncorrected,3276,327,0.1,2950,2.7363468842281526,8.820562843174114,9.290068509781607,0.8700427089688835,-0.4695056666074922,0.4695056666074922,0.4695056666074922,0.0,False
cpusmall,adaptive,0,0.0,0.1,tighter,3276,327,0.09000000000000001,2983,2.915776998007248,9.398952448552244,9.290068509781607,0.8852959121415497,0.10888393877063655,0.10888393877063655,0.10888393877063655,0.0,False
cpusmall,adaptive,0,0.0,0.1,naive,3276,327,0.0,3277,inf,inf,9.290068509781607,1.0,inf,inf,inf,0.0,True
cpusmall,adaptive,0,0.0,0.105,uncorrected,3276,343,0.1,2950,2.7346181046556564,8.814990154656774,9.290068509781607,0.8700427089688835,-0.47507835512483293,0.47507835512483293,0.47507835512483293,0.0,False
cpusmall,adaptive,0,0.0,0.105,tighter,3276,343,0.08950000000000001,2984,2.915776998007248,9.398952448552244,9.290068509781607,0.8852959121415497,0.10888393877063655,0.10888393877063655,0.10888393877063655,0.0,False
cpusmall,adaptive,0,0.0,0.11,uncorrected,3276,360,0.1,2950,2.7260879274380745,8.787493288435327,9.290068509781607,0.8688224527150702,-0.5025752213462791,0.5025752213462791,0.5025752213462791,0.0,False
cpusmall,adaptive,0,0.0,0.11,tighter,3276,360,0.08900000000000001,2986,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.115,uncorrected,3276,376,0.1,2950,2.7182213841066902,8.762135633595232,9.290068509781607,0.8688224527150702,-0.5279328761863743,0.5279328761863743,0.5279328761863743,0.0,False
cpusmall,adaptive,0,0.0,0.115,tighter,3276,376,0.08850000000000001,2987,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,0.0,0.12,uncorrected,3276,393,0.1,2950,2.706398498029099,8.7240247821399,9.290068509781607,0.8663819402074435,-0.5660437276417074,0.5660437276417074,0.5660437276417074,0.0,False
cpusmall,adaptive,0,0.0,0.12,tighter,3276,393,0.08800000000000001,2989,2.8989827142091023,9.344816389815879,9.290068509781607,0.8840756558877364,0.054747880034270856,0.054747880034270856,0.054747880034270856,0.0,False
cpusmall,adaptive,0,0.0,0.125,uncorrected,3276,409,0.1,2950,2.6941858768602964,8.684657626930086,9.290068509781607,0.8657718120805369,-0.6054108828515214,0.6054108828515214,0.6054108828515214,0.0,False
cpusmall,adaptive,0,0.0,0.125,tighter,3276,409,0.08750000000000001,2991,2.897276142721299,9.339315288642887,9.290068509781607,0.8840756558877364,0.04924677886127965,0.04924677886127965,0.04924677886127965,0.0,False
cpusmall,adaptive,0,0.0,0.13,uncorrected,3276,425,0.1,2950,2.6917798028984095,8.676901692655642,9.290068509781607,0.8657718120805369,-0.6131668171259639,0.6131668171259639,0.6131668171259639,0.0,False
cpusmall,adaptive,0,0.0,0.13,tighter,3276,425,0.08700000000000001,2992,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,0.0,0.135,uncorrected,3276,442,0.1,2950,2.680559676778258,8.6407338266144,9.290068509781607,0.8651616839536302,-0.6493346831672066,0.6493346831672066,0.6493346831672066,0.0,False
cpusmall,adaptive,0,0.0,0.135,tighter,3276,442,0.08650000000000001,2994,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,0.0,0.14,uncorrected,3276,458,0.1,2950,2.6448188054332205,8.525523798388162,9.290068509781607,0.8627211714460037,-0.7645447113934447,0.7645447113934447,0.7645447113934447,0.0,False
cpusmall,adaptive,0,0.0,0.14,tighter,3276,458,0.08600000000000001,2996,2.873252371911278,9.261875114160194,9.290068509781607,0.8834655277608298,-0.028193395621412987,0.028193395621412987,0.028193395621412987,0.0,False
cpusmall,adaptive,0,0.0,0.145,uncorrected,3276,475,0.1,2950,2.642072180682467,8.516670105035072,9.290068509781607,0.862111043319097,-0.7733984047465343,0.7733984047465343,0.7733984047465343,0.0,False
cpusmall,adaptive,0,0.0,0.145,tighter,3276,475,0.0855,2997,2.873252371911278,9.261875114160194,9.290068509781607,0.8834655277608298,-0.028193395621412987,0.028193395621412987,0.028193395621412987,0.0,False
cpusmall,adaptive,0,0.0,0.15,uncorrected,3276,491,0.1,2950,2.634478886157264,8.492193262595128,9.290068509781607,0.8590604026845637,-0.7978752471864775,0.7978752471864775,0.7978752471864775,0.0,False
cpusmall,adaptive,0,0.0,0.15,tighter,3276,491,0.085,2999,2.8522630365021944,9.194216385261681,9.290068509781607,0.8804148871262966,-0.09585212451992588,0.09585212451992588,0.09585212451992588,0.0,False
cpusmall,adaptive,0,0.0,0.155,uncorrected,3276,507,0.1,2950,2.6331150183416177,8.48779686027968,9.290068509781607,0.8590604026845637,-0.8022716495019264,0.8022716495019264,0.8022716495019264,0.0,False
cpusmall,adaptive,0,0.0,0.155,tighter,3276,507,0.0845,3001,2.873252371911278,9.261875114160194,9.290068509781607,0.8834655277608298,-0.028193395621412987,0.028193395621412987,0.028193395621412987,0.0,False
cpusmall,adaptive,0,0.0,0.16,uncorrected,3276,524,0.1,2950,2.626277186016724,8.465755236068786,9.290068509781607,0.8590604026845637,-0.8243132737128215,0.8243132737128215,0.8243132737128215,0.0,False
cpusmall,adaptive,0,0.0,0.16,tighter,3276,524,0.084,3002,2.8522630365021944,9.194216385261681,9.290068509781607,0.8804148871262966,-0.09585212451992588,0.09585212451992588,0.09585212451992588,0.0,False
cpusmall,adaptive,0,0.0,0.165,uncorrected,3276,540,0.1,2950,2.622161028605117,8.452486879878002,9.290068509781607,0.8590604026845637,-0.837581629903604,0.837581629903604,0.837581629903604,0.0,False
cpusmall,adaptive,0,0.0,0.165,tighter,3276,540,0.0835,3004,2.873252371911278,9.261875114160194,9.290068509781607,0.8834655277608298,-0.028193395621412987,0.028193395621412987,0.028193395621412987,0.0,False
cpusmall,adaptive,0,0.0,0.17,uncorrected,3276,556,0.1,2950,2.621726130121785,8.451084992776355,9.290068509781607,0.8590604026845637,-0.8389835170052508,0.8389835170052508,0.8389835170052508,0.0,False
cpusmall,adaptive,0,0.0,0.17,tighter,3276,556,0.083,3006,2.8802801172000643,9.284528919247133,9.290068509781607,0.8834655277608298,-0.005539590534473374,0.005539590534473374,0.005539590534473374,0.0,False
cpusmall,adaptive,0,0.0,0.175,uncorrected,3276,573,0.1,2950,2.6212175370929605,8.449445552689937,9.290068509781607,0.8590604026845637,-0.8406229570916687,0.8406229570916687,0.8406229570916687,0.0,False
cpusmall,adaptive,0,0.0,0.175,tighter,3276,573,0.0825,3007,2.8802801172000643,9.284528919247133,9.290068509781607,0.8834655277608298,-0.005539590534473374,0.005539590534473374,0.005539590534473374,0.0,False
cpusmall,adaptive,0,0.0,0.18,uncorrected,3276,589,0.1,2950,2.6212175370929605,8.449445552689937,9.290068509781607,0.8590604026845637,-0.8406229570916687,0.8406229570916687,0.8406229570916687,0.0,False
cpusmall,adaptive,0,0.0,0.18,tighter,3276,589,0.08200000000000002,3009,2.897276142721299,9.339315288642887,9.290068509781607,0.8840756558877364,0.04924677886127965,0.04924677886127965,0.04924677886127965,0.0,False
cpusmall,adaptive,0,0.0,0.185,uncorrected,3276,606,0.1,2950,2.6191422777356554,8.442755993086768,9.290068509781607,0.8590604026845637,-0.8473125166948391,0.8473125166948391,0.8473125166948391,0.0,False
cpusmall,adaptive,0,0.0,0.185,tighter,3276,606,0.0815,3010,2.8802801172000643,9.284528919247133,9.290068509781607,0.8834655277608298,-0.005539590534473374,0.005539590534473374,0.005539590534473374,0.0,False
cpusmall,adaptive,0,0.0,0.19,uncorrected,3276,622,0.1,2950,2.617462763040609,8.4373421089776,9.290068509781607,0.8578401464307505,-0.8527264008040056,0.8527264008040056,0.8527264008040056,0.0,False
cpusmall,adaptive,0,0.0,0.19,tighter,3276,622,0.08100000000000002,3012,2.8802801172000643,9.284528919247133,9.290068509781607,0.8834655277608298,-0.005539590534473374,0.005539590534473374,0.005539590534473374,0.0,False
cpusmall,adaptive,0,0.0,0.195,uncorrected,3276,638,0.1,2950,2.6099545196900475,8.413139427403422,9.290068509781607,0.8578401464307505,-0.8769290823781853,0.8769290823781853,0.8769290823781853,0.0,False
cpusmall,adaptive,0,0.0,0.195,tighter,3276,638,0.0805,3014,2.8522630365021944,9.194216385261681,9.290068509781607,0.8804148871262966,-0.09585212451992588,0.09585212451992588,0.09585212451992588,0.0,False
cpusmall,adaptive,0,0.0,0.2,uncorrected,3276,655,0.1,2950,2.608658782955296,8.40896264434899,9.290068509781607,0.8572300183038438,-0.8811058654326155,0.8811058654326155,0.8811058654326155,0.0,False
cpusmall,adaptive,0,0.0,0.2,tighter,3276,655,0.08000000000000002,3015,2.8748389337757145,9.26698936656383,9.290068509781607,0.8834655277608298,-0.023079143217777306,0.023079143217777306,0.023079143217777306,0.0,False
cpusmall,adaptive,0,0.0,0.205,uncorrected,3276,671,0.1,2950,2.608658782955296,8.40896264434899,9.290068509781607,0.8572300183038438,-0.8811058654326155,0.8811058654326155,0.8811058654326155,0.0,False
cpusmall,adaptive,0,0.0,0.205,tighter,3276,671,0.07950000000000002,3017,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,0.0,0.21,uncorrected,3276,687,0.1,2950,2.608658782955296,8.40896264434899,9.290068509781607,0.8572300183038438,-0.8811058654326155,0.8811058654326155,0.8811058654326155,0.0,False
cpusmall,adaptive,0,0.0,0.21,tighter,3276,687,0.07900000000000001,3019,2.8989827142091023,9.344816389815879,9.290068509781607,0.8840756558877364,0.054747880034270856,0.054747880034270856,0.054747880034270856,0.0,False
cpusmall,adaptive,0,0.0,0.215,uncorrected,3276,704,0.1,2950,2.6022000448023226,8.388143023088883,9.290068509781607,0.8566198901769372,-0.9019254866927235,0.9019254866927235,0.9019254866927235,0.0,False
cpusmall,adaptive,0,0.0,0.215,tighter,3276,704,0.07850000000000001,3020,2.897276142721299,9.339315288642887,9.290068509781607,0.8840756558877364,0.04924677886127965,0.04924677886127965,0.04924677886127965,0.0,False
cpusmall,adaptive,0,0.0,0.22,uncorrected,3276,720,0.1,2950,2.5981498845546165,8.375087407517727,9.290068509781607,0.8560097620500305,-0.914981102263881,0.914981102263881,0.914981102263881,0.0,False
cpusmall,adaptive,0,0.0,0.22,tighter,3276,720,0.07800000000000001,3022,2.8989827142091023,9.344816389815879,9.290068509781607,0.8840756558877364,0.054747880034270856,0.054747880034270856,0.054747880034270856,0.0,False
cpusmall,adaptive,0,0.0,0.225,uncorrected,3276,737,0.1,2950,2.590575937021506,8.350672929743814,9.290068509781607,0.8553996339231239,-0.9393955800377941,0.9393955800377941,0.9393955800377941,0.0,False
cpusmall,adaptive,0,0.0,0.225,tighter,3276,737,0.07750000000000001,3024,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,0.0,0.23,uncorrected,3276,753,0.1,2950,2.588827489596829,8.345036842273966,9.290068509781607,0.8553996339231239,-0.9450316675076393,0.9450316675076393,0.9450316675076393,0.0,False
cpusmall,adaptive,0,0.0,0.23,tighter,3276,753,0.07700000000000001,3025,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,0.0,0.235,uncorrected,3276,769,0.1,2950,2.5795285018625616,8.315061729776069,9.290068509781607,0.8529591214154972,-0.9750067800055376,0.9750067800055376,0.9750067800055376,0.0,False
cpusmall,adaptive,0,0.0,0.235,tighter,3276,769,0.07650000000000001,3027,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.24,uncorrected,3276,786,0.1,2950,2.5758431628967835,8.303182108762591,9.290068509781607,0.8529591214154972,-0.9868864010190164,0.9868864010190164,0.9868864010190164,0.0,False
cpusmall,adaptive,0,0.0,0.24,tighter,3276,786,0.07600000000000001,3028,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.245,uncorrected,3276,802,0.1,2950,2.5720628028819856,8.290996189180339,9.290068509781607,0.8529591214154972,-0.9990723206012673,0.9990723206012673,0.9990723206012673,0.0,False
cpusmall,adaptive,0,0.0,0.245,tighter,3276,802,0.07550000000000001,3030,2.915776998007248,9.398952448552244,9.290068509781607,0.8852959121415497,0.10888393877063655,0.10888393877063655,0.10888393877063655,0.0,False
cpusmall,adaptive,0,0.0,0.25,uncorrected,3276,819,0.1,2950,2.560085010638248,8.252386000604716,9.290068509781607,0.851738865161684,-1.0376825091768915,1.0376825091768915,1.0376825091768915,0.0,False
cpusmall,adaptive,0,0.0,0.25,tighter,3276,819,0.07500000000000001,3032,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.255,uncorrected,3276,835,0.1,2950,2.5496802518013326,8.218846455703423,9.290068509781607,0.8505186089078707,-1.0712220540781847,1.0712220540781847,1.0712220540781847,0.0,False
cpusmall,adaptive,0,0.0,0.255,tighter,3276,835,0.0745,3033,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,0.0,0.26,uncorrected,3276,851,0.1,2950,2.5196557910399386,8.12206316974478,9.290068509781607,0.848078096400244,-1.168005340036826,1.168005340036826,1.168005340036826,0.0,False
cpusmall,adaptive,0,0.0,0.26,tighter,3276,851,0.074,3035,2.8989827142091023,9.344816389815879,9.290068509781607,0.8840756558877364,0.054747880034270856,0.054747880034270856,0.054747880034270856,0.0,False
cpusmall,adaptive,0,0.0,0.265,uncorrected,3276,868,0.1,2950,2.5196557910399386,8.12206316974478,9.290068509781607,0.848078096400244,-1.168005340036826,1.168005340036826,1.168005340036826,0.0,False
cpusmall,adaptive,0,0.0,0.265,tighter,3276,868,0.0735,3037,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.27,uncorrected,3276,884,0.1,2950,2.5109714800950416,8.094069456345123,9.290068509781607,0.8468578401464307,-1.1959990534364837,1.1959990534364837,1.1959990534364837,0.0,False
cpusmall,adaptive,0,0.0,0.27,tighter,3276,884,0.073,3038,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,0.0,0.275,uncorrected,3276,900,0.1,2950,2.507579901209054,8.083136765437452,9.290068509781607,0.8450274557657108,-1.2069317443441556,1.2069317443441556,1.2069317443441556,0.0,False
cpusmall,adaptive,0,0.0,0.275,tighter,3276,900,0.0725,3040,2.915776998007248,9.398952448552244,9.290068509781607,0.8852959121415497,0.10888393877063655,0.10888393877063655,0.10888393877063655,0.0,False
cpusmall,adaptive,0,0.0,0.28,uncorrected,3276,917,0.1,2950,2.5015671522907073,8.063754782107708,9.290068509781607,0.8450274557657108,-1.2263137276738982,1.2263137276738982,1.2263137276738982,0.0,False
cpusmall,adaptive,0,0.0,0.28,tighter,3276,917,0.072,3042,2.917646949100685,9.404980200818738,9.290068509781607,0.8859060402684564,0.11491169103713156,0.11491169103713156,0.11491169103713156,0.0,False
cpusmall,adaptive,0,0.0,0.285,uncorrected,3276,933,0.1,2950,2.4953874125645874,8.043834507042117,9.290068509781607,0.8450274557657108,-1.2462340027394898,1.2462340027394898,1.2462340027394898,0.0,False
cpusmall,adaptive,0,0.0,0.285,tighter,3276,933,0.07150000000000001,3043,2.917646949100685,9.404980200818738,9.290068509781607,0.8859060402684564,0.11491169103713156,0.11491169103713156,0.11491169103713156,0.0,False
cpusmall,adaptive,0,0.0,0.29,uncorrected,3276,950,0.1,2950,2.486368868555738,8.014763399631542,9.290068509781607,0.8431970713849909,-1.275305110150064,1.275305110150064,1.275305110150064,0.0,False
cpusmall,adaptive,0,0.0,0.29,tighter,3276,950,0.071,3045,2.917646949100685,9.404980200818738,9.290068509781607,0.8859060402684564,0.11491169103713156,0.11491169103713156,0.11491169103713156,0.0,False
cpusmall,adaptive,0,0.0,0.295,uncorrected,3276,966,0.1,2950,2.4832056420178805,8.004566798233821,9.290068509781607,0.8425869432580841,-1.2855017115477847,1.2855017115477847,1.2855017115477847,0.0,False
cpusmall,adaptive,0,0.0,0.295,tighter,3276,966,0.07050000000000001,3046,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,0.0,0.3,uncorrected,3276,982,0.1,2950,2.4617333264199157,7.935351191757913,9.290068509781607,0.8407565588773642,-1.3547173180236938,1.3547173180236938,1.3547173180236938,0.0,False
cpusmall,adaptive,0,0.0,0.3,tighter,3276,982,0.06999999999999999,3048,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.305,uncorrected,3276,999,0.1,2950,2.45789765025428,7.922986961601254,9.290068509781607,0.8389261744966443,-1.3670815481803529,1.3670815481803529,1.3670815481803529,0.0,False
cpusmall,adaptive,0,0.0,0.305,tighter,3276,999,0.0695,3050,2.915776998007248,9.398952448552244,9.290068509781607,0.8852959121415497,0.10888393877063655,0.10888393877063655,0.10888393877063655,0.0,False
cpusmall,adaptive,0,0.0,0.31,uncorrected,3276,1015,0.1,2950,2.45356517550321,7.909021310525163,9.290068509781607,0.8370957901159244,-1.3810471992564444,1.3810471992564444,1.3810471992564444,0.0,False
cpusmall,adaptive,0,0.0,0.31,tighter,3276,1015,0.06899999999999999,3051,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.315,uncorrected,3276,1031,0.1,2950,2.4523832958083727,7.905211543502762,9.290068509781607,0.8364856619890177,-1.384856966278846,1.384856966278846,1.384856966278846,0.0,False
cpusmall,adaptive,0,0.0,0.315,tighter,3276,1031,0.0685,3053,2.915776998007248,9.398952448552244,9.290068509781607,0.8852959121415497,0.10888393877063655,0.10888393877063655,0.10888393877063655,0.0,False
cpusmall,adaptive,0,0.0,0.32,uncorrected,3276,1048,0.1,2950,2.434982918445106,7.849121753530489,9.290068509781607,0.835875533862111,-1.440946756251118,1.440946756251118,1.440946756251118,0.0,False
cpusmall,adaptive,0,0.0,0.32,tighter,3276,1048,0.06799999999999999,3055,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.325,uncorrected,3276,1064,0.1,2950,2.4089174620862672,7.765100243986386,9.290068509781607,0.8322147651006712,-1.5249682657952197,1.5249682657952197,1.5249682657952197,0.0,False
cpusmall,adaptive,0,0.0,0.325,tighter,3276,1064,0.0675,3056,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,0.0,0.33,uncorrected,3276,1081,0.1,2950,2.4022829898525213,7.743714147213954,9.290068509781607,0.8316046369737645,-1.546354362567653,1.546354362567653,1.546354362567653,0.0,False
cpusmall,adaptive,0,0.0,0.33,tighter,3276,1081,0.06699999999999999,3058,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,0.0,0.335,uncorrected,3276,1097,0.1,2950,2.396351414999616,7.72459382696121,9.290068509781607,0.8316046369737645,-1.5654746828203976,1.5654746828203976,1.5654746828203976,0.0,False
cpusmall,adaptive,0,0.0,0.335,tighter,3276,1097,0.0665,3060,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.34,uncorrected,3276,1113,0.1,2950,2.381214936607171,7.675801672847103,9.290068509781607,0.8297742525930445,-1.6142668369345026,1.6142668369345026,1.6142668369345026,0.0,False
cpusmall,adaptive,0,0.0,0.34,tighter,3276,1113,0.06599999999999999,3061,2.915776998007248,9.398952448552244,9.290068509781607,0.8852959121415497,0.10888393877063655,0.10888393877063655,0.10888393877063655,0.0,False
cpusmall,adaptive,0,0.0,0.345,uncorrected,3276,1130,0.1,2950,2.3769330328045455,7.661999036274536,9.290068509781607,0.8291641244661379,-1.6280694735070718,1.6280694735070718,1.6280694735070718,0.0,False
cpusmall,adaptive,0,0.0,0.345,tighter,3276,1130,0.0655,3063,2.917646949100685,9.404980200818738,9.290068509781607,0.8859060402684564,0.11491169103713156,0.11491169103713156,0.11491169103713156,0.0,False
cpusmall,adaptive,0,0.0,0.35,uncorrected,3276,1146,0.1,2950,2.371126118271061,7.643280556222621,9.290068509781607,0.8279438682123246,-1.646787953558986,1.646787953558986,1.646787953558986,0.0,False
cpusmall,adaptive,0,0.0,0.35,tighter,3276,1146,0.065,3064,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.355,uncorrected,3276,1162,0.1,2950,2.356341253921902,7.595621823380223,9.290068509781607,0.8267236119585113,-1.694446686401384,1.694446686401384,1.694446686401384,0.0,False
cpusmall,adaptive,0,0.0,0.355,tighter,3276,1162,0.0645,3066,2.915776998007248,9.398952448552244,9.290068509781607,0.8852959121415497,0.10888393877063655,0.10888393877063655,0.10888393877063655,0.0,False
cpusmall,adaptive,0,0.0,0.36,uncorrected,3276,1179,0.1,2950,2.3388576258552773,7.539263676327589,9.290068509781607,0.8242830994508847,-1.750804833454018,1.750804833454018,1.750804833454018,0.0,False
cpusmall,adaptive,0,0.0,0.36,tighter,3276,1179,0.064,3068,2.915776998007248,9.398952448552244,9.290068509781607,0.8852959121415497,0.10888393877063655,0.10888393877063655,0.10888393877063655,0.0,False
cpusmall,adaptive,0,0.0,0.365,uncorrected,3276,1195,0.1,2950,2.3381739673767465,7.537059916048545,9.290068509781607,0.8242830994508847,-1.7530085937330628,1.7530085937330628,1.7530085937330628,0.0,False
cpusmall,adaptive,0,0.0,0.365,tighter,3276,1195,0.0635,3069,2.917646949100685,9.404980200818738,9.290068509781607,0.8859060402684564,0.11491169103713156,0.11491169103713156,0.11491169103713156,0.0,False
cpusmall,adaptive,0,0.0,0.37,uncorrected,3276,1212,0.1,2950,2.3292270342861756,7.508219645089507,9.290068509781607,0.823672971323978,-1.7818488646920994,1.7818488646920994,1.7818488646920994,0.0,False
cpusmall,adaptive,0,0.0,0.37,tighter,3276,1212,0.063,3071,2.917646949100685,9.404980200818738,9.290068509781607,0.8859060402684564,0.11491169103713156,0.11491169103713156,0.11491169103713156,0.0,False
cpusmall,adaptive,0,0.0,0.375,uncorrected,3276,1228,0.1,2950,2.313946392423772,7.458962782734725,9.290068509781607,0.8224527150701647,-1.8311057270468827,1.8311057270468827,1.8311057270468827,0.0,False
cpusmall,adaptive,0,0.0,0.375,tighter,3276,1228,0.0625,3073,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.38,uncorrected,3276,1244,0.1,2950,2.3058309052747306,7.432802662168985,9.290068509781607,0.8212324588163514,-1.857265847612622,1.857265847612622,1.857265847612622,0.0,False
cpusmall,adaptive,0,0.0,0.38,tighter,3276,1244,0.062,3074,2.897276142721299,9.339315288642887,9.290068509781607,0.8840756558877364,0.04924677886127965,0.04924677886127965,0.04924677886127965,0.0,False
cpusmall,adaptive,0,0.0,0.385,uncorrected,3276,1261,0.1,2950,2.3022849447956917,7.421372325092553,9.290068509781607,0.8212324588163514,-1.8686961846890546,1.8686961846890546,1.8686961846890546,0.0,False
cpusmall,adaptive,0,0.0,0.385,tighter,3276,1261,0.0615,3076,2.897276142721299,9.339315288642887,9.290068509781607,0.8840756558877364,0.04924677886127965,0.04924677886127965,0.04924677886127965,0.0,False
cpusmall,adaptive,0,0.0,0.39,uncorrected,3276,1277,0.1,2950,2.2947129645810818,7.396964188932916,9.290068509781607,0.8206223306894448,-1.8931043208486913,1.8931043208486913,1.8931043208486913,0.0,False
cpusmall,adaptive,0,0.0,0.39,tighter,3276,1277,0.061,3078,2.8748389337757145,9.26698936656383,9.290068509781607,0.8834655277608298,-0.023079143217777306,0.023079143217777306,0.023079143217777306,0.0,False
cpusmall,adaptive,0,0.0,0.395,uncorrected,3276,1294,0.1,2950,2.2792005275334937,7.346960139147528,9.290068509781607,0.8187919463087249,-1.9431083706340782,1.9431083706340782,1.9431083706340782,0.0,False
cpusmall,adaptive,0,0.0,0.395,tighter,3276,1294,0.0605,3079,2.8748389337757145,9.26698936656383,9.290068509781607,0.8834655277608298,-0.023079143217777306,0.023079143217777306,0.023079143217777306,0.0,False
cpusmall,adaptive,0,0.0,0.4,uncorrected,3276,1310,0.1,2950,2.2649701433328864,7.301088762661073,9.290068509781607,0.8169615619280048,-1.9889797471205337,1.9889797471205337,1.9889797471205337,0.0,False
cpusmall,adaptive,0,0.0,0.4,tighter,3276,1310,0.06,3081,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,0.0,0.405,uncorrected,3276,1326,0.1,2950,2.254939418036007,7.268754907858634,9.290068509781607,0.8163514338010982,-2.0213136019229734,2.0213136019229734,2.0213136019229734,0.0,False
cpusmall,adaptive,0,0.0,0.405,tighter,3276,1326,0.0595,3083,2.830540865670932,9.12419537512891,9.290068509781607,0.8779743746186699,-0.1658731346526963,0.1658731346526963,0.1658731346526963,0.0,False
cpusmall,adaptive,0,0.0,0.41,uncorrected,3276,1343,0.1,2950,2.237671983689792,7.213093657207609,9.290068509781607,0.8151311775472849,-2.0769748525739975,2.0769748525739975,2.0769748525739975,0.0,False
cpusmall,adaptive,0,0.0,0.41,tighter,3276,1343,0.05900000000000001,3084,2.818999612466746,9.086992361957126,9.290068509781607,0.8773642464917633,-0.2030761478244789,0.2030761478244789,0.2030761478244789,0.0,False
cpusmall,adaptive,0,0.0,0.415,uncorrected,3276,1359,0.1,2950,2.2242328869893586,7.169772981132176,9.290068509781607,0.8126906650396584,-2.1202955286494296,2.1202955286494296,2.1202955286494296,0.0,False
cpusmall,adaptive,0,0.0,0.415,tighter,3276,1359,0.058499999999999996,3086,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,0.0,0.42,uncorrected,3276,1375,0.1,2950,2.216185038025463,7.143830890987258,9.290068509781607,0.811470408785845,-2.1462376187943484,2.1462376187943484,2.1462376187943484,0.0,False
cpusmall,adaptive,0,0.0,0.42,tighter,3276,1375,0.05800000000000001,3087,2.7953329258122697,9.010703241550377,9.290068509781607,0.8743136058572301,-0.2793652682312297,0.2793652682312297,0.2793652682312297,0.0,False
cpusmall,adaptive,0,0.0,0.425,uncorrected,3276,1392,0.1,2950,2.216185038025463,7.143830890987258,9.290068509781607,0.811470408785845,-2.1462376187943484,2.1462376187943484,2.1462376187943484,0.0,False
cpusmall,adaptive,0,0.0,0.425,tighter,3276,1392,0.057499999999999996,3089,2.818999612466746,9.086992361957126,9.290068509781607,0.8773642464917633,-0.2030761478244789,0.2030761478244789,0.2030761478244789,0.0,False
cpusmall,adaptive,0,0.0,0.43,uncorrected,3276,1408,0.1,2950,2.20042315222052,7.093022747812586,9.290068509781607,0.8096400244051251,-2.197045761969022,2.197045761969022,2.197045761969022,0.0,False
cpusmall,adaptive,0,0.0,0.43,tighter,3276,1408,0.05700000000000001,3091,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,0.0,0.435,uncorrected,3276,1425,0.1,2950,2.1957907449559997,7.078090269906589,9.290068509781607,0.8096400244051251,-2.2119782398750174,2.2119782398750174,2.2119782398750174,0.0,False
cpusmall,adaptive,0,0.0,0.435,tighter,3276,1425,0.056499999999999995,3092,2.818999612466746,9.086992361957126,9.290068509781607,0.8773642464917633,-0.2030761478244789,0.2030761478244789,0.2030761478244789,0.0,False
cpusmall,adaptive,0,0.0,0.44,uncorrected,3276,1441,0.1,2950,2.1891060093326082,7.056542150040653,9.290068509781607,0.8090298962782184,-2.2335263597409534,2.2335263597409534,2.2335263597409534,0.0,False
cpusmall,adaptive,0,0.0,0.44,tighter,3276,1441,0.05600000000000001,3094,2.830540865670932,9.12419537512891,9.290068509781607,0.8779743746186699,-0.1658731346526963,0.1658731346526963,0.1658731346526963,0.0,False
cpusmall,adaptive,0,0.0,0.445,uncorrected,3276,1457,0.1,2950,2.1784683457989473,7.022251841219055,9.290068509781607,0.8084197681513118,-2.26781666856255,2.26781666856255,2.26781666856255,0.0,False
cpusmall,adaptive,0,0.0,0.445,tighter,3276,1457,0.055499999999999994,3096,2.850802119621249,9.189507147105033,9.290068509781607,0.8804148871262966,-0.10056136267657342,0.10056136267657342,0.10056136267657342,0.0,False
cpusmall,adaptive,0,0.0,0.45,uncorrected,3276,1474,0.1,2950,2.171360050238461,6.999338383842541,9.290068509781607,0.8084197681513118,-2.290730125939067,2.290730125939067,2.290730125939067,0.0,False
cpusmall,adaptive,0,0.0,0.45,tighter,3276,1474,0.05500000000000001,3097,2.850802119621249,9.189507147105033,9.290068509781607,0.8804148871262966,-0.10056136267657342,0.10056136267657342,0.10056136267657342,0.0,False
cpusmall,adaptive,0,0.0,0.455,uncorrected,3276,1490,0.1,2950,2.1536695352492634,6.942313340676515,9.290068509781607,0.8059792556436852,-2.347755169105093,2.347755169105093,2.347755169105093,0.0,False
cpusmall,adaptive,0,0.0,0.455,tighter,3276,1490,0.05449999999999999,3099,2.8802801172000643,9.284528919247133,9.290068509781607,0.8834655277608298,-0.005539590534473374,0.005539590534473374,0.005539590534473374,0.0,False
cpusmall,adaptive,0,0.0,0.46,uncorrected,3276,1506,0.1,2950,2.149656936770838,6.929378804763916,9.290068509781607,0.8053691275167785,-2.360689705017691,2.360689705017691,2.360689705017691,0.0,False
cpusmall,adaptive,0,0.0,0.46,tighter,3276,1506,0.054000000000000006,3101,2.8802801172000643,9.284528919247133,9.290068509781607,0.8834655277608298,-0.005539590534473374,0.005539590534473374,0.005539590534473374,0.0,False
cpusmall,adaptive,0,0.0,0.465,uncorrected,3276,1523,0.1,2950,2.1415295253300375,6.90318024646741,9.290068509781607,0.8041488712629652,-2.386888263314197,2.386888263314197,2.386888263314197,0.0,False
cpusmall,adaptive,0,0.0,0.465,tighter,3276,1523,0.05349999999999999,3102,2.8748389337757145,9.26698936656383,9.290068509781607,0.8834655277608298,-0.023079143217777306,0.023079143217777306,0.023079143217777306,0.0,False
cpusmall,adaptive,0,0.0,0.47,uncorrected,3276,1539,0.1,2950,2.1281623431068284,6.860091385360081,9.290068509781607,0.8029286150091519,-2.4299771244215247,2.4299771244215247,2.4299771244215247,0.0,False
cpusmall,adaptive,0,0.0,0.47,tighter,3276,1539,0.053000000000000005,3104,2.830540865670932,9.12419537512891,9.290068509781607,0.8779743746186699,-0.1658731346526963,0.1658731346526963,0.1658731346526963,0.0,False
cpusmall,adaptive,0,0.0,0.475,uncorrected,3276,1556,0.1,2950,2.1210493795664127,6.837162880837841,9.290068509781607,0.8017083587553386,-2.452905628943765,2.452905628943765,2.452905628943765,0.0,False
cpusmall,adaptive,0,0.0,0.475,tighter,3276,1556,0.052500000000000005,3105,2.8143679406842708,9.072062254863706,9.290068509781607,0.8755338621110433,-0.2180062549179015,0.2180062549179015,0.2180062549179015,0.0,False
cpusmall,adaptive,0,0.0,0.48,uncorrected,3276,1572,0.1,2950,2.088964330725132,6.7337373278635315,9.290068509781607,0.7980475899938987,-2.556331181918075,2.556331181918075,2.556331181918075,0.0,False
cpusmall,adaptive,0,0.0,0.48,tighter,3276,1572,0.052000000000000005,3107,2.818999612466746,9.086992361957126,9.290068509781607,0.8773642464917633,-0.2030761478244789,0.2030761478244789,0.2030761478244789,0.0,False
cpusmall,adaptive,0,0.0,0.485,uncorrected,3276,1588,0.1,2950,2.087325432214813,6.728454369263813,9.290068509781607,0.7980475899938987,-2.5616141405177957,2.5616141405177957,2.5616141405177957,0.0,False
cpusmall,adaptive,0,0.0,0.485,tighter,3276,1588,0.051500000000000004,3109,2.818999612466746,9.086992361957126,9.290068509781607,0.8773642464917633,-0.2030761478244789,0.2030761478244789,0.2030761478244789,0.0,False
cpusmall,adaptive,0,0.0,0.49,uncorrected,3276,1605,0.1,2950,2.0834728474668167,6.716035634609144,9.290068509781607,0.797437461866992,-2.5740328751724633,2.5740328751724633,2.5740328751724633,0.0,False
cpusmall,adaptive,0,0.0,0.49,tighter,3276,1605,0.051000000000000004,3110,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,0.0,0.495,uncorrected,3276,1621,0.1,2950,2.0744584840079074,6.686978003122867,9.290068509781607,0.7962172056131788,-2.6030905066587398,2.6030905066587398,2.6030905066587398,0.0,False
cpusmall,adaptive,0,0.0,0.495,tighter,3276,1621,0.0505,3112,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,0.0,0.5,uncorrected,3276,1638,0.1,2950,2.040296393569597,6.576857145529071,9.290068509781607,0.7907260524710189,-2.7132113642525355,2.7132113642525355,2.7132113642525355,0.0,False
cpusmall,adaptive,0,0.0,0.5,tighter,3276,1638,0.05,3114,2.830540865670932,9.12419537512891,9.290068509781607,0.8779743746186699,-0.1658731346526963,0.1658731346526963,0.1658731346526963,0.0,False
cpusmall,adaptive,0,0.0,0.505,uncorrected,3276,1654,0.1,2950,2.0126314748698726,6.487679799137533,9.290068509781607,0.7876754118364857,-2.8023887106440744,2.8023887106440744,2.8023887106440744,0.0,False
cpusmall,adaptive,0,0.0,0.505,tighter,3276,1654,0.0495,3115,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,0.0,0.51,uncorrected,3276,1670,0.1,2950,1.9919518982643718,6.421019571930811,9.290068509781607,0.7821842586943258,-2.8690489378507955,2.8690489378507955,2.8690489378507955,0.0,False
cpusmall,adaptive,0,0.0,0.51,tighter,3276,1670,0.049,3117,2.818999612466746,9.086992361957126,9.290068509781607,0.8773642464917633,-0.2030761478244789,0.2030761478244789,0.2030761478244789,0.0,False
cpusmall,adaptive,0,0.0,0.515,uncorrected,3276,1687,0.1,2950,1.968395384340965,6.345085591255652,9.290068509781607,0.7748627211714461,-2.944982918525956,2.944982918525956,2.944982918525956,0.0,False
cpusmall,adaptive,0,0.0,0.515,tighter,3276,1687,0.0485,3119,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,0.0,0.52,uncorrected,3276,1703,0.1,2950,1.9660099265182087,6.3373961127189045,9.290068509781607,0.7742525930445393,-2.952672397062702,2.952672397062702,2.952672397062702,0.0,False
cpusmall,adaptive,0,0.0,0.52,tighter,3276,1703,0.048,3120,2.830540865670932,9.12419537512891,9.290068509781607,0.8779743746186699,-0.1658731346526963,0.1658731346526963,0.1658731346526963,0.0,False
cpusmall,adaptive,0,0.0,0.525,uncorrected,3276,1719,0.1,2950,1.9551695453321132,6.302452347347986,9.290068509781607,0.7718120805369127,-2.987616162433622,2.987616162433622,2.987616162433622,0.0,False
cpusmall,adaptive,0,0.0,0.525,tighter,3276,1719,0.0475,3122,2.830540865670932,9.12419537512891,9.290068509781607,0.8779743746186699,-0.1658731346526963,0.1658731346526963,0.1658731346526963,0.0,False
cpusmall,adaptive,0,0.0,0.53,uncorrected,3276,1736,0.1,2950,1.9382519694542768,6.247918858905887,9.290068509781607,0.7675411836485662,-3.042149650875719,3.042149650875719,3.042149650875719,0.0,False
cpusmall,adaptive,0,0.0,0.53,tighter,3276,1736,0.047,3123,2.8748389337757145,9.26698936656383,9.290068509781607,0.8834655277608298,-0.023079143217777306,0.023079143217777306,0.023079143217777306,0.0,False
cpusmall,adaptive,0,0.0,0.535,uncorrected,3276,1752,0.1,2950,1.9249791502411646,6.205134175191211,9.290068509781607,0.762660158633313,-3.0849343345903963,3.0849343345903963,3.0849343345903963,0.0,False
cpusmall,adaptive,0,0.0,0.535,tighter,3276,1752,0.0465,3125,2.8748389337757145,9.26698936656383,9.290068509781607,0.8834655277608298,-0.023079143217777306,0.023079143217777306,0.023079143217777306,0.0,False
cpusmall,adaptive,0,0.0,0.54,uncorrected,3276,1769,0.1,2950,1.9090146141926352,6.153672792758372,9.290068509781607,0.7620500305064063,-3.1363957170232353,3.1363957170232353,3.1363957170232353,0.0,False
cpusmall,adaptive,0,0.0,0.54,tighter,3276,1769,0.046,3127,2.830540865670932,9.12419537512891,9.290068509781607,0.8779743746186699,-0.1658731346526963,0.1658731346526963,0.1658731346526963,0.0,False
cpusmall,adaptive,0,0.0,0.545,uncorrected,3276,1785,0.1,2950,1.903246879207681,6.135080607246076,9.290068509781607,0.7620500305064063,-3.15498790253553,3.15498790253553,3.15498790253553,0.0,False
cpusmall,adaptive,0,0.0,0.545,tighter,3276,1785,0.0455,3128,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,0.0,0.55,uncorrected,3276,1801,0.1,2950,1.8841640632711365,6.073567508098015,9.290068509781607,0.7589993898718731,-3.2165010016835924,3.2165010016835924,3.2165010016835924,0.0,False
cpusmall,adaptive,0,0.0,0.55,tighter,3276,1801,0.045,3130,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,0.0,0.555,uncorrected,3276,1818,0.1,2950,1.8754384069587267,6.0454405186818825,9.290068509781607,0.7577791336180598,-3.244627991099724,3.244627991099724,3.244627991099724,0.0,False
cpusmall,adaptive,0,0.0,0.555,tighter,3276,1818,0.0445,3132,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,0.0,0.56,uncorrected,3276,1834,0.1,2950,1.8678577988389318,6.021004570631756,9.290068509781607,0.7571690054911532,-3.269063939149851,3.269063939149851,3.269063939149851,0.0,False
cpusmall,adaptive,0,0.0,0.56,tighter,3276,1834,0.044,3133,2.783733994842513,8.973314305183402,9.290068509781607,0.8737034777303234,-0.31675420459820464,0.31675420459820464,0.31675420459820464,0.0,False
cpusmall,adaptive,0,0.0,0.565,uncorrected,3276,1850,0.1,2950,1.8393270322149304,5.929036179700969,9.290068509781607,0.7510677242220867,-3.3610323300806395,3.3610323300806395,3.3610323300806395,0.0,False
cpusmall,adaptive,0,0.0,0.565,tighter,3276,1850,0.04350000000000001,3135,2.8143679406842708,9.072062254863706,9.290068509781607,0.8755338621110433,-0.2180062549179015,0.2180062549179015,0.2180062549179015,0.0,False
cpusmall,adaptive,0,0.0,0.57,uncorrected,3276,1867,0.1,2950,1.8285059755967048,5.894154706712016,9.290068509781607,0.7492373398413666,-3.39591380306959,3.39591380306959,3.39591380306959,0.0,False
cpusmall,adaptive,0,0.0,0.57,tighter,3276,1867,0.04300000000000001,3137,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,0.0,0.575,uncorrected,3276,1883,0.1,2950,1.819784102201171,5.866039911457461,9.290068509781607,0.7461866992068334,-3.424028598324145,3.424028598324145,3.424028598324145,0.0,False
cpusmall,adaptive,0,0.0,0.575,tighter,3276,1883,0.04250000000000001,3138,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,0.0,0.58,uncorrected,3276,1900,0.1,2950,1.8188805197685256,5.863127230438446,9.290068509781607,0.7455765710799268,-3.4269412793431613,3.4269412793431613,3.4269412793431613,0.0,False
cpusmall,adaptive,0,0.0,0.58,tighter,3276,1900,0.04200000000000001,3140,2.830540865670932,9.12419537512891,9.290068509781607,0.8779743746186699,-0.1658731346526963,0.1658731346526963,0.1658731346526963,0.0,False
cpusmall,adaptive,0,0.0,0.585,uncorrected,3276,1916,0.1,2950,1.8143769126233205,5.848609937300571,9.290068509781607,0.7449664429530202,-3.4414585724810363,3.4414585724810363,3.4414585724810363,0.0,False
cpusmall,adaptive,0,0.0,0.585,tighter,3276,1916,0.04150000000000001,3142,2.8748389337757145,9.26698936656383,9.290068509781607,0.8834655277608298,-0.023079143217777306,0.023079143217777306,0.023079143217777306,0.0,False
cpusmall,adaptive,0,0.0,0.59,uncorrected,3276,1932,0.1,2950,1.8048114858756112,5.817775963641655,9.290068509781607,0.7425259304453935,-3.472292546139952,3.472292546139952,3.472292546139952,0.0,False
cpusmall,adaptive,0,0.0,0.59,tighter,3276,1932,0.04100000000000001,3143,2.830540865670932,9.12419537512891,9.290068509781607,0.8779743746186699,-0.1658731346526963,0.1658731346526963,0.1658731346526963,0.0,False
cpusmall,adaptive,0,0.0,0.595,uncorrected,3276,1949,0.1,2950,1.7930394169165997,5.779828920214656,9.290068509781607,0.7413056741915802,-3.510239589566952,3.510239589566952,3.510239589566952,0.0,False
cpusmall,adaptive,0,0.0,0.595,tighter,3276,1949,0.04050000000000001,3145,2.8748389337757145,9.26698936656383,9.290068509781607,0.8834655277608298,-0.023079143217777306,0.023079143217777306,0.023079143217777306,0.0,False
cpusmall,adaptive,0,0.0,0.6,uncorrected,3276,1965,0.1,2950,1.7686430430907156,5.701187666900942,9.290068509781607,0.736424649176327,-3.5888808428806662,3.5888808428806662,3.5888808428806662,0.0,False
cpusmall,adaptive,0,0.0,0.6,tighter,3276,1965,0.04000000000000001,3146,2.8748389337757145,9.26698936656383,9.290068509781607,0.8834655277608298,-0.023079143217777306,0.023079143217777306,0.023079143217777306,0.0,False
cpusmall,adaptive,0,0.0,0.605,uncorrected,3276,1981,0.1,2950,1.756382711366022,5.661666717609337,9.290068509781607,0.7345942647956071,-3.628401792172271,3.628401792172271,3.628401792172271,0.0,False
cpusmall,adaptive,0,0.0,0.605,tighter,3276,1981,0.03950000000000001,3148,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,0.0,0.61,uncorrected,3276,1998,0.1,2950,1.73898657272898,5.6055905910915245,9.290068509781607,0.7321537522879805,-3.6844779186900833,3.6844779186900833,3.6844779186900833,0.0,False
cpusmall,adaptive,0,0.0,0.61,tighter,3276,1998,0.03900000000000001,3150,2.8143679406842708,9.072062254863706,9.290068509781607,0.8755338621110433,-0.2180062549179015,0.2180062549179015,0.2180062549179015,0.0,False
cpusmall,adaptive,0,0.0,0.615,uncorrected,3276,2014,0.1,2950,1.7228858586418445,5.553690241306151,9.290068509781607,0.726052471018914,-3.736378268475456,3.736378268475456,3.736378268475456,0.0,False
cpusmall,adaptive,0,0.0,0.615,tighter,3276,2014,0.038500000000000006,3151,2.782860147100115,8.97049747338053,9.290068509781607,0.8737034777303234,-0.3195710364010779,0.3195710364010779,0.3195710364010779,0.0,False
cpusmall,adaptive,0,0.0,0.62,uncorrected,3276,2031,0.1,2950,1.6873811466227226,5.439241468236284,9.290068509781607,0.7187309334960341,-3.850827041545322,3.850827041545322,3.850827041545322,0.0,False
cpusmall,adaptive,0,0.0,0.62,tighter,3276,2031,0.038000000000000006,3153,2.767459048545285,8.920852321137664,9.290068509781607,0.87248322147651,-0.36921618864394395,0.36921618864394395,0.36921618864394395,0.0,False
cpusmall,adaptive,0,0.0,0.625,uncorrected,3276,2047,0.1,2950,1.6639478828914263,5.363704782243026,9.290068509781607,0.7132397803538744,-3.92636372753858,3.92636372753858,3.92636372753858,0.0,False
cpusmall,adaptive,0,0.0,0.625,tighter,3276,2047,0.037500000000000006,3155,2.7244230712403468,8.782126655717251,9.290068509781607,0.8688224527150702,-0.5079418540643555,0.5079418540643555,0.5079418540643555,0.0,False
cpusmall,adaptive,0,0.0,0.63,uncorrected,3276,2063,0.1,2950,1.6504920047328304,5.320330011452055,9.290068509781607,0.7089688834655278,-3.969738498329553,3.969738498329553,3.969738498329553,0.0,False
cpusmall,adaptive,0,0.0,0.63,tighter,3276,2063,0.037,3156,2.7182213841066902,8.762135633595232,9.290068509781607,0.8688224527150702,-0.5279328761863743,0.5279328761863743,0.5279328761863743,0.0,False
cpusmall,adaptive,0,0.0,0.635,uncorrected,3276,2080,0.1,2950,1.6321760618202774,5.2612889131090945,9.290068509781607,0.7053081147040878,-4.028779596672512,4.028779596672512,4.028779596672512,0.0,False
cpusmall,adaptive,0,0.0,0.635,tighter,3276,2080,0.0365,3158,2.7244230712403468,8.782126655717251,9.290068509781607,0.8688224527150702,-0.5079418540643555,0.5079418540643555,0.5079418540643555,0.0,False
cpusmall,adaptive,0,0.0,0.64,uncorrected,3276,2096,0.1,2950,1.6029436562375907,5.1670588021588255,9.290068509781607,0.699816961561928,-4.1230097076227805,4.1230097076227805,4.1230097076227805,0.0,False
cpusmall,adaptive,0,0.0,0.64,tighter,3276,2096,0.036,3160,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.645,uncorrected,3276,2113,0.1,2950,1.5870040284451978,5.115677711022325,9.290068509781607,0.6961561928004881,-4.174390798759282,4.174390798759282,4.174390798759282,0.0,False
cpusmall,adaptive,0,0.0,0.645,tighter,3276,2113,0.0355,3161,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.65,uncorrected,3276,2129,0.1,2950,1.548678012092825,4.992134516366294,9.290068509781607,0.687614399023795,-4.297933993415312,4.297933993415312,4.297933993415312,0.0,False
cpusmall,adaptive,0,0.0,0.65,tighter,3276,2129,0.034999999999999996,3163,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.655,uncorrected,3276,2145,0.1,2950,1.5175413553619646,4.891766087566609,9.290068509781607,0.6821232458816352,-4.398302422214998,4.398302422214998,4.398302422214998,0.0,False
cpusmall,adaptive,0,0.0,0.655,tighter,3276,2145,0.034499999999999996,3164,2.6917798028984095,8.676901692655642,9.290068509781607,0.8657718120805369,-0.6131668171259639,0.6131668171259639,0.6131668171259639,0.0,False
cpusmall,adaptive,0,0.0,0.66,uncorrected,3276,2162,0.1,2950,1.500066856320788,4.8354373677562315,9.290068509781607,0.6766320927394753,-4.454631142025375,4.454631142025375,4.454631142025375,0.0,False
cpusmall,adaptive,0,0.0,0.66,tighter,3276,2162,0.033999999999999996,3166,2.68112189740426,8.642546134254182,9.290068509781607,0.8651616839536302,-0.6475223755274253,0.6475223755274253,0.6475223755274253,0.0,False
cpusmall,adaptive,0,0.0,0.665,uncorrected,3276,2178,0.1,2950,1.494794581648246,4.818442289265389,9.290068509781607,0.6741915802318487,-4.471626220516217,4.471626220516217,4.471626220516217,0.0,False
cpusmall,adaptive,0,0.0,0.665,tighter,3276,2178,0.033499999999999995,3168,2.6917798028984095,8.676901692655642,9.290068509781607,0.8657718120805369,-0.6131668171259639,0.6131668171259639,0.6131668171259639,0.0,False
cpusmall,adaptive,0,0.0,0.67,uncorrected,3276,2194,0.1,2950,1.4816601824273223,4.776103799798556,9.290068509781607,0.6705308114704088,-4.513964709983051,4.513964709983051,4.513964709983051,0.0,False
cpusmall,adaptive,0,0.0,0.67,tighter,3276,2194,0.032999999999999995,3169,2.68112189740426,8.642546134254182,9.290068509781607,0.8651616839536302,-0.6475223755274253,0.6475223755274253,0.6475223755274253,0.0,False
cpusmall,adaptive,0,0.0,0.675,uncorrected,3276,2211,0.1,2950,1.4716754315651694,4.743918142723905,9.290068509781607,0.6680902989627822,-4.5461503670577015,4.5461503670577015,4.5461503670577015,0.0,False
cpusmall,adaptive,0,0.0,0.675,tighter,3276,2211,0.032499999999999994,3171,2.680559676778258,8.6407338266144,9.290068509781607,0.8651616839536302,-0.6493346831672066,0.6493346831672066,0.6493346831672066,0.0,False
cpusmall,adaptive,0,0.0,0.68,uncorrected,3276,2227,0.1,2950,1.4658083270704434,4.725005641461187,9.290068509781607,0.6662599145820622,-4.56506286832042,4.56506286832042,4.56506286832042,0.0,False
cpusmall,adaptive,0,0.0,0.68,tighter,3276,2227,0.031999999999999994,3173,2.6917798028984095,8.676901692655642,9.290068509781607,0.8657718120805369,-0.6131668171259639,0.6131668171259639,0.6131668171259639,0.0,False
cpusmall,adaptive,0,0.0,0.685,uncorrected,3276,2244,0.1,2950,1.457208697292539,4.69728489621458,9.290068509781607,0.6632092739475289,-4.592783613567027,4.592783613567027,4.592783613567027,0.0,False
cpusmall,adaptive,0,0.0,0.685,tighter,3276,2244,0.03149999999999999,3174,2.6917798028984095,8.676901692655642,9.290068509781607,0.8657718120805369,-0.6131668171259639,0.6131668171259639,0.6131668171259639,0.0,False
cpusmall,adaptive,0,0.0,0.69,uncorrected,3276,2260,0.1,2950,1.4384544609950005,4.636830967368187,9.290068509781607,0.6577181208053692,-4.65323754241342,4.65323754241342,4.65323754241342,0.0,False
cpusmall,adaptive,0,0.0,0.69,tighter,3276,2260,0.031000000000000007,3176,2.6941858768602964,8.684657626930086,9.290068509781607,0.8657718120805369,-0.6054108828515214,0.6054108828515214,0.6054108828515214,0.0,False
cpusmall,adaptive,0,0.0,0.695,uncorrected,3276,2276,0.1,2950,1.4258436511884767,4.596180258555319,9.290068509781607,0.6546674801708359,-4.693888251226289,4.693888251226289,4.693888251226289,0.0,False
cpusmall,adaptive,0,0.0,0.695,tighter,3276,2276,0.030500000000000006,3178,2.6941858768602964,8.684657626930086,9.290068509781607,0.8657718120805369,-0.6054108828515214,0.6054108828515214,0.6054108828515214,0.0,False
cpusmall,adaptive,0,0.0,0.7,uncorrected,3276,2293,0.1,2950,1.3987622287146753,4.508883801300743,9.290068509781607,0.6455155582672362,-4.781184708480864,4.781184708480864,4.781184708480864,0.0,False
cpusmall,adaptive,0,0.0,0.7,tighter,3276,2293,0.030000000000000006,3179,2.6917798028984095,8.676901692655642,9.290068509781607,0.8657718120805369,-0.6131668171259639,0.6131668171259639,0.6131668171259639,0.0,False
cpusmall,adaptive,0,0.0,0.705,uncorrected,3276,2309,0.1,2950,1.39261953800081,4.489082953031057,9.290068509781607,0.6436851738865161,-4.80098555675055,4.80098555675055,4.80098555675055,0.0,False
cpusmall,adaptive,0,0.0,0.705,tighter,3276,2309,0.029500000000000005,3181,2.680559676778258,8.6407338266144,9.290068509781607,0.8651616839536302,-0.6493346831672066,0.6493346831672066,0.6493346831672066,0.0,False
cpusmall,adaptive,0,0.0,0.71,uncorrected,3276,2325,0.1,2950,1.3762217244701267,4.436224908763457,9.290068509781607,0.6406345332519829,-4.853843601018151,4.853843601018151,4.853843601018151,0.0,False
cpusmall,adaptive,0,0.0,0.71,tighter,3276,2325,0.029000000000000005,3182,2.680559676778258,8.6407338266144,9.290068509781607,0.8651616839536302,-0.6493346831672066,0.6493346831672066,0.6493346831672066,0.0,False
cpusmall,adaptive,0,0.0,0.715,uncorrected,3276,2342,0.1,2950,1.3493100533676636,4.3494756418695895,9.290068509781607,0.6290420988407566,-4.9405928679120175,4.9405928679120175,4.9405928679120175,0.0,False
cpusmall,adaptive,0,0.0,0.715,tighter,3276,2342,0.028500000000000004,3184,2.676634640987814,8.628081547383697,9.290068509781607,0.8651616839536302,-0.6619869623979099,0.6619869623979099,0.6619869623979099,0.0,False
cpusmall,adaptive,0,0.0,0.72,uncorrected,3276,2358,0.1,2950,1.3433989434253324,4.3304212898721275,9.290068509781607,0.6278218425869433,-4.95964721990948,4.95964721990948,4.95964721990948,0.0,False
cpusmall,adaptive,0,0.0,0.72,tighter,3276,2358,0.028000000000000004,3186,2.680559676778258,8.6407338266144,9.290068509781607,0.8651616839536302,-0.6493346831672066,0.6493346831672066,0.6493346831672066,0.0,False
cpusmall,adaptive,0,0.0,0.725,uncorrected,3276,2375,0.1,2950,1.3370372581395256,4.309914516708466,9.290068509781607,0.62660158633313,-4.980153993073141,4.980153993073141,4.980153993073141,0.0,False
cpusmall,adaptive,0,0.0,0.725,tighter,3276,2375,0.027500000000000004,3187,2.680559676778258,8.6407338266144,9.290068509781607,0.8651616839536302,-0.6493346831672066,0.6493346831672066,0.6493346831672066,0.0,False
cpusmall,adaptive,0,0.0,0.73,uncorrected,3276,2391,0.1,2950,1.3330577257515461,4.297086568718049,9.290068509781607,0.6259914582062233,-4.992981941063558,4.992981941063558,4.992981941063558,0.0,False
cpusmall,adaptive,0,0.0,0.73,tighter,3276,2391,0.027000000000000003,3189,2.6917798028984095,8.676901692655642,9.290068509781607,0.8657718120805369,-0.6131668171259639,0.6131668171259639,0.6131668171259639,0.0,False
cpusmall,adaptive,0,0.0,0.735,uncorrected,3276,2407,0.1,2950,1.3206481275243314,4.2570844616560395,9.290068509781607,0.6229408175716901,-5.0329840481255665,5.0329840481255665,5.0329840481255665,0.0,False
cpusmall,adaptive,0,0.0,0.735,tighter,3276,2407,0.026500000000000003,3191,2.6941858768602964,8.684657626930086,9.290068509781607,0.8657718120805369,-0.6054108828515214,0.6054108828515214,0.6054108828515214,0.0,False
cpusmall,adaptive,0,0.0,0.74,uncorrected,3276,2424,0.1,2950,1.2827578882231914,4.134945986148801,9.290068509781607,0.6076876143990237,-5.155122523632807,5.155122523632807,5.155122523632807,0.0,False
cpusmall,adaptive,0,0.0,0.74,tighter,3276,2424,0.026000000000000002,3192,2.676634640987814,8.628081547383697,9.290068509781607,0.8651616839536302,-0.6619869623979099,0.6619869623979099,0.6619869623979099,0.0,False
cpusmall,adaptive,0,0.0,0.745,uncorrected,3276,2440,0.1,2950,1.2433525750126007,4.007923698319596,9.290068509781607,0.5930445393532642,-5.282144811462011,5.282144811462011,5.282144811462011,0.0,False
cpusmall,adaptive,0,0.0,0.745,tighter,3276,2440,0.025500000000000002,3194,2.680559676778258,8.6407338266144,9.290068509781607,0.8651616839536302,-0.6493346831672066,0.6493346831672066,0.6493346831672066,0.0,False
cpusmall,adaptive,0,0.0,0.75,uncorrected,3276,2457,0.1,2950,1.240660370755963,3.9992454284082757,9.290068509781607,0.5924344112263575,-5.290823081373332,5.290823081373332,5.290823081373332,0.0,False
cpusmall,adaptive,0,0.0,0.75,tighter,3276,2457,0.025,3196,2.68112189740426,8.642546134254182,9.290068509781607,0.8651616839536302,-0.6475223755274253,0.6475223755274253,0.6475223755274253,0.0,False
cpusmall,adaptive,0,0.0,0.755,uncorrected,3276,2473,0.1,2950,1.2231285466773316,3.9427319224151707,9.290068509781607,0.5820622330689444,-5.347336587366437,5.347336587366437,5.347336587366437,0.0,False
cpusmall,adaptive,0,0.0,0.755,tighter,3276,2473,0.0245,3197,2.6917798028984095,8.676901692655642,9.290068509781607,0.8657718120805369,-0.6131668171259639,0.6131668171259639,0.6131668171259639,0.0,False
cpusmall,adaptive,0,0.0,0.76,uncorrected,3276,2489,0.1,2950,1.2023718965673986,3.8758232502129313,9.290068509781607,0.5716900549115315,-5.414245259568676,5.414245259568676,5.414245259568676,0.0,False
cpusmall,adaptive,0,0.0,0.76,tighter,3276,2489,0.024,3199,2.6941858768602964,8.684657626930086,9.290068509781607,0.8657718120805369,-0.6054108828515214,0.6054108828515214,0.6054108828515214,0.0,False
cpusmall,adaptive,0,0.0,0.765,uncorrected,3276,2506,0.1,2950,1.1620979707971975,3.746001006094349,9.290068509781607,0.561928004881025,-5.544067503687258,5.544067503687258,5.544067503687258,0.0,False
cpusmall,adaptive,0,0.0,0.765,tighter,3276,2506,0.0235,3200,2.6917798028984095,8.676901692655642,9.290068509781607,0.8657718120805369,-0.6131668171259639,0.6131668171259639,0.6131668171259639,0.0,False
cpusmall,adaptive,0,0.0,0.77,uncorrected,3276,2522,0.1,2950,1.1238326593042542,3.6226534924137717,9.290068509781607,0.5436241610738255,-5.667415017367835,5.667415017367835,5.667415017367835,0.0,False
cpusmall,adaptive,0,0.0,0.77,tighter,3276,2522,0.023,3202,2.6941858768602964,8.684657626930086,9.290068509781607,0.8657718120805369,-0.6054108828515214,0.6054108828515214,0.6054108828515214,0.0,False
cpusmall,adaptive,0,0.0,0.775,uncorrected,3276,2538,0.1,2950,1.1076943079649786,3.570631819652258,9.290068509781607,0.5369127516778524,-5.719436690129349,5.719436690129349,5.719436690129349,0.0,False
cpusmall,adaptive,0,0.0,0.775,tighter,3276,2538,0.0225,3204,2.6952446324939405,8.68807050585123,9.290068509781607,0.8657718120805369,-0.6019980039303766,0.6019980039303766,0.6019980039303766,0.0,False
cpusmall,adaptive,0,0.0,0.78,uncorrected,3276,2555,0.1,2950,1.0673786501090847,3.440675052938404,9.290068509781607,0.5241000610128127,-5.849393456843203,5.849393456843203,5.849393456843203,0.0,False
cpusmall,adaptive,0,0.0,0.78,tighter,3276,2555,0.022,3205,2.6941858768602964,8.684657626930086,9.290068509781607,0.8657718120805369,-0.6054108828515214,0.6054108828515214,0.6054108828515214,0.0,False
cpusmall,adaptive,0,0.0,0.785,uncorrected,3276,2571,0.1,2950,1.0400436302166651,3.3525611291627957,9.290068509781607,0.513117754728493,-5.93750738061881,5.93750738061881,5.93750738061881,0.0,False
cpusmall,adaptive,0,0.0,0.785,tighter,3276,2571,0.0215,3207,2.6952446324939405,8.68807050585123,9.290068509781607,0.8657718120805369,-0.6019980039303766,0.6019980039303766,0.6019980039303766,0.0,False
cpusmall,adaptive,0,0.0,0.79,uncorrected,3276,2588,0.1,2950,1.0097408185122738,3.254880584161701,9.290068509781607,0.5003050640634533,-6.035187925619905,6.035187925619905,6.035187925619905,0.0,False
cpusmall,adaptive,0,0.0,0.79,tighter,3276,2588,0.020999999999999998,3209,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.795,uncorrected,3276,2604,0.1,2950,0.9440410716331484,3.0430986827265607,9.290068509781607,0.474679682733374,-6.246969827055046,6.246969827055046,6.246969827055046,0.0,False
cpusmall,adaptive,0,0.0,0.795,tighter,3276,2604,0.020499999999999997,3210,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.8,uncorrected,3276,2620,0.1,2950,0.917777241116612,2.95843771780693,9.290068509781607,0.46308724832214765,-6.331630791974678,6.331630791974678,6.331630791974678,0.0,False
cpusmall,adaptive,0,0.0,0.8,tighter,3276,2620,0.019999999999999997,3212,2.702329446707219,8.710908271545568,9.290068509781607,0.8663819402074435,-0.5791602382360382,0.5791602382360382,0.5791602382360382,0.0,False
cpusmall,adaptive,0,0.0,0.805,uncorrected,3276,2637,0.1,2950,0.8988601787759753,2.8974589222654807,9.290068509781607,0.45454545454545453,-6.392609587516125,6.392609587516125,6.392609587516125,0.0,False
cpusmall,adaptive,0,0.0,0.805,tighter,3276,2637,0.019499999999999997,3214,2.7182213841066902,8.762135633595232,9.290068509781607,0.8688224527150702,-0.5279328761863743,0.5279328761863743,0.5279328761863743,0.0,False
cpusmall,adaptive,0,0.0,0.81,uncorrected,3276,2653,0.1,2950,0.8706833967929009,2.8066315941834175,9.290068509781607,0.44356314826113485,-6.48343691559819,6.48343691559819,6.48343691559819,0.0,False
cpusmall,adaptive,0,0.0,0.81,tighter,3276,2653,0.018999999999999996,3215,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.815,uncorrected,3276,2669,0.1,2950,0.8400399195249941,2.7078529201297465,9.290068509781607,0.4283099450884686,-6.5822155896518595,6.5822155896518595,6.5822155896518595,0.0,False
cpusmall,adaptive,0,0.0,0.815,tighter,3276,2669,0.018500000000000006,3217,2.702329446707219,8.710908271545568,9.290068509781607,0.8663819402074435,-0.5791602382360382,0.5791602382360382,0.5791602382360382,0.0,False
cpusmall,adaptive,0,0.0,0.82,uncorrected,3276,2686,0.1,2950,0.8223338570972473,2.650777760087251,9.290068509781607,0.42159853569249545,-6.639290749694355,6.639290749694355,6.639290749694355,0.0,False
cpusmall,adaptive,0,0.0,0.82,tighter,3276,2686,0.018000000000000006,3219,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.825,uncorrected,3276,2702,0.1,2950,0.8058684321566886,2.597701771708413,9.290068509781607,0.41488712629652225,-6.692366738073194,6.692366738073194,6.692366738073194,0.0,False
cpusmall,adaptive,0,0.0,0.825,tighter,3276,2702,0.017500000000000005,3220,2.6952446324939405,8.68807050585123,9.290068509781607,0.8657718120805369,-0.6019980039303766,0.6019980039303766,0.6019980039303766,0.0,False
cpusmall,adaptive,0,0.0,0.83,uncorrected,3276,2719,0.1,2950,0.753088240221628,2.4275658132444646,9.290068509781607,0.38804148871262967,-6.862502696537142,6.862502696537142,6.862502696537142,0.0,False
cpusmall,adaptive,0,0.0,0.83,tighter,3276,2719,0.017000000000000005,3222,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.835,uncorrected,3276,2735,0.1,2950,0.7352459023409464,2.370051371836175,9.290068509781607,0.3813300793166565,-6.9200171379454325,6.9200171379454325,6.9200171379454325,0.0,False
cpusmall,adaptive,0,0.0,0.835,tighter,3276,2735,0.016500000000000004,3223,2.702329446707219,8.710908271545568,9.290068509781607,0.8663819402074435,-0.5791602382360382,0.5791602382360382,0.5791602382360382,0.0,False
cpusmall,adaptive,0,0.0,0.84,uncorrected,3276,2751,0.1,2950,0.701853165330452,2.262410510582674,9.290068509781607,0.3648566198901769,-7.027657999198933,7.027657999198933,7.027657999198933,0.0,False
cpusmall,adaptive,0,0.0,0.84,tighter,3276,2751,0.016000000000000004,3225,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.845,uncorrected,3276,2768,0.1,2950,0.6584816383786286,2.122603207170962,9.290068509781607,0.3441122635753508,-7.167465302610644,7.167465302610644,7.167465302610644,0.0,False
cpusmall,adaptive,0,0.0,0.845,tighter,3276,2768,0.015500000000000003,3227,2.729806495103033,8.799480021537194,9.290068509781607,0.8688224527150702,-0.490588488244414,0.490588488244414,0.490588488244414,0.0,False
cpusmall,adaptive,0,0.0,0.85,uncorrected,3276,2784,0.1,2950,0.5994234525903561,1.9322302533061422,9.290068509781607,0.31909701037217814,-7.357838256475465,7.357838256475465,7.357838256475465,0.0,False
cpusmall,adaptive,0,0.0,0.85,tighter,3276,2784,0.015000000000000003,3228,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.855,uncorrected,3276,2800,0.1,2950,0.5750343002941412,1.853612278457829,9.290068509781607,0.30811470408785846,-7.436456231323778,7.436456231323778,7.436456231323778,0.0,False
cpusmall,adaptive,0,0.0,0.855,tighter,3276,2800,0.014500000000000002,3230,2.729806495103033,8.799480021537194,9.290068509781607,0.8688224527150702,-0.490588488244414,0.490588488244414,0.490588488244414,0.0,False
cpusmall,adaptive,0,0.0,0.86,uncorrected,3276,2817,0.1,2950,0.540497809005065,1.7422845467459345,9.290068509781607,0.2812690665039658,-7.5477839630356724,7.5477839630356724,7.5477839630356724,0.0,False
cpusmall,adaptive,0,0.0,0.86,tighter,3276,2817,0.014000000000000002,3232,2.7182213841066902,8.762135633595232,9.290068509781607,0.8688224527150702,-0.5279328761863743,0.5279328761863743,0.5279328761863743,0.0,False
cpusmall,adaptive,0,0.0,0.865,uncorrected,3276,2833,0.1,2950,0.5081457838801987,1.6379984007303776,9.290068509781607,0.26418547895057964,-7.65207010905123,7.65207010905123,7.65207010905123,0.0,False
cpusmall,adaptive,0,0.0,0.865,tighter,3276,2833,0.013500000000000002,3233,2.729806495103033,8.799480021537194,9.290068509781607,0.8688224527150702,-0.490588488244414,0.490588488244414,0.490588488244414,0.0,False
cpusmall,adaptive,0,0.0,0.87,uncorrected,3276,2850,0.1,2950,0.4795271541314637,1.5457467846654596,9.290068509781607,0.2483221476510067,-7.744321725116147,7.744321725116147,7.744321725116147,0.0,False
cpusmall,adaptive,0,0.0,0.87,tighter,3276,2850,0.013000000000000001,3235,2.729806495103033,8.799480021537194,9.290068509781607,0.8688224527150702,-0.490588488244414,0.490588488244414,0.490588488244414,0.0,False
cpusmall,adaptive,0,0.0,0.875,uncorrected,3276,2866,0.1,2950,0.38598522365803456,1.2442161267768705,9.290068509781607,0.19402074435631483,-8.045852383004737,8.045852383004737,8.045852383004737,0.0,False
cpusmall,adaptive,0,0.0,0.875,tighter,3276,2866,0.0125,3237,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.88,uncorrected,3276,2882,0.1,2950,0.3284368771016811,1.058710111349203,9.290068509781607,0.16595485051860892,-8.231358398432404,8.231358398432404,8.231358398432404,0.0,False
cpusmall,adaptive,0,0.0,0.88,tighter,3276,2882,0.012,3238,2.6952446324939405,8.68807050585123,9.290068509781607,0.8657718120805369,-0.6019980039303766,0.6019980039303766,0.6019980039303766,0.0,False
cpusmall,adaptive,0,0.0,0.885,uncorrected,3276,2899,0.1,2950,0.24656419759222645,0.7947950650096373,9.290068509781607,0.12385600976205004,-8.49527344477197,8.49527344477197,8.49527344477197,0.0,False
cpusmall,adaptive,0,0.0,0.885,tighter,3276,2899,0.0115,3240,2.6952446324939405,8.68807050585123,9.290068509781607,0.8657718120805369,-0.6019980039303766,0.6019980039303766,0.6019980039303766,0.0,False
cpusmall,adaptive,0,0.0,0.89,uncorrected,3276,2915,0.1,2950,0.18534901409765372,0.5974690695071998,9.290068509781607,0.10006101281269067,-8.692599440274407,8.692599440274407,8.692599440274407,0.0,False
cpusmall,adaptive,0,0.0,0.89,tighter,3276,2915,0.011,3241,2.6952446324939405,8.68807050585123,9.290068509781607,0.8657718120805369,-0.6019980039303766,0.6019980039303766,0.6019980039303766,0.0,False
cpusmall,adaptive,0,0.0,0.895,uncorrected,3276,2932,0.1,2950,0.11113182782592194,0.3582313619904408,9.290068509781607,0.059182428309945086,-8.931837147791166,8.931837147791166,8.931837147791166,0.0,False
cpusmall,adaptive,0,0.0,0.895,tighter,3276,2932,0.010499999999999999,3243,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.9,uncorrected,3276,2948,0.1,2950,0.005347587699942048,0.017237848621677574,9.290068509781607,0.0024405125076266015,-9.27283066115993,9.27283066115993,9.27283066115993,0.0,False
cpusmall,adaptive,0,0.0,0.9,tighter,3276,2948,0.009999999999999998,3245,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.905,uncorrected,3276,2964,0.1,2950,0.0,0.0,9.290068509781607,0.0,-9.290068509781609,9.290068509781609,9.290068509781609,0.0,False
cpusmall,adaptive,0,0.0,0.905,tighter,3276,2964,0.009499999999999998,3246,2.702329446707219,8.710908271545568,9.290068509781607,0.8663819402074435,-0.5791602382360382,0.5791602382360382,0.5791602382360382,0.0,False
cpusmall,adaptive,0,0.0,0.91,uncorrected,3276,2981,0.1,2950,0.0,0.0,9.290068509781607,0.0,-9.290068509781609,9.290068509781609,9.290068509781609,0.0,False
cpusmall,adaptive,0,0.0,0.91,tighter,3276,2981,0.008999999999999998,3248,2.702329446707219,8.710908271545568,9.290068509781607,0.8663819402074435,-0.5791602382360382,0.5791602382360382,0.5791602382360382,0.0,False
cpusmall,adaptive,0,0.0,0.915,uncorrected,3276,2997,0.1,2950,0.0,0.0,9.290068509781607,0.0,-9.290068509781609,9.290068509781609,9.290068509781609,0.0,False
cpusmall,adaptive,0,0.0,0.915,tighter,3276,2997,0.008499999999999997,3250,2.6952446324939405,8.68807050585123,9.290068509781607,0.8657718120805369,-0.6019980039303766,0.6019980039303766,0.6019980039303766,0.0,False
cpusmall,adaptive,0,0.0,0.92,uncorrected,3276,3013,0.1,2950,0.0,0.0,9.290068509781607,0.0,-9.290068509781609,9.290068509781609,9.290068509781609,0.0,False
cpusmall,adaptive,0,0.0,0.92,tighter,3276,3013,0.007999999999999997,3251,2.702329446707219,8.710908271545568,9.290068509781607,0.8663819402074435,-0.5791602382360382,0.5791602382360382,0.5791602382360382,0.0,False
cpusmall,adaptive,0,0.0,0.925,uncorrected,3276,3030,0.1,2950,0.0,0.0,9.290068509781607,0.0,-9.290068509781609,9.290068509781609,9.290068509781609,0.0,False
cpusmall,adaptive,0,0.0,0.925,tighter,3276,3030,0.007499999999999996,3253,2.702329446707219,8.710908271545568,9.290068509781607,0.8663819402074435,-0.5791602382360382,0.5791602382360382,0.5791602382360382,0.0,False
cpusmall,adaptive,0,0.0,0.93,uncorrected,3276,3046,0.1,2950,0.0,0.0,9.290068509781607,0.0,-9.290068509781609,9.290068509781609,9.290068509781609,0.0,False
cpusmall,adaptive,0,0.0,0.93,tighter,3276,3046,0.006999999999999996,3255,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.935,uncorrected,3276,3063,0.1,2950,0.0,0.0,9.290068509781607,0.0,-9.290068509781609,9.290068509781609,9.290068509781609,0.0,False
cpusmall,adaptive,0,0.0,0.935,tighter,3276,3063,0.006499999999999995,3256,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.94,uncorrected,3276,3079,0.1,2950,0.0,0.0,9.290068509781607,0.0,-9.290068509781609,9.290068509781609,9.290068509781609,0.0,False
cpusmall,adaptive,0,0.0,0.94,tighter,3276,3079,0.006000000000000005,3258,2.6952446324939405,8.68807050585123,9.290068509781607,0.8657718120805369,-0.6019980039303766,0.6019980039303766,0.6019980039303766,0.0,False
cpusmall,adaptive,0,0.0,0.945,uncorrected,3276,3095,0.1,2950,0.0,0.0,9.290068509781607,0.0,-9.290068509781609,9.290068509781609,9.290068509781609,0.0,False
cpusmall,adaptive,0,0.0,0.945,tighter,3276,3095,0.005500000000000005,3259,2.702329446707219,8.710908271545568,9.290068509781607,0.8663819402074435,-0.5791602382360382,0.5791602382360382,0.5791602382360382,0.0,False
cpusmall,adaptive,0,0.0,0.95,uncorrected,3276,3112,0.1,2950,0.0,0.0,9.290068509781607,0.0,-9.290068509781609,9.290068509781609,9.290068509781609,0.0,False
cpusmall,adaptive,0,0.0,0.95,tighter,3276,3112,0.0050000000000000044,3261,2.7182213841066902,8.762135633595232,9.290068509781607,0.8688224527150702,-0.5279328761863743,0.5279328761863743,0.5279328761863743,0.0,False
cpusmall,cqr,0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.0,tighter,3276,0,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.0,naive,3276,0,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.02260993640934511,9.351401701247008,9.362155987530535,0.8926174496644296,-0.010754286283527729,0.010754286283527729,0.010754286283527729,0.0,False
cpusmall,cqr,0,0.0,0.005,tighter,3276,16,0.0995,2951,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,0.0,0.005,naive,3276,16,0.095,2966,0.025712575571437135,9.45946512872376,9.362155987530535,0.8993288590604027,0.09730914119322667,0.09730914119322667,0.09730914119322667,0.0,False
cpusmall,cqr,0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.02260993640934511,9.351401701247008,9.362155987530535,0.8926174496644296,-0.010754286283527729,0.010754286283527729,0.010754286283527729,0.0,False
cpusmall,cqr,0,0.0,0.01,tighter,3276,32,0.099,2953,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,0.0,0.01,naive,3276,32,0.09000000000000001,2983,0.029536361205431932,9.592645740441185,9.362155987530535,0.9054301403294692,0.23048975291064855,0.23048975291064855,0.23048975291064855,0.0,False
cpusmall,cqr,0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.022558463093112824,9.349608910437295,9.362155987530535,0.8926174496644296,-0.012547077093240409,0.012547077093240409,0.012547077093240409,0.0,False
cpusmall,cqr,0,0.0,0.015,tighter,3276,49,0.0985,2955,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.015,naive,3276,49,0.085,2999,0.03236806816440313,9.691272729791073,9.362155987530535,0.9139719341061623,0.3291167422605397,0.3291167422605397,0.3291167422605397,0.0,False
cpusmall,cqr,0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.022107890251083118,9.333915675389996,9.362155987530535,0.8926174496644296,-0.028240312140540333,0.028240312140540333,0.028240312140540333,0.0,False
cpusmall,cqr,0,0.0,0.02,tighter,3276,65,0.098,2956,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,0.0,0.02,naive,3276,65,0.08,3015,0.03744738399734615,9.868182853549925,9.362155987530535,0.9182428309945089,0.5060268660193911,0.5060268660193911,0.5060268660193911,0.0,False
cpusmall,cqr,0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.022023753505469465,9.330985233068878,9.362155987530535,0.8926174496644296,-0.03117075446165794,0.03117075446165794,0.03117075446165794,0.0,False
cpusmall,cqr,0,0.0,0.025,tighter,3276,81,0.0975,2958,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.025,naive,3276,81,0.07500000000000001,3032,0.040880033062715204,9.9877403669923,9.362155987530535,0.9206833435021354,0.6255843794617654,0.6255843794617654,0.6255843794617654,0.0,False
cpusmall,cqr,0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.021633220187001645,9.317383145706241,9.362155987530535,0.8926174496644296,-0.044772841824291996,0.044772841824291996,0.044772841824291996,0.0,False
cpusmall,cqr,0,0.0,0.03,tighter,3276,98,0.097,2960,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,0.0,0.03,naive,3276,98,0.07,3048,0.04415704396480612,10.101877078178482,9.362155987530535,0.9231238560097621,0.7397210906479456,0.7397210906479456,0.7397210906479456,0.0,False
cpusmall,cqr,0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.021543604917177717,9.314261889025882,9.362155987530535,0.8926174496644296,-0.047894098504650685,0.047894098504650685,0.047894098504650685,0.0,False
cpusmall,cqr,0,0.0,0.035,tighter,3276,114,0.0965,2961,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,0.0,0.035,naive,3276,114,0.065,3064,0.05156211712141734,10.359792209205168,9.362155987530535,0.9298352654057352,0.9976362216746356,0.9976362216746356,0.9976362216746356,0.0,False
cpusmall,cqr,0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.021443843682123376,9.31078725326385,9.362155987530535,0.8926174496644296,-0.051368734266684805,0.051368734266684805,0.051368734266684805,0.0,False
cpusmall,cqr,0,0.0,0.04,tighter,3276,131,0.096,2963,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,0.0,0.04,naive,3276,131,0.060000000000000005,3081,0.057880229074238634,10.579849005092239,9.362155987530535,0.9395973154362416,1.2176930175617047,1.2176930175617047,1.2176930175617047,0.0,False
cpusmall,cqr,0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.021047732545118658,9.296990893168406,9.362155987530535,0.8920073215375229,-0.06516509436212715,0.06516509436212715,0.06516509436212715,0.0,False
cpusmall,cqr,0,0.0,0.045,tighter,3276,147,0.0955,2965,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,0.0,0.045,naive,3276,147,0.05500000000000001,3097,0.06576553378983452,10.854490369991188,9.362155987530535,0.9444783404514948,1.4923343824606559,1.4923343824606559,1.4923343824606559,0.0,False
cpusmall,cqr,0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.02051249538872535,9.278348840834555,9.362155987530535,0.8920073215375229,-0.0838071466959763,0.0838071466959763,0.0838071466959763,0.0,False
cpusmall,cqr,0,0.0,0.05,tighter,3276,163,0.095,2966,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,0.0,0.05,naive,3276,163,0.05,3114,0.07384420241461892,11.135866506703929,9.362155987530535,0.9463087248322147,1.7737105191733955,1.7737105191733955,1.7737105191733955,0.0,False
cpusmall,cqr,0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.020490769804037745,9.27759214918509,9.362155987530535,0.8920073215375229,-0.08456383834544791,0.08456383834544791,0.08456383834544791,0.0,False
cpusmall,cqr,0,0.0,0.055,tighter,3276,180,0.0945,2968,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.055,naive,3276,180,0.045000000000000005,3130,0.08244714062756198,11.435502700631982,9.362155987530535,0.951189749847468,2.0733467131014445,2.0733467131014445,2.0733467131014445,0.0,False
cpusmall,cqr,0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.020105791565250275,9.26418354257184,9.362155987530535,0.8913971934106162,-0.09797244495869323,0.09797244495869323,0.09797244495869323,0.0,False
cpusmall,cqr,0,0.0,0.06,tighter,3276,196,0.094,2969,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,0.0,0.06,naive,3276,196,0.04000000000000001,3146,0.09338671831967321,11.816522922062004,9.362155987530535,0.9554606467358145,2.45436693453147,2.45436693453147,2.45436693453147,0.0,False
cpusmall,cqr,0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.01936327516784786,9.238322054119896,9.362155987530535,0.8907870652837095,-0.12383393341063777,0.12383393341063777,0.12383393341063777,0.0,False
cpusmall,cqr,0,0.0,0.065,tighter,3276,212,0.09350000000000001,2971,0.02260993640934511,9.351401701247008,9.362155987530535,0.8926174496644296,-0.010754286283527729,0.010754286283527729,0.010754286283527729,0.0,False
cpusmall,cqr,0,0.0,0.065,naive,3276,212,0.035,3163,0.10111332802655187,12.0856370162506,9.362155987530535,0.9591214154972544,2.723481028720065,2.723481028720065,2.723481028720065,0.0,False
cpusmall,cqr,0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.018649569151307333,9.213464017355433,9.362155987530535,0.8901769371568029,-0.14869197017510186,0.14869197017510186,0.14869197017510186,0.0,False
cpusmall,cqr,0,0.0,0.07,tighter,3276,229,0.093,2973,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,0.0,0.07,naive,3276,229,0.03,3179,0.12437311207268531,12.895764090357234,9.362155987530535,0.9707138499084808,3.5336081028267,3.5336081028267,3.5336081028267,0.0,False
cpusmall,cqr,0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.018391523703774948,9.204476418718173,9.362155987530535,0.8895668090298963,-0.15767956881236037,0.15767956881236037,0.15767956881236037,0.0,False
cpusmall,cqr,0,0.0,0.075,tighter,3276,245,0.09250000000000001,2974,0.022604180169251448,9.35120121417732,9.362155987530535,0.8926174496644296,-0.010954773353211534,0.010954773353211534,0.010954773353211534,0.0,False
cpusmall,cqr,0,0.0,0.075,naive,3276,245,0.02500000000000001,3196,0.14263982349613413,13.531984850175034,9.362155987530535,0.9768151311775473,4.169828862644495,4.169828862644495,4.169828862644495,0.0,False
cpusmall,cqr,0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.017843808786769166,9.185399771992719,9.362155987530535,0.8889566809029896,-0.17675621553781465,0.17675621553781465,0.17675621553781465,0.0,False
cpusmall,cqr,0,0.0,0.08,tighter,3276,262,0.09200000000000001,2976,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,0.0,0.08,naive,3276,262,0.020000000000000004,3212,0.15001889577322303,13.788994383092561,9.362155987530535,0.9780353874313605,4.4268383955620285,4.4268383955620285,4.4268383955620285,0.0,False
cpusmall,cqr,0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.017193623433678584,9.162754129338364,9.362155987530535,0.8877364246491763,-0.19940185819217174,0.19940185819217174,0.19940185819217174,0.0,False
cpusmall,cqr,0,0.0,0.085,tighter,3276,278,0.09150000000000001,2978,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,0.0,0.085,naive,3276,278,0.015,3228,0.18128859950019416,14.878103101310588,9.362155987530535,0.9835265405735204,5.515947113780054,5.515947113780054,5.515947113780054,0.0,False
cpusmall,cqr,0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.017148852188898278,9.161194768448938,9.362155987530535,0.8877364246491763,-0.20096121908159648,0.20096121908159648,0.20096121908159648,0.0,False
cpusmall,cqr,0,0.0,0.09,tighter,3276,294,0.09100000000000001,2979,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,0.0,0.09,naive,3276,294,0.010000000000000009,3245,0.2330485431745779,16.680877006764074,9.362155987530535,0.9902379499694935,7.318721019233549,7.318721019233549,7.318721019233549,0.0,False
cpusmall,cqr,0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.0168220480781488,9.149812338692826,9.362155987530535,0.8871262965222697,-0.2123436488377095,0.2123436488377095,0.2123436488377095,0.0,False
cpusmall,cqr,0,0.0,0.095,tighter,3276,311,0.09050000000000001,2981,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.095,naive,3276,311,0.0050000000000000044,3261,0.295492647983415,18.855775097978327,9.362155987530535,0.9926784624771202,9.493619110447797,9.493619110447797,9.493619110447797,0.0,False
cpusmall,cqr,0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.0168220480781488,9.149812338692826,9.362155987530535,0.8871262965222697,-0.2123436488377095,0.2123436488377095,0.2123436488377095,0.0,False
cpusmall,cqr,0,0.0,0.1,tighter,3276,327,0.09000000000000001,2983,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,0.0,0.1,naive,3276,327,0.0,3277,inf,inf,9.362155987530535,1.0,inf,inf,inf,0.0,True
cpusmall,cqr,0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.016637947211524895,9.143400194189562,9.362155987530535,0.8871262965222697,-0.21875579334097406,0.21875579334097406,0.21875579334097406,0.0,False
cpusmall,cqr,0,0.0,0.105,tighter,3276,343,0.08950000000000001,2984,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.016637947211524895,9.143400194189562,9.362155987530535,0.8871262965222697,-0.21875579334097406,0.21875579334097406,0.21875579334097406,0.0,False
cpusmall,cqr,0,0.0,0.11,tighter,3276,360,0.08900000000000001,2986,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,0.0,0.115,uncorrected,3276,376,0.1,2950,0.015701523420716512,9.110785004630328,9.362155987530535,0.8859060402684564,-0.2513709829002057,0.2513709829002057,0.2513709829002057,0.0,False
cpusmall,cqr,0,0.0,0.115,tighter,3276,376,0.08850000000000001,2987,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,0.0,0.12,uncorrected,3276,393,0.1,2950,0.015646372183999557,9.108864113621783,9.362155987530535,0.8859060402684564,-0.253291873908749,0.253291873908749,0.253291873908749,0.0,False
cpusmall,cqr,0,0.0,0.12,tighter,3276,393,0.08800000000000001,2989,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,0.0,0.125,uncorrected,3276,409,0.1,2950,0.014940483159670392,9.084278338930604,9.362155987530535,0.8840756558877364,-0.2778776485999287,0.2778776485999287,0.2778776485999287,0.0,False
cpusmall,cqr,0,0.0,0.125,tighter,3276,409,0.08750000000000001,2991,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,0.0,0.13,uncorrected,3276,425,0.1,2950,0.014772359788931544,9.078422682912674,9.362155987530535,0.8840756558877364,-0.28373330461786467,0.28373330461786467,0.28373330461786467,0.0,False
cpusmall,cqr,0,0.0,0.13,tighter,3276,425,0.08700000000000001,2992,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,0.0,0.135,uncorrected,3276,442,0.1,2950,0.014682411988092614,9.075289844337236,9.362155987530535,0.8840756558877364,-0.28686614319329873,0.28686614319329873,0.28686614319329873,0.0,False
cpusmall,cqr,0,0.0,0.135,tighter,3276,442,0.08650000000000001,2994,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,0.0,0.14,uncorrected,3276,458,0.1,2950,0.013966551420594442,9.050356765600762,9.362155987530535,0.8804148871262966,-0.3117992219297714,0.3117992219297714,0.3117992219297714,0.0,False
cpusmall,cqr,0,0.0,0.14,tighter,3276,458,0.08600000000000001,2996,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,0.0,0.145,uncorrected,3276,475,0.1,2950,0.013704171774293172,9.041218208908164,9.362155987530535,0.8804148871262966,-0.3209377786223696,0.3209377786223696,0.3209377786223696,0.0,False
cpusmall,cqr,0,0.0,0.145,tighter,3276,475,0.0855,2997,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,0.0,0.15,uncorrected,3276,491,0.1,2950,0.013507552991478877,9.034370071413862,9.362155987530535,0.8798047589993899,-0.32778591611667374,0.32778591611667374,0.32778591611667374,0.0,False
cpusmall,cqr,0,0.0,0.15,tighter,3276,491,0.085,2999,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,0.0,0.155,uncorrected,3276,507,0.1,2950,0.012498629874834577,8.999229765258633,9.362155987530535,0.8791946308724832,-0.36292622227189986,0.36292622227189986,0.36292622227189986,0.0,False
cpusmall,cqr,0,0.0,0.155,tighter,3276,507,0.0845,3001,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,0.0,0.16,uncorrected,3276,524,0.1,2950,0.012498629874834577,8.999229765258633,9.362155987530535,0.8791946308724832,-0.36292622227189986,0.36292622227189986,0.36292622227189986,0.0,False
cpusmall,cqr,0,0.0,0.16,tighter,3276,524,0.084,3002,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,0.0,0.165,uncorrected,3276,540,0.1,2950,0.011968817049448799,8.98077663976088,9.362155987530535,0.8779743746186699,-0.3813793477696558,0.3813793477696558,0.3813793477696558,0.0,False
cpusmall,cqr,0,0.0,0.165,tighter,3276,540,0.0835,3004,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,0.0,0.17,uncorrected,3276,556,0.1,2950,0.011287774697103958,8.95705626268629,9.362155987530535,0.8749237339841367,-0.40509972484424495,0.40509972484424495,0.40509972484424495,0.0,False
cpusmall,cqr,0,0.0,0.17,tighter,3276,556,0.083,3006,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,0.0,0.175,uncorrected,3276,573,0.1,2950,0.011261505670198957,8.956141325132958,9.362155987530535,0.8749237339841367,-0.40601466239757494,0.40601466239757494,0.40601466239757494,0.0,False
cpusmall,cqr,0,0.0,0.175,tighter,3276,573,0.0825,3007,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,0.0,0.18,uncorrected,3276,589,0.1,2950,0.011261505670198957,8.956141325132958,9.362155987530535,0.8749237339841367,-0.40601466239757494,0.40601466239757494,0.40601466239757494,0.0,False
cpusmall,cqr,0,0.0,0.18,tighter,3276,589,0.08200000000000002,3009,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.185,uncorrected,3276,606,0.1,2950,0.011015129557424008,8.947560163804189,9.362155987530535,0.8730933496034167,-0.414595823726343,0.414595823726343,0.414595823726343,0.0,False
cpusmall,cqr,0,0.0,0.185,tighter,3276,606,0.0815,3010,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,0.0,0.19,uncorrected,3276,622,0.1,2950,0.011015129557424008,8.947560163804189,9.362155987530535,0.8730933496034167,-0.414595823726343,0.414595823726343,0.414595823726343,0.0,False
cpusmall,cqr,0,0.0,0.19,tighter,3276,622,0.08100000000000002,3012,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.195,uncorrected,3276,638,0.1,2950,0.01090939970133814,8.94387764384671,9.362155987530535,0.8730933496034167,-0.41827834368382316,0.41827834368382316,0.41827834368382316,0.0,False
cpusmall,cqr,0,0.0,0.195,tighter,3276,638,0.0805,3014,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.2,uncorrected,3276,655,0.1,2950,0.010186190822232932,8.918688626956639,9.362155987530535,0.8712629652226968,-0.4434673605738933,0.4434673605738933,0.4434673605738933,0.0,False
cpusmall,cqr,0,0.0,0.2,tighter,3276,655,0.08000000000000002,3015,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,0.0,0.205,uncorrected,3276,671,0.1,2950,0.010186190822232932,8.918688626956639,9.362155987530535,0.8712629652226968,-0.4434673605738933,0.4434673605738933,0.4434673605738933,0.0,False
cpusmall,cqr,0,0.0,0.205,tighter,3276,671,0.07950000000000002,3017,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,0.0,0.21,uncorrected,3276,687,0.1,2950,0.010186190822232932,8.918688626956639,9.362155987530535,0.8712629652226968,-0.4434673605738933,0.4434673605738933,0.4434673605738933,0.0,False
cpusmall,cqr,0,0.0,0.21,tighter,3276,687,0.07900000000000001,3019,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.215,uncorrected,3276,704,0.1,2950,0.009628384832379377,8.899260513024762,9.362155987530535,0.8700427089688835,-0.46289547450577306,0.46289547450577306,0.46289547450577306,0.0,False
cpusmall,cqr,0,0.0,0.215,tighter,3276,704,0.07850000000000001,3020,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.22,uncorrected,3276,720,0.1,2950,0.009242389863545586,8.885816494193762,9.362155987530535,0.8694325808419768,-0.47633949333677217,0.47633949333677217,0.47633949333677217,0.0,False
cpusmall,cqr,0,0.0,0.22,tighter,3276,720,0.07800000000000001,3022,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.225,uncorrected,3276,737,0.1,2950,0.009163771018228073,8.883078237681987,9.362155987530535,0.8694325808419768,-0.47907774984854457,0.47907774984854457,0.47907774984854457,0.0,False
cpusmall,cqr,0,0.0,0.225,tighter,3276,737,0.07750000000000001,3024,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.23,uncorrected,3276,753,0.1,2950,0.009163771018228073,8.883078237681987,9.362155987530535,0.8694325808419768,-0.47907774984854457,0.47907774984854457,0.47907774984854457,0.0,False
cpusmall,cqr,0,0.0,0.23,tighter,3276,753,0.07700000000000001,3025,0.024752948626718063,9.42604178449076,9.362155987530535,0.8962782184258694,0.06388579696022664,0.06388579696022664,0.06388579696022664,0.0,False
cpusmall,cqr,0,0.0,0.235,uncorrected,3276,769,0.1,2950,0.008630068518611589,8.864489636704432,9.362155987530535,0.8688224527150702,-0.4976663508261008,0.4976663508261008,0.4976663508261008,0.0,False
cpusmall,cqr,0,0.0,0.235,tighter,3276,769,0.07650000000000001,3027,0.024819936411280885,9.42837493675912,9.362155987530535,0.896888346552776,0.06621894922858546,0.06621894922858546,0.06621894922858546,0.0,False
cpusmall,cqr,0,0.0,0.24,uncorrected,3276,786,0.1,2950,0.008181172135997894,8.848854791931045,9.362155987530535,0.8676021964612569,-0.5133011955994904,0.5133011955994904,0.5133011955994904,0.0,False
cpusmall,cqr,0,0.0,0.24,tighter,3276,786,0.07600000000000001,3028,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.245,uncorrected,3276,802,0.1,2950,0.00751299528958288,8.825582514230685,9.362155987530535,0.8657718120805369,-0.5365734732998495,0.5365734732998495,0.5365734732998495,0.0,False
cpusmall,cqr,0,0.0,0.245,tighter,3276,802,0.07550000000000001,3030,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.25,uncorrected,3276,819,0.1,2950,0.0072039320308038834,8.814817989802949,9.362155987530535,0.8645515558267236,-0.5473379977275856,0.5473379977275856,0.5473379977275856,0.0,False
cpusmall,cqr,0,0.0,0.25,tighter,3276,819,0.07500000000000001,3032,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.255,uncorrected,3276,835,0.1,2950,0.006991534952160872,8.807420301865324,9.362155987530535,0.863941427699817,-0.5547356856652124,0.5547356856652124,0.5547356856652124,0.0,False
cpusmall,cqr,0,0.0,0.255,tighter,3276,835,0.0745,3033,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.26,uncorrected,3276,851,0.1,2950,0.006650873075097041,8.795555212783755,9.362155987530535,0.8627211714460037,-0.5666007747467798,0.5666007747467798,0.5666007747467798,0.0,False
cpusmall,cqr,0,0.0,0.26,tighter,3276,851,0.074,3035,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,0.0,0.265,uncorrected,3276,868,0.1,2950,0.006650873075097041,8.795555212783755,9.362155987530535,0.8627211714460037,-0.5666007747467798,0.5666007747467798,0.5666007747467798,0.0,False
cpusmall,cqr,0,0.0,0.265,tighter,3276,868,0.0735,3037,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.27,uncorrected,3276,884,0.1,2950,0.006637445408581591,8.795087533627116,9.362155987530535,0.8627211714460037,-0.5670684539034171,0.5670684539034171,0.5670684539034171,0.0,False
cpusmall,cqr,0,0.0,0.27,tighter,3276,884,0.073,3038,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.275,uncorrected,3276,900,0.1,2950,0.006457971744885882,8.788836552372922,9.362155987530535,0.8627211714460037,-0.5733194351576127,0.5733194351576127,0.5733194351576127,0.0,False
cpusmall,cqr,0,0.0,0.275,tighter,3276,900,0.0725,3040,0.024819936411280885,9.42837493675912,9.362155987530535,0.896888346552776,0.06621894922858546,0.06621894922858546,0.06621894922858546,0.0,False
cpusmall,cqr,0,0.0,0.28,uncorrected,3276,917,0.1,2950,0.006361041416862556,8.785460515739134,9.362155987530535,0.8627211714460037,-0.5766954717913989,0.5766954717913989,0.5766954717913989,0.0,False
cpusmall,cqr,0,0.0,0.28,tighter,3276,917,0.072,3042,0.02506242065312353,9.436820546098026,9.362155987530535,0.8974984746796827,0.07466455856749143,0.07466455856749143,0.07466455856749143,0.0,False
cpusmall,cqr,0,0.0,0.285,uncorrected,3276,933,0.1,2950,0.00618103099250511,8.779190839369651,9.362155987530535,0.862111043319097,-0.5829651481608848,0.5829651481608848,0.5829651481608848,0.0,False
cpusmall,cqr,0,0.0,0.285,tighter,3276,933,0.07150000000000001,3043,0.024819936411280885,9.42837493675912,9.362155987530535,0.896888346552776,0.06621894922858546,0.06621894922858546,0.06621894922858546,0.0,False
cpusmall,cqr,0,0.0,0.29,uncorrected,3276,950,0.1,2950,0.006002515081402815,8.772973216176936,9.362155987530535,0.8615009151921904,-0.5891827713535999,0.5891827713535999,0.5891827713535999,0.0,False
cpusmall,cqr,0,0.0,0.29,tighter,3276,950,0.071,3045,0.024819936411280885,9.42837493675912,9.362155987530535,0.896888346552776,0.06621894922858546,0.06621894922858546,0.06621894922858546,0.0,False
cpusmall,cqr,0,0.0,0.295,uncorrected,3276,966,0.1,2950,0.004472204099266963,8.719673221818775,9.362155987530535,0.8572300183038438,-0.6424827657117615,0.6424827657117615,0.6424827657117615,0.0,False
cpusmall,cqr,0,0.0,0.295,tighter,3276,966,0.07050000000000001,3046,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.3,uncorrected,3276,982,0.1,2950,0.004354983095166243,8.715590470711215,9.362155987530535,0.8572300183038438,-0.6465655168193215,0.6465655168193215,0.6465655168193215,0.0,False
cpusmall,cqr,0,0.0,0.3,tighter,3276,982,0.06999999999999999,3048,0.024819936411280885,9.42837493675912,9.362155987530535,0.896888346552776,0.06621894922858546,0.06621894922858546,0.06621894922858546,0.0,False
cpusmall,cqr,0,0.0,0.305,uncorrected,3276,999,0.1,2950,0.003991629107601369,8.702935026351668,9.362155987530535,0.8566198901769372,-0.6592209611788671,0.6592209611788671,0.6592209611788671,0.0,False
cpusmall,cqr,0,0.0,0.305,tighter,3276,999,0.0695,3050,0.02506242065312353,9.436820546098026,9.362155987530535,0.8974984746796827,0.07466455856749143,0.07466455856749143,0.07466455856749143,0.0,False
cpusmall,cqr,0,0.0,0.31,uncorrected,3276,1015,0.1,2950,0.0038812676514516364,8.699091189995002,9.362155987530535,0.8547895057962172,-0.663064797535533,0.663064797535533,0.663064797535533,0.0,False
cpusmall,cqr,0,0.0,0.31,tighter,3276,1015,0.06899999999999999,3051,0.024819936411280885,9.42837493675912,9.362155987530535,0.896888346552776,0.06621894922858546,0.06621894922858546,0.06621894922858546,0.0,False
cpusmall,cqr,0,0.0,0.315,uncorrected,3276,1031,0.1,2950,0.003705990782552182,8.692986381081964,9.362155987530535,0.8547895057962172,-0.669169606448569,0.669169606448569,0.669169606448569,0.0,False
cpusmall,cqr,0,0.0,0.315,tighter,3276,1031,0.0685,3053,0.02506242065312353,9.436820546098026,9.362155987530535,0.8974984746796827,0.07466455856749143,0.07466455856749143,0.07466455856749143,0.0,False
cpusmall,cqr,0,0.0,0.32,uncorrected,3276,1048,0.1,2950,0.0022922837394924733,8.643747645753798,9.362155987530535,0.8511287370347773,-0.7184083417767363,0.7184083417767363,0.7184083417767363,0.0,False
cpusmall,cqr,0,0.0,0.32,tighter,3276,1048,0.06799999999999999,3055,0.024752948626718063,9.42604178449076,9.362155987530535,0.8962782184258694,0.06388579696022664,0.06388579696022664,0.06388579696022664,0.0,False
cpusmall,cqr,0,0.0,0.325,uncorrected,3276,1064,0.1,2950,0.0012289961677484085,8.606713851814765,9.362155987530535,0.8474679682733374,-0.7554421357157717,0.7554421357157717,0.7554421357157717,0.0,False
cpusmall,cqr,0,0.0,0.325,tighter,3276,1064,0.0675,3056,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.33,uncorrected,3276,1081,0.1,2950,0.0009964188438348343,8.598613295655174,9.362155987530535,0.8468578401464307,-0.7635426918753623,0.7635426918753623,0.7635426918753623,0.0,False
cpusmall,cqr,0,0.0,0.33,tighter,3276,1081,0.06699999999999999,3058,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,0.0,0.335,uncorrected,3276,1097,0.1,2950,0.0004218940647177094,8.578602874346668,9.362155987530535,0.8438071995118975,-0.7835531131838658,0.7835531131838658,0.7835531131838658,0.0,False
cpusmall,cqr,0,0.0,0.335,tighter,3276,1097,0.0665,3060,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.34,uncorrected,3276,1113,0.1,2950,-8.011695329862567e-05,8.561118072407483,9.362155987530535,0.8425869432580841,-0.801037915123051,0.801037915123051,0.801037915123051,0.0,False
cpusmall,cqr,0,0.0,0.34,tighter,3276,1113,0.06599999999999999,3061,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.345,uncorrected,3276,1130,0.1,2950,-0.0007976809639044236,8.536125663568122,9.362155987530535,0.839536302623551,-0.8260303239624152,0.8260303239624152,0.8260303239624152,0.0,False
cpusmall,cqr,0,0.0,0.345,tighter,3276,1130,0.0655,3063,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.35,uncorrected,3276,1146,0.1,2950,-0.0009692231315679978,8.530150932500131,9.362155987530535,0.839536302623551,-0.8320050550304063,0.8320050550304063,0.8320050550304063,0.0,False
cpusmall,cqr,0,0.0,0.35,tighter,3276,1146,0.065,3064,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.355,uncorrected,3276,1162,0.1,2950,-0.0018272377969293652,8.500266695010602,9.362155987530535,0.835875533862111,-0.8618892925199353,0.8618892925199353,0.8618892925199353,0.0,False
cpusmall,cqr,0,0.0,0.355,tighter,3276,1162,0.0645,3066,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,0.0,0.36,uncorrected,3276,1179,0.1,2950,-0.002509743448260271,8.476495351937196,9.362155987530535,0.8352654057352044,-0.8856606355933395,0.8856606355933395,0.8856606355933395,0.0,False
cpusmall,cqr,0,0.0,0.36,tighter,3276,1179,0.064,3068,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,0.0,0.365,uncorrected,3276,1195,0.1,2950,-0.0025197783554921638,8.476145840952114,9.362155987530535,0.8352654057352044,-0.8860101465784208,0.8860101465784208,0.8860101465784208,0.0,False
cpusmall,cqr,0,0.0,0.365,tighter,3276,1195,0.0635,3069,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,0.0,0.37,uncorrected,3276,1212,0.1,2950,-0.003063001917619379,8.457225625953596,9.362155987530535,0.8346552776082977,-0.9049303615769364,0.9049303615769364,0.9049303615769364,0.0,False
cpusmall,cqr,0,0.0,0.37,tighter,3276,1212,0.063,3071,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,0.0,0.375,uncorrected,3276,1228,0.1,2950,-0.0031447117290525073,8.454379712580938,9.362155987530535,0.8346552776082977,-0.9077762749495978,0.9077762749495978,0.9077762749495978,0.0,False
cpusmall,cqr,0,0.0,0.375,tighter,3276,1228,0.0625,3073,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,0.0,0.38,uncorrected,3276,1244,0.1,2950,-0.0034638983612429453,8.443262595933698,9.362155987530535,0.8346552776082977,-0.9188933915968347,0.9188933915968347,0.9188933915968347,0.0,False
cpusmall,cqr,0,0.0,0.38,tighter,3276,1244,0.062,3074,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,0.0,0.385,uncorrected,3276,1261,0.1,2950,-0.0036243970429192807,8.437672504163006,9.362155987530535,0.8340451494813911,-0.9244834833675294,0.9244834833675294,0.9244834833675294,0.0,False
cpusmall,cqr,0,0.0,0.385,tighter,3276,1261,0.0615,3076,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,0.0,0.39,uncorrected,3276,1277,0.1,2950,-0.003921598669054949,8.427321114686498,9.362155987530535,0.8340451494813911,-0.9348348728440377,0.9348348728440377,0.9348348728440377,0.0,False
cpusmall,cqr,0,0.0,0.39,tighter,3276,1277,0.061,3078,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,0.0,0.395,uncorrected,3276,1294,0.1,2950,-0.0039935584103356625,8.42481479156064,9.362155987530535,0.8340451494813911,-0.9373411959698935,0.9373411959698935,0.9373411959698935,0.0,False
cpusmall,cqr,0,0.0,0.395,tighter,3276,1294,0.0605,3079,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,0.0,0.4,uncorrected,3276,1310,0.1,2950,-0.004915050615698857,8.392737649124934,9.362155987530535,0.8297742525930445,-0.9694183384056034,0.9694183384056034,0.9694183384056034,0.0006101281269066504,False
cpusmall,cqr,0,0.0,0.4,tighter,3276,1310,0.06,3081,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,0.0,0.405,uncorrected,3276,1326,0.1,2950,-0.0055530540279059015,8.370529855475096,9.362155987530535,0.8273337400854179,-0.9916261320554368,0.9916261320554368,0.9916261320554368,0.0006101281269066504,False
cpusmall,cqr,0,0.0,0.405,tighter,3276,1326,0.0595,3083,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,0.0,0.41,uncorrected,3276,1343,0.1,2950,-0.005951613660815203,8.356656685025767,9.362155987530535,0.8273337400854179,-1.0054993025047694,1.0054993025047694,1.0054993025047694,0.0006101281269066504,False
cpusmall,cqr,0,0.0,0.41,tighter,3276,1343,0.05900000000000001,3084,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,0.0,0.415,uncorrected,3276,1359,0.1,2950,-0.006167318478384476,8.349148373963159,9.362155987530535,0.8261134838316047,-1.0130076135673747,1.0130076135673747,1.0130076135673747,0.0006101281269066504,False
cpusmall,cqr,0,0.0,0.415,tighter,3276,1359,0.058499999999999996,3086,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.42,uncorrected,3276,1375,0.1,2950,-0.00733352601776005,8.30856530890666,9.362155987530535,0.823672971323978,-1.0535906786238742,1.0535906786238742,1.0535906786238742,0.0012202562538133007,False
cpusmall,cqr,0,0.0,0.42,tighter,3276,1375,0.05800000000000001,3087,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,0.0,0.425,uncorrected,3276,1392,0.1,2950,-0.007443057395492919,8.304755038967645,9.362155987530535,0.8224527150701647,-1.0574009485628868,1.0574009485628868,1.0574009485628868,0.0012202562538133007,False
cpusmall,cqr,0,0.0,0.425,tighter,3276,1392,0.057499999999999996,3089,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.43,uncorrected,3276,1408,0.1,2950,-0.007506877024484826,8.30253494442579,9.362155987530535,0.8224527150701647,-1.0596210431047437,1.0596210431047437,1.0596210431047437,0.0012202562538133007,False
cpusmall,cqr,0,0.0,0.43,tighter,3276,1408,0.05700000000000001,3091,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.435,uncorrected,3276,1425,0.1,2950,-0.007672779023854881,8.29676370869311,9.362155987530535,0.8218425869432581,-1.0653922788374264,1.0653922788374264,1.0653922788374264,0.0012202562538133007,False
cpusmall,cqr,0,0.0,0.435,tighter,3276,1425,0.056499999999999995,3092,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,0.0,0.44,uncorrected,3276,1441,0.1,2950,-0.007672779023854881,8.29676370869311,9.362155987530535,0.8218425869432581,-1.0653922788374264,1.0653922788374264,1.0653922788374264,0.0012202562538133007,False
cpusmall,cqr,0,0.0,0.44,tighter,3276,1441,0.05600000000000001,3094,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.445,uncorrected,3276,1457,0.1,2950,-0.009361671933359683,8.238012161725509,9.362155987530535,0.8187919463087249,-1.1241438258050251,1.1241438258050251,1.1241438258050251,0.0012202562538133007,False
cpusmall,cqr,0,0.0,0.445,tighter,3276,1457,0.055499999999999994,3096,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.45,uncorrected,3276,1474,0.1,2950,-0.009536036851500285,8.231946526290614,9.362155987530535,0.8187919463087249,-1.1302094612399216,1.1302094612399216,1.1302094612399216,0.0012202562538133007,False
cpusmall,cqr,0,0.0,0.45,tighter,3276,1474,0.05500000000000001,3097,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.455,uncorrected,3276,1490,0.1,2950,-0.009536036851500285,8.231946526290614,9.362155987530535,0.8187919463087249,-1.1302094612399216,1.1302094612399216,1.1302094612399216,0.0012202562538133007,False
cpusmall,cqr,0,0.0,0.455,tighter,3276,1490,0.05449999999999999,3099,0.02506242065312353,9.436820546098026,9.362155987530535,0.8974984746796827,0.07466455856749143,0.07466455856749143,0.07466455856749143,0.0,False
cpusmall,cqr,0,0.0,0.46,uncorrected,3276,1506,0.1,2950,-0.010633200880053484,8.193794691474492,9.362155987530535,0.8151311775472849,-1.1683612960560443,1.1683612960560443,1.1683612960560443,0.0018303843807199512,False
cpusmall,cqr,0,0.0,0.46,tighter,3276,1506,0.054000000000000006,3101,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,0.0,0.465,uncorrected,3276,1523,0.1,2950,-0.011137757957495387,8.176253377735183,9.362155987530535,0.8151311775472849,-1.1859026097953496,1.1859026097953496,1.1859026097953496,0.0018303843807199512,False
cpusmall,cqr,0,0.0,0.465,tighter,3276,1523,0.05349999999999999,3102,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,0.0,0.47,uncorrected,3276,1539,0.1,2950,-0.01170834946251198,8.156427101692756,9.362155987530535,0.8126906650396584,-1.2057288858377793,1.2057288858377793,1.2057288858377793,0.003050640634533252,False
cpusmall,cqr,0,0.0,0.47,tighter,3276,1539,0.053000000000000005,3104,0.022604180169251448,9.35120121417732,9.362155987530535,0.8926174496644296,-0.010954773353211534,0.010954773353211534,0.010954773353211534,0.0,False
cpusmall,cqr,0,0.0,0.475,uncorrected,3276,1556,0.1,2950,-0.012447995729097883,8.130744167664025,9.362155987530535,0.811470408785845,-1.231411819866512,1.231411819866512,1.231411819866512,0.003050640634533252,False
cpusmall,cqr,0,0.0,0.475,tighter,3276,1556,0.052500000000000005,3105,0.022558463093112824,9.349608910437295,9.362155987530535,0.8926174496644296,-0.012547077093240409,0.012547077093240409,0.012547077093240409,0.0,False
cpusmall,cqr,0,0.0,0.48,uncorrected,3276,1572,0.1,2950,-0.01332578110313698,8.100271591423702,9.362155987530535,0.8102501525320317,-1.2618843961068338,1.2618843961068338,1.2618843961068338,0.0036607687614399025,False
cpusmall,cqr,0,0.0,0.48,tighter,3276,1572,0.052000000000000005,3107,0.022596729269795834,9.350941702938373,9.362155987530535,0.8926174496644296,-0.0112142845921589,0.0112142845921589,0.0112142845921589,0.0,False
cpusmall,cqr,0,0.0,0.485,uncorrected,3276,1588,0.1,2950,-0.013584199864454138,8.091303939566034,9.362155987530535,0.8096400244051251,-1.2708520479645011,1.2708520479645011,1.2708520479645011,0.0036607687614399025,False
cpusmall,cqr,0,0.0,0.485,tighter,3276,1588,0.051500000000000004,3109,0.022596729269795834,9.350941702938373,9.362155987530535,0.8926174496644296,-0.0112142845921589,0.0112142845921589,0.0112142845921589,0.0,False
cpusmall,cqr,0,0.0,0.49,uncorrected,3276,1605,0.1,2950,-0.01388852549476105,8.080743509024135,9.362155987530535,0.8096400244051251,-1.2814124785063974,1.2814124785063974,1.2814124785063974,0.004270896888346553,False
cpusmall,cqr,0,0.0,0.49,tighter,3276,1605,0.051000000000000004,3110,0.022558463093112824,9.349608910437295,9.362155987530535,0.8926174496644296,-0.012547077093240409,0.012547077093240409,0.012547077093240409,0.0,False
cpusmall,cqr,0,0.0,0.495,uncorrected,3276,1621,0.1,2950,-0.014253885026934587,8.06807256094122,9.362155987530535,0.8059792556436852,-1.2940834265893169,1.2940834265893169,1.2940834265893169,0.004270896888346553,False
cpusmall,cqr,0,0.0,0.495,tighter,3276,1621,0.0505,3112,0.022558463093112824,9.349608910437295,9.362155987530535,0.8926174496644296,-0.012547077093240409,0.012547077093240409,0.012547077093240409,0.0,False
cpusmall,cqr,0,0.0,0.5,uncorrected,3276,1638,0.1,2950,-0.015202075083566857,8.035188604393392,9.362155987530535,0.8029286150091519,-1.3269673831371414,1.3269673831371414,1.3269673831371414,0.004270896888346553,False
cpusmall,cqr,0,0.0,0.5,tighter,3276,1638,0.05,3114,0.022107890251083118,9.333915675389996,9.362155987530535,0.8926174496644296,-0.028240312140540333,0.028240312140540333,0.028240312140540333,0.0,False
cpusmall,cqr,0,0.0,0.505,uncorrected,3276,1654,0.1,2950,-0.01578947917668705,8.01481698106844,9.362155987530535,0.7986577181208053,-1.3473390064620958,1.3473390064620958,1.3473390064620958,0.004270896888346553,False
cpusmall,cqr,0,0.0,0.505,tighter,3276,1654,0.0495,3115,0.022023753505469465,9.330985233068878,9.362155987530535,0.8926174496644296,-0.03117075446165794,0.03117075446165794,0.03117075446165794,0.0,False
cpusmall,cqr,0,0.0,0.51,uncorrected,3276,1670,0.1,2950,-0.01718035559639644,7.966580322785429,9.362155987530535,0.7949969493593655,-1.3955756647451039,1.3955756647451039,1.3955756647451039,0.004270896888346553,False
cpusmall,cqr,0,0.0,0.51,tighter,3276,1670,0.049,3117,0.021443843682123376,9.31078725326385,9.362155987530535,0.8926174496644296,-0.051368734266684805,0.051368734266684805,0.051368734266684805,0.0,False
cpusmall,cqr,0,0.0,0.515,uncorrected,3276,1687,0.1,2950,-0.017604533154554236,7.951869520564444,9.362155987530535,0.7925564368517388,-1.4102864669660908,1.4102864669660908,1.4102864669660908,0.004270896888346553,False
cpusmall,cqr,0,0.0,0.515,tighter,3276,1687,0.0485,3119,0.022107890251083118,9.333915675389996,9.362155987530535,0.8926174496644296,-0.028240312140540333,0.028240312140540333,0.028240312140540333,0.0,False
cpusmall,cqr,0,0.0,0.52,uncorrected,3276,1703,0.1,2950,-0.018414229627612078,7.923798531842342,9.362155987530535,0.7901159243441123,-1.4383574556881942,1.4383574556881942,1.4383574556881942,0.004881025015253203,False
cpusmall,cqr,0,0.0,0.52,tighter,3276,1703,0.048,3120,0.021443843682123376,9.31078725326385,9.362155987530535,0.8926174496644296,-0.051368734266684805,0.051368734266684805,0.051368734266684805,0.0,False
cpusmall,cqr,0,0.0,0.525,uncorrected,3276,1719,0.1,2950,-0.018436917665098917,7.923012175476939,9.362155987530535,0.7901159243441123,-1.4391438120535955,1.4391438120535955,1.4391438120535955,0.004881025015253203,False
cpusmall,cqr,0,0.0,0.525,tighter,3276,1719,0.0475,3122,0.022023753505469465,9.330985233068878,9.362155987530535,0.8926174496644296,-0.03117075446165794,0.03117075446165794,0.03117075446165794,0.0,False
cpusmall,cqr,0,0.0,0.53,uncorrected,3276,1736,0.1,2950,-0.018984926528582136,7.904018454299147,9.362155987530535,0.788895668090299,-1.458137533231389,1.458137533231389,1.458137533231389,0.004881025015253203,False
cpusmall,cqr,0,0.0,0.53,tighter,3276,1736,0.047,3123,0.022023753505469465,9.330985233068878,9.362155987530535,0.8926174496644296,-0.03117075446165794,0.03117075446165794,0.03117075446165794,0.0,False
cpusmall,cqr,0,0.0,0.535,uncorrected,3276,1752,0.1,2950,-0.019975550710947365,7.869683901036212,9.362155987530535,0.7858450274557657,-1.4924720864943208,1.4924720864943208,1.4924720864943208,0.004881025015253203,False
cpusmall,cqr,0,0.0,0.535,tighter,3276,1752,0.0465,3125,0.022023753505469465,9.330985233068878,9.362155987530535,0.8926174496644296,-0.03117075446165794,0.03117075446165794,0.03117075446165794,0.0,False
cpusmall,cqr,0,0.0,0.54,uncorrected,3276,1769,0.1,2950,-0.02081814424245243,7.840480018270713,9.362155987530535,0.7827943868212325,-1.5216759692598207,1.5216759692598207,1.5216759692598207,0.004881025015253203,False
cpusmall,cqr,0,0.0,0.54,tighter,3276,1769,0.046,3127,0.021443843682123376,9.31078725326385,9.362155987530535,0.8926174496644296,-0.051368734266684805,0.051368734266684805,0.051368734266684805,0.0,False
cpusmall,cqr,0,0.0,0.545,uncorrected,3276,1785,0.1,2950,-0.02179496586074947,7.806638039939655,9.362155987530535,0.7803538743136058,-1.5555179475908791,1.5555179475908791,1.5555179475908791,0.005491153142159854,False
cpusmall,cqr,0,0.0,0.545,tighter,3276,1785,0.0455,3128,0.021443843682123376,9.31078725326385,9.362155987530535,0.8926174496644296,-0.051368734266684805,0.051368734266684805,0.051368734266684805,0.0,False
cpusmall,cqr,0,0.0,0.55,uncorrected,3276,1801,0.1,2950,-0.022854354033729485,7.769942672638723,9.362155987530535,0.7760829774252593,-1.5922133148918103,1.5922133148918103,1.5922133148918103,0.005491153142159854,False
cpusmall,cqr,0,0.0,0.55,tighter,3276,1801,0.045,3130,0.022023753505469465,9.330985233068878,9.362155987530535,0.8926174496644296,-0.03117075446165794,0.03117075446165794,0.03117075446165794,0.0,False
cpusmall,cqr,0,0.0,0.555,uncorrected,3276,1818,0.1,2950,-0.023390382368875695,7.751375581610545,9.362155987530535,0.7724222086638194,-1.6107804059199895,1.6107804059199895,1.6107804059199895,0.005491153142159854,False
cpusmall,cqr,0,0.0,0.555,tighter,3276,1818,0.0445,3132,0.022107890251083118,9.333915675389996,9.362155987530535,0.8926174496644296,-0.028240312140540333,0.028240312140540333,0.028240312140540333,0.0,False
cpusmall,cqr,0,0.0,0.56,uncorrected,3276,1834,0.1,2950,-0.024437517400744402,7.715104641847262,9.362155987530535,0.7705918242830995,-1.6470513456832743,1.6470513456832743,1.6470513456832743,0.005491153142159854,False
cpusmall,cqr,0,0.0,0.56,tighter,3276,1834,0.044,3133,0.02051249538872535,9.278348840834555,9.362155987530535,0.8920073215375229,-0.0838071466959763,0.0838071466959763,0.0838071466959763,0.0,False
cpusmall,cqr,0,0.0,0.565,uncorrected,3276,1850,0.1,2950,-0.02583703006819771,7.666627952486035,9.362155987530535,0.7669310555216595,-1.6955280350444975,1.6955280350444975,1.6955280350444975,0.005491153142159854,False
cpusmall,cqr,0,0.0,0.565,tighter,3276,1850,0.04350000000000001,3135,0.021443843682123376,9.31078725326385,9.362155987530535,0.8926174496644296,-0.051368734266684805,0.051368734266684805,0.051368734266684805,0.0,False
cpusmall,cqr,0,0.0,0.57,uncorrected,3276,1867,0.1,2950,-0.026290544869993937,7.650918987016365,9.362155987530535,0.7638804148871263,-1.7112370005141688,1.7112370005141688,1.7112370005141688,0.005491153142159854,False
cpusmall,cqr,0,0.0,0.57,tighter,3276,1867,0.04300000000000001,3137,0.021443843682123376,9.31078725326385,9.362155987530535,0.8926174496644296,-0.051368734266684805,0.051368734266684805,0.051368734266684805,0.0,False
cpusmall,cqr,0,0.0,0.575,uncorrected,3276,1883,0.1,2950,-0.026523104307557333,7.642863531803306,9.362155987530535,0.7614399023794997,-1.7192924557272296,1.7192924557272296,1.7192924557272296,0.005491153142159854,False
cpusmall,cqr,0,0.0,0.575,tighter,3276,1883,0.04250000000000001,3138,0.022023753505469465,9.330985233068878,9.362155987530535,0.8926174496644296,-0.03117075446165794,0.03117075446165794,0.03117075446165794,0.0,False
cpusmall,cqr,0,0.0,0.58,uncorrected,3276,1900,0.1,2950,-0.026773580911253703,7.634187457058131,9.362155987530535,0.7602196461256864,-1.7279685304724033,1.7279685304724033,1.7279685304724033,0.005491153142159854,False
cpusmall,cqr,0,0.0,0.58,tighter,3276,1900,0.04200000000000001,3140,0.022558463093112824,9.349608910437295,9.362155987530535,0.8926174496644296,-0.012547077093240409,0.012547077093240409,0.012547077093240409,0.0,False
cpusmall,cqr,0,0.0,0.585,uncorrected,3276,1916,0.1,2950,-0.02709889867056492,7.622919445350347,9.362155987530535,0.7589993898718731,-1.7392365421801845,1.7392365421801845,1.7392365421801845,0.006101281269066504,False
cpusmall,cqr,0,0.0,0.585,tighter,3276,1916,0.04150000000000001,3142,0.022596729269795834,9.350941702938373,9.362155987530535,0.8926174496644296,-0.0112142845921589,0.0112142845921589,0.0112142845921589,0.0,False
cpusmall,cqr,0,0.0,0.59,uncorrected,3276,1932,0.1,2950,-0.028170317884448015,7.585830111837975,9.362155987530535,0.7553386211104332,-1.7763258756925608,1.7763258756925608,1.7763258756925608,0.006101281269066504,False
cpusmall,cqr,0,0.0,0.59,tighter,3276,1932,0.04100000000000001,3143,0.022558463093112824,9.349608910437295,9.362155987530535,0.8926174496644296,-0.012547077093240409,0.012547077093240409,0.012547077093240409,0.0,False
cpusmall,cqr,0,0.0,0.595,uncorrected,3276,1949,0.1,2950,-0.02831362439078766,7.58086926855716,9.362155987530535,0.7541183648566199,-1.7812867189733737,1.7812867189733737,1.7812867189733737,0.006101281269066504,False
cpusmall,cqr,0,0.0,0.595,tighter,3276,1949,0.04050000000000001,3145,0.022604180169251448,9.35120121417732,9.362155987530535,0.8926174496644296,-0.010954773353211534,0.010954773353211534,0.010954773353211534,0.0,False
cpusmall,cqr,0,0.0,0.6,uncorrected,3276,1965,0.1,2950,-0.029800066040773066,7.529413097724469,9.362155987530535,0.75045759609518,-1.8327428898060647,1.8327428898060647,1.8327428898060647,0.006101281269066504,False
cpusmall,cqr,0,0.0,0.6,tighter,3276,1965,0.04000000000000001,3146,0.022558463093112824,9.349608910437295,9.362155987530535,0.8926174496644296,-0.012547077093240409,0.012547077093240409,0.012547077093240409,0.0,False
cpusmall,cqr,0,0.0,0.605,uncorrected,3276,1981,0.1,2950,-0.03085429370651127,7.492957676355883,9.362155987530535,0.7455765710799268,-1.869198311174651,1.869198311174651,1.869198311174651,0.007321537522879805,False
cpusmall,cqr,0,0.0,0.605,tighter,3276,1981,0.03950000000000001,3148,0.022596729269795834,9.350941702938373,9.362155987530535,0.8926174496644296,-0.0112142845921589,0.0112142845921589,0.0112142845921589,0.0,False
cpusmall,cqr,0,0.0,0.61,uncorrected,3276,1998,0.1,2950,-0.03220038876452952,7.446417095709841,9.362155987530535,0.7431360585723001,-1.9157388918206937,1.9157388918206937,1.9157388918206937,0.007321537522879805,False
cpusmall,cqr,0,0.0,0.61,tighter,3276,1998,0.03900000000000001,3150,0.022596729269795834,9.350941702938373,9.362155987530535,0.8926174496644296,-0.0112142845921589,0.0112142845921589,0.0112142845921589,0.0,False
cpusmall,cqr,0,0.0,0.615,uncorrected,3276,2014,0.1,2950,-0.03297053998729482,7.4197894924961965,9.362155987530535,0.7394752898108603,-1.9423664950343391,1.9423664950343391,1.9423664950343391,0.007321537522879805,False
cpusmall,cqr,0,0.0,0.615,tighter,3276,2014,0.038500000000000006,3151,0.022596729269795834,9.350941702938373,9.362155987530535,0.8926174496644296,-0.0112142845921589,0.0112142845921589,0.0112142845921589,0.0,False
cpusmall,cqr,0,0.0,0.62,uncorrected,3276,2031,0.1,2950,-0.034025055951723615,7.383330116917406,9.362155987530535,0.736424649176327,-1.9788258706131294,1.9788258706131294,1.9788258706131294,0.007321537522879805,False
cpusmall,cqr,0,0.0,0.62,tighter,3276,2031,0.038000000000000006,3153,0.022558463093112824,9.349608910437295,9.362155987530535,0.8926174496644296,-0.012547077093240409,0.012547077093240409,0.012547077093240409,0.0,False
cpusmall,cqr,0,0.0,0.625,uncorrected,3276,2047,0.1,2950,-0.03478261875725075,7.357137752095132,9.362155987530535,0.7345942647956071,-2.0050182354354047,2.0050182354354047,2.0050182354354047,0.007321537522879805,False
cpusmall,cqr,0,0.0,0.625,tighter,3276,2047,0.037500000000000006,3155,0.018416757492354496,9.2053552994193,9.362155987530535,0.8895668090298963,-0.15680068811123135,0.15680068811123135,0.15680068811123135,0.0,False
cpusmall,cqr,0,0.0,0.63,uncorrected,3276,2063,0.1,2950,-0.03564775413326138,7.32722611807112,9.362155987530535,0.7327638804148872,-2.034929869459414,2.034929869459414,2.034929869459414,0.007321537522879805,False
cpusmall,cqr,0,0.0,0.63,tighter,3276,2063,0.037,3156,0.0168220480781488,9.149812338692826,9.362155987530535,0.8871262965222697,-0.2123436488377095,0.2123436488377095,0.2123436488377095,0.0,False
cpusmall,cqr,0,0.0,0.635,uncorrected,3276,2080,0.1,2950,-0.03805908608055397,7.243855491094324,9.362155987530535,0.724222086638194,-2.1183004964362127,2.1183004964362127,2.1183004964362127,0.007321537522879805,False
cpusmall,cqr,0,0.0,0.635,tighter,3276,2080,0.0365,3158,0.0168220480781488,9.149812338692826,9.362155987530535,0.8871262965222697,-0.2123436488377095,0.2123436488377095,0.2123436488377095,0.0,False
cpusmall,cqr,0,0.0,0.64,uncorrected,3276,2096,0.1,2950,-0.03826734031752632,7.236655202338367,9.362155987530535,0.724222086638194,-2.1255007851921657,2.1255007851921657,2.1255007851921657,0.007321537522879805,False
cpusmall,cqr,0,0.0,0.64,tighter,3276,2096,0.036,3160,0.0168220480781488,9.149812338692826,9.362155987530535,0.8871262965222697,-0.2123436488377095,0.2123436488377095,0.2123436488377095,0.0,False
cpusmall,cqr,0,0.0,0.645,uncorrected,3276,2113,0.1,2950,-0.03834081590423466,7.234114819734373,9.362155987530535,0.7236119585112873,-2.128041167796162,2.128041167796162,2.128041167796162,0.007321537522879805,False
cpusmall,cqr,0,0.0,0.645,tighter,3276,2113,0.0355,3161,0.017193623433678584,9.162754129338364,9.362155987530535,0.8877364246491763,-0.19940185819217174,0.19940185819217174,0.19940185819217174,0.0,False
cpusmall,cqr,0,0.0,0.65,uncorrected,3276,2129,0.1,2950,-0.03916761326408669,7.205540265080726,9.362155987530535,0.7175106772422208,-2.15661572244981,2.15661572244981,2.15661572244981,0.007931665649786455,False
cpusmall,cqr,0,0.0,0.65,tighter,3276,2129,0.034999999999999996,3163,0.018416757492354496,9.2053552994193,9.362155987530535,0.8895668090298963,-0.15680068811123135,0.15680068811123135,0.15680068811123135,0.0,False
cpusmall,cqr,0,0.0,0.655,uncorrected,3276,2145,0.1,2950,-0.040520102258685076,7.1588168002968295,9.362155987530535,0.7126296522269676,-2.203339187233707,2.203339187233707,2.203339187233707,0.008541793776693106,False
cpusmall,cqr,0,0.0,0.655,tighter,3276,2145,0.034499999999999996,3164,0.017193623433678584,9.162754129338364,9.362155987530535,0.8877364246491763,-0.19940185819217174,0.19940185819217174,0.19940185819217174,0.0,False
cpusmall,cqr,0,0.0,0.66,uncorrected,3276,2162,0.1,2950,-0.041087541921238646,7.139230385926085,9.362155987530535,0.7095790115924344,-2.2229256016044494,2.2229256016044494,2.2229256016044494,0.009151921903599756,False
cpusmall,cqr,0,0.0,0.66,tighter,3276,2162,0.033999999999999996,3166,0.017193623433678584,9.162754129338364,9.362155987530535,0.8877364246491763,-0.19940185819217174,0.19940185819217174,0.19940185819217174,0.0,False
cpusmall,cqr,0,0.0,0.665,uncorrected,3276,2178,0.1,2950,-0.042105904219056356,7.104106598937155,9.362155987530535,0.7059182428309945,-2.2580493885933803,2.2580493885933803,2.2580493885933803,0.009762050030506406,False
cpusmall,cqr,0,0.0,0.665,tighter,3276,2178,0.033499999999999995,3168,0.017193623433678584,9.162754129338364,9.362155987530535,0.8877364246491763,-0.19940185819217174,0.19940185819217174,0.19940185819217174,0.0,False
cpusmall,cqr,0,0.0,0.67,uncorrected,3276,2194,0.1,2950,-0.043043226476672136,7.071778812809499,9.362155987530535,0.7028676021964613,-2.2903771747210375,2.2903771747210375,2.2903771747210375,0.009762050030506406,False
cpusmall,cqr,0,0.0,0.67,tighter,3276,2194,0.032999999999999995,3169,0.016637947211524895,9.143400194189562,9.362155987530535,0.8871262965222697,-0.21875579334097406,0.21875579334097406,0.21875579334097406,0.0,False
cpusmall,cqr,0,0.0,0.675,uncorrected,3276,2211,0.1,2950,-0.044399014112855184,7.025020052511223,9.362155987530535,0.6955460646735815,-2.337135935019311,2.337135935019311,2.337135935019311,0.010372178157413058,False
cpusmall,cqr,0,0.0,0.675,tighter,3276,2211,0.032499999999999994,3171,0.0168220480781488,9.149812338692826,9.362155987530535,0.8871262965222697,-0.2123436488377095,0.2123436488377095,0.2123436488377095,0.0,False
cpusmall,cqr,0,0.0,0.68,uncorrected,3276,2227,0.1,2950,-0.04574770190466526,6.978533130596775,9.362155987530535,0.6888346552776083,-2.383622856933758,2.383622856933758,2.383622856933758,0.010372178157413058,False
cpusmall,cqr,0,0.0,0.68,tighter,3276,2227,0.031999999999999994,3173,0.017193623433678584,9.162754129338364,9.362155987530535,0.8877364246491763,-0.19940185819217174,0.19940185819217174,0.19940185819217174,0.0,False
cpusmall,cqr,0,0.0,0.685,uncorrected,3276,2244,0.1,2950,-0.04626000790478674,6.96087483401504,9.362155987530535,0.6870042708968883,-2.4012811535154945,2.4012811535154945,2.4012811535154945,0.010372178157413058,False
cpusmall,cqr,0,0.0,0.685,tighter,3276,2244,0.03149999999999999,3174,0.018416757492354496,9.2053552994193,9.362155987530535,0.8895668090298963,-0.15680068811123135,0.15680068811123135,0.15680068811123135,0.0,False
cpusmall,cqr,0,0.0,0.69,uncorrected,3276,2260,0.1,2950,-0.0474257558608997,6.9206935299824615,9.362155987530535,0.6802928615009152,-2.4414624575480737,2.4414624575480737,2.4414624575480737,0.010372178157413058,False
cpusmall,cqr,0,0.0,0.69,tighter,3276,2260,0.031000000000000007,3176,0.018489156111917038,9.207876908464305,9.362155987530535,0.8895668090298963,-0.15427907906622773,0.15427907906622773,0.15427907906622773,0.0,False
cpusmall,cqr,0,0.0,0.695,uncorrected,3276,2276,0.1,2950,-0.049109689031198445,6.862717451133182,9.362155987530535,0.6723611958511287,-2.4994385363973524,2.4994385363973524,2.4994385363973524,0.012202562538133009,False
cpusmall,cqr,0,0.0,0.695,tighter,3276,2276,0.030500000000000006,3178,0.018416757492354496,9.2053552994193,9.362155987530535,0.8895668090298963,-0.15680068811123135,0.15680068811123135,0.15680068811123135,0.0,False
cpusmall,cqr,0,0.0,0.7,uncorrected,3276,2293,0.1,2950,-0.050889359495837505,6.801517746682193,9.362155987530535,0.6693105552165954,-2.560638240848343,2.560638240848343,2.560638240848343,0.012812690665039659,False
cpusmall,cqr,0,0.0,0.7,tighter,3276,2293,0.030000000000000006,3179,0.018489156111917038,9.207876908464305,9.362155987530535,0.8895668090298963,-0.15427907906622773,0.15427907906622773,0.15427907906622773,0.0,False
cpusmall,cqr,0,0.0,0.705,uncorrected,3276,2309,0.1,2950,-0.05162987160301491,6.776065796061253,9.362155987530535,0.6668700427089689,-2.586090191469282,2.586090191469282,2.586090191469282,0.013422818791946308,False
cpusmall,cqr,0,0.0,0.705,tighter,3276,2309,0.029500000000000005,3181,0.018489156111917038,9.207876908464305,9.362155987530535,0.8895668090298963,-0.15427907906622773,0.15427907906622773,0.15427907906622773,0.0,False
cpusmall,cqr,0,0.0,0.71,uncorrected,3276,2325,0.1,2950,-0.052249342676165544,6.754779526097315,9.362155987530535,0.665039658328249,-2.6073764614332213,2.6073764614332213,2.6073764614332213,0.013422818791946308,False
cpusmall,cqr,0,0.0,0.71,tighter,3276,2325,0.029000000000000005,3182,0.017193623433678584,9.162754129338364,9.362155987530535,0.8877364246491763,-0.19940185819217174,0.19940185819217174,0.19940185819217174,0.0,False
cpusmall,cqr,0,0.0,0.715,uncorrected,3276,2342,0.1,2950,-0.05515063264120701,6.65530429533243,9.362155987530535,0.6503965832824893,-2.706851692198103,2.706851692198103,2.706851692198103,0.018303843807199512,False
cpusmall,cqr,0,0.0,0.715,tighter,3276,2342,0.028500000000000004,3184,0.017193623433678584,9.162754129338364,9.362155987530535,0.8877364246491763,-0.19940185819217174,0.19940185819217174,0.19940185819217174,0.0,False
cpusmall,cqr,0,0.0,0.72,uncorrected,3276,2358,0.1,2950,-0.05636599706695977,6.613774085592725,9.362155987530535,0.6461256863941428,-2.74838190193781,2.74838190193781,2.74838190193781,0.020134228187919462,False
cpusmall,cqr,0,0.0,0.72,tighter,3276,2358,0.028000000000000004,3186,0.018416757492354496,9.2053552994193,9.362155987530535,0.8895668090298963,-0.15680068811123135,0.15680068811123135,0.15680068811123135,0.0,False
cpusmall,cqr,0,0.0,0.725,uncorrected,3276,2375,0.1,2950,-0.05706481886786896,6.5899565367521085,9.362155987530535,0.6442953020134228,-2.7721994507784236,2.7721994507784236,2.7721994507784236,0.021964612568639415,False
cpusmall,cqr,0,0.0,0.725,tighter,3276,2375,0.027500000000000004,3187,0.018489156111917038,9.207876908464305,9.362155987530535,0.8895668090298963,-0.15427907906622773,0.15427907906622773,0.15427907906622773,0.0,False
cpusmall,cqr,0,0.0,0.73,uncorrected,3276,2391,0.1,2950,-0.05771214664230229,6.567915459393714,9.362155987530535,0.6418547895057962,-2.7942405281368194,2.7942405281368194,2.7942405281368194,0.023184868822452714,False
cpusmall,cqr,0,0.0,0.73,tighter,3276,2391,0.027000000000000003,3189,0.02051249538872535,9.278348840834555,9.362155987530535,0.8920073215375229,-0.0838071466959763,0.0838071466959763,0.0838071466959763,0.0,False
cpusmall,cqr,0,0.0,0.735,uncorrected,3276,2407,0.1,2950,-0.059436205262129616,6.5094319798559015,9.362155987530535,0.636973764490543,-2.8527240076746336,2.8527240076746336,2.8527240076746336,0.02928615009151922,False
cpusmall,cqr,0,0.0,0.735,tighter,3276,2407,0.026500000000000003,3191,0.022023753505469465,9.330985233068878,9.362155987530535,0.8926174496644296,-0.03117075446165794,0.03117075446165794,0.03117075446165794,0.0,False
cpusmall,cqr,0,0.0,0.74,uncorrected,3276,2424,0.1,2950,-0.06197472543833765,6.423923968418039,9.362155987530535,0.6272117144600367,-2.9382320191124953,2.9382320191124953,2.9382320191124953,0.03599755948749237,False
cpusmall,cqr,0,0.0,0.74,tighter,3276,2424,0.026000000000000002,3192,0.015701523420716512,9.110785004630328,9.362155987530535,0.8859060402684564,-0.2513709829002057,0.2513709829002057,0.2513709829002057,0.0,False
cpusmall,cqr,0,0.0,0.745,uncorrected,3276,2440,0.1,2950,-0.06552904514592184,6.304994261386205,9.362155987530535,0.6119585112873703,-3.05716172614433,3.05716172614433,3.05716172614433,0.042098840756558877,False
cpusmall,cqr,0,0.0,0.745,tighter,3276,2440,0.025500000000000002,3194,0.015701523420716512,9.110785004630328,9.362155987530535,0.8859060402684564,-0.2513709829002057,0.2513709829002057,0.2513709829002057,0.0,False
cpusmall,cqr,0,0.0,0.75,uncorrected,3276,2457,0.1,2950,-0.06728667444568365,6.246426613612254,9.362155987530535,0.6070774862721171,-3.1157293739182825,3.1157293739182825,3.1157293739182825,0.04392922513727883,False
cpusmall,cqr,0,0.0,0.75,tighter,3276,2457,0.025,3196,0.015701523420716512,9.110785004630328,9.362155987530535,0.8859060402684564,-0.2513709829002057,0.2513709829002057,0.2513709829002057,0.0,False
cpusmall,cqr,0,0.0,0.755,uncorrected,3276,2473,0.1,2950,-0.06914128237354455,6.184718019497099,9.362155987530535,0.598535692495424,-3.1774379680334355,3.1774379680334355,3.1774379680334355,0.04575960951799878,False
cpusmall,cqr,0,0.0,0.755,tighter,3276,2473,0.0245,3197,0.017193623433678584,9.162754129338364,9.362155987530535,0.8877364246491763,-0.19940185819217174,0.19940185819217174,0.19940185819217174,0.0,False
cpusmall,cqr,0,0.0,0.76,uncorrected,3276,2489,0.1,2950,-0.07105731407550467,6.12118307943664,9.362155987530535,0.5893837705918242,-3.240972908093895,3.240972908093895,3.240972908093895,0.05064063453325198,False
cpusmall,cqr,0,0.0,0.76,tighter,3276,2489,0.024,3199,0.018416757492354496,9.2053552994193,9.362155987530535,0.8895668090298963,-0.15680068811123135,0.15680068811123135,0.15680068811123135,0.0,False
cpusmall,cqr,0,0.0,0.765,uncorrected,3276,2506,0.1,2950,-0.07514159632605988,5.986425422016029,9.362155987530535,0.5698596705308114,-3.3757305655145045,3.3757305655145045,3.3757305655145045,0.05491153142159853,False
cpusmall,cqr,0,0.0,0.765,tighter,3276,2506,0.0235,3200,0.017193623433678584,9.162754129338364,9.362155987530535,0.8877364246491763,-0.19940185819217174,0.19940185819217174,0.19940185819217174,0.0,False
cpusmall,cqr,0,0.0,0.77,uncorrected,3276,2522,0.1,2950,-0.07640726134696513,5.944864134848293,9.362155987530535,0.561928004881025,-3.4172918526822427,3.4172918526822427,3.4172918526822427,0.05857230018303844,False
cpusmall,cqr,0,0.0,0.77,tighter,3276,2522,0.023,3202,0.018416757492354496,9.2053552994193,9.362155987530535,0.8895668090298963,-0.15680068811123135,0.15680068811123135,0.15680068811123135,0.0,False
cpusmall,cqr,0,0.0,0.775,uncorrected,3276,2538,0.1,2950,-0.07690424182165745,5.928568406842934,9.362155987530535,0.5588773642464918,-3.433587580687601,3.433587580687601,3.433587580687601,0.05857230018303844,False
cpusmall,cqr,0,0.0,0.775,tighter,3276,2538,0.0225,3204,0.018489156111917038,9.207876908464305,9.362155987530535,0.8895668090298963,-0.15427907906622773,0.15427907906622773,0.15427907906622773,0.0,False
cpusmall,cqr,0,0.0,0.78,uncorrected,3276,2555,0.1,2950,-0.07888152364309114,5.863817507429833,9.362155987530535,0.5515558267236119,-3.4983384801007023,3.4983384801007023,3.4983384801007023,0.06040268456375839,False
cpusmall,cqr,0,0.0,0.78,tighter,3276,2555,0.022,3205,0.017193623433678584,9.162754129338364,9.362155987530535,0.8877364246491763,-0.19940185819217174,0.19940185819217174,0.19940185819217174,0.0,False
cpusmall,cqr,0,0.0,0.785,uncorrected,3276,2571,0.1,2950,-0.0810998127673972,5.791295415784836,9.362155987530535,0.5454545454545454,-3.5708605717456985,3.5708605717456985,3.5708605717456985,0.06223306894447834,False
cpusmall,cqr,0,0.0,0.785,tighter,3276,2571,0.0215,3207,0.018416757492354496,9.2053552994193,9.362155987530535,0.8895668090298963,-0.15680068811123135,0.15680068811123135,0.15680068811123135,0.0,False
cpusmall,cqr,0,0.0,0.79,uncorrected,3276,2588,0.1,2950,-0.08462653865667688,5.6763828489552814,9.362155987530535,0.5277608297742525,-3.6857731385752524,3.6857731385752524,3.6857731385752524,0.06589383770591824,False
cpusmall,cqr,0,0.0,0.79,tighter,3276,2588,0.020999999999999998,3209,0.018416757492354496,9.2053552994193,9.362155987530535,0.8895668090298963,-0.15680068811123135,0.15680068811123135,0.15680068811123135,0.0,False
cpusmall,cqr,0,0.0,0.795,uncorrected,3276,2604,0.1,2950,-0.08877686968229498,5.541624259895429,9.362155987530535,0.5045759609517999,-3.8205317276351045,3.8205317276351045,3.8205317276351045,0.0701647345942648,False
cpusmall,cqr,0,0.0,0.795,tighter,3276,2604,0.020499999999999997,3210,0.018416757492354496,9.2053552994193,9.362155987530535,0.8895668090298963,-0.15680068811123135,0.15680068811123135,0.15680068811123135,0.0,False
cpusmall,cqr,0,0.0,0.8,uncorrected,3276,2620,0.1,2950,-0.09093096460417793,5.471880446541369,9.362155987530535,0.49725442342892007,-3.8902755409891654,3.8902755409891654,3.8902755409891654,0.07077486272117145,False
cpusmall,cqr,0,0.0,0.8,tighter,3276,2620,0.019999999999999997,3212,0.015701523420716512,9.110785004630328,9.362155987530535,0.8859060402684564,-0.2513709829002057,0.2513709829002057,0.2513709829002057,0.0,False
cpusmall,cqr,0,0.0,0.805,uncorrected,3276,2637,0.1,2950,-0.09636988498358412,5.2962846732306135,9.362155987530535,0.47284929835265405,-4.06587131429992,4.06587131429992,4.06587131429992,0.07565588773642465,False
cpusmall,cqr,0,0.0,0.805,tighter,3276,2637,0.019499999999999997,3214,0.018489156111917038,9.207876908464305,9.362155987530535,0.8895668090298963,-0.15427907906622773,0.15427907906622773,0.15427907906622773,0.0,False
cpusmall,cqr,0,0.0,0.81,uncorrected,3276,2653,0.1,2950,-0.0990823766143708,5.208985484531672,9.362155987530535,0.46308724832214765,-4.1531705029988615,4.1531705029988615,4.1531705029988615,0.07687614399023796,False
cpusmall,cqr,0,0.0,0.81,tighter,3276,2653,0.018999999999999996,3215,0.018489156111917038,9.207876908464305,9.362155987530535,0.8895668090298963,-0.15427907906622773,0.15427907906622773,0.15427907906622773,0.0,False
cpusmall,cqr,0,0.0,0.815,uncorrected,3276,2669,0.1,2950,-0.10474272731359285,5.027456599760939,9.362155987530535,0.43929225137278827,-4.3346993877695965,4.3346993877695965,4.3346993877695965,0.0835875533862111,False
cpusmall,cqr,0,0.0,0.815,tighter,3276,2669,0.018500000000000006,3217,0.015701523420716512,9.110785004630328,9.362155987530535,0.8859060402684564,-0.2513709829002057,0.2513709829002057,0.2513709829002057,0.0,False
cpusmall,cqr,0,0.0,0.82,uncorrected,3276,2686,0.1,2950,-0.10776669272966088,4.931171874268177,9.362155987530535,0.42525930445393534,-4.430984113262357,4.430984113262357,4.430984113262357,0.08846857840146431,False
cpusmall,cqr,0,0.0,0.82,tighter,3276,2686,0.018000000000000006,3219,0.022107890251083118,9.333915675389996,9.362155987530535,0.8926174496644296,-0.028240312140540333,0.028240312140540333,0.028240312140540333,0.0,False
cpusmall,cqr,0,0.0,0.825,uncorrected,3276,2702,0.1,2950,-0.11544280005378205,4.688990582493791,9.362155987530535,0.4020744356314826,-4.67316540503674,4.67316540503674,4.67316540503674,0.10006101281269067,False
cpusmall,cqr,0,0.0,0.825,tighter,3276,2702,0.017500000000000005,3220,0.015701523420716512,9.110785004630328,9.362155987530535,0.8859060402684564,-0.2513709829002057,0.2513709829002057,0.2513709829002057,0.0,False
cpusmall,cqr,0,0.0,0.83,uncorrected,3276,2719,0.1,2950,-0.11945148910597847,4.564040288635151,9.362155987530535,0.3898718730933496,-4.7981156988953835,4.7981156988953835,4.7981156988953835,0.10982306284319707,False
cpusmall,cqr,0,0.0,0.83,tighter,3276,2719,0.017000000000000005,3222,0.018489156111917038,9.207876908464305,9.362155987530535,0.8895668090298963,-0.15427907906622773,0.15427907906622773,0.15427907906622773,0.0,False
cpusmall,cqr,0,0.0,0.835,uncorrected,3276,2735,0.1,2950,-0.12396296842844601,4.42479214403762,9.362155987530535,0.37522879804759,-4.937363843492913,4.937363843492913,4.937363843492913,0.11775472849298353,False
cpusmall,cqr,0,0.0,0.835,tighter,3276,2735,0.016500000000000004,3223,0.018489156111917038,9.207876908464305,9.362155987530535,0.8895668090298963,-0.15427907906622773,0.15427907906622773,0.15427907906622773,0.0,False
cpusmall,cqr,0,0.0,0.84,uncorrected,3276,2751,0.1,2950,-0.12620568291394596,4.355977457314463,9.362155987530535,0.37095790115924343,-5.006178530216071,5.006178530216071,5.006178530216071,0.12019524100061013,False
cpusmall,cqr,0,0.0,0.84,tighter,3276,2751,0.016000000000000004,3225,0.018489156111917038,9.207876908464305,9.362155987530535,0.8895668090298963,-0.15427907906622773,0.15427907906622773,0.15427907906622773,0.0,False
cpusmall,cqr,0,0.0,0.845,uncorrected,3276,2768,0.1,2950,-0.1284475158729383,4.287395776884377,9.362155987530535,0.3581452104942038,-5.074760210646156,5.074760210646156,5.074760210646156,0.12324588163514338,False
cpusmall,cqr,0,0.0,0.845,tighter,3276,2768,0.015500000000000003,3227,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,0.0,0.85,uncorrected,3276,2784,0.1,2950,-0.13475533927992867,4.096800752015419,9.362155987530535,0.338621110433191,-5.265355235515114,5.265355235515114,5.265355235515114,0.1415497254423429,False
cpusmall,cqr,0,0.0,0.85,tighter,3276,2784,0.015000000000000003,3228,0.022107890251083118,9.333915675389996,9.362155987530535,0.8926174496644296,-0.028240312140540333,0.028240312140540333,0.028240312140540333,0.0,False
cpusmall,cqr,0,0.0,0.855,uncorrected,3276,2800,0.1,2950,-0.1403020621940363,3.9321590896417327,9.362155987530535,0.31970713849908483,-5.429996897888802,5.429996897888802,5.429996897888802,0.15558267236119586,False
cpusmall,cqr,0,0.0,0.855,tighter,3276,2800,0.014500000000000002,3230,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.86,uncorrected,3276,2817,0.1,2950,-0.1489075850524732,3.6825522163689595,9.362155987530535,0.2910311165344722,-5.679603771161575,5.679603771161575,5.679603771161575,0.17998779743746188,False
cpusmall,cqr,0,0.0,0.86,tighter,3276,2817,0.014000000000000002,3232,0.02675682792253198,9.495835935096837,9.362155987530535,0.900549115314216,0.13367994756630133,0.13367994756630133,0.13367994756630133,0.0,False
cpusmall,cqr,0,0.0,0.865,uncorrected,3276,2833,0.1,2950,-0.15453721261075848,3.5236346146075475,9.362155987530535,0.2745576571079927,-5.838521372922985,5.838521372922985,5.838521372922985,0.19829164124466137,False
cpusmall,cqr,0,0.0,0.865,tighter,3276,2833,0.013500000000000002,3233,0.03049293113136009,9.625962610182262,9.362155987530535,0.9084807809640024,0.2638066226517253,0.2638066226517253,0.2638066226517253,0.0,False
cpusmall,cqr,0,0.0,0.87,uncorrected,3276,2850,0.1,2950,-0.15955645677034574,3.3848773498524274,9.362155987530535,0.2647956070774863,-5.977278637678108,5.977278637678108,5.977278637678108,0.2141549725442343,False
cpusmall,cqr,0,0.0,0.87,tighter,3276,2850,0.013000000000000001,3235,0.03087746234057459,9.63935564697081,9.362155987530535,0.9103111653447223,0.27719965944027597,0.27719965944027597,0.27719965944027597,0.0,False
cpusmall,cqr,0,0.0,0.875,uncorrected,3276,2866,0.1,2950,-0.16825811376425134,3.150860471660879,9.362155987530535,0.23856009762050032,-6.211295515869656,6.211295515869656,6.211295515869656,0.24344112263575352,False
cpusmall,cqr,0,0.0,0.875,tighter,3276,2866,0.0125,3237,0.030514508012768782,9.626714122568158,9.362155987530535,0.9084807809640024,0.2645581350376227,0.2645581350376227,0.2645581350376227,0.0,False
cpusmall,cqr,0,0.0,0.88,uncorrected,3276,2882,0.1,2950,-0.17928811249250465,2.866428709843737,9.362155987530535,0.21049420378279438,-6.495727277686797,6.495727277686797,6.495727277686797,0.2788285539963392,False
cpusmall,cqr,0,0.0,0.88,tighter,3276,2882,0.012,3238,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.885,uncorrected,3276,2899,0.1,2950,-0.2037802035899311,2.291714629137127,9.362155987530535,0.1549725442342892,-7.070441358393408,7.070441358393408,7.070441358393408,0.37522879804759,False
cpusmall,cqr,0,0.0,0.885,tighter,3276,2899,0.0115,3240,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.89,uncorrected,3276,2915,0.1,2950,-0.22204842363251548,1.924995454471222,9.362155987530535,0.11775472849298353,-7.437160533059312,7.437160533059312,7.437160533059312,0.4661378889566809,False
cpusmall,cqr,0,0.0,0.89,tighter,3276,2915,0.011,3241,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,0.0,0.895,uncorrected,3276,2932,0.1,2950,-0.25425393660083107,1.3965842527597174,9.362155987530535,0.0726052471018914,-7.965571734770817,7.965571734770817,7.965571734770817,0.5967053081147041,False
cpusmall,cqr,0,0.0,0.895,tighter,3276,2932,0.010499999999999999,3243,0.03049293113136009,9.625962610182262,9.362155987530535,0.9084807809640024,0.2638066226517253,0.2638066226517253,0.2638066226517253,0.0,False
cpusmall,cqr,0,0.0,0.9,uncorrected,3276,2948,0.1,2950,-0.4894092037516901,0.2533243183359108,9.362155987530535,0.003050640634533252,-9.108831669194624,9.108831669194624,9.108831669194624,0.9688834655277608,False
cpusmall,cqr,0,0.0,0.9,tighter,3276,2948,0.009999999999999998,3245,0.030514508012768782,9.626714122568158,9.362155987530535,0.9084807809640024,0.2645581350376227,0.2645581350376227,0.2645581350376227,0.0,False
cpusmall,cqr,0,0.0,0.905,uncorrected,3276,2964,0.1,2950,-4.8279359340667725,0.0,9.362155987530535,0.0,-9.362155987530535,9.362155987530535,9.362155987530535,1.0,False
cpusmall,cqr,0,0.0,0.905,tighter,3276,2964,0.009499999999999998,3246,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.91,uncorrected,3276,2981,0.1,2950,-4.8279359340667725,0.0,9.362155987530535,0.0,-9.362155987530535,9.362155987530535,9.362155987530535,1.0,False
cpusmall,cqr,0,0.0,0.91,tighter,3276,2981,0.008999999999999998,3248,0.03087746234057459,9.63935564697081,9.362155987530535,0.9103111653447223,0.27719965944027597,0.27719965944027597,0.27719965944027597,0.0,False
cpusmall,cqr,0,0.0,0.915,uncorrected,3276,2997,0.1,2950,-4.8279359340667725,0.0,9.362155987530535,0.0,-9.362155987530535,9.362155987530535,9.362155987530535,1.0,False
cpusmall,cqr,0,0.0,0.915,tighter,3276,2997,0.008499999999999997,3250,0.014682411988092614,9.075289844337236,9.362155987530535,0.8840756558877364,-0.28686614319329873,0.28686614319329873,0.28686614319329873,0.0,False
cpusmall,cqr,0,0.0,0.92,uncorrected,3276,3013,0.1,2950,-4.8279359340667725,0.0,9.362155987530535,0.0,-9.362155987530535,9.362155987530535,9.362155987530535,1.0,False
cpusmall,cqr,0,0.0,0.92,tighter,3276,3013,0.007999999999999997,3251,0.012498629874834577,8.999229765258633,9.362155987530535,0.8791946308724832,-0.36292622227189986,0.36292622227189986,0.36292622227189986,0.0,False
cpusmall,cqr,0,0.0,0.925,uncorrected,3276,3030,0.1,2950,-4.8279359340667725,0.0,9.362155987530535,0.0,-9.362155987530535,9.362155987530535,9.362155987530535,1.0,False
cpusmall,cqr,0,0.0,0.925,tighter,3276,3030,0.007499999999999996,3253,0.009628384832379377,8.899260513024762,9.362155987530535,0.8700427089688835,-0.46289547450577306,0.46289547450577306,0.46289547450577306,0.0,False
cpusmall,cqr,0,0.0,0.93,uncorrected,3276,3046,0.1,2950,-4.8279359340667725,0.0,9.362155987530535,0.0,-9.362155987530535,9.362155987530535,9.362155987530535,1.0,False
cpusmall,cqr,0,0.0,0.93,tighter,3276,3046,0.006999999999999996,3255,0.008206367333246423,8.849732328514703,9.362155987530535,0.8676021964612569,-0.5124236590158326,0.5124236590158326,0.5124236590158326,0.0,False
cpusmall,cqr,0,0.0,0.935,uncorrected,3276,3063,0.1,2950,-4.8279359340667725,0.0,9.362155987530535,0.0,-9.362155987530535,9.362155987530535,9.362155987530535,1.0,False
cpusmall,cqr,0,0.0,0.935,tighter,3276,3063,0.006499999999999995,3256,0.008206367333246423,8.849732328514703,9.362155987530535,0.8676021964612569,-0.5124236590158326,0.5124236590158326,0.5124236590158326,0.0,False
cpusmall,cqr,0,0.0,0.94,uncorrected,3276,3079,0.1,2950,-4.8279359340667725,0.0,9.362155987530535,0.0,-9.362155987530535,9.362155987530535,9.362155987530535,1.0,False
cpusmall,cqr,0,0.0,0.94,tighter,3276,3079,0.006000000000000005,3258,0.00618103099250511,8.779190839369651,9.362155987530535,0.862111043319097,-0.5829651481608848,0.5829651481608848,0.5829651481608848,0.0,False
cpusmall,cqr,0,0.0,0.945,uncorrected,3276,3095,0.1,2950,-4.8279359340667725,0.0,9.362155987530535,0.0,-9.362155987530535,9.362155987530535,9.362155987530535,1.0,False
cpusmall,cqr,0,0.0,0.945,tighter,3276,3095,0.005500000000000005,3259,-0.0018272377969293652,8.500266695010602,9.362155987530535,0.835875533862111,-0.8618892925199353,0.8618892925199353,0.8618892925199353,0.0,False
cpusmall,cqr,0,0.0,0.95,uncorrected,3276,3112,0.1,2950,-4.8279359340667725,0.0,9.362155987530535,0.0,-9.362155987530535,9.362155987530535,9.362155987530535,1.0,False
cpusmall,cqr,0,0.0,0.95,tighter,3276,3112,0.0050000000000000044,3261,0.008206367333246423,8.849732328514703,9.362155987530535,0.8676021964612569,-0.5124236590158326,0.5124236590158326,0.5124236590158326,0.0,False


==> anc/experiment_code/reference/checks/fixed/real/cpusmall/rep00/dirac.csv <==
dataset,score,rep,delta_train,delta_cal,method,n_cal,n_cal_replaced,calibration_score_target,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
cpusmall,absolute,0,0.0,0.0,uncorrected,3276,0,200.0,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,0.0,0.005,uncorrected,3276,16,200.0,0.1,2950,0.2866081282524297,9.982423048115878,9.783393310370862,0.8932275777913362,0.1990297377450177,0.1990297377450177,0.1990297377450177,0.0,False
cpusmall,absolute,0,0.0,0.01,uncorrected,3276,32,200.0,0.1,2950,0.29205320148350683,10.172072325866683,9.783393310370862,0.8974984746796827,0.3886790154958216,0.3886790154958216,0.3886790154958216,0.0,False
cpusmall,absolute,0,0.0,0.015,uncorrected,3276,49,200.0,0.1,2950,0.29776360385001394,10.370962889595674,9.783393310370862,0.9017693715680293,0.587569579224811,0.587569579224811,0.587569579224811,0.0,False
cpusmall,absolute,0,0.0,0.02,uncorrected,3276,65,200.0,0.1,2950,0.30440645547556766,10.602330211857156,9.783393310370862,0.9048200122025626,0.8189369014862963,0.8189369014862963,0.8189369014862963,0.0,False
cpusmall,absolute,0,0.0,0.025,uncorrected,3276,81,200.0,0.1,2950,0.31261365304139743,10.888182949674217,9.783393310370862,0.9090909090909091,1.1047896393033554,1.1047896393033554,1.1047896393033554,0.0,False
cpusmall,absolute,0,0.0,0.03,uncorrected,3276,98,200.0,0.1,2950,0.31737939354890876,11.054171395897278,9.783393310370862,0.912751677852349,1.2707780855264161,1.2707780855264161,1.2707780855264161,0.0,False
cpusmall,absolute,0,0.0,0.035,uncorrected,3276,114,200.0,0.1,2950,0.32332767766033693,11.261347266214408,9.783393310370862,0.9176327028676022,1.4779539558435486,1.4779539558435486,1.4779539558435486,0.0,False
cpusmall,absolute,0,0.0,0.04,uncorrected,3276,131,200.0,0.1,2950,0.33906197971683233,11.809365427640872,9.783393310370862,0.9286150091519219,2.025972117270015,2.025972117270015,2.025972117270015,0.0,False
cpusmall,absolute,0,0.0,0.045,uncorrected,3276,147,200.0,0.1,2950,0.35070769614589514,12.214980121132433,9.783393310370862,0.9347162904209884,2.431586810761572,2.431586810761572,2.431586810761572,0.0,False
cpusmall,absolute,0,0.0,0.05,uncorrected,3276,163,200.0,0.1,2950,0.35943477891267034,12.51894021007012,9.783393310370862,0.9408175716900549,2.7355468996992576,2.7355468996992576,2.7355468996992576,0.0,False
cpusmall,absolute,0,0.0,0.055,uncorrected,3276,180,200.0,0.1,2950,0.36593544529961053,12.745355288961216,9.783393310370862,0.9432580841976815,2.9619619785903537,2.9619619785903537,2.9619619785903537,0.0,False
cpusmall,absolute,0,0.0,0.06,uncorrected,3276,196,200.0,0.1,2950,0.38164557673712474,13.29253159937153,9.783393310370862,0.9481391092129348,3.5091382890006715,3.5091382890006715,3.5091382890006715,0.0,False
cpusmall,absolute,0,0.0,0.065,uncorrected,3276,212,200.0,0.1,2950,0.398090396275261,13.86529674242782,9.783393310370862,0.9542403904820013,4.0819034320569605,4.0819034320569605,4.0819034320569605,0.0,False
cpusmall,absolute,0,0.0,0.07,uncorrected,3276,229,200.0,0.1,2950,0.41314251501574806,14.389554787564894,9.783393310370862,0.9572910311165345,4.606161477194034,4.606161477194034,4.606161477194034,0.0,False
cpusmall,absolute,0,0.0,0.075,uncorrected,3276,245,200.0,0.1,2950,0.43665611257963477,15.208522064233097,9.783393310370862,0.9676632092739476,5.425128753862238,5.425128753862238,5.425128753862238,0.0,False
cpusmall,absolute,0,0.0,0.08,uncorrected,3276,262,200.0,0.1,2950,0.46678448868735933,16.257878891249415,9.783393310370862,0.975594874923734,6.474485580878549,6.474485580878549,6.474485580878549,0.0,False
cpusmall,absolute,0,0.0,0.085,uncorrected,3276,278,200.0,0.1,2950,0.521514497229591,18.164098725372064,9.783393310370862,0.9823062843197071,8.380705415001213,8.380705415001213,8.380705415001213,0.0,False
cpusmall,absolute,0,0.0,0.09,uncorrected,3276,294,200.0,0.1,2950,0.5497878148394892,19.148844758489354,9.783393310370862,0.9847467968273338,9.36545144811849,9.36545144811849,9.36545144811849,0.0,False
cpusmall,absolute,0,0.0,0.095,uncorrected,3276,311,200.0,0.1,2950,0.7045735574114036,24.539957612095275,9.783393310370862,0.9981696156192801,14.756564301724412,14.756564301724412,14.756564301724412,0.0,False
cpusmall,absolute,0,0.0,0.096,uncorrected,3276,314,200.0,0.1,2950,0.7378948235228171,25.700521259927392,9.783393310370862,0.9993898718730934,15.917127949556539,15.917127949556539,15.917127949556539,0.0,False
cpusmall,absolute,0,0.0,0.097,uncorrected,3276,317,200.0,0.1,2950,0.8322102040080259,28.98548053058056,9.783393310370862,0.9993898718730934,19.202087220209684,19.202087220209684,19.202087220209684,0.0,False
cpusmall,absolute,0,0.0,0.098,uncorrected,3276,321,200.0,0.1,2950,0.862455456981197,30.038908122520855,9.783393310370862,0.9993898718730934,20.255514812150007,20.255514812150007,20.255514812150007,0.0,False
cpusmall,absolute,0,0.0,0.099,uncorrected,3276,324,200.0,0.1,2950,1.0971917251182601,38.21465926945389,9.783393310370862,1.0,28.43126595908302,28.43126595908302,28.43126595908302,0.0,False
cpusmall,absolute,0,0.0,0.1,uncorrected,3276,327,200.0,0.1,2950,200.0,6965.903660152912,9.783393310370862,1.0,6956.120266842541,6956.120266842541,6956.120266842541,0.0,False
cpusmall,absolute,0,0.0,0.105,uncorrected,3276,343,200.0,0.1,2950,200.0,6965.903660152912,9.783393310370862,1.0,6956.120266842541,6956.120266842541,6956.120266842541,0.0,False
cpusmall,absolute,0,0.0,0.11,uncorrected,3276,360,200.0,0.1,2950,200.0,6965.903660152912,9.783393310370862,1.0,6956.120266842541,6956.120266842541,6956.120266842541,0.0,False
cpusmall,adaptive,0,0.0,0.0,uncorrected,3276,0,200.0,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,0.0,0.005,uncorrected,3276,16,200.0,0.1,2950,2.9254460273542233,9.430120383246146,9.290068509781607,0.8859060402684564,0.14005187346454012,0.14005187346454012,0.14005187346454012,0.0,False
cpusmall,adaptive,0,0.0,0.01,uncorrected,3276,32,200.0,0.1,2950,2.98598790836176,9.625276000813829,9.290068509781607,0.8901769371568029,0.33520749103222236,0.33520749103222236,0.33520749103222236,0.0,False
cpusmall,adaptive,0,0.0,0.015,uncorrected,3276,49,200.0,0.1,2950,3.082376145688357,9.935981675442449,9.290068509781607,0.8993288590604027,0.6459131656608412,0.6459131656608412,0.6459131656608412,0.0,False
cpusmall,adaptive,0,0.0,0.02,uncorrected,3276,65,200.0,0.1,2950,3.17366361109934,10.230245107499522,9.290068509781607,0.9060402684563759,0.9401765977179156,0.9401765977179156,0.9401765977179156,0.0,False
cpusmall,adaptive,0,0.0,0.025,uncorrected,3276,81,200.0,0.1,2950,3.2503857597504275,10.477557514249135,9.290068509781607,0.9109212934716291,1.187489004467527,1.187489004467527,1.187489004467527,0.0,False
cpusmall,adaptive,0,0.0,0.03,uncorrected,3276,98,200.0,0.1,2950,3.353836085822343,10.81102769945249,9.290068509781607,0.9151921903599756,1.520959189670881,1.520959189670881,1.520959189670881,0.0,False
cpusmall,adaptive,0,0.0,0.035,uncorrected,3276,114,200.0,0.1,2950,3.453960818491782,11.133777896716278,9.290068509781607,0.9212934716290421,1.8437093869346717,1.8437093869346717,1.8437093869346717,0.0,False
cpusmall,adaptive,0,0.0,0.04,uncorrected,3276,131,200.0,0.1,2950,3.5799190129183978,11.539801773278294,9.290068509781607,0.9273947528981086,2.249733263496688,2.249733263496688,2.249733263496688,0.0,False
cpusmall,adaptive,0,0.0,0.045,uncorrected,3276,147,200.0,0.1,2950,3.668002140704215,11.82373608311902,9.290068509781607,0.9353264185478951,2.5336675733374125,2.5336675733374125,2.5336675733374125,0.0,False
cpusmall,adaptive,0,0.0,0.05,uncorrected,3276,163,200.0,0.1,2950,3.744889359087401,12.071580589053083,9.290068509781607,0.9365466748017084,2.7815120792714763,2.7815120792714763,2.7815120792714763,0.0,False
cpusmall,adaptive,0,0.0,0.055,uncorrected,3276,180,200.0,0.1,2950,3.881883293826702,12.513177967465337,9.290068509781607,0.9450884685784015,3.223109457683733,3.223109457683733,3.223109457683733,0.0,False
cpusmall,adaptive,0,0.0,0.06,uncorrected,3276,196,200.0,0.1,2950,4.0710500431170065,13.122953434739381,9.290068509781607,0.949359365466748,3.832884924957776,3.832884924957776,3.832884924957776,0.0,False
cpusmall,adaptive,0,0.0,0.065,uncorrected,3276,212,200.0,0.1,2950,4.314977703407757,13.909249671223263,9.290068509781607,0.9542403904820013,4.619181161441657,4.619181161441657,4.619181161441657,0.0,False
cpusmall,adaptive,0,0.0,0.07,uncorrected,3276,229,200.0,0.1,2950,4.482670842423535,14.449805358655793,9.290068509781607,0.9609517998779744,5.159736848874185,5.159736848874185,5.159736848874185,0.0,False
cpusmall,adaptive,0,0.0,0.075,uncorrected,3276,245,200.0,0.1,2950,4.664193593572938,15.034940541335967,9.290068509781607,0.9688834655277608,5.74487203155436,5.74487203155436,5.74487203155436,0.0,False
cpusmall,adaptive,0,0.0,0.08,uncorrected,3276,262,200.0,0.1,2950,4.974903213777969,16.036507172669804,9.290068509781607,0.9768151311775473,6.746438662888198,6.746438662888198,6.746438662888198,0.0,False
cpusmall,adaptive,0,0.0,0.085,uncorrected,3276,278,200.0,0.1,2950,5.450563398360981,17.56978885354621,9.290068509781607,0.9816961561928005,8.279720343764604,8.279720343764604,8.279720343764604,0.0,False
cpusmall,adaptive,0,0.0,0.09,uncorrected,3276,294,200.0,0.1,2950,6.108289176941514,19.68995556083912,9.290068509781607,0.987797437461867,10.399887051057513,10.399887051057513,10.399887051057513,0.0,False
cpusmall,adaptive,0,0.0,0.095,uncorrected,3276,311,200.0,0.1,2950,7.7700641873802985,25.04665612949753,9.290068509781607,0.9932885906040269,15.756587619715926,15.756587619715926,15.756587619715926,0.0,False
cpusmall,adaptive,0,0.0,0.096,uncorrected,3276,314,200.0,0.1,2950,8.021358781287901,25.856699538280175,9.290068509781607,0.9945088468578401,16.566631028498566,16.566631028498566,16.566631028498566,0.0,False
cpusmall,adaptive,0,0.0,0.097,uncorrected,3276,317,200.0,0.1,2950,8.409744926456877,27.10865499050253,9.290068509781607,0.9945088468578401,17.81858648072092,17.81858648072092,17.81858648072092,0.0,False
cpusmall,adaptive,0,0.0,0.098,uncorrected,3276,321,200.0,0.1,2950,9.885352736402883,31.865249081159508,9.290068509781607,0.9993898718730934,22.575180571377903,22.575180571377903,22.575180571377903,0.0,False
cpusmall,adaptive,0,0.0,0.099,uncorrected,3276,324,200.0,0.1,2950,11.704995905278501,37.73083469668618,9.290068509781607,1.0,28.440766186904572,28.440766186904572,28.440766186904572,0.0,False
cpusmall,adaptive,0,0.0,0.1,uncorrected,3276,327,200.0,0.1,2950,200.0,644.6962476880668,9.290068509781607,1.0,635.4061791782852,635.4061791782852,635.4061791782852,0.0,False
cpusmall,adaptive,0,0.0,0.105,uncorrected,3276,343,200.0,0.1,2950,200.0,644.6962476880668,9.290068509781607,1.0,635.4061791782852,635.4061791782852,635.4061791782852,0.0,False
cpusmall,adaptive,0,0.0,0.11,uncorrected,3276,360,200.0,0.1,2950,200.0,644.6962476880668,9.290068509781607,1.0,635.4061791782852,635.4061791782852,635.4061791782852,0.0,False
cpusmall,cqr,0,0.0,0.0,uncorrected,3276,0,200.0,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.005,uncorrected,3276,16,200.0,0.1,2950,0.02579370870670766,9.462290956743466,9.362155987530535,0.8993288590604027,0.10013496921292918,0.10013496921292918,0.10013496921292918,0.0,False
cpusmall,cqr,0,0.0,0.01,uncorrected,3276,32,200.0,0.1,2950,0.02818471648443821,9.545568605895205,9.362155987530535,0.9035997559487492,0.18341261836466682,0.18341261836466682,0.18341261836466682,0.0,False
cpusmall,cqr,0,0.0,0.015,uncorrected,3276,49,200.0,0.1,2950,0.033363814889870946,9.725954108588677,9.362155987530535,0.9145820622330689,0.36379812105814613,0.36379812105814613,0.36379812105814613,0.0,False
cpusmall,cqr,0,0.0,0.02,uncorrected,3276,65,200.0,0.1,2950,0.0375860416549893,9.873012232974348,9.362155987530535,0.9182428309945089,0.5108562454438148,0.5108562454438148,0.5108562454438148,0.0,False
cpusmall,cqr,0,0.0,0.025,uncorrected,3276,81,200.0,0.1,2950,0.040880033062715204,9.9877403669923,9.362155987530535,0.9206833435021354,0.6255843794617654,0.6255843794617654,0.6255843794617654,0.0,False
cpusmall,cqr,0,0.0,0.03,uncorrected,3276,98,200.0,0.1,2950,0.044336604603952945,10.108131088745743,9.362155987530535,0.9231238560097621,0.745975101215207,0.745975101215207,0.745975101215207,0.0,False
cpusmall,cqr,0,0.0,0.035,uncorrected,3276,114,200.0,0.1,2950,0.05156211712141734,10.359792209205168,9.362155987530535,0.9298352654057352,0.9976362216746356,0.9976362216746356,0.9976362216746356,0.0,False
cpusmall,cqr,0,0.0,0.04,uncorrected,3276,131,200.0,0.1,2950,0.056897241109793495,10.545612007795167,9.362155987530535,0.9395973154362416,1.1834560202646307,1.1834560202646307,1.1834560202646307,0.0,False
cpusmall,cqr,0,0.0,0.045,uncorrected,3276,147,200.0,0.1,2950,0.06346422551226726,10.774336911221964,9.362155987530535,0.9420378279438683,1.4121809236914271,1.4121809236914271,1.4121809236914271,0.0,False
cpusmall,cqr,0,0.0,0.05,uncorrected,3276,163,200.0,0.1,2950,0.07041942680861657,11.016583222058667,9.362155987530535,0.9456985967053081,1.6544272345281266,1.6544272345281266,1.6544272345281266,0.0,False
cpusmall,cqr,0,0.0,0.055,uncorrected,3276,180,200.0,0.1,2950,0.08086894233241368,11.380534814228874,9.362155987530535,0.9487492373398414,2.018378826698342,2.018378826698342,2.018378826698342,0.0,False
cpusmall,cqr,0,0.0,0.06,uncorrected,3276,196,200.0,0.1,2950,0.09043756417811605,11.713805303916864,9.362155987530535,0.9554606467358145,2.3516493163863292,2.3516493163863292,2.3516493163863292,0.0,False
cpusmall,cqr,0,0.0,0.065,uncorrected,3276,212,200.0,0.1,2950,0.09957598431826131,12.032092075428128,9.362155987530535,0.9585112873703477,2.669936087897593,2.669936087897593,2.669936087897593,0.0,False
cpusmall,cqr,0,0.0,0.07,uncorrected,3276,229,200.0,0.1,2950,0.1254976045172721,12.934929620535039,9.362155987530535,0.9707138499084808,3.572773633004507,3.572773633004507,3.572773633004507,0.0,False
cpusmall,cqr,0,0.0,0.075,uncorrected,3276,245,200.0,0.1,2950,0.14329958291728007,13.554963953007935,9.362155987530535,0.9768151311775473,4.1928079654773995,4.1928079654773995,4.1928079654773995,0.0,False
cpusmall,cqr,0,0.0,0.08,uncorrected,3276,262,200.0,0.1,2950,0.15704902520590125,14.03385040482477,9.362155987530535,0.9798657718120806,4.671694417294237,4.671694417294237,4.671694417294237,0.0,False
cpusmall,cqr,0,0.0,0.085,uncorrected,3276,278,200.0,0.1,2950,0.18929052847273242,15.156806432901025,9.362155987530535,0.9865771812080537,5.794650445370494,5.794650445370494,5.794650445370494,0.0,False
cpusmall,cqr,0,0.0,0.09,uncorrected,3276,294,200.0,0.1,2950,0.2330485431745779,16.680877006764074,9.362155987530535,0.9902379499694935,7.318721019233549,7.318721019233549,7.318721019233549,0.0,False
cpusmall,cqr,0,0.0,0.095,uncorrected,3276,311,200.0,0.1,2950,0.32037500888387654,19.722415742327193,9.362155987530535,0.9951189749847468,10.360259754796658,10.360259754796658,10.360259754796658,0.0,False
cpusmall,cqr,0,0.0,0.096,uncorrected,3276,314,200.0,0.1,2950,0.3485945420856107,20.705288490416017,9.362155987530535,0.9969493593654668,11.343132502885485,11.343132502885485,11.343132502885485,0.0,False
cpusmall,cqr,0,0.0,0.097,uncorrected,3276,317,200.0,0.1,2950,0.3651592723662247,21.2822300668719,9.362155987530535,0.9969493593654668,11.92007407934136,11.92007407934136,11.92007407934136,0.0,False
cpusmall,cqr,0,0.0,0.098,uncorrected,3276,321,200.0,0.1,2950,0.4826382177470039,25.373965144966263,9.362155987530535,1.0,16.011809157435724,16.011809157435724,16.011809157435724,0.0,False
cpusmall,cqr,0,0.0,0.099,uncorrected,3276,324,200.0,0.1,2950,0.5905973012538105,29.13412801970035,9.362155987530535,1.0,19.771972032169824,19.771972032169824,19.771972032169824,0.0,False
cpusmall,cqr,0,0.0,0.1,uncorrected,3276,327,200.0,0.1,2950,200.0,6974.467568660211,9.362155987530535,1.0,6965.10541267268,6965.10541267268,6965.10541267268,0.0,False
cpusmall,cqr,0,0.0,0.105,uncorrected,3276,343,200.0,0.1,2950,200.0,6974.467568660211,9.362155987530535,1.0,6965.10541267268,6965.10541267268,6965.10541267268,0.0,False
cpusmall,cqr,0,0.0,0.11,uncorrected,3276,360,200.0,0.1,2950,200.0,6974.467568660211,9.362155987530535,1.0,6965.10541267268,6965.10541267268,6965.10541267268,0.0,False


==> anc/experiment_code/reference/checks/fixed/real/cpusmall/rep00/trends.csv <==
dataset,score,rep,family,param,delta_train,delta_cal,method,n_cal,n_cal_replaced,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
cpusmall,absolute,0,shift,3.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.28514415386762515,9.931433525488478,9.783393310370862,0.8913971934106162,0.148040215117616,0.148040215117616,0.148040215117616,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.2892918585189292,10.075896080547238,9.783393310370862,0.8944478340451495,0.2925027701763779,0.2925027701763779,0.2925027701763779,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.2908063705002557,10.128645803317577,9.783393310370862,0.8962782184258694,0.3452524929467161,0.3452524929467161,0.3452524929467161,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.2964180107207447,10.324096529074405,9.783393310370862,0.8999389871873094,0.5407032187035431,0.5407032187035431,0.5407032187035431,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.29774190336744283,10.370207072240825,9.783393310370862,0.9017693715680293,0.5868137618699643,0.5868137618699643,0.5868137618699643,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.3016120959296573,10.505004014913958,9.783393310370862,0.9029896278218426,0.7216107045430963,0.7216107045430963,0.7216107045430963,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.30440645547556766,10.602330211857156,9.783393310370862,0.9048200122025626,0.8189369014862963,0.8189369014862963,0.8189369014862963,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.31024932845911474,10.805834663366655,9.783393310370862,0.9084807809640024,1.0224413529957939,1.0224413529957939,1.0224413529957939,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.31300443301378,10.901793627873882,9.783393310370862,0.9090909090909091,1.1184003175030253,1.1184003175030253,1.1184003175030253,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.3155223807250132,10.989492533762647,9.783393310370862,0.9121415497254424,1.2060992233917889,1.2060992233917889,1.2060992233917889,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.3178982625759055,11.072243354168759,9.783393310370862,0.912751677852349,1.288850043797898,1.288850043797898,1.288850043797898,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.3206692634471366,11.16875597972474,9.783393310370862,0.9145820622330689,1.3853626693538774,1.3853626693538774,1.3853626693538774,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.3242993908519376,11.295191568604356,9.783393310370862,0.9194630872483222,1.5117982582334997,1.5117982582334997,1.5117982582334997,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.32836028008374274,11.4366303844209,9.783393310370862,0.9219035997559487,1.653237074050035,1.653237074050035,1.653237074050035,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.3335691177558332,11.618051691446684,9.783393310370862,0.924954240390482,1.8346583810758224,1.8346583810758224,1.8346583810758224,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.3382241128333518,11.780182927689088,9.783393310370862,0.9280048810250152,1.9967896173182262,1.9967896173182262,1.9967896173182262,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.343831559704867,11.975487601121092,9.783393310370862,0.9298352654057352,2.1920942907502297,2.1920942907502297,2.1920942907502297,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.3464258417579621,12.065845195366707,9.783393310370862,0.9334960341671751,2.2824518849958486,2.2824518849958486,2.2824518849958486,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.3470472268394141,12.08748773843296,9.783393310370862,0.9334960341671751,2.3040944280621005,2.3040944280621005,2.3040944280621005,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.347736790393429,12.111504904857071,9.783393310370862,0.9341061622940817,2.328111594486206,2.328111594486206,2.328111594486206,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.3475722499610453,12.10577404085614,9.783393310370862,0.9341061622940817,2.322380730485281,2.322380730485281,2.322380730485281,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.34845269455464,12.136439501941558,9.783393310370862,0.9341061622940817,2.3530461915706975,2.3530461915706975,2.3530461915706975,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.3485373874336253,12.139389314120116,9.783393310370862,0.9341061622940817,2.35599600374926,2.35599600374926,2.35599600374926,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.3487406900932084,12.146470247822666,9.783393310370862,0.9341061622940817,2.363076937451805,2.363076937451805,2.363076937451805,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.3514678266513535,12.241455100483266,9.783393310370862,0.9353264185478951,2.4580617901124047,2.4580617901124047,2.4580617901124047,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.352852354639404,12.289677543380991,9.783393310370862,0.9359365466748018,2.5062842330101294,2.5062842330101294,2.5062842330101294,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.2859052651833921,9.957942665989902,9.783393310370862,0.8926174496644296,0.17454935561904042,0.17454935561904042,0.17454935561904042,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.2908063705002557,10.128645803317577,9.783393310370862,0.8962782184258694,0.3452524929467161,0.3452524929467161,0.3452524929467161,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.2976177932426203,10.365884376377007,9.783393310370862,0.9017693715680293,0.5824910660061469,0.5824910660061469,0.5824910660061469,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.30440645547556766,10.602330211857156,9.783393310370862,0.9048200122025626,0.8189369014862963,0.8189369014862963,0.8189369014862963,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.30918115228692983,10.768630601829098,9.783393310370862,0.9078706528370958,0.9852372914582382,0.9852372914582382,0.9852372914582382,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.3155223807250132,10.989492533762647,9.783393310370862,0.9121415497254424,1.2060992233917889,1.2060992233917889,1.2060992233917889,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.3182786187087168,11.085490975057315,9.783393310370862,0.9133618059792556,1.3020976646864568,1.3020976646864568,1.3020976646864568,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.32836028008374274,11.4366303844209,9.783393310370862,0.9219035997559487,1.653237074050035,1.653237074050035,1.653237074050035,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.3388924342995059,11.803460242425295,9.783393310370862,0.9286150091519219,2.0200669320544327,2.0200669320544327,2.0200669320544327,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.3499940249507416,12.190123297180104,9.783393310370862,0.9347162904209884,2.4067299868092427,2.4067299868092427,2.4067299868092427,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.3573790959647803,12.447341763216007,9.783393310370862,0.9395973154362416,2.6639484528451476,2.6639484528451476,2.6639484528451476,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.3610474123793909,12.57510745691169,9.783393310370862,0.9414276998169616,2.7917141465408264,2.7917141465408264,2.7917141465408264,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.372411335929043,12.970907440152788,9.783393310370862,0.9450884685784015,3.1875141297819245,3.1875141297819245,3.1875141297819245,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.3829677865721772,13.338583531018942,9.783393310370862,0.9481391092129348,3.5551902206480834,3.5551902206480834,3.5551902206480834,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.398090396275261,13.86529674242782,9.783393310370862,0.9542403904820013,4.0819034320569605,4.0819034320569605,4.0819034320569605,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.40233411207659314,14.013103319593558,9.783393310370862,0.9548505186089079,4.2297100092227,4.2297100092227,4.2297100092227,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.41314251501574806,14.389554787564894,9.783393310370862,0.9572910311165345,4.606161477194034,4.606161477194034,4.606161477194034,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.42659654962665927,14.858152332264746,9.783393310370862,0.9627821842586943,5.074759021893886,5.074759021893886,5.074759021893886,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.42962391455188087,14.963593994330843,9.783393310370862,0.9640024405125076,5.180200683959986,5.180200683959986,5.180200683959986,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.4337124173609208,15.10599457774103,9.783393310370862,0.9658328248932275,5.3226012673701675,5.3226012673701675,5.3226012673701675,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.43434700415990435,15.128096930269647,9.783393310370862,0.9658328248932275,5.344703619898789,5.344703619898789,5.344703619898789,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.4375492003311363,15.239627880418212,9.783393310370862,0.9676632092739476,5.456234570047351,5.456234570047351,5.456234570047351,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.4405153138099262,15.342936184109867,9.783393310370862,0.9682733374008542,5.5595428737390105,5.5595428737390105,5.5595428737390105,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.4420520447495508,15.39645978249488,9.783393310370862,0.9682733374008542,5.613066472124018,5.613066472124018,5.613066472124018,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.45307081859654086,15.780238367850604,9.783393310370862,0.9707138499084808,5.9968450574797405,5.9968450574797405,5.9968450574797405,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.47000168922429986,16.36993243622801,9.783393310370862,0.9762050030506406,6.586539125857148,6.586539125857148,6.586539125857148,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.2866081282524297,9.982423048115878,9.783393310370862,0.8932275777913362,0.1990297377450177,0.1990297377450177,0.1990297377450177,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.29287385822651896,10.200655404916066,9.783393310370862,0.8974984746796827,0.4172620945452067,0.4172620945452067,0.4172620945452067,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.29898810064844006,10.413611523245685,9.783393310370862,0.9029896278218426,0.63021821287482,0.63021821287482,0.63021821287482,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.3064723429685008,10.674284078099593,9.783393310370862,0.9054301403294692,0.8908907677287315,0.8908907677287315,0.8908907677287315,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.31261365304139743,10.888182949674217,9.783393310370862,0.9090909090909091,1.1047896393033554,1.1047896393033554,1.1047896393033554,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.3182199260488283,11.08344673798561,9.783393310370862,0.9133618059792556,1.3000534276147502,1.3000534276147502,1.3000534276147502,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.3242993908519376,11.295191568604356,9.783393310370862,0.9194630872483222,1.5117982582334997,1.5117982582334997,1.5117982582334997,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.3434453676433712,11.962036717647608,9.783393310370862,0.9298352654057352,2.1786434072767498,2.1786434072767498,2.1786434072767498,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.3514678266513535,12.241455100483266,9.783393310370862,0.9353264185478951,2.4580617901124047,2.4580617901124047,2.4580617901124047,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.3600101554107099,12.538980296338417,9.783393310370862,0.9408175716900549,2.755586985967555,2.755586985967555,2.755586985967555,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.3665819982977062,12.7678744184408,9.783393310370862,0.9432580841976815,2.9844811080699416,2.9844811080699416,2.9844811080699416,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.38081316336504534,13.263539042594891,9.783393310370862,0.9481391092129348,3.480145732224032,3.480145732224032,3.480145732224032,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.39888715790794793,13.893047566294838,9.783393310370862,0.9542403904820013,4.109654255923976,4.109654255923976,4.109654255923976,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.40755819851108677,14.195055733668529,9.783393310370862,0.9566809029896278,4.411662423297671,4.411662423297671,4.411662423297671,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.4337124173609208,15.10599457774103,9.783393310370862,0.9658328248932275,5.3226012673701675,5.3226012673701675,5.3226012673701675,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.46823208661723026,16.30829802984,9.783393310370862,0.975594874923734,6.524904719469139,6.524904719469139,6.524904719469139,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.521514497229591,18.164098725372064,9.783393310370862,0.9823062843197071,8.380705415001213,8.380705415001213,8.380705415001213,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.5436015036574274,18.933378519959508,9.783393310370862,0.984136668700427,9.149985209588644,9.149985209588644,9.149985209588644,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.6327232707518171,22.037446737970022,9.783393310370862,0.9914582062233069,12.25405342759916,12.25405342759916,12.25405342759916,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.6486147377081584,22.5909388771519,9.783393310370862,0.9938987187309335,12.807545566781046,12.807545566781046,12.807545566781046,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.6920271379412443,24.102971865550284,9.783393310370862,0.9969493593654668,14.319578555179424,14.319578555179424,14.319578555179424,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.7247578366651102,25.24296633574998,9.783393310370862,0.9987797437461867,15.45957302537913,15.45957302537913,15.45957302537913,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.7336707185789337,25.55339771948005,9.783393310370862,0.9987797437461867,15.770004409109196,15.770004409109196,15.770004409109196,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.7456044802384858,25.969044889598386,9.783393310370862,0.9993898718730934,16.185651579227535,16.185651579227535,16.185651579227535,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.8449457998369565,29.429055198575426,9.783393310370862,0.9993898718730934,19.645661888204565,19.645661888204565,19.645661888204565,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.8930044439124232,31.102914621911808,9.783393310370862,0.9993898718730934,21.319521311540964,21.319521311540964,21.319521311540964,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.2866081282524297,9.982423048115878,9.783393310370862,0.8932275777913362,0.1990297377450177,0.1990297377450177,0.1990297377450177,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.29287385822651896,10.200655404916066,9.783393310370862,0.8974984746796827,0.4172620945452067,0.4172620945452067,0.4172620945452067,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.29898810064844006,10.413611523245685,9.783393310370862,0.9029896278218426,0.63021821287482,0.63021821287482,0.63021821287482,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.3064723429685008,10.674284078099593,9.783393310370862,0.9054301403294692,0.8908907677287315,0.8908907677287315,0.8908907677287315,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.31261365304139743,10.888182949674217,9.783393310370862,0.9090909090909091,1.1047896393033554,1.1047896393033554,1.1047896393033554,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.3182199260488283,11.08344673798561,9.783393310370862,0.9133618059792556,1.3000534276147502,1.3000534276147502,1.3000534276147502,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.3242993908519376,11.295191568604356,9.783393310370862,0.9194630872483222,1.5117982582334997,1.5117982582334997,1.5117982582334997,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.3434453676433712,11.962036717647608,9.783393310370862,0.9298352654057352,2.1786434072767498,2.1786434072767498,2.1786434072767498,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.3514678266513535,12.241455100483266,9.783393310370862,0.9353264185478951,2.4580617901124047,2.4580617901124047,2.4580617901124047,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.3600101554107099,12.538980296338417,9.783393310370862,0.9408175716900549,2.755586985967555,2.755586985967555,2.755586985967555,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.3665819982977062,12.7678744184408,9.783393310370862,0.9432580841976815,2.9844811080699416,2.9844811080699416,2.9844811080699416,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.38081316336504534,13.263539042594891,9.783393310370862,0.9481391092129348,3.480145732224032,3.480145732224032,3.480145732224032,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.39888715790794793,13.893047566294838,9.783393310370862,0.9542403904820013,4.109654255923976,4.109654255923976,4.109654255923976,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.40755819851108677,14.195055733668529,9.783393310370862,0.9566809029896278,4.411662423297671,4.411662423297671,4.411662423297671,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.4337124173609208,15.10599457774103,9.783393310370862,0.9658328248932275,5.3226012673701675,5.3226012673701675,5.3226012673701675,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.46823208661723026,16.30829802984,9.783393310370862,0.975594874923734,6.524904719469139,6.524904719469139,6.524904719469139,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.521514497229591,18.164098725372064,9.783393310370862,0.9823062843197071,8.380705415001213,8.380705415001213,8.380705415001213,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.5476619555789302,19.074802104468862,9.783393310370862,0.984136668700427,9.291408794098,9.291408794098,9.291408794098,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.7259426193831275,25.284231747109605,9.783393310370862,0.9987797437461867,15.500838436738745,15.500838436738745,15.500838436738745,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.7378948235228171,25.700521259927392,9.783393310370862,0.9993898718730934,15.917127949556539,15.917127949556539,15.917127949556539,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.8322102040080259,28.98548053058056,9.783393310370862,0.9993898718730934,19.202087220209684,19.202087220209684,19.202087220209684,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.862455456981197,30.038908122520855,9.783393310370862,0.9993898718730934,20.255514812150007,20.255514812150007,20.255514812150007,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.099,uncorrected,3276,324,0.1,2950,1.0761353908179643,37.48127728859471,9.783393310370862,1.0,27.697883978223842,27.697883978223842,27.697883978223842,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.1,uncorrected,3276,327,0.1,2950,1.1840209106041,41.23887797437343,9.783393310370862,1.0,31.455484664002554,31.455484664002554,31.455484664002554,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.105,uncorrected,3276,343,0.1,2950,1.369343201558944,47.69356409872478,9.783393310370862,1.0,37.910170788353916,37.910170788353916,37.910170788353916,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.11,uncorrected,3276,360,0.1,2950,1.4626053761275255,50.941840714630295,9.783393310370862,1.0,41.158447404259434,41.158447404259434,41.158447404259434,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.28286743180005436,9.852136392570264,9.783393310370862,0.8871262965222697,0.06874308219940531,0.06874308219940531,0.06874308219940531,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.2859052651833921,9.957942665989902,9.783393310370862,0.8926174496644296,0.17454935561904042,0.17454935561904042,0.17454935561904042,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.2896755508712439,10.089259900354044,9.783393310370862,0.8950579621720561,0.3058665899831837,0.3058665899831837,0.3058665899831837,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.2905446744310569,10.119531055286178,9.783393310370862,0.8962782184258694,0.33613774491531867,0.33613774491531867,0.33613774491531867,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.2908063705002557,10.128645803317577,9.783393310370862,0.8962782184258694,0.3452524929467161,0.3452524929467161,0.3452524929467161,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.29287385822651896,10.200655404916066,9.783393310370862,0.8974984746796827,0.4172620945452067,0.4172620945452067,0.4172620945452067,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.2958496173718185,10.304299662525947,9.783393310370862,0.8993288590604027,0.5209063521550842,0.5209063521550842,0.5209063521550842,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.29902353121788616,10.41484555291261,9.783393310370862,0.9029896278218426,0.6314522425417485,0.6314522425417485,0.6314522425417485,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.3005379988933694,10.467593732531768,9.783393310370862,0.9029896278218426,0.6842004221609087,0.6842004221609087,0.6842004221609087,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.30139621260648675,10.497484902758755,9.783393310370862,0.9029896278218426,0.7140915923878962,0.7140915923878962,0.7140915923878962,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.3033370659570964,10.565083890052918,9.783393310370862,0.9035997559487492,0.7816905796820567,0.7816905796820567,0.7816905796820567,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.30485551158370694,10.61797061979366,9.783393310370862,0.9048200122025626,0.8345773094228031,0.8345773094228031,0.8345773094228031,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.3081988515067051,10.734417538827406,9.783393310370862,0.9060402684563759,0.9510242284565454,0.9510242284565454,0.9510242284565454,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.3108978822070429,10.828423477999147,9.783393310370862,0.9084807809640024,1.045030167628287,1.045030167628287,1.045030167628287,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.31215818446194216,10.872319198450652,9.783393310370862,0.9090909090909091,1.0889258880797923,1.0889258880797923,1.0889258880797923,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.3133297456831686,10.913124111445828,9.783393310370862,0.9097010372178157,1.1297308010749678,1.1297308010749678,1.1297308010749678,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.31434646539271566,10.948535969176246,9.783393310370862,0.9109212934716291,1.1651426588053861,1.1651426588053861,1.1651426588053861,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.3155517891080844,10.990516813579024,9.783393310370862,0.9121415497254424,1.2071235032081638,1.2071235032081638,1.2071235032081638,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.316605720234604,11.027224727037884,9.783393310370862,0.912751677852349,1.2438314166670237,1.2438314166670237,1.2438314166670237,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.3155517891080844,10.990516813579024,9.783393310370862,0.9121415497254424,1.2071235032081638,1.2071235032081638,1.2071235032081638,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.3155517891080844,10.990516813579024,9.783393310370862,0.9121415497254424,1.2071235032081638,1.2071235032081638,1.2071235032081638,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.316605720234604,11.027224727037884,9.783393310370862,0.912751677852349,1.2438314166670237,1.2438314166670237,1.2438314166670237,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.31666253726467797,11.029203636826644,9.783393310370862,0.912751677852349,1.2458103264557816,1.2458103264557816,1.2458103264557816,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.31780065988514716,11.068843899464781,9.783393310370862,0.912751677852349,1.2854505890939272,1.2854505890939272,1.2854505890939272,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.3201412297613988,11.150364820803912,9.783393310370862,0.9139719341061623,1.3669715104330518,1.3669715104330518,1.3669715104330518,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.2859052651833921,9.957942665989902,9.783393310370862,0.8926174496644296,0.17454935561904042,0.17454935561904042,0.17454935561904042,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.28972758886362215,10.091072358561917,9.783393310370862,0.8950579621720561,0.3076790481910581,0.3076790481910581,0.3076790481910581,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.29287385822651896,10.200655404916066,9.783393310370862,0.8974984746796827,0.4172620945452067,0.4172620945452067,0.4172620945452067,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.295336873910556,10.286441054758308,9.783393310370862,0.8993288590604027,0.5030477443874453,0.5030477443874453,0.5030477443874453,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.29747845757688,10.361031382257158,9.783393310370862,0.9017693715680293,0.5776380718862986,0.5776380718862986,0.5776380718862986,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.29898810064844006,10.413611523245685,9.783393310370862,0.9029896278218426,0.63021821287482,0.63021821287482,0.63021821287482,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.3021666365260709,10.524318396765258,9.783393310370862,0.9029896278218426,0.7409250863943992,0.7409250863943992,0.7409250863943992,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.309960105390492,10.795761163205055,9.783393310370862,0.9084807809640024,1.012367852834194,1.012367852834194,1.012367852834194,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.31261365304139743,10.888182949674217,9.783393310370862,0.9090909090909091,1.1047896393033554,1.1047896393033554,1.1047896393033554,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.31512297470584205,10.975581414508492,9.783393310370862,0.9115314215985357,1.1921881041376328,1.1921881041376328,1.1921881041376328,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.31681265156780763,11.0344320456947,9.783393310370862,0.912751677852349,1.2510387353238404,1.2510387353238404,1.2510387353238404,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.32033097320743686,11.15697349363014,9.783393310370862,0.9139719341061623,1.3735801832592844,1.3735801832592844,1.3735801832592844,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.32420437963886894,11.291882373820005,9.783393310370862,0.9194630872483222,1.508489063449147,1.508489063449147,1.508489063449147,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.33255114315402506,11.582596126423294,9.783393310370862,0.924954240390482,1.7992028160524325,1.7992028160524325,1.7992028160524325,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.3382241128333518,11.780182927689088,9.783393310370862,0.9280048810250152,1.9967896173182262,1.9967896173182262,1.9967896173182262,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.34187550773157593,11.907359253120097,9.783393310370862,0.9292251372788286,2.1239659427492397,2.1239659427492397,2.1239659427492397,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.3470472268394141,12.08748773843296,9.783393310370862,0.9334960341671751,2.3040944280621005,2.3040944280621005,2.3040944280621005,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.3499940249507416,12.190123297180104,9.783393310370862,0.9347162904209884,2.4067299868092427,2.4067299868092427,2.4067299868092427,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.35070769614589514,12.214980121132433,9.783393310370862,0.9347162904209884,2.431586810761572,2.431586810761572,2.431586810761572,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.3514678266513535,12.241455100483266,9.783393310370862,0.9353264185478951,2.4580617901124047,2.4580617901124047,2.4580617901124047,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.35291776798577623,12.291955858725572,9.783393310370862,0.9359365466748018,2.5085625483547136,2.5085625483547136,2.5085625483547136,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.3535826289367109,12.31511264538362,9.783393310370862,0.9359365466748018,2.531719335012757,2.531719335012757,2.531719335012757,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.354274343898037,12.339204744288038,9.783393310370862,0.9359365466748018,2.5558114339171785,2.5558114339171785,2.5558114339171785,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.3593651522174228,12.516515145813772,9.783393310370862,0.9408175716900549,2.7331218354429105,2.7331218354429105,2.7331218354429105,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.3618032585661918,12.601433215507427,9.783393310370862,0.9426479560707749,2.8180399051365685,2.8180399051365685,2.8180399051365685,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.28484862619060786,9.92114043885342,9.783393310370862,0.8913971934106162,0.13774712848255866,0.13774712848255866,0.13774712848255866,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.2899437447943043,10.098600965505433,9.783393310370862,0.8956680902989628,0.31520765513457105,0.31520765513457105,0.31520765513457105,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.2937679496279627,10.231796177745213,9.783393310370862,0.8981086028065893,0.44840286737434937,0.44840286737434937,0.44840286737434937,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.29776360385001394,10.370962889595674,9.783393310370862,0.9017693715680293,0.587569579224811,0.587569579224811,0.587569579224811,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.3015964628860224,10.504459523534576,9.783393310370862,0.9029896278218426,0.7210662131637168,0.7210662131637168,0.7210662131637168,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.3081988515067051,10.734417538827406,9.783393310370862,0.9060402684563759,0.9510242284565454,0.9510242284565454,0.9510242284565454,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.31261365304139743,10.888182949674217,9.783393310370862,0.9090909090909091,1.1047896393033554,1.1047896393033554,1.1047896393033554,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.3171072323045901,11.044692150857516,9.783393310370862,0.912751677852349,1.2612988404866579,1.2612988404866579,1.2612988404866579,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.32242158784420605,11.229788594381343,9.783393310370862,0.9176327028676022,1.4463952840104828,1.4463952840104828,1.4463952840104828,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.3309891608226487,11.528193034227149,9.783393310370862,0.9225137278828553,1.7447997238562876,1.7447997238562876,1.7447997238562876,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.33809703604428654,11.775756904338733,9.783393310370862,0.9280048810250152,1.992363593967874,1.992363593967874,1.992363593967874,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.34508802655751986,12.019249736359862,9.783393310370862,0.9316656497864552,2.2358564259890037,2.2358564259890037,2.2358564259890037,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.35157564267000646,12.245210280478057,9.783393310370862,0.9353264185478951,2.461816970107193,2.461816970107193,2.461816970107193,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.35948173074604955,12.520575519810054,9.783393310370862,0.9408175716900549,2.737182209439193,2.737182209439193,2.737182209439193,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.3651273929786115,12.717211215859006,9.783393310370862,0.9426479560707749,2.9338179054881444,2.9338179054881444,2.9338179054881444,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.3730388288407177,12.992762716003558,9.783393310370862,0.9456985967053081,3.2093694056326965,3.2093694056326965,3.2093694056326965,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.3801312231730848,13.239787394198977,9.783393310370862,0.947528981086028,3.4563940838281155,3.4563940838281155,3.4563940838281155,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.38554937943818457,13.428499166990667,9.783393310370862,0.9499694935936547,3.6451058566198093,3.6451058566198093,3.6451058566198093,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.3967657952577155,13.81916152704601,9.783393310370862,0.9542403904820013,4.035768216675146,4.035768216675146,4.035768216675146,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.398090396275261,13.86529674242782,9.783393310370862,0.9542403904820013,4.0819034320569605,4.0819034320569605,4.0819034320569605,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.39888715790794793,13.893047566294838,9.783393310370862,0.9542403904820013,4.109654255923976,4.109654255923976,4.109654255923976,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.3991037094306379,13.900589951517427,9.783393310370862,0.9542403904820013,4.117196641146564,4.117196641146564,4.117196641146564,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.4011580519012122,13.972141710192322,9.783393310370862,0.9548505186089079,4.188748399821468,4.188748399821468,4.188748399821468,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.40181024121887576,13.994857149967457,9.783393310370862,0.9548505186089079,4.211463839596596,4.211463839596596,4.211463839596596,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.4106379007850756,14.302320280381325,9.783393310370862,0.9566809029896278,4.518926970010471,4.518926970010471,4.518926970010471,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.42712105896656233,14.876420739917824,9.783393310370862,0.9627821842586943,5.0930274295469635,5.0930274295469635,5.0930274295469635,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.29017736206201206,10.106737742406436,9.783393310370862,0.8962782184258694,0.3233444320355734,0.3233444320355734,0.3233444320355734,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.29576930702041704,10.301502491672068,9.783393310370862,0.8993288590604027,0.5181091813012073,0.5181091813012073,0.5181091813012073,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.3005379988933694,10.467593732531768,9.783393310370862,0.9029896278218426,0.6842004221609087,0.6842004221609087,0.6842004221609087,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.30440645547556766,10.602330211857156,9.783393310370862,0.9048200122025626,0.8189369014862963,0.8189369014862963,0.8189369014862963,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.3108978822070429,10.828423477999147,9.783393310370862,0.9084807809640024,1.045030167628287,1.045030167628287,1.045030167628287,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.3153710445319285,10.984221567056036,9.783393310370862,0.9121415497254424,1.2008282566851771,1.2008282566851771,1.2008282566851771,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.32033097320743686,11.15697349363014,9.783393310370862,0.9139719341061623,1.3735801832592844,1.3735801832592844,1.3735801832592844,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.328291439127352,11.434232687070441,9.783393310370862,0.9219035997559487,1.6508393766995797,1.6508393766995797,1.6508393766995797,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.3388924342995059,11.803460242425295,9.783393310370862,0.9286150091519219,2.0200669320544327,2.0200669320544327,2.0200669320544327,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.3470472268394141,12.08748773843296,9.783393310370862,0.9334960341671751,2.3040944280621005,2.3040944280621005,2.3040944280621005,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.35396968863785955,12.328593748328267,9.783393310370862,0.9359365466748018,2.545200437957405,2.545200437957405,2.545200437957405,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.3603937248678356,12.552339835764986,9.783393310370862,0.9414276998169616,2.768946525394128,2.768946525394128,2.768946525394128,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.3691149054416129,12.856094354163641,9.783393310370862,0.9450884685784015,3.072701043792778,3.072701043792778,3.072701043792778,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.3830804962563466,13.342509155026397,9.783393310370862,0.9481391092129348,3.5591158446555324,3.5591158446555324,3.5591158446555324,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.39235033156035726,13.665373053392509,9.783393310370862,0.9524100061012812,3.8819797430216463,3.8819797430216463,3.8819797430216463,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.40029229820053075,13.941987925830492,9.783393310370862,0.9548505186089079,4.1585946154596325,4.1585946154596325,4.1585946154596325,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.40692647021328493,14.173052941359126,9.783393310370862,0.9566809029896278,4.38965963098827,4.38965963098827,4.38965963098827,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.4265274532505365,14.85574573876807,9.783393310370862,0.9627821842586943,5.072352428397202,5.072352428397202,5.072352428397202,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.42845091315828415,14.922738920825738,9.783393310370862,0.963392312385601,5.139345610454884,5.139345610454884,5.139345610454884,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.43330178433635935,15.091692427297172,9.783393310370862,0.9658328248932275,5.308299116926307,5.308299116926307,5.308299116926307,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.43665611257963477,15.208522064233097,9.783393310370862,0.9676632092739476,5.425128753862238,5.425128753862238,5.425128753862238,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.4410702957949193,15.362265939312774,9.783393310370862,0.9682733374008542,5.578872628941921,5.578872628941921,5.578872628941921,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.44744319320003484,15.58423088611315,9.783393310370862,0.9694935936546675,5.80083757574229,5.80083757574229,5.80083757574229,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.47000168922429986,16.36993243622801,9.783393310370862,0.9762050030506406,6.586539125857148,6.586539125857148,6.586539125857148,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.4988128866832763,17.373412565392368,9.783393310370862,0.9804758999389872,7.5900192550215095,7.5900192550215095,7.5900192550215095,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.28081242458104594,9.780561481027608,9.783393310370862,0.8859060402684564,-0.0028318293432524175,0.0028318293432524175,0.0028318293432524175,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.27849726159587196,9.699925469466237,9.783393310370862,0.8828553996339231,-0.08346784090462267,0.08346784090462267,0.08346784090462267,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.2781362498304635,9.68735160357615,9.783393310370862,0.8828553996339231,-0.096041706794708,0.096041706794708,0.096041706794708,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.2777879663230448,9.675221056780657,9.783393310370862,0.8828553996339231,-0.10817225359020163,0.10817225359020163,0.10817225359020163,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.2777810735164234,9.674980983646295,9.783393310370862,0.8828553996339231,-0.10841232672456437,0.10841232672456437,0.10841232672456437,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.27744199116244606,9.663170908592972,9.783393310370862,0.8810250152532032,-0.12022240177788593,0.12022240177788593,0.12022240177788593,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.27744199116244606,9.663170908592972,9.783393310370862,0.8810250152532032,-0.12022240177788593,0.12022240177788593,0.12022240177788593,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.2763744073508094,9.62598747868798,9.783393310370862,0.8804148871262966,-0.15740583168288316,0.15740583168288316,0.15740583168288316,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.2755119202979514,9.595947470096288,9.783393310370862,0.8804148871262966,-0.18744584027457287,0.18744584027457287,0.18744584027457287,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.2746202304202387,9.564890341181886,9.783393310370862,0.8798047589993899,-0.21850296918897388,0.21850296918897388,0.21850296918897388,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.27353825208688876,9.52720555701944,9.783393310370862,0.8785845027455765,-0.2561877533514186,0.2561877533514186,0.2561877533514186,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.27353825208688876,9.52720555701944,9.783393310370862,0.8785845027455765,-0.2561877533514186,0.2561877533514186,0.2561877533514186,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.27297454076654804,9.507571763271287,9.783393310370862,0.8779743746186699,-0.27582154709957424,0.27582154709957424,0.27582154709957424,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.27231142215312215,9.484475661389395,9.783393310370862,0.8779743746186699,-0.29891764898146617,0.29891764898146617,0.29891764898146617,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.27231142215312215,9.484475661389395,9.783393310370862,0.8779743746186699,-0.29891764898146617,0.29891764898146617,0.29891764898146617,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.2714559965986462,9.45468160138483,9.783393310370862,0.8773642464917633,-0.3287117089860282,0.3287117089860282,0.3287117089860282,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.2715707212658694,9.458677406281428,9.783393310370862,0.8773642464917633,-0.3247159040894311,0.3247159040894311,0.3247159040894311,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.27231142215312215,9.484475661389395,9.783393310370862,0.8779743746186699,-0.29891764898146617,0.29891764898146617,0.29891764898146617,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.2715707212658694,9.458677406281428,9.783393310370862,0.8773642464917633,-0.3247159040894311,0.3247159040894311,0.3247159040894311,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.2714559965986462,9.45468160138483,9.783393310370862,0.8773642464917633,-0.3287117089860282,0.3287117089860282,0.3287117089860282,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.2710754951392283,9.441428918840563,9.783393310370862,0.8755338621110433,-0.3419643915302952,0.3419643915302952,0.3419643915302952,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.2710754951392283,9.441428918840563,9.783393310370862,0.8755338621110433,-0.3419643915302952,0.3419643915302952,0.3419643915302952,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.2680329807521372,9.335459608315038,9.783393310370862,0.8737034777303234,-0.4479337020558219,0.4479337020558219,0.4479337020558219,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.2680329807521372,9.335459608315038,9.783393310370862,0.8737034777303234,-0.4479337020558219,0.4479337020558219,0.4479337020558219,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.2831180381905845,9.860864892435522,9.783393310370862,0.8877364246491763,0.07747158206466224,0.07747158206466224,0.07747158206466224,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.28484862619060786,9.92114043885342,9.783393310370862,0.8913971934106162,0.13774712848255866,0.13774712848255866,0.13774712848255866,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.28701085652457375,9.996449879840752,9.783393310370862,0.8938377059182429,0.2130565694698914,0.2130565694698914,0.2130565694698914,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.2881359459563959,10.0356362027964,9.783393310370862,0.8944478340451495,0.25224289242554065,0.25224289242554065,0.25224289242554065,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.2896755508712439,10.089259900354044,9.783393310370862,0.8950579621720561,0.3058665899831837,0.3058665899831837,0.3058665899831837,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.2908063705002557,10.128645803317577,9.783393310370862,0.8962782184258694,0.3452524929467161,0.3452524929467161,0.3452524929467161,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.29372156090121954,10.23018048073816,9.783393310370862,0.8981086028065893,0.4467871703672995,0.4467871703672995,0.4467871703672995,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.2934980256022245,10.222394853950943,9.783393310370862,0.8981086028065893,0.43900154358008386,0.43900154358008386,0.43900154358008386,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.29372156090121954,10.23018048073816,9.783393310370862,0.8981086028065893,0.4467871703672995,0.4467871703672995,0.4467871703672995,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.2937679496279627,10.231796177745213,9.783393310370862,0.8981086028065893,0.44840286737434937,0.44840286737434937,0.44840286737434937,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.2956961686701923,10.29895511816443,9.783393310370862,0.8993288590604027,0.515561807793568,0.515561807793568,0.515561807793568,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.2975252008780469,10.362659428920589,9.783393310370862,0.9017693715680293,0.5792661185497266,0.5792661185497266,0.5792661185497266,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.29776360385001394,10.370962889595674,9.783393310370862,0.9017693715680293,0.587569579224811,0.587569579224811,0.587569579224811,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.29902353121788616,10.41484555291261,9.783393310370862,0.9029896278218426,0.6314522425417485,0.6314522425417485,0.6314522425417485,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.30118739456216786,10.490211870862625,9.783393310370862,0.9029896278218426,0.7068185604917631,0.7068185604917631,0.7068185604917631,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.30118739456216786,10.490211870862625,9.783393310370862,0.9029896278218426,0.7068185604917631,0.7068185604917631,0.7068185604917631,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.3016120959296573,10.505004014913958,9.783393310370862,0.9029896278218426,0.7216107045430963,0.7216107045430963,0.7216107045430963,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.3021666365260709,10.524318396765258,9.783393310370862,0.9029896278218426,0.7409250863943992,0.7409250863943992,0.7409250863943992,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.3016120959296573,10.505004014913958,9.783393310370862,0.9029896278218426,0.7216107045430963,0.7216107045430963,0.7216107045430963,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.3021666365260709,10.524318396765258,9.783393310370862,0.9029896278218426,0.7409250863943992,0.7409250863943992,0.7409250863943992,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.3016120959296573,10.505004014913958,9.783393310370862,0.9029896278218426,0.7216107045430963,0.7216107045430963,0.7216107045430963,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.3016120959296573,10.505004014913958,9.783393310370862,0.9029896278218426,0.7216107045430963,0.7216107045430963,0.7216107045430963,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.3016120959296573,10.505004014913958,9.783393310370862,0.9029896278218426,0.7216107045430963,0.7216107045430963,0.7216107045430963,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.3038340743511853,10.58239445301047,9.783393310370862,0.9048200122025626,0.7990011426396101,0.7990011426396101,0.7990011426396101,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.2866081282524297,9.982423048115878,9.783393310370862,0.8932275777913362,0.1990297377450177,0.1990297377450177,0.1990297377450177,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.2896755508712439,10.089259900354044,9.783393310370862,0.8950579621720561,0.3058665899831837,0.3058665899831837,0.3058665899831837,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.2934980256022245,10.222394853950943,9.783393310370862,0.8981086028065893,0.43900154358008386,0.43900154358008386,0.43900154358008386,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.29747845757688,10.361031382257158,9.783393310370862,0.9017693715680293,0.5776380718862986,0.5776380718862986,0.5776380718862986,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.29898810064844006,10.413611523245685,9.783393310370862,0.9029896278218426,0.63021821287482,0.63021821287482,0.63021821287482,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.30118739456216786,10.490211870862625,9.783393310370862,0.9029896278218426,0.7068185604917631,0.7068185604917631,0.7068185604917631,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.3034191570163616,10.567943082103922,9.783393310370862,0.9042098840756558,0.7845497717330612,0.7845497717330612,0.7845497717330612,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.30858465951031344,10.747855045749667,9.783393310370862,0.9060402684563759,0.9644617353788032,0.9644617353788032,0.9644617353788032,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.3098132398593613,10.790645907500789,9.783393310370862,0.9084807809640024,1.0072525971299264,1.0072525971299264,1.0072525971299264,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.31401821755898623,10.93710325524418,9.783393310370862,0.9109212934716291,1.153709944873319,1.153709944873319,1.153709944873319,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.31434646539271566,10.948535969176246,9.783393310370862,0.9109212934716291,1.1651426588053861,1.1651426588053861,1.1651426588053861,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.31666253726467797,11.029203636826644,9.783393310370862,0.912751677852349,1.2458103264557816,1.2458103264557816,1.2458103264557816,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.31769670794266963,11.065223303381865,9.783393310370862,0.912751677852349,1.2818299930110044,1.2818299930110044,1.2818299930110044,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.31970690997434126,11.135237671832208,9.783393310370862,0.9139719341061623,1.351844361461347,1.351844361461347,1.351844361461347,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.324016677068021,11.285344783693562,9.783393310370862,0.9194630872483222,1.5019514733226993,1.5019514733226993,1.5019514733226993,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.3268198768928062,11.382978883291619,9.783393310370862,0.9212934716290421,1.599585572920755,1.599585572920755,1.599585572920755,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.3316753549037525,11.552092843532826,9.783393310370862,0.9237339841366687,1.7686995331619697,1.7686995331619697,1.7686995331619697,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.33540782832522775,11.68209309487322,9.783393310370862,0.9267846247712019,1.8986997845023585,1.8986997845023585,1.8986997845023585,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.33550321903652297,11.685415507398,9.783393310370862,0.9267846247712019,1.9020221970271396,1.9020221970271396,1.9020221970271396,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.33550321903652297,11.685415507398,9.783393310370862,0.9267846247712019,1.9020221970271396,1.9020221970271396,1.9020221970271396,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.3355346039687398,11.686508629469014,9.783393310370862,0.9267846247712019,1.9031153190981525,1.9031153190981525,1.9031153190981525,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.3355346039687398,11.686508629469014,9.783393310370862,0.9267846247712019,1.9031153190981525,1.9031153190981525,1.9031153190981525,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.33627002713325904,11.712123064036444,9.783393310370862,0.9267846247712019,1.9287297536655814,1.9287297536655814,1.9287297536655814,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.3382241128333518,11.780182927689088,9.783393310370862,0.9280048810250152,1.9967896173182262,1.9967896173182262,1.9967896173182262,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.3429947411892292,11.946341615316262,9.783393310370862,0.9292251372788286,2.162948304945401,2.162948304945401,2.162948304945401,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.28573792624153604,9.952114331252094,9.783393310370862,0.8926174496644296,0.16872102088123395,0.16872102088123395,0.16872102088123395,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.28972758886362215,10.091072358561917,9.783393310370862,0.8950579621720561,0.3076790481910581,0.3076790481910581,0.3076790481910581,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.29461776786991245,10.261394937755517,9.783393310370862,0.8993288590604027,0.47800162738466073,0.47800162738466073,0.47800162738466073,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.29774190336744283,10.370207072240825,9.783393310370862,0.9017693715680293,0.5868137618699643,0.5868137618699643,0.5868137618699643,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.3033370659570964,10.565083890052918,9.783393310370862,0.9035997559487492,0.7816905796820567,0.7816905796820567,0.7816905796820567,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.3098132398593613,10.790645907500789,9.783393310370862,0.9084807809640024,1.0072525971299264,1.0072525971299264,1.0072525971299264,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.3133359810279801,10.913341285502051,9.783393310370862,0.9097010372178157,1.1299479751311905,1.1299479751311905,1.1299479751311905,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.3171152800352486,11.044972449439769,9.783393310370862,0.912751677852349,1.2615791390689093,1.2615791390689093,1.2615791390689093,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.32242158784420605,11.229788594381343,9.783393310370862,0.9176327028676022,1.4463952840104828,1.4463952840104828,1.4463952840104828,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.3239296896374695,11.282315053389228,9.783393310370862,0.9194630872483222,1.4989217430183677,1.4989217430183677,1.4989217430183677,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.33637737333373696,11.715861880490507,9.783393310370862,0.9267846247712019,1.9324685701196451,1.9324685701196451,1.9324685701196451,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.33906197971683233,11.809365427640872,9.783393310370862,0.9286150091519219,2.025972117270015,2.025972117270015,2.025972117270015,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.34508802655751986,12.019249736359862,9.783393310370862,0.9316656497864552,2.2358564259890037,2.2358564259890037,2.2358564259890037,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.35157564267000646,12.245210280478057,9.783393310370862,0.9353264185478951,2.461816970107193,2.461816970107193,2.461816970107193,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.3575239045084745,12.452385375038714,9.783393310370862,0.9402074435631482,2.6689920646678535,2.6689920646678535,2.6689920646678535,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.3610474123793909,12.57510745691169,9.783393310370862,0.9414276998169616,2.7917141465408264,2.7917141465408264,2.7917141465408264,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.372411335929043,12.970907440152788,9.783393310370862,0.9450884685784015,3.1875141297819245,3.1875141297819245,3.1875141297819245,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.38055470977707817,13.254537228622887,9.783393310370862,0.9481391092129348,3.47114391825203,3.47114391825203,3.47114391825203,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.3889583432387739,13.54723173406994,9.783393310370862,0.951189749847468,3.7638384236990783,3.7638384236990783,3.7638384236990783,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.3918566654101604,13.64817889917976,9.783393310370862,0.9524100061012812,3.864785588808898,3.864785588808898,3.864785588808898,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.3920498448009122,13.654907244305274,9.783393310370862,0.9524100061012812,3.871513933934416,3.871513933934416,3.871513933934416,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.3928411432029276,13.682467786479638,9.783393310370862,0.9524100061012812,3.899074476108779,3.899074476108779,3.899074476108779,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.3938487211367875,13.717561240566457,9.783393310370862,0.9530201342281879,3.934167930195598,3.934167930195598,3.934167930195598,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.39463105886883326,13.744809686922126,9.783393310370862,0.9530201342281879,3.9614163765512664,3.9614163765512664,3.9614163765512664,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.4011580519012122,13.972141710192322,9.783393310370862,0.9548505186089079,4.188748399821468,4.188748399821468,4.188748399821468,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.40537839704700596,14.119134298683292,9.783393310370862,0.9560707748627212,4.335740988312436,4.335740988312436,4.335740988312436,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.0,uncorrected,3276,0,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.005,uncorrected,3276,16,0.1,2950,0.2831180381905845,9.860864892435522,9.783393310370862,0.8877364246491763,0.07747158206466224,0.07747158206466224,0.07747158206466224,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.01,uncorrected,3276,32,0.1,2950,0.28573792624153604,9.952114331252094,9.783393310370862,0.8926174496644296,0.16872102088123395,0.16872102088123395,0.16872102088123395,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.015,uncorrected,3276,49,0.1,2950,0.2896755508712439,10.089259900354044,9.783393310370862,0.8950579621720561,0.3058665899831837,0.3058665899831837,0.3058665899831837,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.02,uncorrected,3276,65,0.1,2950,0.2905446744310569,10.119531055286178,9.783393310370862,0.8962782184258694,0.33613774491531867,0.33613774491531867,0.33613774491531867,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.025,uncorrected,3276,81,0.1,2950,0.29205320148350683,10.172072325866683,9.783393310370862,0.8974984746796827,0.3886790154958216,0.3886790154958216,0.3886790154958216,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.03,uncorrected,3276,98,0.1,2950,0.2964180107207447,10.324096529074405,9.783393310370862,0.8999389871873094,0.5407032187035431,0.5407032187035431,0.5407032187035431,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.035,uncorrected,3276,114,0.1,2950,0.2976177932426203,10.365884376377007,9.783393310370862,0.9017693715680293,0.5824910660061469,0.5824910660061469,0.5824910660061469,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.04,uncorrected,3276,131,0.1,2950,0.30139621260648675,10.497484902758755,9.783393310370862,0.9029896278218426,0.7140915923878962,0.7140915923878962,0.7140915923878962,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.045,uncorrected,3276,147,0.1,2950,0.3064723429685008,10.674284078099593,9.783393310370862,0.9054301403294692,0.8908907677287315,0.8908907677287315,0.8908907677287315,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.05,uncorrected,3276,163,0.1,2950,0.3108394687143754,10.826388964187272,9.783393310370862,0.9084807809640024,1.0429956538164113,1.0429956538164113,1.0429956538164113,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.055,uncorrected,3276,180,0.1,2950,0.3133359810279801,10.913341285502051,9.783393310370862,0.9097010372178157,1.1299479751311905,1.1299479751311905,1.1299479751311905,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.06,uncorrected,3276,196,0.1,2950,0.3155223807250132,10.989492533762647,9.783393310370862,0.9121415497254424,1.2060992233917889,1.2060992233917889,1.2060992233917889,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.065,uncorrected,3276,212,0.1,2950,0.3189796032118748,11.109905927638609,9.783393310370862,0.9133618059792556,1.3265126172677517,1.3265126172677517,1.3265126172677517,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.07,uncorrected,3276,229,0.1,2950,0.32060901538609965,11.166657568780263,9.783393310370862,0.9145820622330689,1.3832642584094044,1.3832642584094044,1.3832642584094044,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.075,uncorrected,3276,245,0.1,2950,0.3243295338618943,11.296241435121289,9.783393310370862,0.9194630872483222,1.512848124750427,1.512848124750427,1.512848124750427,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.08,uncorrected,3276,262,0.1,2950,0.3382241128333518,11.780182927689088,9.783393310370862,0.9280048810250152,1.9967896173182262,1.9967896173182262,1.9967896173182262,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.085,uncorrected,3276,278,0.1,2950,0.3396691774764997,11.830513833123396,9.783393310370862,0.9286150091519219,2.0471205227525324,2.0471205227525324,2.0471205227525324,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.09,uncorrected,3276,294,0.1,2950,0.3475722499610453,12.10577404085614,9.783393310370862,0.9341061622940817,2.322380730485281,2.322380730485281,2.322380730485281,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.095,uncorrected,3276,311,0.1,2950,0.3522090007168085,12.267269836160082,9.783393310370862,0.9353264185478951,2.4838765257892197,2.4838765257892197,2.4838765257892197,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.096,uncorrected,3276,314,0.1,2950,0.35291776798577623,12.291955858725572,9.783393310370862,0.9359365466748018,2.5085625483547136,2.5085625483547136,2.5085625483547136,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.097,uncorrected,3276,317,0.1,2950,0.3535826289367109,12.31511264538362,9.783393310370862,0.9359365466748018,2.531719335012757,2.531719335012757,2.531719335012757,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.098,uncorrected,3276,321,0.1,2950,0.3541392547835265,12.334499655501965,9.783393310370862,0.9359365466748018,2.5511063451310996,2.5511063451310996,2.5511063451310996,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.099,uncorrected,3276,324,0.1,2950,0.3541392547835265,12.334499655501965,9.783393310370862,0.9359365466748018,2.5511063451310996,2.5511063451310996,2.5511063451310996,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.1,uncorrected,3276,327,0.1,2950,0.35433826650725503,12.341431137975626,9.783393310370862,0.9365466748017084,2.5580378276047675,2.5580378276047675,2.5580378276047675,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.105,uncorrected,3276,343,0.1,2950,0.3573790959647803,12.447341763216007,9.783393310370862,0.9395973154362416,2.6639484528451476,2.6639484528451476,2.6639484528451476,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.11,uncorrected,3276,360,0.1,2950,0.35948173074604955,12.520575519810054,9.783393310370862,0.9408175716900549,2.737182209439193,2.737182209439193,2.737182209439193,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.28484862619060786,9.92114043885342,9.783393310370862,0.8913971934106162,0.13774712848255866,0.13774712848255866,0.13774712848255866,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.2881359459563959,10.0356362027964,9.783393310370862,0.8944478340451495,0.25224289242554065,0.25224289242554065,0.25224289242554065,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.29287385822651896,10.200655404916066,9.783393310370862,0.8974984746796827,0.4172620945452067,0.4172620945452067,0.4172620945452067,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.2958893114041715,10.305682186552218,9.783393310370862,0.8993288590604027,0.5222888761813564,0.5222888761813564,0.5222888761813564,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.29776360385001394,10.370962889595674,9.783393310370862,0.9017693715680293,0.587569579224811,0.587569579224811,0.587569579224811,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.3033370659570964,10.565083890052918,9.783393310370862,0.9035997559487492,0.7816905796820567,0.7816905796820567,0.7816905796820567,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.3075425582522977,10.711559160912353,9.783393310370862,0.9054301403294692,0.9281658505414936,0.9281658505414936,0.9281658505414936,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.3107010647549351,10.821568420949049,9.783393310370862,0.9084807809640024,1.0381751105781873,1.0381751105781873,1.0381751105781873,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.3155223807250132,10.989492533762647,9.783393310370862,0.9121415497254424,1.2060992233917889,1.2060992233917889,1.2060992233917889,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.32033097320743686,11.15697349363014,9.783393310370862,0.9139719341061623,1.3735801832592844,1.3735801832592844,1.3735801832592844,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.32836028008374274,11.4366303844209,9.783393310370862,0.9219035997559487,1.653237074050035,1.653237074050035,1.653237074050035,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.33637737333373696,11.715861880490507,9.783393310370862,0.9267846247712019,1.9324685701196451,1.9324685701196451,1.9324685701196451,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.34064525726880923,11.864510222112642,9.783393310370862,0.9292251372788286,2.081116911741783,2.081116911741783,2.081116911741783,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.3470472268394141,12.08748773843296,9.783393310370862,0.9334960341671751,2.3040944280621005,2.3040944280621005,2.3040944280621005,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.35396968863785955,12.328593748328267,9.783393310370862,0.9359365466748018,2.545200437957405,2.545200437957405,2.545200437957405,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.3603937248678356,12.552339835764986,9.783393310370862,0.9414276998169616,2.768946525394128,2.768946525394128,2.768946525394128,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.3651273929786115,12.717211215859006,9.783393310370862,0.9426479560707749,2.9338179054881444,2.9338179054881444,2.9338179054881444,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.37348515564182505,13.00830806349085,9.783393310370862,0.9456985967053081,3.2249147531199873,3.2249147531199873,3.2249147531199873,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.3801312231730848,13.239787394198977,9.783393310370862,0.947528981086028,3.4563940838281155,3.4563940838281155,3.4563940838281155,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.38164557673712474,13.29253159937153,9.783393310370862,0.9481391092129348,3.5091382890006715,3.5091382890006715,3.5091382890006715,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.38231764370418975,13.315939368100265,9.783393310370862,0.9481391092129348,3.532546057729403,3.532546057729403,3.532546057729403,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.38324581275132785,13.348267048913764,9.783393310370862,0.9481391092129348,3.564873738542901,3.564873738542901,3.564873738542901,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.3832931724558395,13.349916564608769,9.783393310370862,0.9481391092129348,3.566523254237908,3.566523254237908,3.566523254237908,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.3835809208396459,13.359938702208568,9.783393310370862,0.9481391092129348,3.5765453918377097,3.5765453918377097,3.5765453918377097,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.3934604649508704,13.704038464633674,9.783393310370862,0.9530201342281879,3.9206451542628127,3.9206451542628127,3.9206451542628127,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.39971936837500577,13.922033055987315,9.783393310370862,0.9548505186089079,4.138639745616457,4.138639745616457,4.138639745616457,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.28573792624153604,9.952114331252094,9.783393310370862,0.8926174496644296,0.16872102088123395,0.16872102088123395,0.16872102088123395,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.2905446744310569,10.119531055286178,9.783393310370862,0.8962782184258694,0.33613774491531867,0.33613774491531867,0.33613774491531867,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.2958496173718185,10.304299662525947,9.783393310370862,0.8993288590604027,0.5209063521550842,0.5209063521550842,0.5209063521550842,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.3005379988933694,10.467593732531768,9.783393310370862,0.9029896278218426,0.6842004221609087,0.6842004221609087,0.6842004221609087,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.30451057224156347,10.605956548663825,9.783393310370862,0.9048200122025626,0.8225632382929648,0.8225632382929648,0.8225632382929648,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.3108807694711162,10.827827449650012,9.783393310370862,0.9084807809640024,1.0444341392791503,1.0444341392791503,1.0444341392791503,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.31434646539271566,10.948535969176246,9.783393310370862,0.9109212934716291,1.1651426588053861,1.1651426588053861,1.1651426588053861,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.3182199260488283,11.08344673798561,9.783393310370862,0.9133618059792556,1.3000534276147502,1.3000534276147502,1.3000534276147502,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.32332767766033693,11.261347266214408,9.783393310370862,0.9176327028676022,1.4779539558435486,1.4779539558435486,1.4779539558435486,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.33637737333373696,11.715861880490507,9.783393310370862,0.9267846247712019,1.9324685701196451,1.9324685701196451,1.9324685701196451,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.34617327342179904,12.057048361880126,9.783393310370862,0.9334960341671751,2.273655051509265,2.273655051509265,2.273655051509265,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.35291776798577623,12.291955858725572,9.783393310370862,0.9359365466748018,2.5085625483547136,2.5085625483547136,2.5085625483547136,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.35943477891267034,12.51894021007012,9.783393310370862,0.9408175716900549,2.7355468996992576,2.7355468996992576,2.7355468996992576,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.3618032585661918,12.601433215507427,9.783393310370862,0.9426479560707749,2.8180399051365685,2.8180399051365685,2.8180399051365685,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.3730388288407177,12.992762716003558,9.783393310370862,0.9456985967053081,3.2093694056326965,3.2093694056326965,3.2093694056326965,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.38055470977707817,13.254537228622887,9.783393310370862,0.9481391092129348,3.47114391825203,3.47114391825203,3.47114391825203,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.39145325822545585,13.634128421257428,9.783393310370862,0.9524100061012812,3.85073511088657,3.85073511088657,3.85073511088657,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.3989028759719401,13.8935950188923,9.783393310370862,0.9542403904820013,4.110201708521443,4.110201708521443,4.110201708521443,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.40692647021328493,14.173052941359126,9.783393310370862,0.9566809029896278,4.38965963098827,4.38965963098827,4.38965963098827,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.4129208085848779,14.381832859373509,9.783393310370862,0.9572910311165345,4.598439549002646,4.598439549002646,4.598439549002646,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.41342436651346914,14.399371539462873,9.783393310370862,0.9572910311165345,4.615978229092009,4.615978229092009,4.615978229092009,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.4209695238402995,14.662165734659853,9.783393310370862,0.9603416717510678,4.878772424288996,4.878772424288996,4.878772424288996,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.4227360875227044,14.72369429676564,9.783393310370862,0.9609517998779744,4.9403009863947815,4.9403009863947815,4.9403009863947815,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.4249608047672601,14.80118012674893,9.783393310370862,0.961561928004881,5.017786816378064,5.017786816378064,5.017786816378064,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.4405153138099262,15.342936184109867,9.783393310370862,0.9682733374008542,5.5595428737390105,5.5595428737390105,5.5595428737390105,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.4531188862895328,15.781912542443333,9.783393310370862,0.9713239780353874,5.9985192320724785,5.9985192320724785,5.9985192320724785,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.2859052651833921,9.957942665989902,9.783393310370862,0.8926174496644296,0.17454935561904042,0.17454935561904042,0.17454935561904042,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.29205320148350683,10.172072325866683,9.783393310370862,0.8974984746796827,0.3886790154958216,0.3886790154958216,0.3886790154958216,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.2975252008780469,10.362659428920589,9.783393310370862,0.9017693715680293,0.5792661185497266,0.5792661185497266,0.5792661185497266,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.3014561698653291,10.499573185202868,9.783393310370862,0.9029896278218426,0.7161798748320091,0.7161798748320091,0.7161798748320091,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.3075425582522977,10.711559160912353,9.783393310370862,0.9054301403294692,0.9281658505414936,0.9281658505414936,0.9281658505414936,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.3142299267833222,10.944476985547627,9.783393310370862,0.9109212934716291,1.1610836751767684,1.1610836751767684,1.1610836751767684,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.3168648818565414,11.036251201492009,9.783393310370862,0.912751677852349,1.2528578911211488,1.2528578911211488,1.2528578911211488,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.32166005890881105,11.20326490838944,9.783393310370862,0.9164124466137888,1.4198715980185794,1.4198715980185794,1.4198715980185794,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.3335691177558332,11.618051691446684,9.783393310370862,0.924954240390482,1.8346583810758224,1.8346583810758224,1.8346583810758224,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.3460527995726853,12.052852315747653,9.783393310370862,0.9334960341671751,2.269459005376794,2.269459005376794,2.269459005376794,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.354274343898037,12.339204744288038,9.783393310370862,0.9359365466748018,2.5558114339171785,2.5558114339171785,2.5558114339171785,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.3600101554107099,12.538980296338417,9.783393310370862,0.9408175716900549,2.755586985967555,2.755586985967555,2.755586985967555,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.36593544529961053,12.745355288961216,9.783393310370862,0.9432580841976815,2.9619619785903537,2.9619619785903537,2.9619619785903537,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.3782515270171711,13.1743184825367,9.783393310370862,0.947528981086028,3.390925172165842,3.390925172165842,3.390925172165842,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.39145325822545585,13.634128421257428,9.783393310370862,0.9524100061012812,3.85073511088657,3.85073511088657,3.85073511088657,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.3991037094306379,13.900589951517427,9.783393310370862,0.9542403904820013,4.117196641146564,4.117196641146564,4.117196641146564,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.40755819851108677,14.195055733668529,9.783393310370862,0.9566809029896278,4.411662423297671,4.411662423297671,4.411662423297671,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.4254851120112251,14.819441495497827,9.783393310370862,0.961561928004881,5.0360481851269645,5.0360481851269645,5.0360481851269645,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.4467353772204429,15.559577996498373,9.783393310370862,0.9694935936546675,5.776184686127515,5.776184686127515,5.776184686127515,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.4488836562975873,15.634401521930926,9.783393310370862,0.9701037217815741,5.8510082115600675,5.8510082115600675,5.8510082115600675,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.45146690026998026,15.724374665142726,9.783393310370862,0.9707138499084808,5.940981354771865,5.940981354771865,5.940981354771865,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.4550456006332797,15.849019074939221,9.783393310370862,0.9713239780353874,6.065625764568359,6.065625764568359,6.065625764568359,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.45641622245620805,15.896757172804328,9.783393310370862,0.9713239780353874,6.113363862433468,6.113363862433468,6.113363862433468,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.4606642250979651,16.044713058557097,9.783393310370862,0.9725442342892008,6.26131974818624,6.26131974818624,6.26131974818624,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.4798706687201375,16.71366423818815,9.783393310370862,0.9780353874313605,6.9302709278173,6.9302709278173,6.9302709278173,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.5195866561278333,18.096952948437433,9.783393310370862,0.9816961561928005,8.313559638066573,8.313559638066573,8.313559638066573,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.0,uncorrected,3276,0,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.005,uncorrected,3276,16,0.1,2950,2.923402309138631,9.423532495921526,9.290068509781607,0.8859060402684564,0.13346398613991936,0.13346398613991936,0.13346398613991936,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.01,uncorrected,3276,32,0.1,2950,2.9571041323374345,9.532169690704103,9.290068509781607,0.8877364246491763,0.24210118092249583,0.24210118092249583,0.24210118092249583,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.015,uncorrected,3276,49,0.1,2950,2.996294305560458,9.658498478819746,9.290068509781607,0.8907870652837095,0.368429969038139,0.368429969038139,0.368429969038139,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.02,uncorrected,3276,65,0.1,2950,3.084164587538673,9.941746684192983,9.290068509781607,0.8993288590604027,0.6516781744113771,0.6516781744113771,0.6516781744113771,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.025,uncorrected,3276,81,0.1,2950,3.111486948017665,10.029819800586917,9.290068509781607,0.900549115314216,0.739751290805311,0.739751290805311,0.739751290805311,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.03,uncorrected,3276,98,0.1,2950,3.175891818302016,10.237427691612707,9.290068509781607,0.9060402684563759,0.9473591818310997,0.9473591818310997,0.9473591818310997,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.035,uncorrected,3276,114,0.1,2950,3.215471838458765,10.36501314400508,9.290068509781607,0.9084807809640024,1.0749446342234705,1.0749446342234705,1.0749446342234705,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.04,uncorrected,3276,131,0.1,2950,3.2842146641588736,10.586604352926752,9.290068509781607,0.9121415497254424,1.2965358431451446,1.2965358431451446,1.2965358431451446,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.045,uncorrected,3276,147,0.1,2950,3.338964432693666,10.763089204607606,9.290068509781607,0.9145820622330689,1.4730206948259992,1.4730206948259992,1.4730206948259992,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.05,uncorrected,3276,163,0.1,2950,3.367148224875717,10.853939129934549,9.290068509781607,0.9158023184868822,1.5638706201529413,1.5638706201529413,1.5638706201529413,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.055,uncorrected,3276,180,0.1,2950,3.443426510285779,11.099820751854281,9.290068509781607,0.9200732153752288,1.8097522420726735,1.8097522420726735,1.8097522420726735,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.06,uncorrected,3276,196,0.1,2950,3.4667829410570437,11.17510976824238,9.290068509781607,0.9219035997559487,1.8850412584607756,1.8850412584607756,1.8850412584607756,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.065,uncorrected,3276,212,0.1,2950,3.505503254080593,11.29992397082033,9.290068509781607,0.9243441122635754,2.009855461038724,2.009855461038724,2.009855461038724,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.07,uncorrected,3276,229,0.1,2950,3.582294934936686,11.547460513328243,9.290068509781607,0.9273947528981086,2.257392003546637,2.257392003546637,2.257392003546637,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.075,uncorrected,3276,245,0.1,2950,3.6300795490790243,11.701493320502184,9.290068509781607,0.9316656497864552,2.4114248107205754,2.4114248107205754,2.4114248107205754,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.08,uncorrected,3276,262,0.1,2950,3.64162689158723,11.738715962431225,9.290068509781607,0.9322757779133618,2.4486474526496207,2.4486474526496207,2.4486474526496207,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.085,uncorrected,3276,278,0.1,2950,3.6962093334216246,11.914661439632658,9.290068509781607,0.9353264185478951,2.624592929851053,2.624592929851053,2.624592929851053,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.09,uncorrected,3276,294,0.1,2950,3.731320954427131,12.027843091195136,9.290068509781607,0.9359365466748018,2.73777458141353,2.73777458141353,2.73777458141353,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.095,uncorrected,3276,311,0.1,2950,3.7404618137786083,12.057308479817848,9.290068509781607,0.9365466748017084,2.767239970036239,2.767239970036239,2.767239970036239,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.096,uncorrected,3276,314,0.1,2950,3.744889359087401,12.071580589053083,9.290068509781607,0.9365466748017084,2.7815120792714763,2.7815120792714763,2.7815120792714763,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.097,uncorrected,3276,317,0.1,2950,3.744889359087401,12.071580589053083,9.290068509781607,0.9365466748017084,2.7815120792714763,2.7815120792714763,2.7815120792714763,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.098,uncorrected,3276,321,0.1,2950,3.769459254736916,12.150781186709732,9.290068509781607,0.938987187309335,2.8607126769281246,2.8607126769281246,2.8607126769281246,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.099,uncorrected,3276,324,0.1,2950,3.769459254736916,12.150781186709732,9.290068509781607,0.938987187309335,2.8607126769281246,2.8607126769281246,2.8607126769281246,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.1,uncorrected,3276,327,0.1,2950,3.7849287697044156,12.20064687797524,9.290068509781607,0.938987187309335,2.9105783681936326,2.9105783681936326,2.9105783681936326,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.105,uncorrected,3276,343,0.1,2950,3.8190149209298494,12.310522946941065,9.290068509781607,0.9426479560707749,3.0204544371594584,3.0204544371594584,3.0204544371594584,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.11,uncorrected,3276,360,0.1,2950,3.8821079335303326,12.513902089335403,9.290068509781607,0.9450884685784015,3.223833579553795,3.223833579553795,3.223833579553795,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.0,uncorrected,3276,0,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.005,uncorrected,3276,16,0.1,2950,2.9317892170194813,9.450567536123977,9.290068509781607,0.8865161683953631,0.16049902634236768,0.16049902634236768,0.16049902634236768,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.01,uncorrected,3276,32,0.1,2950,2.985182984597105,9.62268134416009,9.290068509781607,0.8901769371568029,0.33261283437848216,0.33261283437848216,0.33261283437848216,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.015,uncorrected,3276,49,0.1,2950,3.071527870442272,9.901012463717258,9.290068509781607,0.896888346552776,0.6109439539356503,0.6109439539356503,0.6109439539356503,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.02,uncorrected,3276,65,0.1,2950,3.1441360619564773,10.135063606820381,9.290068509781607,0.9035997559487492,0.8449950970387733,0.8449950970387733,0.8449950970387733,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.025,uncorrected,3276,81,0.1,2950,3.205687972674324,10.333475036209514,9.290068509781607,0.9084807809640024,1.0434065264279064,1.0434065264279064,1.0434065264279064,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.03,uncorrected,3276,98,0.1,2950,3.310325034160629,10.670770640756146,9.290068509781607,0.912751677852349,1.3807021309745389,1.3807021309745389,1.3807021309745389,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.035,uncorrected,3276,114,0.1,2950,3.367148224875717,10.853939129934549,9.290068509781607,0.9158023184868822,1.5638706201529413,1.5638706201529413,1.5638706201529413,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.04,uncorrected,3276,131,0.1,2950,3.470750088222278,11.18789779269965,9.290068509781607,0.9219035997559487,1.8978292829180405,1.8978292829180405,1.8978292829180405,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.045,uncorrected,3276,147,0.1,2950,3.556183748450396,11.46329159357627,9.290068509781607,0.9261744966442953,2.1732230837946656,2.1732230837946656,2.1732230837946656,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.05,uncorrected,3276,163,0.1,2950,3.641849346009709,11.739433040088496,9.290068509781607,0.9322757779133618,2.44936453030689,2.44936453030689,2.44936453030689,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.055,uncorrected,3276,180,0.1,2950,3.734408425749639,12.037795497077463,9.290068509781607,0.9359365466748018,2.7477269872958567,2.7477269872958567,2.7477269872958567,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.06,uncorrected,3276,196,0.1,2950,3.7959033157644306,12.236023121300097,9.290068509781607,0.9402074435631482,2.94595461151849,2.94595461151849,2.94595461151849,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.065,uncorrected,3276,212,0.1,2950,3.864464877008615,12.457030027648903,9.290068509781607,0.9432580841976815,3.1669615178672967,3.1669615178672967,3.1669615178672967,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.07,uncorrected,3276,229,0.1,2950,3.9582099469603484,12.759215501834593,9.290068509781607,0.947528981086028,3.4691469920529854,3.4691469920529854,3.4691469920529854,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.075,uncorrected,3276,245,0.1,2950,4.100619402545429,13.218269710089604,9.290068509781607,0.951189749847468,3.928201200307995,3.928201200307995,3.928201200307995,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.08,uncorrected,3276,262,0.1,2950,4.191240349810815,13.510384633409263,9.290068509781607,0.9524100061012812,4.220316123627657,4.220316123627657,4.220316123627657,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.085,uncorrected,3276,278,0.1,2950,4.354909488438435,14.037969031087087,9.290068509781607,0.9566809029896278,4.74790052130548,4.74790052130548,4.74790052130548,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.09,uncorrected,3276,294,0.1,2950,4.474636774893254,14.423907692703567,9.290068509781607,0.9603416717510678,5.13383918292196,5.13383918292196,5.13383918292196,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.095,uncorrected,3276,311,0.1,2950,4.521495194150454,14.574954928042123,9.290068509781607,0.961561928004881,5.284886418260516,5.284886418260516,5.284886418260516,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.096,uncorrected,3276,314,0.1,2950,4.539060892057471,14.631577625685503,9.290068509781607,0.961561928004881,5.341509115903896,5.341509115903896,5.341509115903896,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.097,uncorrected,3276,317,0.1,2950,4.547944101360153,14.660212484209838,9.290068509781607,0.961561928004881,5.370143974428233,5.370143974428233,5.370143974428233,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.098,uncorrected,3276,321,0.1,2950,4.584225180085177,14.777163860790331,9.290068509781607,0.963392312385601,5.487095351008723,5.487095351008723,5.487095351008723,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.099,uncorrected,3276,324,0.1,2950,4.585974978486244,14.782804303107223,9.290068509781607,0.963392312385601,5.4927357933256165,5.4927357933256165,5.4927357933256165,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.1,uncorrected,3276,327,0.1,2950,4.63833520902903,14.951586523902304,9.290068509781607,0.9670530811470409,5.661518014120697,5.661518014120697,5.661518014120697,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.105,uncorrected,3276,343,0.1,2950,4.850018983226503,15.633945198510096,9.290068509781607,0.9731543624161074,6.343876688728491,6.343876688728491,6.343876688728491,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.11,uncorrected,3276,360,0.1,2950,5.006581537283408,16.13862165415483,9.290068509781607,0.9768151311775473,6.8485531443732235,6.8485531443732235,6.8485531443732235,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.0,uncorrected,3276,0,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.005,uncorrected,3276,16,0.1,2950,2.940287003874771,9.477959992620265,9.290068509781607,0.8877364246491763,0.18789148283865845,0.18789148283865845,0.18789148283865845,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.01,uncorrected,3276,32,0.1,2950,2.996294305560458,9.658498478819746,9.290068509781607,0.8907870652837095,0.368429969038139,0.368429969038139,0.368429969038139,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.015,uncorrected,3276,49,0.1,2950,3.084164587538673,9.941746684192983,9.290068509781607,0.8993288590604027,0.6516781744113771,0.6516781744113771,0.6516781744113771,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.02,uncorrected,3276,65,0.1,2950,3.1938991359864377,10.295473942323074,9.290068509781607,0.9084807809640024,1.005405432541468,1.005405432541468,1.005405432541468,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.025,uncorrected,3276,81,0.1,2950,3.256302817124355,10.496631037680764,9.290068509781607,0.9109212934716291,1.2065625278991576,1.2065625278991576,1.2065625278991576,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.03,uncorrected,3276,98,0.1,2950,3.385188740971637,10.912092395101528,9.290068509781607,0.9164124466137888,1.62202388531992,1.62202388531992,1.62202388531992,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.035,uncorrected,3276,114,0.1,2950,3.4794799942666748,11.216038481047107,9.290068509781607,0.9231238560097621,1.9259699712655,1.9259699712655,1.9259699712655,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.04,uncorrected,3276,131,0.1,2950,3.6211110169086145,11.672583425314519,9.290068509781607,0.9304453935326419,2.382514915532911,2.382514915532911,2.382514915532911,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.045,uncorrected,3276,147,0.1,2950,3.724383177580104,12.00547929769226,9.290068509781607,0.9359365466748018,2.7154107879106526,2.7154107879106526,2.7154107879106526,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.05,uncorrected,3276,163,0.1,2950,3.8034362240362825,12.260305309785306,9.290068509781607,0.9414276998169616,2.9702368000036965,2.9702368000036965,2.9702368000036965,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.055,uncorrected,3276,180,0.1,2950,3.930916311380838,12.671234979615212,9.290068509781607,0.9469188529591214,3.3811664698336057,3.3811664698336057,3.3811664698336057,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.06,uncorrected,3276,196,0.1,2950,4.094724712462865,13.199268287202036,9.290068509781607,0.9505796217205613,3.909199777420429,3.909199777420429,3.909199777420429,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.065,uncorrected,3276,212,0.1,2950,4.348893578692928,14.018576858890295,9.290068509781607,0.9566809029896278,4.7285083491086874,4.7285083491086874,4.7285083491086874,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.07,uncorrected,3276,229,0.1,2950,4.517061707830713,14.560663668069559,9.290068509781607,0.9609517998779744,5.27059515828795,5.27059515828795,5.27059515828795,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.075,uncorrected,3276,245,0.1,2950,4.791762238410813,15.446155674584116,9.290068509781607,0.9725442342892008,6.156087164802509,6.156087164802509,6.156087164802509,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.08,uncorrected,3276,262,0.1,2950,5.030239980362083,16.214884201549648,9.290068509781607,0.9768151311775473,6.924815691768042,6.924815691768042,6.924815691768042,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.085,uncorrected,3276,278,0.1,2950,5.398102874260968,17.400683338351072,9.290068509781607,0.9816961561928005,8.110614828569465,8.110614828569465,8.110614828569465,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.09,uncorrected,3276,294,0.1,2950,5.740616699904835,18.5047702292205,9.290068509781607,0.984136668700427,9.214701719438894,9.214701719438894,9.214701719438894,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.095,uncorrected,3276,311,0.1,2950,6.177789105366253,19.91398727618921,9.290068509781607,0.9884075655887736,10.623918766407606,10.623918766407606,10.623918766407606,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.096,uncorrected,3276,314,0.1,2950,6.257434805748605,20.17072369709416,9.290068509781607,0.9890176937156803,10.880655187312556,10.880655187312556,10.880655187312556,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.097,uncorrected,3276,317,0.1,2950,6.50862243963121,20.98042232224296,9.290068509781607,0.9908480780964003,11.690353812461353,11.690353812461353,11.690353812461353,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.098,uncorrected,3276,321,0.1,2950,6.620103121235622,21.339778207843324,9.290068509781607,0.9908480780964003,12.049709698061717,12.049709698061717,12.049709698061717,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.099,uncorrected,3276,324,0.1,2950,6.700173237670449,21.59788272593072,9.290068509781607,0.9908480780964003,12.307814216149115,12.307814216149115,12.307814216149115,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.1,uncorrected,3276,327,0.1,2950,6.794387133824801,21.901579452584638,9.290068509781607,0.9908480780964003,12.611510942803037,12.611510942803037,12.611510942803037,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.105,uncorrected,3276,343,0.1,2950,7.31892264606653,23.592409835191546,9.290068509781607,0.9920683343502136,14.302341325409936,14.302341325409936,14.302341325409936,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.11,uncorrected,3276,360,0.1,2950,8.021358781287901,25.856699538280175,9.290068509781607,0.9945088468578401,16.566631028498566,16.566631028498566,16.566631028498566,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.0,uncorrected,3276,0,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.005,uncorrected,3276,16,0.1,2950,2.940287003874771,9.477959992620265,9.290068509781607,0.8877364246491763,0.18789148283865845,0.18789148283865845,0.18789148283865845,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.01,uncorrected,3276,32,0.1,2950,2.996294305560458,9.658498478819746,9.290068509781607,0.8907870652837095,0.368429969038139,0.368429969038139,0.368429969038139,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.015,uncorrected,3276,49,0.1,2950,3.084164587538673,9.941746684192983,9.290068509781607,0.8993288590604027,0.6516781744113771,0.6516781744113771,0.6516781744113771,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.02,uncorrected,3276,65,0.1,2950,3.1938991359864377,10.295473942323074,9.290068509781607,0.9084807809640024,1.005405432541468,1.005405432541468,1.005405432541468,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.025,uncorrected,3276,81,0.1,2950,3.256302817124355,10.496631037680764,9.290068509781607,0.9109212934716291,1.2065625278991576,1.2065625278991576,1.2065625278991576,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.03,uncorrected,3276,98,0.1,2950,3.385188740971637,10.912092395101528,9.290068509781607,0.9164124466137888,1.62202388531992,1.62202388531992,1.62202388531992,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.035,uncorrected,3276,114,0.1,2950,3.4795552649443238,11.216281114664314,9.290068509781607,0.9231238560097621,1.9262126048827064,1.9262126048827064,1.9262126048827064,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.04,uncorrected,3276,131,0.1,2950,3.6324981094988686,11.709289504639585,9.290068509781607,0.9322757779133618,2.419220994857978,2.419220994857978,2.419220994857978,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.045,uncorrected,3276,147,0.1,2950,3.7310233143187532,12.026883653889975,9.290068509781607,0.9359365466748018,2.7368151441083675,2.7368151441083675,2.7368151441083675,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.05,uncorrected,3276,163,0.1,2950,3.812010872329464,12.287945527684597,9.290068509781607,0.9414276998169616,2.997877017902992,2.997877017902992,2.997877017902992,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.055,uncorrected,3276,180,0.1,2950,3.9453713610525103,12.717830561032573,9.290068509781607,0.947528981086028,3.4277620512509657,3.4277620512509657,3.4277620512509657,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.06,uncorrected,3276,196,0.1,2950,4.120455753339151,13.282211814712284,9.290068509781607,0.9517998779743746,3.9921433049306785,3.9921433049306785,3.9921433049306785,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.065,uncorrected,3276,212,0.1,2950,4.358671519907805,14.050095868947025,9.290068509781607,0.9566809029896278,4.760027359165417,4.760027359165417,4.760027359165417,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.07,uncorrected,3276,229,0.1,2950,4.537465019289873,14.626433359760213,9.290068509781607,0.961561928004881,5.336364849978606,5.336364849978606,5.336364849978606,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.075,uncorrected,3276,245,0.1,2950,4.850187691234636,15.634489025609088,9.290068509781607,0.9731543624161074,6.344420515827482,6.344420515827482,6.344420515827482,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.08,uncorrected,3276,262,0.1,2950,5.182838465969584,16.706782556919833,9.290068509781607,0.9774252593044539,7.416714047138229,7.416714047138229,7.416714047138229,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.085,uncorrected,3276,278,0.1,2950,5.519304637683344,17.791374948808986,9.290068509781607,0.9823062843197071,8.50130643902738,8.50130643902738,8.50130643902738,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.09,uncorrected,3276,294,0.1,2950,6.177789105366253,19.91398727618921,9.290068509781607,0.9884075655887736,10.623918766407606,10.623918766407606,10.623918766407606,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.095,uncorrected,3276,311,0.1,2950,7.953681107311703,25.638541825956615,9.290068509781607,0.9945088468578401,16.348473316175006,16.348473316175006,16.348473316175006,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.096,uncorrected,3276,314,0.1,2950,8.148913229828555,26.267868910030572,9.290068509781607,0.9945088468578401,16.977800400248967,16.977800400248967,16.977800400248967,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.097,uncorrected,3276,317,0.1,2950,8.2111189466663,26.468387871180774,9.290068509781607,0.9945088468578401,17.17831936139917,17.17831936139917,17.17831936139917,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.098,uncorrected,3276,321,0.1,2950,8.451300416260782,27.242608332239616,9.290068509781607,0.9945088468578401,17.95253982245801,17.95253982245801,17.95253982245801,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.099,uncorrected,3276,324,0.1,2950,8.490088797015776,27.367641949872816,9.290068509781607,0.9945088468578401,18.07757344009121,18.07757344009121,18.07757344009121,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.1,uncorrected,3276,327,0.1,2950,9.007776600086553,29.036398870440863,9.290068509781607,0.9969493593654668,19.746330360659254,19.746330360659254,19.746330360659254,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.105,uncorrected,3276,343,0.1,2950,10.45572825187905,33.70384385416267,9.290068509781607,0.9993898718730934,24.413775344381058,24.413775344381058,24.413775344381058,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.11,uncorrected,3276,360,0.1,2950,11.71148250095787,37.751744116159976,9.290068509781607,1.0,28.461675606378364,28.461675606378364,28.461675606378364,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.0,uncorrected,3276,0,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.005,uncorrected,3276,16,0.1,2950,2.8989827142091023,9.344816389815879,9.290068509781607,0.8840756558877364,0.054747880034270856,0.054747880034270856,0.054747880034270856,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.01,uncorrected,3276,32,0.1,2950,2.9193691504502857,9.410531684557991,9.290068509781607,0.8859060402684564,0.1204631747763856,0.1204631747763856,0.1204631747763856,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.015,uncorrected,3276,49,0.1,2950,2.9394308695408595,9.475200259657319,9.290068509781607,0.8877364246491763,0.18513174987571085,0.18513174987571085,0.18513174987571085,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.02,uncorrected,3276,65,0.1,2950,2.954286256484042,9.52308632075844,9.290068509781607,0.8877364246491763,0.2330178109768316,0.2330178109768316,0.2330178109768316,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.025,uncorrected,3276,81,0.1,2950,2.9811686933207775,9.609741351545212,9.290068509781607,0.8895668090298963,0.3196728417636052,0.3196728417636052,0.3196728417636052,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.03,uncorrected,3276,98,0.1,2950,3.0202747716214264,9.735799061256332,9.290068509781607,0.8938377059182429,0.4457305514747257,0.4457305514747257,0.4457305514747257,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.035,uncorrected,3276,114,0.1,2950,3.061692200629541,9.869307366608426,9.290068509781607,0.8956680902989628,0.579238856826817,0.579238856826817,0.579238856826817,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.04,uncorrected,3276,131,0.1,2950,3.0808950962714237,9.93120754043376,9.290068509781607,0.8987187309334961,0.6411390306521538,0.6411390306521538,0.6411390306521538,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.045,uncorrected,3276,147,0.1,2950,3.1429744922294445,10.13131930859815,9.290068509781607,0.9035997559487492,0.8412507988165425,0.8412507988165425,0.8412507988165425,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.05,uncorrected,3276,163,0.1,2950,3.1507275571558835,10.156311167928935,9.290068509781607,0.9035997559487492,0.8662426581473286,0.8662426581473286,0.8662426581473286,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.055,uncorrected,3276,180,0.1,2950,3.199778488532862,10.314425924950648,9.290068509781607,0.9084807809640024,1.0243574151690429,1.0243574151690429,1.0243574151690429,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.06,uncorrected,3276,196,0.1,2950,3.205687972674324,10.333475036209514,9.290068509781607,0.9084807809640024,1.0434065264279064,1.0434065264279064,1.0434065264279064,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.065,uncorrected,3276,212,0.1,2950,3.2339539676722118,10.424589940771051,9.290068509781607,0.9097010372178157,1.134521430989446,1.134521430989446,1.134521430989446,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.07,uncorrected,3276,229,0.1,2950,3.2793878990204064,10.571045366060543,9.290068509781607,0.9121415497254424,1.2809768562789379,1.2809768562789379,1.2809768562789379,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.075,uncorrected,3276,245,0.1,2950,3.3285537025860146,10.729530411427126,9.290068509781607,0.9133618059792556,1.4394619016455183,1.4394619016455183,1.4394619016455183,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.08,uncorrected,3276,262,0.1,2950,3.3505579962630305,10.800460839260117,9.290068509781607,0.9151921903599756,1.5103923294785107,1.5103923294785107,1.5103923294785107,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.085,uncorrected,3276,278,0.1,2950,3.365995902035088,10.850224638877153,9.290068509781607,0.9158023184868822,1.560156129095547,1.560156129095547,1.560156129095547,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.09,uncorrected,3276,294,0.1,2950,3.36913086836967,10.860330144039821,9.290068509781607,0.9158023184868822,1.5702616342582152,1.5702616342582152,1.5702616342582152,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.095,uncorrected,3276,311,0.1,2950,3.385188740971637,10.912092395101528,9.290068509781607,0.9164124466137888,1.62202388531992,1.62202388531992,1.62202388531992,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.096,uncorrected,3276,314,0.1,2950,3.397610412740341,10.95213342099801,9.290068509781607,0.9176327028676022,1.6620649112164012,1.6620649112164012,1.6620649112164012,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.097,uncorrected,3276,317,0.1,2950,3.3886648832302897,10.923297674454446,9.290068509781607,0.9164124466137888,1.6332291646728372,1.6332291646728372,1.6332291646728372,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.098,uncorrected,3276,321,0.1,2950,3.3886648832302897,10.923297674454446,9.290068509781607,0.9164124466137888,1.6332291646728372,1.6332291646728372,1.6332291646728372,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.099,uncorrected,3276,324,0.1,2950,3.397610412740341,10.95213342099801,9.290068509781607,0.9176327028676022,1.6620649112164012,1.6620649112164012,1.6620649112164012,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.1,uncorrected,3276,327,0.1,2950,3.397610412740341,10.95213342099801,9.290068509781607,0.9176327028676022,1.6620649112164012,1.6620649112164012,1.6620649112164012,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.105,uncorrected,3276,343,0.1,2950,3.4496555330078613,11.119899889732729,9.290068509781607,0.9206833435021354,1.8298313799511243,1.8298313799511243,1.8298313799511243,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.11,uncorrected,3276,360,0.1,2950,3.477003299285928,11.208054901243333,9.290068509781607,0.9231238560097621,1.9179863914617232,1.9179863914617232,1.9179863914617232,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.0,uncorrected,3276,0,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.005,uncorrected,3276,16,0.1,2950,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.01,uncorrected,3276,32,0.1,2950,2.9254460273542233,9.430120383246146,9.290068509781607,0.8859060402684564,0.14005187346454012,0.14005187346454012,0.14005187346454012,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.015,uncorrected,3276,49,0.1,2950,2.954286256484042,9.52308632075844,9.290068509781607,0.8877364246491763,0.2330178109768316,0.2330178109768316,0.2330178109768316,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.02,uncorrected,3276,65,0.1,2950,2.98598790836176,9.625276000813829,9.290068509781607,0.8901769371568029,0.33520749103222236,0.33520749103222236,0.33520749103222236,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.025,uncorrected,3276,81,0.1,2950,3.0650547854667636,9.880146595743877,9.290068509781607,0.8962782184258694,0.5900780859622684,0.5900780859622684,0.5900780859622684,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.03,uncorrected,3276,98,0.1,2950,3.084164587538673,9.941746684192983,9.290068509781607,0.8993288590604027,0.6516781744113771,0.6516781744113771,0.6516781744113771,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.035,uncorrected,3276,114,0.1,2950,3.107039609448047,10.015483888146761,9.290068509781607,0.900549115314216,0.7254153783651553,0.7254153783651553,0.7254153783651553,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.04,uncorrected,3276,131,0.1,2950,3.17366361109934,10.230245107499522,9.290068509781607,0.9060402684563759,0.9401765977179156,0.9401765977179156,0.9401765977179156,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.045,uncorrected,3276,147,0.1,2950,3.246409065408501,10.46473871464692,9.290068509781607,0.9109212934716291,1.1746702048653155,1.1746702048653155,1.1746702048653155,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.05,uncorrected,3276,163,0.1,2950,3.3063186779213702,10.657856226584387,9.290068509781607,0.912751677852349,1.3677877168027794,1.3677877168027794,1.3677877168027794,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.055,uncorrected,3276,180,0.1,2950,3.353497467781509,10.809936170550865,9.290068509781607,0.9151921903599756,1.5198676607692558,1.5198676607692558,1.5198676607692558,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.06,uncorrected,3276,196,0.1,2950,3.409705165278713,10.991120628889028,9.290068509781607,0.9182428309945089,1.701052119107423,1.701052119107423,1.701052119107423,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.065,uncorrected,3276,212,0.1,2950,3.462324961845475,11.160739555892535,9.290068509781607,0.9219035997559487,1.870671046110927,1.870671046110927,1.870671046110927,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.07,uncorrected,3276,229,0.1,2950,3.496135830094816,11.269728255349664,9.290068509781607,0.9237339841366687,1.9796597455680562,1.9796597455680562,1.9796597455680562,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.075,uncorrected,3276,245,0.1,2950,3.5931836695703945,11.58256014513036,9.290068509781607,0.9286150091519219,2.2924916353487523,2.2924916353487523,2.2924916353487523,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.08,uncorrected,3276,262,0.1,2950,3.641849346009709,11.739433040088496,9.290068509781607,0.9322757779133618,2.44936453030689,2.44936453030689,2.44936453030689,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.085,uncorrected,3276,278,0.1,2950,3.676338665917085,11.85060871573649,9.290068509781607,0.9353264185478951,2.5605402059548834,2.5605402059548834,2.5605402059548834,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.09,uncorrected,3276,294,0.1,2950,3.724383177580104,12.00547929769226,9.290068509781607,0.9359365466748018,2.7154107879106526,2.7154107879106526,2.7154107879106526,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.095,uncorrected,3276,311,0.1,2950,3.7404618137786083,12.057308479817848,9.290068509781607,0.9365466748017084,2.767239970036239,2.767239970036239,2.767239970036239,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.096,uncorrected,3276,314,0.1,2950,3.744889359087401,12.071580589053083,9.290068509781607,0.9365466748017084,2.7815120792714763,2.7815120792714763,2.7815120792714763,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.097,uncorrected,3276,317,0.1,2950,3.745691853242774,12.074167413906887,9.290068509781607,0.937156802928615,2.78409890412528,2.78409890412528,2.78409890412528,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.098,uncorrected,3276,321,0.1,2950,3.7573337493755496,12.11169484767076,9.290068509781607,0.9383770591824283,2.8216263378891533,2.8216263378891533,2.8216263378891533,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.099,uncorrected,3276,324,0.1,2950,3.7725477904218105,12.160737023544243,9.290068509781607,0.938987187309335,2.8706685137626367,2.8706685137626367,2.8706685137626367,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.1,uncorrected,3276,327,0.1,2950,3.7959033157644306,12.236023121300097,9.290068509781607,0.9402074435631482,2.94595461151849,2.94595461151849,2.94595461151849,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.105,uncorrected,3276,343,0.1,2950,3.864492458877821,12.45711893728681,9.290068509781607,0.9432580841976815,3.1670504275052025,3.1670504275052025,3.1670504275052025,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.11,uncorrected,3276,360,0.1,2950,3.921227142932734,12.640002126906664,9.290068509781607,0.9463087248322147,3.3499336171250556,3.3499336171250556,3.3499336171250556,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.0,uncorrected,3276,0,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.005,uncorrected,3276,16,0.1,2950,2.9193691504502857,9.410531684557991,9.290068509781607,0.8859060402684564,0.1204631747763856,0.1204631747763856,0.1204631747763856,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.01,uncorrected,3276,32,0.1,2950,2.962601407052334,9.549890052610133,9.290068509781607,0.888346552776083,0.2598215428285263,0.2598215428285263,0.2598215428285263,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.015,uncorrected,3276,49,0.1,2950,3.061692200629541,9.869307366608426,9.290068509781607,0.8956680902989628,0.579238856826817,0.579238856826817,0.579238856826817,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.02,uncorrected,3276,65,0.1,2950,3.085318663053408,9.945466824962475,9.290068509781607,0.8993288590604027,0.6553983151808689,0.6553983151808689,0.6553983151808689,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.025,uncorrected,3276,81,0.1,2950,3.1507275571558835,10.156311167928935,9.290068509781607,0.9035997559487492,0.8662426581473286,0.8662426581473286,0.8662426581473286,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.03,uncorrected,3276,98,0.1,2950,3.215471838458765,10.36501314400508,9.290068509781607,0.9084807809640024,1.0749446342234705,1.0749446342234705,1.0749446342234705,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.035,uncorrected,3276,114,0.1,2950,3.256302817124355,10.496631037680764,9.290068509781607,0.9109212934716291,1.2065625278991576,1.2065625278991576,1.2065625278991576,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.04,uncorrected,3276,131,0.1,2950,3.353497467781509,10.809936170550865,9.290068509781607,0.9151921903599756,1.5198676607692558,1.5198676607692558,1.5198676607692558,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.045,uncorrected,3276,147,0.1,2950,3.443426510285779,11.099820751854281,9.290068509781607,0.9200732153752288,1.8097522420726735,1.8097522420726735,1.8097522420726735,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.05,uncorrected,3276,163,0.1,2950,3.496135830094816,11.269728255349664,9.290068509781607,0.9237339841366687,1.9796597455680562,1.9796597455680562,1.9796597455680562,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.055,uncorrected,3276,180,0.1,2950,3.582294934936686,11.547460513328243,9.290068509781607,0.9273947528981086,2.257392003546637,2.257392003546637,2.257392003546637,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.06,uncorrected,3276,196,0.1,2950,3.6440422505155547,11.746501826620783,9.290068509781607,0.9322757779133618,2.456433316839176,2.456433316839176,2.456433316839176,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.065,uncorrected,3276,212,0.1,2950,3.7197467828138264,11.99053396614916,9.290068509781607,0.9353264185478951,2.7004654563675543,2.7004654563675543,2.7004654563675543,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.07,uncorrected,3276,229,0.1,2950,3.7725477904218105,12.160737023544243,9.290068509781607,0.938987187309335,2.8706685137626367,2.8706685137626367,2.8706685137626367,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.075,uncorrected,3276,245,0.1,2950,3.881883293826702,12.513177967465337,9.290068509781607,0.9450884685784015,3.223109457683733,3.223109457683733,3.223109457683733,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.08,uncorrected,3276,262,0.1,2950,3.9763706017594176,12.817756031857185,9.290068509781607,0.947528981086028,3.5276875220755763,3.5276875220755763,3.5276875220755763,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.085,uncorrected,3276,278,0.1,2950,4.094724712462865,13.199268287202036,9.290068509781607,0.9505796217205613,3.909199777420429,3.909199777420429,3.909199777420429,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.09,uncorrected,3276,294,0.1,2950,4.314977703407757,13.909249671223263,9.290068509781607,0.9542403904820013,4.619181161441657,4.619181161441657,4.619181161441657,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.095,uncorrected,3276,311,0.1,2950,4.408026885222836,14.209191963056393,9.290068509781607,0.9572910311165345,4.919123453274788,4.919123453274788,4.919123453274788,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.096,uncorrected,3276,314,0.1,2950,4.470616776474799,14.410949303223118,9.290068509781607,0.9603416717510678,5.120880793441512,5.120880793441512,5.120880793441512,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.097,uncorrected,3276,317,0.1,2950,4.482670842423535,14.449805358655793,9.290068509781607,0.9609517998779744,5.159736848874185,5.159736848874185,5.159736848874185,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.098,uncorrected,3276,321,0.1,2950,4.50501989583419,14.521847113021938,9.290068509781607,0.9609517998779744,5.231778603240332,5.231778603240332,5.231778603240332,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.099,uncorrected,3276,324,0.1,2950,4.517061707830713,14.560663668069559,9.290068509781607,0.9609517998779744,5.27059515828795,5.27059515828795,5.27059515828795,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.1,uncorrected,3276,327,0.1,2950,4.537465019289873,14.626433359760213,9.290068509781607,0.961561928004881,5.336364849978606,5.336364849978606,5.336364849978606,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.105,uncorrected,3276,343,0.1,2950,4.714484391138594,15.19705198375506,9.290068509781607,0.9701037217815741,5.906983473973453,5.906983473973453,5.906983473973453,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.11,uncorrected,3276,360,0.1,2950,4.850018983226503,15.633945198510096,9.290068509781607,0.9731543624161074,6.343876688728491,6.343876688728491,6.343876688728491,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.0,uncorrected,3276,0,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.005,uncorrected,3276,16,0.1,2950,2.920356414323316,9.413714111130096,9.290068509781607,0.8859060402684564,0.12364560134848915,0.12364560134848915,0.12364560134848915,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.01,uncorrected,3276,32,0.1,2950,2.969388367122154,9.571767691061241,9.290068509781607,0.8889566809029896,0.28169918127963495,0.28169918127963495,0.28169918127963495,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.015,uncorrected,3276,49,0.1,2950,3.064490372140829,9.878327219976999,9.290068509781607,0.8956680902989628,0.5882587101953924,0.5882587101953924,0.5882587101953924,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.02,uncorrected,3276,65,0.1,2950,3.104647307540836,10.007772347832182,9.290068509781607,0.900549115314216,0.7177038380505752,0.7177038380505752,0.7177038380505752,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.025,uncorrected,3276,81,0.1,2950,3.1938991359864377,10.295473942323074,9.290068509781607,0.9084807809640024,1.005405432541468,1.005405432541468,1.005405432541468,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.03,uncorrected,3276,98,0.1,2950,3.2719003545552874,10.546909406955246,9.290068509781607,0.9121415497254424,1.256840897173639,1.256840897173639,1.256840897173639,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.035,uncorrected,3276,114,0.1,2950,3.3245688907553306,10.7166854452522,9.290068509781607,0.9133618059792556,1.4266169354705933,1.4266169354705933,1.4266169354705933,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.04,uncorrected,3276,131,0.1,2950,3.4039333119785935,10.972515168065065,9.290068509781607,0.9176327028676022,1.6824466582834572,1.6824466582834572,1.6824466582834572,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.045,uncorrected,3276,147,0.1,2950,3.4795552649443238,11.216281114664314,9.290068509781607,0.9231238560097621,1.9262126048827064,1.9262126048827064,1.9262126048827064,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.05,uncorrected,3276,163,0.1,2950,3.588125622517847,11.566255625353325,9.290068509781607,0.9273947528981086,2.2761871155717164,2.2761871155717164,2.2761871155717164,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.055,uncorrected,3276,180,0.1,2950,3.668002140704215,11.82373608311902,9.290068509781607,0.9353264185478951,2.5336675733374125,2.5336675733374125,2.5336675733374125,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.06,uncorrected,3276,196,0.1,2950,3.742899133433601,12.065165133997798,9.290068509781607,0.9365466748017084,2.7750966242161903,2.7750966242161903,2.7750966242161903,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.065,uncorrected,3276,212,0.1,2950,3.812010872329464,12.287945527684597,9.290068509781607,0.9414276998169616,2.997877017902992,2.997877017902992,2.997877017902992,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.07,uncorrected,3276,229,0.1,2950,3.921227142932734,12.640002126906664,9.290068509781607,0.9463087248322147,3.3499336171250556,3.3499336171250556,3.3499336171250556,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.075,uncorrected,3276,245,0.1,2950,4.100619402545429,13.218269710089604,9.290068509781607,0.951189749847468,3.928201200307995,3.928201200307995,3.928201200307995,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.08,uncorrected,3276,262,0.1,2950,4.321780770428716,13.93117923012918,9.290068509781607,0.9542403904820013,4.64111072034757,4.64111072034757,4.64111072034757,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.085,uncorrected,3276,278,0.1,2950,4.474636774893254,14.423907692703567,9.290068509781607,0.9603416717510678,5.13383918292196,5.13383918292196,5.13383918292196,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.09,uncorrected,3276,294,0.1,2950,4.547944101360153,14.660212484209838,9.290068509781607,0.961561928004881,5.370143974428233,5.370143974428233,5.370143974428233,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.095,uncorrected,3276,311,0.1,2950,4.730100691205796,15.247390834035539,9.290068509781607,0.9707138499084808,5.957322324253932,5.957322324253932,5.957322324253932,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.096,uncorrected,3276,314,0.1,2950,4.839170519354129,15.598975378751602,9.290068509781607,0.9725442342892008,6.308906868969995,6.308906868969995,6.308906868969995,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.097,uncorrected,3276,317,0.1,2950,4.850018983226503,15.633945198510096,9.290068509781607,0.9731543624161074,6.343876688728491,6.343876688728491,6.343876688728491,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.098,uncorrected,3276,321,0.1,2950,4.873574522663407,15.709876037946298,9.290068509781607,0.9737644905430141,6.419807528164692,6.419807528164692,6.419807528164692,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.099,uncorrected,3276,324,0.1,2950,4.909173104301043,15.824627397970305,9.290068509781607,0.9749847467968273,6.534558888188699,6.534558888188699,6.534558888188699,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.1,uncorrected,3276,327,0.1,2950,4.974903213777969,16.036507172669804,9.290068509781607,0.9768151311775473,6.746438662888198,6.746438662888198,6.746438662888198,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.105,uncorrected,3276,343,0.1,2950,5.263719609480433,16.967501405570662,9.290068509781607,0.9786455155582673,7.677432895789051,7.677432895789051,7.677432895789051,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.11,uncorrected,3276,360,0.1,2950,5.451810360044305,17.57380841113746,9.290068509781607,0.9816961561928005,8.283739901355851,8.283739901355851,8.283739901355851,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.0,uncorrected,3276,0,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.005,uncorrected,3276,16,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.01,uncorrected,3276,32,0.1,2950,2.8802801172000643,9.284528919247133,9.290068509781607,0.8834655277608298,-0.005539590534473374,0.005539590534473374,0.005539590534473374,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.015,uncorrected,3276,49,0.1,2950,2.8734190757751548,9.262412480937776,9.290068509781607,0.8834655277608298,-0.02765602884383109,0.02765602884383109,0.02765602884383109,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.02,uncorrected,3276,65,0.1,2950,2.8734190757751548,9.262412480937776,9.290068509781607,0.8834655277608298,-0.02765602884383109,0.02765602884383109,0.02765602884383109,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.025,uncorrected,3276,81,0.1,2950,2.8748389337757145,9.26698936656383,9.290068509781607,0.8834655277608298,-0.023079143217777306,0.023079143217777306,0.023079143217777306,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.03,uncorrected,3276,98,0.1,2950,2.87399974424188,9.26428425484602,9.290068509781607,0.8834655277608298,-0.02578425493558802,0.02578425493558802,0.02578425493558802,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.035,uncorrected,3276,114,0.1,2950,2.873252371911278,9.261875114160194,9.290068509781607,0.8834655277608298,-0.028193395621412987,0.028193395621412987,0.028193395621412987,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.04,uncorrected,3276,131,0.1,2950,2.835581477814462,9.140443693803835,9.290068509781607,0.8791946308724832,-0.14962481597777214,0.14962481597777214,0.14962481597777214,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.045,uncorrected,3276,147,0.1,2950,2.843477741839319,9.165897152741731,9.290068509781607,0.8791946308724832,-0.12417135703987495,0.12417135703987495,0.12417135703987495,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.05,uncorrected,3276,163,0.1,2950,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.055,uncorrected,3276,180,0.1,2950,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.06,uncorrected,3276,196,0.1,2950,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.065,uncorrected,3276,212,0.1,2950,2.818999612466746,9.086992361957126,9.290068509781607,0.8773642464917633,-0.2030761478244789,0.2030761478244789,0.2030761478244789,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.07,uncorrected,3276,229,0.1,2950,2.818999612466746,9.086992361957126,9.290068509781607,0.8773642464917633,-0.2030761478244789,0.2030761478244789,0.2030761478244789,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.075,uncorrected,3276,245,0.1,2950,2.818948265907387,9.086826847286376,9.290068509781607,0.8773642464917633,-0.20324166249523123,0.20324166249523123,0.20324166249523123,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.08,uncorrected,3276,262,0.1,2950,2.818999612466746,9.086992361957126,9.290068509781607,0.8773642464917633,-0.2030761478244789,0.2030761478244789,0.2030761478244789,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.085,uncorrected,3276,278,0.1,2950,2.818999612466746,9.086992361957126,9.290068509781607,0.8773642464917633,-0.2030761478244789,0.2030761478244789,0.2030761478244789,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.09,uncorrected,3276,294,0.1,2950,2.816801868586646,9.07990797579273,9.290068509781607,0.87614399023795,-0.21016053398887813,0.21016053398887813,0.21016053398887813,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.095,uncorrected,3276,311,0.1,2950,2.818948265907387,9.086826847286376,9.290068509781607,0.8773642464917633,-0.20324166249523123,0.20324166249523123,0.20324166249523123,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.096,uncorrected,3276,314,0.1,2950,2.818999612466746,9.086992361957126,9.290068509781607,0.8773642464917633,-0.2030761478244789,0.2030761478244789,0.2030761478244789,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.097,uncorrected,3276,317,0.1,2950,2.818999612466746,9.086992361957126,9.290068509781607,0.8773642464917633,-0.2030761478244789,0.2030761478244789,0.2030761478244789,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.098,uncorrected,3276,321,0.1,2950,2.816801868586646,9.07990797579273,9.290068509781607,0.87614399023795,-0.21016053398887813,0.21016053398887813,0.21016053398887813,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.099,uncorrected,3276,324,0.1,2950,2.816801868586646,9.07990797579273,9.290068509781607,0.87614399023795,-0.21016053398887813,0.21016053398887813,0.21016053398887813,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.1,uncorrected,3276,327,0.1,2950,2.816801868586646,9.07990797579273,9.290068509781607,0.87614399023795,-0.21016053398887813,0.21016053398887813,0.21016053398887813,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.105,uncorrected,3276,343,0.1,2950,2.7953329258122697,9.010703241550377,9.290068509781607,0.8743136058572301,-0.2793652682312297,0.2793652682312297,0.2793652682312297,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.11,uncorrected,3276,360,0.1,2950,2.7932759329250794,9.004072563570915,9.290068509781607,0.8743136058572301,-0.2859959462106927,0.2859959462106927,0.2859959462106927,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.0,uncorrected,3276,0,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.005,uncorrected,3276,16,0.1,2950,2.915776998007248,9.398952448552244,9.290068509781607,0.8852959121415497,0.10888393877063655,0.10888393877063655,0.10888393877063655,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.01,uncorrected,3276,32,0.1,2950,2.9190191924942717,9.409403601652539,9.290068509781607,0.8859060402684564,0.11933509187093168,0.11933509187093168,0.11933509187093168,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.015,uncorrected,3276,49,0.1,2950,2.9253420818272144,9.429785316790014,9.290068509781607,0.8859060402684564,0.13971680700840725,0.13971680700840725,0.13971680700840725,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.02,uncorrected,3276,65,0.1,2950,2.9394308695408595,9.475200259657319,9.290068509781607,0.8877364246491763,0.18513174987571085,0.18513174987571085,0.18513174987571085,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.025,uncorrected,3276,81,0.1,2950,2.962601407052334,9.549890052610133,9.290068509781607,0.888346552776083,0.2598215428285263,0.2598215428285263,0.2598215428285263,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.03,uncorrected,3276,98,0.1,2950,2.98598790836176,9.625276000813829,9.290068509781607,0.8901769371568029,0.33520749103222236,0.33520749103222236,0.33520749103222236,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.035,uncorrected,3276,114,0.1,2950,2.9951326394718523,9.654753869977792,9.290068509781607,0.8907870652837095,0.36468536019618575,0.36468536019618575,0.36468536019618575,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.04,uncorrected,3276,131,0.1,2950,3.0202747716214264,9.735799061256332,9.290068509781607,0.8938377059182429,0.4457305514747257,0.4457305514747257,0.4457305514747257,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.045,uncorrected,3276,147,0.1,2950,3.064321674253119,9.877783425501004,9.290068509781607,0.8956680902989628,0.5877149157193954,0.5877149157193954,0.5877149157193954,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.05,uncorrected,3276,163,0.1,2950,3.055896271852557,9.85062429893648,9.290068509781607,0.8950579621720561,0.5605557891548734,0.5605557891548734,0.5605557891548734,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.055,uncorrected,3276,180,0.1,2950,3.0650547854667636,9.880146595743877,9.290068509781607,0.8962782184258694,0.5900780859622684,0.5900780859622684,0.5900780859622684,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.06,uncorrected,3276,196,0.1,2950,3.071527870442272,9.901012463717258,9.290068509781607,0.896888346552776,0.6109439539356503,0.6109439539356503,0.6109439539356503,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.065,uncorrected,3276,212,0.1,2950,3.082376145688357,9.935981675442449,9.290068509781607,0.8993288590604027,0.6459131656608412,0.6459131656608412,0.6459131656608412,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.07,uncorrected,3276,229,0.1,2950,3.1124390818627345,10.032888986172983,9.290068509781607,0.900549115314216,0.7428204763913765,0.7428204763913765,0.7428204763913765,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.075,uncorrected,3276,245,0.1,2950,3.1441360619564773,10.135063606820381,9.290068509781607,0.9035997559487492,0.8449950970387733,0.8449950970387733,0.8449950970387733,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.08,uncorrected,3276,262,0.1,2950,3.17366361109934,10.230245107499522,9.290068509781607,0.9060402684563759,0.9401765977179156,0.9401765977179156,0.9401765977179156,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.085,uncorrected,3276,278,0.1,2950,3.1769658749479985,10.240889893060054,9.290068509781607,0.9060402684563759,0.9508213832784467,0.9508213832784467,0.9508213832784467,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.09,uncorrected,3276,294,0.1,2950,3.1938991359864377,10.295473942323074,9.290068509781607,0.9084807809640024,1.005405432541468,1.005405432541468,1.005405432541468,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.095,uncorrected,3276,311,0.1,2950,3.234335725492277,10.425820529941662,9.290068509781607,0.9097010372178157,1.1357520201600546,1.1357520201600546,1.1357520201600546,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.096,uncorrected,3276,314,0.1,2950,3.23693123383516,10.434187102389162,9.290068509781607,0.9103111653447223,1.1441185926075526,1.1441185926075526,1.1441185926075526,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.097,uncorrected,3276,317,0.1,2950,3.23693123383516,10.434187102389162,9.290068509781607,0.9103111653447223,1.1441185926075526,1.1441185926075526,1.1441185926075526,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.098,uncorrected,3276,321,0.1,2950,3.23693123383516,10.434187102389162,9.290068509781607,0.9103111653447223,1.1441185926075526,1.1441185926075526,1.1441185926075526,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.099,uncorrected,3276,324,0.1,2950,3.23693123383516,10.434187102389162,9.290068509781607,0.9103111653447223,1.1441185926075526,1.1441185926075526,1.1441185926075526,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.1,uncorrected,3276,327,0.1,2950,3.23693123383516,10.434187102389162,9.290068509781607,0.9103111653447223,1.1441185926075526,1.1441185926075526,1.1441185926075526,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.105,uncorrected,3276,343,0.1,2950,3.246409065408501,10.46473871464692,9.290068509781607,0.9109212934716291,1.1746702048653155,1.1746702048653155,1.1746702048653155,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.11,uncorrected,3276,360,0.1,2950,3.3063186779213702,10.657856226584387,9.290068509781607,0.912751677852349,1.3677877168027794,1.3677877168027794,1.3677877168027794,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.0,uncorrected,3276,0,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.005,uncorrected,3276,16,0.1,2950,2.9193691504502857,9.410531684557991,9.290068509781607,0.8859060402684564,0.1204631747763856,0.1204631747763856,0.1204631747763856,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.01,uncorrected,3276,32,0.1,2950,2.9394308695408595,9.475200259657319,9.290068509781607,0.8877364246491763,0.18513174987571085,0.18513174987571085,0.18513174987571085,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.015,uncorrected,3276,49,0.1,2950,2.959229241646958,9.539019940692986,9.290068509781607,0.888346552776083,0.24895143091137997,0.24895143091137997,0.24895143091137997,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.02,uncorrected,3276,65,0.1,2950,2.9960275853043052,9.657638711078127,9.290068509781607,0.8907870652837095,0.36757020129651824,0.36757020129651824,0.36757020129651824,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.025,uncorrected,3276,81,0.1,2950,3.072591699816836,9.904441697747066,9.290068509781607,0.896888346552776,0.6143731879654588,0.6143731879654588,0.6143731879654588,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.03,uncorrected,3276,98,0.1,2950,3.084415875589291,9.942556706509595,9.290068509781607,0.8993288590604027,0.6524881967279886,0.6524881967279886,0.6524881967279886,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.035,uncorrected,3276,114,0.1,2950,3.1124390818627345,10.032888986172983,9.290068509781607,0.900549115314216,0.7428204763913765,0.7428204763913765,0.7428204763913765,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.04,uncorrected,3276,131,0.1,2950,3.1507275571558835,10.156311167928935,9.290068509781607,0.9035997559487492,0.8662426581473286,0.8662426581473286,0.8662426581473286,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.045,uncorrected,3276,147,0.1,2950,3.2201736009353237,10.380169187135868,9.290068509781607,0.9084807809640024,1.09010067735426,1.09010067735426,1.09010067735426,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.05,uncorrected,3276,163,0.1,2950,3.2201736009353237,10.380169187135868,9.290068509781607,0.9084807809640024,1.09010067735426,1.09010067735426,1.09010067735426,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.055,uncorrected,3276,180,0.1,2950,3.275993018537756,10.560102032517971,9.290068509781607,0.9121415497254424,1.2700335227363666,1.2700335227363666,1.2700335227363666,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.06,uncorrected,3276,196,0.1,2950,3.3102692908316635,10.670590953181057,9.290068509781607,0.912751677852349,1.38052244339945,1.38052244339945,1.38052244339945,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.065,uncorrected,3276,212,0.1,2950,3.326702488667514,10.7235630580925,9.290068509781607,0.9133618059792556,1.4334945483108925,1.4334945483108925,1.4334945483108925,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.07,uncorrected,3276,229,0.1,2950,3.381618124523001,10.900582579969685,9.290068509781607,0.9158023184868822,1.6105140701880754,1.6105140701880754,1.6105140701880754,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.075,uncorrected,3276,245,0.1,2950,3.409705165278713,10.991120628889028,9.290068509781607,0.9182428309945089,1.701052119107423,1.701052119107423,1.701052119107423,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.08,uncorrected,3276,262,0.1,2950,3.443426510285779,11.099820751854281,9.290068509781607,0.9200732153752288,1.8097522420726735,1.8097522420726735,1.8097522420726735,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.085,uncorrected,3276,278,0.1,2950,3.480893378453831,11.220594498457112,9.290068509781607,0.9231238560097621,1.9305259886755064,1.9305259886755064,1.9305259886755064,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.09,uncorrected,3276,294,0.1,2950,3.494768430697173,11.265320469045903,9.290068509781607,0.9231238560097621,1.9752519592642992,1.9752519592642992,1.9752519592642992,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.095,uncorrected,3276,311,0.1,2950,3.536443795993807,11.399660227184754,9.290068509781607,0.9255643685173887,2.109591717403146,2.109591717403146,2.109591717403146,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.096,uncorrected,3276,314,0.1,2950,3.5386019120182284,11.406616873699852,9.290068509781607,0.9255643685173887,2.1165483639182456,2.1165483639182456,2.1165483639182456,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.097,uncorrected,3276,317,0.1,2950,3.5386019120182284,11.406616873699852,9.290068509781607,0.9255643685173887,2.1165483639182456,2.1165483639182456,2.1165483639182456,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.098,uncorrected,3276,321,0.1,2950,3.540929679671413,11.414120389057341,9.290068509781607,0.9255643685173887,2.124051879275735,2.124051879275735,2.124051879275735,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.099,uncorrected,3276,324,0.1,2950,3.556183748450396,11.46329159357627,9.290068509781607,0.9261744966442953,2.1732230837946656,2.1732230837946656,2.1732230837946656,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.1,uncorrected,3276,327,0.1,2950,3.563981470853007,11.488427405443653,9.290068509781607,0.9267846247712019,2.1983588956620466,2.1983588956620466,2.1983588956620466,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.105,uncorrected,3276,343,0.1,2950,3.6059713631060237,11.623781035325383,9.290068509781607,0.9286150091519219,2.333712525543778,2.333712525543778,2.333712525543778,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.11,uncorrected,3276,360,0.1,2950,3.6630889707795875,11.807898572045712,9.290068509781607,0.9353264185478951,2.5178300622641063,2.5178300622641063,2.5178300622641063,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.0,uncorrected,3276,0,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.005,uncorrected,3276,16,0.1,2950,2.923402309138631,9.423532495921526,9.290068509781607,0.8859060402684564,0.13346398613991936,0.13346398613991936,0.13346398613991936,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.01,uncorrected,3276,32,0.1,2950,2.954286256484042,9.52308632075844,9.290068509781607,0.8877364246491763,0.2330178109768316,0.2330178109768316,0.2330178109768316,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.015,uncorrected,3276,49,0.1,2950,2.996294305560458,9.658498478819746,9.290068509781607,0.8907870652837095,0.368429969038139,0.368429969038139,0.368429969038139,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.02,uncorrected,3276,65,0.1,2950,3.072591699816836,9.904441697747066,9.290068509781607,0.896888346552776,0.6143731879654588,0.6143731879654588,0.6143731879654588,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.025,uncorrected,3276,81,0.1,2950,3.1429744922294445,10.13131930859815,9.290068509781607,0.9035997559487492,0.8412507988165425,0.8412507988165425,0.8412507988165425,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.03,uncorrected,3276,98,0.1,2950,3.2053199709534197,10.332288789566466,9.290068509781607,0.9084807809640024,1.0422202797848579,1.0422202797848579,1.0422202797848579,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.035,uncorrected,3276,114,0.1,2950,3.246409065408501,10.46473871464692,9.290068509781607,0.9109212934716291,1.1746702048653155,1.1746702048653155,1.1746702048653155,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.04,uncorrected,3276,131,0.1,2950,3.310325034160629,10.670770640756146,9.290068509781607,0.912751677852349,1.3807021309745389,1.3807021309745389,1.3807021309745389,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.045,uncorrected,3276,147,0.1,2950,3.397610412740341,10.95213342099801,9.290068509781607,0.9176327028676022,1.6620649112164012,1.6620649112164012,1.6620649112164012,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.05,uncorrected,3276,163,0.1,2950,3.443426510285779,11.099820751854281,9.290068509781607,0.9200732153752288,1.8097522420726735,1.8097522420726735,1.8097522420726735,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.055,uncorrected,3276,180,0.1,2950,3.505503254080593,11.29992397082033,9.290068509781607,0.9243441122635754,2.009855461038724,2.009855461038724,2.009855461038724,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.06,uncorrected,3276,196,0.1,2950,3.588125622517847,11.566255625353325,9.290068509781607,0.9273947528981086,2.2761871155717164,2.2761871155717164,2.2761871155717164,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.065,uncorrected,3276,212,0.1,2950,3.64162689158723,11.738715962431225,9.290068509781607,0.9322757779133618,2.4486474526496207,2.4486474526496207,2.4486474526496207,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.07,uncorrected,3276,229,0.1,2950,3.7245410183840444,12.00598809456242,9.290068509781607,0.9359365466748018,2.7159195847808157,2.7159195847808157,2.7159195847808157,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.075,uncorrected,3276,245,0.1,2950,3.7573337493755496,12.11169484767076,9.290068509781607,0.9383770591824283,2.8216263378891533,2.8216263378891533,2.8216263378891533,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.08,uncorrected,3276,262,0.1,2950,3.853440000067997,12.421491543674707,9.290068509781607,0.9426479560707749,3.131423033893101,3.131423033893101,3.131423033893101,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.085,uncorrected,3276,278,0.1,2950,3.921227142932734,12.640002126906664,9.290068509781607,0.9463087248322147,3.3499336171250556,3.3499336171250556,3.3499336171250556,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.09,uncorrected,3276,294,0.1,2950,3.9763706017594176,12.817756031857185,9.290068509781607,0.947528981086028,3.5276875220755763,3.5276875220755763,3.5276875220755763,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.095,uncorrected,3276,311,0.1,2950,4.094724712462865,13.199268287202036,9.290068509781607,0.9505796217205613,3.909199777420429,3.909199777420429,3.909199777420429,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.096,uncorrected,3276,314,0.1,2950,4.100619402545429,13.218269710089604,9.290068509781607,0.951189749847468,3.928201200307995,3.928201200307995,3.928201200307995,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.097,uncorrected,3276,317,0.1,2950,4.120455753339151,13.282211814712284,9.290068509781607,0.9517998779743746,3.9921433049306785,3.9921433049306785,3.9921433049306785,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.098,uncorrected,3276,321,0.1,2950,4.120461727263116,13.282231071544107,9.290068509781607,0.9517998779743746,3.9921625617625,3.9921625617625,3.9921625617625,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.099,uncorrected,3276,324,0.1,2950,4.121236918744331,13.284729886740001,9.290068509781607,0.9517998779743746,3.994661376958395,3.994661376958395,3.994661376958395,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.1,uncorrected,3276,327,0.1,2950,4.144676659528759,13.36028745139251,9.290068509781607,0.9524100061012812,4.0702189416109045,4.0702189416109045,4.0702189416109045,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.105,uncorrected,3276,343,0.1,2950,4.324835318085885,13.941025507193983,9.290068509781607,0.9548505186089079,4.6509569974123774,4.6509569974123774,4.6509569974123774,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.11,uncorrected,3276,360,0.1,2950,4.468983050559272,14.405683018385664,9.290068509781607,0.9603416717510678,5.115614508604057,5.115614508604057,5.115614508604057,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.0,uncorrected,3276,0,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.005,uncorrected,3276,16,0.1,2950,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.01,uncorrected,3276,32,0.1,2950,2.915776998007248,9.398952448552244,9.290068509781607,0.8852959121415497,0.10888393877063655,0.10888393877063655,0.10888393877063655,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.015,uncorrected,3276,49,0.1,2950,2.923402309138631,9.423532495921526,9.290068509781607,0.8859060402684564,0.13346398613991936,0.13346398613991936,0.13346398613991936,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.02,uncorrected,3276,65,0.1,2950,2.923402309138631,9.423532495921526,9.290068509781607,0.8859060402684564,0.13346398613991936,0.13346398613991936,0.13346398613991936,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.025,uncorrected,3276,81,0.1,2950,2.923402309138631,9.423532495921526,9.290068509781607,0.8859060402684564,0.13346398613991936,0.13346398613991936,0.13346398613991936,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.03,uncorrected,3276,98,0.1,2950,2.9451271648560993,9.493562160734609,9.290068509781607,0.8877364246491763,0.20349365095300162,0.20349365095300162,0.20349365095300162,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.035,uncorrected,3276,114,0.1,2950,2.9451271648560993,9.493562160734609,9.290068509781607,0.8877364246491763,0.20349365095300162,0.20349365095300162,0.20349365095300162,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.04,uncorrected,3276,131,0.1,2950,2.962601407052334,9.549890052610133,9.290068509781607,0.888346552776083,0.2598215428285263,0.2598215428285263,0.2598215428285263,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.045,uncorrected,3276,147,0.1,2950,2.985182984597105,9.62268134416009,9.290068509781607,0.8901769371568029,0.33261283437848216,0.33261283437848216,0.33261283437848216,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.05,uncorrected,3276,163,0.1,2950,3.055896271852557,9.85062429893648,9.290068509781607,0.8950579621720561,0.5605557891548734,0.5605557891548734,0.5605557891548734,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.055,uncorrected,3276,180,0.1,2950,3.070829071022485,9.89875989689814,9.290068509781607,0.896888346552776,0.6086913871165335,0.6086913871165335,0.6086913871165335,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.06,uncorrected,3276,196,0.1,2950,3.0740297752254966,9.909077306846346,9.290068509781607,0.896888346552776,0.6190087970647384,0.6190087970647384,0.6190087970647384,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.065,uncorrected,3276,212,0.1,2950,3.104529884911717,10.00739383819025,9.290068509781607,0.900549115314216,0.7173253284086426,0.7173253284086426,0.7173253284086426,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.07,uncorrected,3276,229,0.1,2950,3.1117427278138545,10.030644301961107,9.290068509781607,0.900549115314216,0.7405757921795001,0.7405757921795001,0.7405757921795001,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.075,uncorrected,3276,245,0.1,2950,3.1429744922294445,10.13131930859815,9.290068509781607,0.9035997559487492,0.8412507988165425,0.8412507988165425,0.8412507988165425,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.08,uncorrected,3276,262,0.1,2950,3.17366361109934,10.230245107499522,9.290068509781607,0.9060402684563759,0.9401765977179156,0.9401765977179156,0.9401765977179156,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.085,uncorrected,3276,278,0.1,2950,3.199778488532862,10.314425924950648,9.290068509781607,0.9084807809640024,1.0243574151690429,1.0243574151690429,1.0243574151690429,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.09,uncorrected,3276,294,0.1,2950,3.205687972674324,10.333475036209514,9.290068509781607,0.9084807809640024,1.0434065264279064,1.0434065264279064,1.0434065264279064,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.095,uncorrected,3276,311,0.1,2950,3.2503857597504275,10.477557514249135,9.290068509781607,0.9109212934716291,1.187489004467527,1.187489004467527,1.187489004467527,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.096,uncorrected,3276,314,0.1,2950,3.2503857597504275,10.477557514249135,9.290068509781607,0.9109212934716291,1.187489004467527,1.187489004467527,1.187489004467527,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.097,uncorrected,3276,317,0.1,2950,3.2503857597504275,10.477557514249135,9.290068509781607,0.9109212934716291,1.187489004467527,1.187489004467527,1.187489004467527,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.098,uncorrected,3276,321,0.1,2950,3.256302817124355,10.496631037680764,9.290068509781607,0.9109212934716291,1.2065625278991576,1.2065625278991576,1.2065625278991576,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.099,uncorrected,3276,324,0.1,2950,3.256302817124355,10.496631037680764,9.290068509781607,0.9109212934716291,1.2065625278991576,1.2065625278991576,1.2065625278991576,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.1,uncorrected,3276,327,0.1,2950,3.2719003545552874,10.546909406955246,9.290068509781607,0.9121415497254424,1.256840897173639,1.256840897173639,1.256840897173639,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.105,uncorrected,3276,343,0.1,2950,3.294903038666906,10.621058127622819,9.290068509781607,0.9121415497254424,1.3309896178412104,1.3309896178412104,1.3309896178412104,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.11,uncorrected,3276,360,0.1,2950,3.2952753170761313,10.622258160090432,9.290068509781607,0.9121415497254424,1.332189650308825,1.332189650308825,1.332189650308825,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.0,uncorrected,3276,0,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.005,uncorrected,3276,16,0.1,2950,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.01,uncorrected,3276,32,0.1,2950,2.917646949100685,9.404980200818738,9.290068509781607,0.8859060402684564,0.11491169103713156,0.11491169103713156,0.11491169103713156,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.015,uncorrected,3276,49,0.1,2950,2.9254460273542233,9.430120383246146,9.290068509781607,0.8859060402684564,0.14005187346454012,0.14005187346454012,0.14005187346454012,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.02,uncorrected,3276,65,0.1,2950,2.9317892170194813,9.450567536123977,9.290068509781607,0.8865161683953631,0.16049902634236768,0.16049902634236768,0.16049902634236768,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.025,uncorrected,3276,81,0.1,2950,2.9254460273542233,9.430120383246146,9.290068509781607,0.8859060402684564,0.14005187346454012,0.14005187346454012,0.14005187346454012,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.03,uncorrected,3276,98,0.1,2950,2.954286256484042,9.52308632075844,9.290068509781607,0.8877364246491763,0.2330178109768316,0.2330178109768316,0.2330178109768316,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.035,uncorrected,3276,114,0.1,2950,2.954286256484042,9.52308632075844,9.290068509781607,0.8877364246491763,0.2330178109768316,0.2330178109768316,0.2330178109768316,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.04,uncorrected,3276,131,0.1,2950,2.9762658331411065,9.593937073741348,9.290068509781607,0.8889566809029896,0.3038685639597395,0.3038685639597395,0.3038685639597395,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.045,uncorrected,3276,147,0.1,2950,2.9960275853043052,9.657638711078127,9.290068509781607,0.8907870652837095,0.36757020129651824,0.36757020129651824,0.36757020129651824,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.05,uncorrected,3276,163,0.1,2950,3.064490372140829,9.878327219976999,9.290068509781607,0.8956680902989628,0.5882587101953924,0.5882587101953924,0.5882587101953924,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.055,uncorrected,3276,180,0.1,2950,3.0808950962714237,9.93120754043376,9.290068509781607,0.8987187309334961,0.6411390306521538,0.6411390306521538,0.6411390306521538,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.06,uncorrected,3276,196,0.1,2950,3.084164587538673,9.941746684192983,9.290068509781607,0.8993288590604027,0.6516781744113771,0.6516781744113771,0.6516781744113771,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.065,uncorrected,3276,212,0.1,2950,3.1117427278138545,10.030644301961107,9.290068509781607,0.900549115314216,0.7405757921795001,0.7405757921795001,0.7405757921795001,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.07,uncorrected,3276,229,0.1,2950,3.1429744922294445,10.13131930859815,9.290068509781607,0.9035997559487492,0.8412507988165425,0.8412507988165425,0.8412507988165425,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.075,uncorrected,3276,245,0.1,2950,3.175891818302016,10.237427691612707,9.290068509781607,0.9060402684563759,0.9473591818310997,0.9473591818310997,0.9473591818310997,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.08,uncorrected,3276,262,0.1,2950,3.215471838458765,10.36501314400508,9.290068509781607,0.9084807809640024,1.0749446342234705,1.0749446342234705,1.0749446342234705,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.085,uncorrected,3276,278,0.1,2950,3.234335725492277,10.425820529941662,9.290068509781607,0.9097010372178157,1.1357520201600546,1.1357520201600546,1.1357520201600546,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.09,uncorrected,3276,294,0.1,2950,3.246409065408501,10.46473871464692,9.290068509781607,0.9109212934716291,1.1746702048653155,1.1746702048653155,1.1746702048653155,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.095,uncorrected,3276,311,0.1,2950,3.290044246163343,10.605395901146109,9.290068509781607,0.9121415497254424,1.3153273913645012,1.3153273913645012,1.3153273913645012,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.096,uncorrected,3276,314,0.1,2950,3.290044246163343,10.605395901146109,9.290068509781607,0.9121415497254424,1.3153273913645012,1.3153273913645012,1.3153273913645012,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.097,uncorrected,3276,317,0.1,2950,3.290044246163343,10.605395901146109,9.290068509781607,0.9121415497254424,1.3153273913645012,1.3153273913645012,1.3153273913645012,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.098,uncorrected,3276,321,0.1,2950,3.3063186779213702,10.657856226584387,9.290068509781607,0.912751677852349,1.3677877168027794,1.3677877168027794,1.3677877168027794,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.099,uncorrected,3276,324,0.1,2950,3.3063186779213702,10.657856226584387,9.290068509781607,0.912751677852349,1.3677877168027794,1.3677877168027794,1.3677877168027794,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.1,uncorrected,3276,327,0.1,2950,3.3098167729433396,10.669132270257986,9.290068509781607,0.912751677852349,1.3790637604763796,1.3790637604763796,1.3790637604763796,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.105,uncorrected,3276,343,0.1,2950,3.348334605425069,10.793293780608229,9.290068509781607,0.9151921903599756,1.5032252708266218,1.5032252708266218,1.5032252708266218,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.11,uncorrected,3276,360,0.1,2950,3.3505579962630305,10.800460839260117,9.290068509781607,0.9151921903599756,1.5103923294785107,1.5103923294785107,1.5103923294785107,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.0,uncorrected,3276,0,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.005,uncorrected,3276,16,0.1,2950,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.01,uncorrected,3276,32,0.1,2950,2.917646949100685,9.404980200818738,9.290068509781607,0.8859060402684564,0.11491169103713156,0.11491169103713156,0.11491169103713156,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.015,uncorrected,3276,49,0.1,2950,2.9317892170194813,9.450567536123977,9.290068509781607,0.8865161683953631,0.16049902634236768,0.16049902634236768,0.16049902634236768,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.02,uncorrected,3276,65,0.1,2950,2.9408234185622693,9.47968911530144,9.290068509781607,0.8877364246491763,0.18962060551983345,0.18962060551983345,0.18962060551983345,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.025,uncorrected,3276,81,0.1,2950,2.940287003874771,9.477959992620265,9.290068509781607,0.8877364246491763,0.18789148283865845,0.18789148283865845,0.18789148283865845,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.03,uncorrected,3276,98,0.1,2950,2.9762658331411065,9.593937073741348,9.290068509781607,0.8889566809029896,0.3038685639597395,0.3038685639597395,0.3038685639597395,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.035,uncorrected,3276,114,0.1,2950,2.9762658331411065,9.593937073741348,9.290068509781607,0.8889566809029896,0.3038685639597395,0.3038685639597395,0.3038685639597395,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.04,uncorrected,3276,131,0.1,2950,2.9960275853043052,9.657638711078127,9.290068509781607,0.8907870652837095,0.36757020129651824,0.36757020129651824,0.36757020129651824,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.045,uncorrected,3276,147,0.1,2950,3.0399165312495677,9.799113904907601,9.290068509781607,0.8950579621720561,0.509045395125994,0.509045395125994,0.509045395125994,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.05,uncorrected,3276,163,0.1,2950,3.0740297752254966,9.909077306846346,9.290068509781607,0.896888346552776,0.6190087970647384,0.6190087970647384,0.6190087970647384,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.055,uncorrected,3276,180,0.1,2950,3.098679635751554,9.988535669782262,9.290068509781607,0.900549115314216,0.6984671600006548,0.6984671600006548,0.6984671600006548,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.06,uncorrected,3276,196,0.1,2950,3.111486948017665,10.029819800586917,9.290068509781607,0.900549115314216,0.739751290805311,0.739751290805311,0.739751290805311,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.065,uncorrected,3276,212,0.1,2950,3.152918504278584,10.163373644873374,9.290068509781607,0.9042098840756558,0.8733051350917681,0.8733051350917681,0.8733051350917681,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.07,uncorrected,3276,229,0.1,2950,3.175891818302016,10.237427691612707,9.290068509781607,0.9060402684563759,0.9473591818310997,0.9473591818310997,0.9473591818310997,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.075,uncorrected,3276,245,0.1,2950,3.2129063224583327,10.356743251310766,9.290068509781607,0.9084807809640024,1.0666747415291586,1.0666747415291586,1.0666747415291586,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.08,uncorrected,3276,262,0.1,2950,3.246409065408501,10.46473871464692,9.290068509781607,0.9109212934716291,1.1746702048653155,1.1746702048653155,1.1746702048653155,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.085,uncorrected,3276,278,0.1,2950,3.275993018537756,10.560102032517971,9.290068509781607,0.9121415497254424,1.2700335227363666,1.2700335227363666,1.2700335227363666,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.09,uncorrected,3276,294,0.1,2950,3.2988219211459886,10.633690571769792,9.290068509781607,0.912751677852349,1.3436220619881865,1.3436220619881865,1.3436220619881865,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.095,uncorrected,3276,311,0.1,2950,3.353497467781509,10.809936170550865,9.290068509781607,0.9151921903599756,1.5198676607692558,1.5198676607692558,1.5198676607692558,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.096,uncorrected,3276,314,0.1,2950,3.353497467781509,10.809936170550865,9.290068509781607,0.9151921903599756,1.5198676607692558,1.5198676607692558,1.5198676607692558,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.097,uncorrected,3276,317,0.1,2950,3.353497467781509,10.809936170550865,9.290068509781607,0.9151921903599756,1.5198676607692558,1.5198676607692558,1.5198676607692558,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.098,uncorrected,3276,321,0.1,2950,3.353836085822343,10.81102769945249,9.290068509781607,0.9151921903599756,1.520959189670881,1.520959189670881,1.520959189670881,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.099,uncorrected,3276,324,0.1,2950,3.353836085822343,10.81102769945249,9.290068509781607,0.9151921903599756,1.520959189670881,1.520959189670881,1.520959189670881,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.1,uncorrected,3276,327,0.1,2950,3.3548747830896266,10.814375920605995,9.290068509781607,0.9151921903599756,1.5243074108243893,1.5243074108243893,1.5243074108243893,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.105,uncorrected,3276,343,0.1,2950,3.389255064546369,10.925200112854105,9.290068509781607,0.9164124466137888,1.635131603072497,1.635131603072497,1.635131603072497,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.11,uncorrected,3276,360,0.1,2950,3.397610412740341,10.95213342099801,9.290068509781607,0.9176327028676022,1.6620649112164012,1.6620649112164012,1.6620649112164012,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.0,uncorrected,3276,0,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.005,uncorrected,3276,16,0.1,2950,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.01,uncorrected,3276,32,0.1,2950,2.917646949100685,9.404980200818738,9.290068509781607,0.8859060402684564,0.11491169103713156,0.11491169103713156,0.11491169103713156,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.015,uncorrected,3276,49,0.1,2950,2.9394308695408595,9.475200259657319,9.290068509781607,0.8877364246491763,0.18513174987571085,0.18513174987571085,0.18513174987571085,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.02,uncorrected,3276,65,0.1,2950,2.9451271648560993,9.493562160734609,9.290068509781607,0.8877364246491763,0.20349365095300162,0.20349365095300162,0.20349365095300162,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.025,uncorrected,3276,81,0.1,2950,2.9451271648560993,9.493562160734609,9.290068509781607,0.8877364246491763,0.20349365095300162,0.20349365095300162,0.20349365095300162,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.03,uncorrected,3276,98,0.1,2950,2.985182984597105,9.62268134416009,9.290068509781607,0.8901769371568029,0.33261283437848216,0.33261283437848216,0.33261283437848216,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.035,uncorrected,3276,114,0.1,2950,2.98598790836176,9.625276000813829,9.290068509781607,0.8901769371568029,0.33520749103222236,0.33520749103222236,0.33520749103222236,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.04,uncorrected,3276,131,0.1,2950,3.0202747716214264,9.735799061256332,9.290068509781607,0.8938377059182429,0.4457305514747257,0.4457305514747257,0.4457305514747257,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.045,uncorrected,3276,147,0.1,2950,3.064321674253119,9.877783425501004,9.290068509781607,0.8956680902989628,0.5877149157193954,0.5877149157193954,0.5877149157193954,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.05,uncorrected,3276,163,0.1,2950,3.084164587538673,9.941746684192983,9.290068509781607,0.8993288590604027,0.6516781744113771,0.6516781744113771,0.6516781744113771,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.055,uncorrected,3276,180,0.1,2950,3.1124390818627345,10.032888986172983,9.290068509781607,0.900549115314216,0.7428204763913765,0.7428204763913765,0.7428204763913765,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.06,uncorrected,3276,196,0.1,2950,3.145274557814057,10.13873352685733,9.290068509781607,0.9035997559487492,0.848665017075723,0.848665017075723,0.848665017075723,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.065,uncorrected,3276,212,0.1,2950,3.1938991359864377,10.295473942323074,9.290068509781607,0.9084807809640024,1.005405432541468,1.005405432541468,1.005405432541468,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.07,uncorrected,3276,229,0.1,2950,3.205687972674324,10.333475036209514,9.290068509781607,0.9084807809640024,1.0434065264279064,1.0434065264279064,1.0434065264279064,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.075,uncorrected,3276,245,0.1,2950,3.23693123383516,10.434187102389162,9.290068509781607,0.9103111653447223,1.1441185926075526,1.1441185926075526,1.1441185926075526,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.08,uncorrected,3276,262,0.1,2950,3.275993018537756,10.560102032517971,9.290068509781607,0.9121415497254424,1.2700335227363666,1.2700335227363666,1.2700335227363666,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.085,uncorrected,3276,278,0.1,2950,3.3063186779213702,10.657856226584387,9.290068509781607,0.912751677852349,1.3677877168027794,1.3677877168027794,1.3677877168027794,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.09,uncorrected,3276,294,0.1,2950,3.310325034160629,10.670770640756146,9.290068509781607,0.912751677852349,1.3807021309745389,1.3807021309745389,1.3807021309745389,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.095,uncorrected,3276,311,0.1,2950,3.353836085822343,10.81102769945249,9.290068509781607,0.9151921903599756,1.520959189670881,1.520959189670881,1.520959189670881,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.096,uncorrected,3276,314,0.1,2950,3.353836085822343,10.81102769945249,9.290068509781607,0.9151921903599756,1.520959189670881,1.520959189670881,1.520959189670881,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.097,uncorrected,3276,317,0.1,2950,3.353836085822343,10.81102769945249,9.290068509781607,0.9151921903599756,1.520959189670881,1.520959189670881,1.520959189670881,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.098,uncorrected,3276,321,0.1,2950,3.3548747830896266,10.814375920605995,9.290068509781607,0.9151921903599756,1.5243074108243893,1.5243074108243893,1.5243074108243893,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.099,uncorrected,3276,324,0.1,2950,3.3548747830896266,10.814375920605995,9.290068509781607,0.9151921903599756,1.5243074108243893,1.5243074108243893,1.5243074108243893,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.1,uncorrected,3276,327,0.1,2950,3.3627360463502396,10.839716555237022,9.290068509781607,0.9151921903599756,1.5496480454554156,1.5496480454554156,1.5496480454554156,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.105,uncorrected,3276,343,0.1,2950,3.4039333119785935,10.972515168065065,9.290068509781607,0.9176327028676022,1.6824466582834572,1.6824466582834572,1.6824466582834572,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.11,uncorrected,3276,360,0.1,2950,3.409705165278713,10.991120628889028,9.290068509781607,0.9182428309945089,1.701052119107423,1.701052119107423,1.701052119107423,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.025380368768655126,9.447894525806623,9.362155987530535,0.8981086028065893,0.08573853827609187,0.08573853827609187,0.08573853827609187,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.026646783945466268,9.492003156383737,9.362155987530535,0.900549115314216,0.1298471688532019,0.1298471688532019,0.1298471688532019,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.03049293113136009,9.625962610182262,9.362155987530535,0.9084807809640024,0.2638066226517253,0.2638066226517253,0.2638066226517253,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.03358672339404539,9.733717904414222,9.362155987530535,0.9151921903599756,0.37156191688368795,0.37156191688368795,0.37156191688368795,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.03565701450576331,9.80582514657771,9.362155987530535,0.9158023184868822,0.44366915904717574,0.44366915904717574,0.44366915904717574,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.03887147197313012,9.917783151764393,9.362155987530535,0.9188529591214155,0.5556271642338578,0.5556271642338578,0.5556271642338578,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.041387783072192486,10.0054250552396,9.362155987530535,0.9206833435021354,0.6432690677090669,0.6432690677090669,0.6432690677090669,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.044336604603952945,10.108131088745743,9.362155987530535,0.9231238560097621,0.745975101215207,0.745975101215207,0.745975101215207,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.047791134457449924,10.228450699498651,9.362155987530535,0.9261744966442953,0.8662947119681182,0.8662947119681182,0.8662947119681182,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.05281224830896969,10.403333676280381,9.362155987530535,0.9316656497864552,1.0411776887498467,1.0411776887498467,1.0411776887498467,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.0567819427531272,10.541596221571607,9.362155987530535,0.9395973154362416,1.1794402340410746,1.1794402340410746,1.1794402340410746,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.059655637016758356,10.641685608517552,9.362155987530535,0.9395973154362416,1.2795296209870186,1.2795296209870186,1.2795296209870186,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.06459556362847585,10.813740872844802,9.362155987530535,0.9432580841976815,1.4515848853142668,1.4515848853142668,1.4515848853142668,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.07002255273772773,11.002760289343543,9.362155987530535,0.9456985967053081,1.640604301813004,1.640604301813004,1.640604301813004,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.07686111754230374,11.240944207355488,9.362155987530535,0.9469188529591214,1.87878821982495,1.87878821982495,1.87878821982495,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.08008928314923747,11.353379660440078,9.362155987530535,0.9487492373398414,1.9912236729095467,1.9912236729095467,1.9912236729095467,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.08815549596071737,11.634321967175383,9.362155987530535,0.9548505186089079,2.2721659796448472,2.2721659796448472,2.2721659796448472,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.09454754599760473,11.856953990914556,9.362155987530535,0.9566809029896278,2.4947980033840187,2.4947980033840187,2.4947980033840187,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.09683789061623138,11.936725590724064,9.362155987530535,0.9579011592434411,2.574569603193533,2.574569603193533,2.574569603193533,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.0980196743511289,11.977886548946227,9.362155987530535,0.9585112873703477,2.6157305614156914,2.6157305614156914,2.6157305614156914,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.09888425249541716,12.007999389245157,9.362155987530535,0.9585112873703477,2.6458434017146226,2.6458434017146226,2.6458434017146226,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.09957598431826131,12.032092075428128,9.362155987530535,0.9585112873703477,2.669936087897593,2.669936087897593,2.669936087897593,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.10003024097479685,12.047913615960175,9.362155987530535,0.9591214154972544,2.6857576284296414,2.6857576284296414,2.6857576284296414,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.10064915427397192,12.069470068040385,9.362155987530535,0.9591214154972544,2.7073140805098466,2.7073140805098466,2.7073140805098466,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.10660965489990604,12.27707143367307,9.362155987530535,0.9609517998779744,2.914915446142537,2.914915446142537,2.914915446142537,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.11805245712530305,12.675618723194564,9.362155987530535,0.9670530811470409,3.3134627356640305,3.3134627356640305,3.3134627356640305,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.025712575571437135,9.45946512872376,9.362155987530535,0.8993288590604027,0.09730914119322667,0.09730914119322667,0.09730914119322667,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.02818471648443821,9.545568605895205,9.362155987530535,0.9035997559487492,0.18341261836466682,0.18341261836466682,0.18341261836466682,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.03236806816440313,9.691272729791073,9.362155987530535,0.9139719341061623,0.3291167422605397,0.3291167422605397,0.3291167422605397,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.037449589060869815,9.868259654850279,9.362155987530535,0.9182428309945089,0.506103667319743,0.506103667319743,0.506103667319743,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.0396850662769726,9.94612024945947,9.362155987530535,0.9200732153752288,0.583964261928936,0.583964261928936,0.583964261928936,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.04414112175521179,10.101322515288027,9.362155987530535,0.9231238560097621,0.7391665277574911,0.7391665277574911,0.7391665277574911,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.049394675778169306,10.284301271274682,9.362155987530535,0.9286150091519219,0.9221452837441456,0.9221452837441456,0.9221452837441456,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.05603888207622654,10.515715776126918,9.362155987530535,0.938987187309335,1.1535597885963844,1.1535597885963844,1.1535597885963844,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.05839810952059343,10.597886531576163,9.362155987530535,0.9395973154362416,1.235730544045628,1.235730544045628,1.235730544045628,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.0651896889247866,10.834433970725605,9.362155987530535,0.9444783404514948,1.4722779831950694,1.4722779831950694,1.4722779831950694,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.07147394747851404,11.053311669029387,9.362155987530535,0.9456985967053081,1.691155681498854,1.691155681498854,1.691155681498854,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.07833616655384584,11.292319453897512,9.362155987530535,0.9487492373398414,1.9301634663669776,1.9301634663669776,1.9301634663669776,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.0871657229541273,11.599848650128752,9.362155987530535,0.9542403904820013,2.2376926625982154,2.2376926625982154,2.2376926625982154,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.09683789061623138,11.936725590724064,9.362155987530535,0.9579011592434411,2.574569603193533,2.574569603193533,2.574569603193533,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.10993688843499538,12.392957374974378,9.362155987530535,0.9646125686394142,3.0308013874438484,3.0308013874438484,3.0308013874438484,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.1283590473600717,13.034592296394923,9.362155987530535,0.9731543624161074,3.67243630886439,3.67243630886439,3.67243630886439,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.14031144740382073,13.45088863245674,9.362155987530535,0.9768151311775473,4.088732644926204,4.088732644926204,4.088732644926204,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.14664868995031805,13.671611737706353,9.362155987530535,0.9774252593044539,4.309455750175817,4.309455750175817,4.309455750175817,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.15701048153667924,14.032507947392233,9.362155987530535,0.9798657718120806,4.6703519598616925,4.6703519598616925,4.6703519598616925,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.15819182536851284,14.073653584002564,9.362155987530535,0.9798657718120806,4.711497596472035,4.711497596472035,4.711497596472035,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.15907649538114943,14.104466214397826,9.362155987530535,0.9798657718120806,4.742310226867297,4.742310226867297,4.742310226867297,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.16369430093647924,14.265302157496567,9.362155987530535,0.9804758999389872,4.903146169966032,4.903146169966032,4.903146169966032,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.16471599638740514,14.300887317902397,9.362155987530535,0.9804758999389872,4.938731330371863,4.938731330371863,4.938731330371863,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.16717258519511907,14.38644912273812,9.362155987530535,0.9804758999389872,5.024293135207591,5.024293135207591,5.024293135207591,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.19069301312561904,15.205654297785289,9.362155987530535,0.9865771812080537,5.843498310254749,5.843498310254749,5.843498310254749,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.2099203669741263,15.87533377052714,9.362155987530535,0.9884075655887736,6.513177782996609,6.513177782996609,6.513177782996609,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.02579370870670766,9.462290956743466,9.362155987530535,0.8993288590604027,0.10013496921292918,0.10013496921292918,0.10013496921292918,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.028292059738947106,9.549307319742582,9.362155987530535,0.9035997559487492,0.18715133221204708,0.18715133221204708,0.18715133221204708,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.033363814889870946,9.725954108588677,9.362155987530535,0.9145820622330689,0.36379812105814613,0.36379812105814613,0.36379812105814613,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.03776904893828925,9.879386288497221,9.362155987530535,0.9182428309945089,0.5172303009666827,0.5172303009666827,0.5172303009666827,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.040922995149575536,9.989236715782836,9.362155987530535,0.9206833435021354,0.6270807282523052,0.6270807282523052,0.6270807282523052,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.04715360175356578,10.206245742521384,9.362155987530535,0.9243441122635754,0.844089754990848,0.844089754990848,0.844089754990848,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.0528771279648077,10.405593403440738,9.362155987530535,0.9316656497864552,1.043437415910204,1.043437415910204,1.043437415910204,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.05819902185048953,10.590952403926822,9.362155987530535,0.9395973154362416,1.2287964163962868,1.2287964163962868,1.2287964163962868,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.06459556362847585,10.813740872844802,9.362155987530535,0.9432580841976815,1.4515848853142668,1.4515848853142668,1.4515848853142668,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.07341768160947248,11.121010992515426,9.362155987530535,0.9463087248322147,1.7588550049848923,1.7588550049848923,1.7588550049848923,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.08124584759818215,11.393662243080609,9.362155987530535,0.9499694935936547,2.0315062555500774,2.0315062555500774,2.0315062555500774,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.091530177941063,11.75186051496909,9.362155987530535,0.9554606467358145,2.389704527438556,2.389704527438556,2.389704527438556,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.10111332802655187,12.0856370162506,9.362155987530535,0.9591214154972544,2.723481028720065,2.723481028720065,2.723481028720065,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.1254976045172721,12.934929620535039,9.362155987530535,0.9707138499084808,3.572773633004507,3.572773633004507,3.572773633004507,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.14329958291728007,13.554963953007935,9.362155987530535,0.9768151311775473,4.1928079654773995,4.1928079654773995,4.1928079654773995,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.15329598078347956,13.90313367543045,9.362155987530535,0.9786455155582673,4.540977687899917,4.540977687899917,4.540977687899917,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.18929052847273242,15.156806432901025,9.362155987530535,0.9865771812080537,5.794650445370494,5.794650445370494,5.794650445370494,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.2330485431745779,16.680877006764074,9.362155987530535,0.9902379499694935,7.318721019233549,7.318721019233549,7.318721019233549,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.2810712307533465,18.353484082640694,9.362155987530535,0.9920683343502136,8.991328095110163,8.991328095110163,8.991328095110163,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.29506026551928166,18.84071542503087,9.362155987530535,0.9926784624771202,9.478559437500337,9.478559437500337,9.478559437500337,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.32037500888387654,19.722415742327193,9.362155987530535,0.9951189749847468,10.360259754796658,10.360259754796658,10.360259754796658,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.3485945420856107,20.705288490416017,9.362155987530535,0.9969493593654668,11.343132502885485,11.343132502885485,11.343132502885485,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.3666380981041,21.333736854972866,9.362155987530535,0.9969493593654668,11.97158086744233,11.97158086744233,11.97158086744233,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.4136832028472348,22.97229519158526,9.362155987530535,0.9981696156192801,13.610139204054729,13.610139204054729,13.610139204054729,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.5601349825766926,28.07314013385195,9.362155987530535,1.0,18.710984146321415,18.710984146321415,18.710984146321415,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.6476123952392978,31.119936279087693,9.362155987530535,1.0,21.75778029155716,21.75778029155716,21.75778029155716,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.02579370870670766,9.462290956743466,9.362155987530535,0.8993288590604027,0.10013496921292918,0.10013496921292918,0.10013496921292918,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.028292059738947106,9.549307319742582,9.362155987530535,0.9035997559487492,0.18715133221204708,0.18715133221204708,0.18715133221204708,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.033363814889870946,9.725954108588677,9.362155987530535,0.9145820622330689,0.36379812105814613,0.36379812105814613,0.36379812105814613,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.03776904893828925,9.879386288497221,9.362155987530535,0.9182428309945089,0.5172303009666827,0.5172303009666827,0.5172303009666827,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.040922995149575536,9.989236715782836,9.362155987530535,0.9206833435021354,0.6270807282523052,0.6270807282523052,0.6270807282523052,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.04715360175356578,10.206245742521384,9.362155987530535,0.9243441122635754,0.844089754990848,0.844089754990848,0.844089754990848,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.0528771279648077,10.405593403440738,9.362155987530535,0.9316656497864552,1.043437415910204,1.043437415910204,1.043437415910204,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.05819902185048953,10.590952403926822,9.362155987530535,0.9395973154362416,1.2287964163962868,1.2287964163962868,1.2287964163962868,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.06459556362847585,10.813740872844802,9.362155987530535,0.9432580841976815,1.4515848853142668,1.4515848853142668,1.4515848853142668,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.07341768160947248,11.121010992515426,9.362155987530535,0.9463087248322147,1.7588550049848923,1.7588550049848923,1.7588550049848923,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.08124584759818215,11.393662243080609,9.362155987530535,0.9499694935936547,2.0315062555500774,2.0315062555500774,2.0315062555500774,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.091530177941063,11.75186051496909,9.362155987530535,0.9554606467358145,2.389704527438556,2.389704527438556,2.389704527438556,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.10111332802655187,12.0856370162506,9.362155987530535,0.9591214154972544,2.723481028720065,2.723481028720065,2.723481028720065,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.1254976045172721,12.934929620535039,9.362155987530535,0.9707138499084808,3.572773633004507,3.572773633004507,3.572773633004507,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.14329958291728007,13.554963953007935,9.362155987530535,0.9768151311775473,4.1928079654773995,4.1928079654773995,4.1928079654773995,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.1556317591380506,13.984487710377516,9.362155987530535,0.9798657718120806,4.622331722846981,4.622331722846981,4.622331722846981,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.19393142665412133,15.3184466810417,9.362155987530535,0.9871873093349604,5.956290693511164,5.956290693511164,5.956290693511164,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.23387184284508916,16.70955213770517,9.362155987530535,0.9902379499694935,7.347396150174634,7.347396150174634,7.347396150174634,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.2851963841631522,18.497161188820982,9.362155987530535,0.9926784624771202,9.135005201290454,9.135005201290454,9.135005201290454,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.3381789887449532,20.342519784725003,9.362155987530535,0.99633923123856,10.980363797194466,10.980363797194466,10.980363797194466,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.3606026243253937,21.12352421054362,9.362155987530535,0.9969493593654668,11.761368223013093,11.761368223013093,11.761368223013093,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.4423222656343808,23.969779953046917,9.362155987530535,1.0,14.607623965516382,14.607623965516382,14.607623965516382,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.5141773856028546,26.4724591689925,9.362155987530535,1.0,17.110303181461973,17.110303181461973,17.110303181461973,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.7813112640097251,35.77660347571881,9.362155987530535,1.0,26.41444748818828,26.41444748818828,26.41444748818828,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.105,uncorrected,3276,343,0.1,2950,1.1059510511568749,47.08365088331678,9.362155987530535,1.0,37.721494895786236,37.721494895786236,37.721494895786236,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.11,uncorrected,3276,360,0.1,2950,1.2247938330013157,51.2228877284815,9.362155987530535,1.0,41.860731740950975,41.860731740950975,41.860731740950975,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.025235443834301985,9.442846860153338,9.362155987530535,0.8974984746796827,0.08069087262280276,0.08069087262280276,0.08069087262280276,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.026026474329011784,9.470398071245294,9.362155987530535,0.8993288590604027,0.10824208371475874,0.10824208371475874,0.10824208371475874,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.02691709234795064,9.501417867834919,9.362155987530535,0.900549115314216,0.13926188030438108,0.13926188030438108,0.13926188030438108,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.029536361205431932,9.592645740441185,9.362155987530535,0.9054301403294692,0.23048975291064855,0.23048975291064855,0.23048975291064855,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.030780727144856357,9.635986406701214,9.362155987530535,0.9097010372178157,0.2738304191706802,0.2738304191706802,0.2738304191706802,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.03182184272953159,9.672247961010868,9.362155987530535,0.9139719341061623,0.3100919734803371,0.3100919734803371,0.3100919734803371,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.033211547851140666,9.720650720976622,9.362155987530535,0.9145820622330689,0.35849473344608707,0.35849473344608707,0.35849473344608707,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.035621489822350805,9.804587838966661,9.362155987530535,0.9158023184868822,0.44243185143613073,0.44243185143613073,0.44243185143613073,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.0373774890811972,9.865748447288784,9.362155987530535,0.9176327028676022,0.5035924597582504,0.5035924597582504,0.5035924597582504,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.03776904893828925,9.879386288497221,9.362155987530535,0.9182428309945089,0.5172303009666827,0.5172303009666827,0.5172303009666827,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.03796641654384436,9.886260507126877,9.362155987530535,0.9182428309945089,0.5241045195963431,0.5241045195963431,0.5241045195963431,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.0396850662769726,9.94612024945947,9.362155987530535,0.9200732153752288,0.583964261928936,0.583964261928936,0.583964261928936,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.041387783072192486,10.0054250552396,9.362155987530535,0.9206833435021354,0.6432690677090669,0.6432690677090669,0.6432690677090669,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.04413908194288921,10.101251469607407,9.362155987530535,0.9231238560097621,0.739095482076871,0.739095482076871,0.739095482076871,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.04717786599637175,10.207090854410252,9.362155987530535,0.9243441122635754,0.8449348668797133,0.8449348668797133,0.8449348668797133,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.04808909563900915,10.238828543924688,9.362155987530535,0.9273947528981086,0.8766725563941524,0.8766725563941524,0.8766725563941524,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.05133348280140049,10.351828985971956,9.362155987530535,0.9298352654057352,0.9896729984414258,0.9896729984414258,0.9896729984414258,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.05156211712141734,10.359792209205168,9.362155987530535,0.9298352654057352,0.9976362216746356,0.9976362216746356,0.9976362216746356,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.05278357471694495,10.402334988882208,9.362155987530535,0.9316656497864552,1.0401790013516727,1.0401790013516727,1.0401790013516727,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.05156211712141734,10.359792209205168,9.362155987530535,0.9298352654057352,0.9976362216746356,0.9976362216746356,0.9976362216746356,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.05281146057415209,10.40330623985614,9.362155987530535,0.9316656497864552,1.041150252325602,1.041150252325602,1.041150252325602,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.05281224830896969,10.403333676280381,9.362155987530535,0.9316656497864552,1.0411776887498467,1.0411776887498467,1.0411776887498467,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.0528771279648077,10.405593403440738,9.362155987530535,0.9316656497864552,1.043437415910204,1.043437415910204,1.043437415910204,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.0557906150879639,10.507068756515746,9.362155987530535,0.9377669310555217,1.1449127689852152,1.1449127689852152,1.1449127689852152,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.057590659200631444,10.569763425880085,9.362155987530535,0.9395973154362416,1.2076074383495525,1.2076074383495525,1.2076074383495525,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.025712575571437135,9.45946512872376,9.362155987530535,0.8993288590604027,0.09730914119322667,0.09730914119322667,0.09730914119322667,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.026612153646851766,9.490796999764381,9.362155987530535,0.900549115314216,0.12864101223384716,0.12864101223384716,0.12864101223384716,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.02818471648443821,9.545568605895205,9.362155987530535,0.9035997559487492,0.18341261836466682,0.18341261836466682,0.18341261836466682,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.031578566371880834,9.663774762659928,9.362155987530535,0.9139719341061623,0.3016187751293967,0.3016187751293967,0.3016187751293967,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.034981042614445124,9.78228137121824,9.362155987530535,0.9158023184868822,0.4201253836877069,0.4201253836877069,0.4201253836877069,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.03744738399734615,9.868182853549925,9.362155987530535,0.9182428309945089,0.5060268660193911,0.5060268660193911,0.5060268660193911,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.03874636629966391,9.913425781420871,9.362155987530535,0.9182428309945089,0.551269793890336,0.551269793890336,0.551269793890336,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.04152454318451772,10.010188344074647,9.362155987530535,0.9206833435021354,0.6480323565441127,0.6480323565441127,0.6480323565441127,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.04271420444716956,10.051623672793891,9.362155987530535,0.9225137278828553,0.6894676852633562,0.6894676852633562,0.6894676852633562,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.044336604603952945,10.108131088745743,9.362155987530535,0.9231238560097621,0.745975101215207,0.745975101215207,0.745975101215207,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.04740432328037136,10.214978252527658,9.362155987530535,0.9243441122635754,0.8528222649971194,0.8528222649971194,0.8528222649971194,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.05156211712141734,10.359792209205168,9.362155987530535,0.9298352654057352,0.9976362216746356,0.9976362216746356,0.9976362216746356,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.055774412895054526,10.506504441941303,9.362155987530535,0.9377669310555217,1.144348454410767,1.144348454410767,1.144348454410767,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.05819902185048953,10.590952403926822,9.362155987530535,0.9395973154362416,1.2287964163962868,1.2287964163962868,1.2287964163962868,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.06250143380839335,10.74080333995206,9.362155987530535,0.9420378279438683,1.3786473524215257,1.3786473524215257,1.3786473524215257,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.06827217764239996,10.941795567927615,9.362155987530535,0.9450884685784015,1.5796395803970844,1.5796395803970844,1.5796395803970844,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.07110713233801233,11.040535674380287,9.362155987530535,0.9456985967053081,1.678379686849754,1.678379686849754,1.678379686849754,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.0747367419668527,11.166953229372616,9.362155987530535,0.9469188529591214,1.804797241842082,1.804797241842082,1.804797241842082,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.07553616546036745,11.194796764570052,9.362155987530535,0.9469188529591214,1.8326407770395134,1.8326407770395134,1.8326407770395134,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.07485196825449186,11.170966505466676,9.362155987530535,0.9469188529591214,1.8088105179361382,1.8088105179361382,1.8088105179361382,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.07587034846694674,11.20643619771351,9.362155987530535,0.9469188529591214,1.8442802101829714,1.8442802101829714,1.8442802101829714,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.07674447972789097,11.23688176846383,9.362155987530535,0.9469188529591214,1.8747257809332993,1.8747257809332993,1.8747257809332993,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.0772101836795438,11.25310201277066,9.362155987530535,0.947528981086028,1.890946025240129,1.890946025240129,1.890946025240129,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.08244714062756198,11.435502700631982,9.362155987530535,0.951189749847468,2.0733467131014445,2.0733467131014445,2.0733467131014445,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.08899856821774943,11.663685767780544,9.362155987530535,0.9554606467358145,2.301529780250012,2.301529780250012,2.301529780250012,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.024752948626718063,9.42604178449076,9.362155987530535,0.8962782184258694,0.06388579696022664,0.06388579696022664,0.06388579696022664,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.026646783945466268,9.492003156383737,9.362155987530535,0.900549115314216,0.1298471688532019,0.1298471688532019,0.1298471688532019,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.02969723485291692,9.598248892090375,9.362155987530535,0.9066503965832825,0.23609290455983972,0.23609290455983972,0.23609290455983972,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.03236806816440313,9.691272729791073,9.362155987530535,0.9139719341061623,0.3291167422605397,0.3291167422605397,0.3291167422605397,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.0358699263736475,9.813240764376634,9.362155987530535,0.9158023184868822,0.45108477684609877,0.45108477684609877,0.45108477684609877,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.03874636629966391,9.913425781420871,9.362155987530535,0.9182428309945089,0.551269793890336,0.551269793890336,0.551269793890336,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.041387783072192486,10.0054250552396,9.362155987530535,0.9206833435021354,0.6432690677090669,0.6432690677090669,0.6432690677090669,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.04414112175521179,10.101322515288027,9.362155987530535,0.9231238560097621,0.7391665277574911,0.7391665277574911,0.7391665277574911,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.0494459950584622,10.286088697086823,9.362155987530535,0.9286150091519219,0.9239327095562891,0.9239327095562891,0.9239327095562891,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.053651698171884865,10.432571310643365,9.362155987530535,0.9347162904209884,1.0704153231128262,1.0704153231128262,1.0704153231128262,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.05691342714315363,10.546175759540297,9.362155987530535,0.9395973154362416,1.184019772009765,1.184019772009765,1.184019772009765,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.060319338185887084,10.66480200053396,9.362155987530535,0.9395973154362416,1.3026460130034263,1.3026460130034263,1.3026460130034263,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.06827217764239996,10.941795567927615,9.362155987530535,0.9450884685784015,1.5796395803970844,1.5796395803970844,1.5796395803970844,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.07448664699326013,11.158242541912943,9.362155987530535,0.9463087248322147,1.7960865543824085,1.7960865543824085,1.7960865543824085,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.08244714062756198,11.435502700631982,9.362155987530535,0.951189749847468,2.0733467131014445,2.0733467131014445,2.0733467131014445,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.09043756417811605,11.713805303916864,9.362155987530535,0.9554606467358145,2.3516493163863292,2.3516493163863292,2.3516493163863292,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.09683789061623138,11.936725590724064,9.362155987530535,0.9579011592434411,2.574569603193533,2.574569603193533,2.574569603193533,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.10111332802655187,12.0856370162506,9.362155987530535,0.9591214154972544,2.723481028720065,2.723481028720065,2.723481028720065,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.10993688843499538,12.392957374974378,9.362155987530535,0.9646125686394142,3.0308013874438484,3.0308013874438484,3.0308013874438484,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.11478447860879099,12.561796605647203,9.362155987530535,0.9658328248932275,3.1996406181166708,3.1996406181166708,3.1996406181166708,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.11634861999698765,12.616274896752378,9.362155987530535,0.9658328248932275,3.2541189092218477,3.2541189092218477,3.2541189092218477,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.12013801630925314,12.748257744959284,9.362155987530535,0.9682733374008542,3.3861017574287486,3.3861017574287486,3.3861017574287486,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.12202459571962149,12.813966397058556,9.362155987530535,0.9688834655277608,3.4518104095280213,3.4518104095280213,3.4518104095280213,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.12647109015703695,12.968835656440765,9.362155987530535,0.9713239780353874,3.6066796689102283,3.6066796689102283,3.6066796689102283,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.13598052294897922,13.300044619897607,9.362155987530535,0.9762050030506406,3.937888632367072,3.937888632367072,3.937888632367072,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.1456575862697272,13.63709207392525,9.362155987530535,0.9768151311775473,4.274936086394718,4.274936086394718,4.274936086394718,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.02506242065312353,9.436820546098026,9.362155987530535,0.8974984746796827,0.07466455856749143,0.07466455856749143,0.07466455856749143,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.0272734668723017,9.513830220852729,9.362155987530535,0.9011592434411226,0.15167423332219362,0.15167423332219362,0.15167423332219362,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.030699482557679403,9.633156696865296,9.362155987530535,0.9090909090909091,0.2710007093347624,0.2710007093347624,0.2710007093347624,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.03358672339404539,9.733717904414222,9.362155987530535,0.9151921903599756,0.37156191688368795,0.37156191688368795,0.37156191688368795,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.037449589060869815,9.868259654850279,9.362155987530535,0.9182428309945089,0.506103667319743,0.506103667319743,0.506103667319743,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.04074163107754675,9.982919892517014,9.362155987530535,0.9206833435021354,0.6207639049864785,0.6207639049864785,0.6207639049864785,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.04277409801103388,10.0537097367726,9.362155987530535,0.9225137278828553,0.6915537492420653,0.6915537492420653,0.6915537492420653,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.0475856189640097,10.221292693858782,9.362155987530535,0.9255643685173887,0.8591367063282498,0.8591367063282498,0.8591367063282498,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.05322828841590599,10.417824152798774,9.362155987530535,0.9334960341671751,1.0556681652682374,1.0556681652682374,1.0556681652682374,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.05691342714315363,10.546175759540297,9.362155987530535,0.9395973154362416,1.184019772009765,1.184019772009765,1.184019772009765,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.06076325224953216,10.680263313537651,9.362155987530535,0.9402074435631482,1.3181073260071186,1.3181073260071186,1.3181073260071186,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.06837514434739067,10.945381848663457,9.362155987530535,0.9450884685784015,1.5832258611329266,1.5832258611329266,1.5832258611329266,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.0747367419668527,11.166953229372616,9.362155987530535,0.9469188529591214,1.804797241842082,1.804797241842082,1.804797241842082,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.08265178156249631,11.442630245820359,9.362155987530535,0.951189749847468,2.080474258289826,2.080474258289826,2.080474258289826,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.091530177941063,11.75186051496909,9.362155987530535,0.9554606467358145,2.389704527438556,2.389704527438556,2.389704527438556,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.09795566091157709,11.97565699168186,9.362155987530535,0.9585112873703477,2.6135010041513245,2.6135010041513245,2.6135010041513245,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.11123201643441016,12.438066059331833,9.362155987530535,0.9652226967663209,3.075910071801298,3.075910071801298,3.075910071801298,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.1271279150788056,12.991712552073901,9.362155987530535,0.9713239780353874,3.6295565645433676,3.6295565645433676,3.6295565645433676,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.13769254919473845,13.35967366935567,9.362155987530535,0.9762050030506406,3.9975176818251343,3.9975176818251343,3.9975176818251343,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.14155146716820724,13.494077923533743,9.362155987530535,0.9768151311775473,4.131921936003212,4.131921936003212,4.131921936003212,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.14329958291728007,13.554963953007935,9.362155987530535,0.9768151311775473,4.1928079654773995,4.1928079654773995,4.1928079654773995,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.14405098644012504,13.581134975758124,9.362155987530535,0.9768151311775473,4.2189789882275885,4.2189789882275885,4.2189789882275885,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.1456575862697272,13.63709207392525,9.362155987530535,0.9768151311775473,4.274936086394718,4.274936086394718,4.274936086394718,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.14591042038385588,13.645898164330362,9.362155987530535,0.9768151311775473,4.283742176799826,4.283742176799826,4.283742176799826,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.16471599638740514,14.300887317902397,9.362155987530535,0.9804758999389872,4.938731330371863,4.938731330371863,4.938731330371863,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.20043840204132896,15.545081499373081,9.362155987530535,0.9871873093349604,6.18292551184254,6.18292551184254,6.18292551184254,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.024819936411280885,9.42837493675912,9.362155987530535,0.896888346552776,0.06621894922858546,0.06621894922858546,0.06621894922858546,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.025712575571437135,9.45946512872376,9.362155987530535,0.8993288590604027,0.09730914119322667,0.09730914119322667,0.09730914119322667,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.02675682792253198,9.495835935096837,9.362155987530535,0.900549115314216,0.13367994756630133,0.13367994756630133,0.13367994756630133,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.027361043657705364,9.516880478102667,9.362155987530535,0.9017693715680293,0.15472449057213292,0.15472449057213292,0.15472449057213292,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.027814140913392293,9.53266163726164,9.362155987530535,0.9017693715680293,0.17050564973110643,0.17050564973110643,0.17050564973110643,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.03049293113136009,9.625962610182262,9.362155987530535,0.9084807809640024,0.2638066226517253,0.2638066226517253,0.2638066226517253,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.03207186048510102,9.680955959003995,9.362155987530535,0.9139719341061623,0.31879997147345945,0.31879997147345945,0.31879997147345945,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.03224903431648306,9.687126838206533,9.362155987530535,0.9139719341061623,0.3249708506759967,0.3249708506759967,0.3249708506759967,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.033270867389283865,9.722716791915973,9.362155987530535,0.9145820622330689,0.3605608043854383,0.3605608043854383,0.3605608043854383,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.03358672339404539,9.733717904414222,9.362155987530535,0.9151921903599756,0.37156191688368795,0.37156191688368795,0.37156191688368795,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.0351761107357077,9.789075499917649,9.362155987530535,0.9158023184868822,0.4269195123871169,0.4269195123871169,0.4269195123871169,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.03776904893828925,9.879386288497221,9.362155987530535,0.9182428309945089,0.5172303009666827,0.5172303009666827,0.5172303009666827,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.03868808072125002,9.911395722800831,9.362155987530535,0.9182428309945089,0.5492397352702979,0.5492397352702979,0.5492397352702979,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.040880033062715204,9.9877403669923,9.362155987530535,0.9206833435021354,0.6255843794617654,0.6255843794617654,0.6255843794617654,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.04152454318451772,10.010188344074647,9.362155987530535,0.9206833435021354,0.6480323565441127,0.6480323565441127,0.6480323565441127,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.04172842361708384,10.017289401331876,9.362155987530535,0.9206833435021354,0.6551334138013426,0.6551334138013426,0.6551334138013426,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.04414112175521179,10.101322515288027,9.362155987530535,0.9231238560097621,0.7391665277574911,0.7391665277574911,0.7391665277574911,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.04415704396480612,10.101877078178482,9.362155987530535,0.9231238560097621,0.7397210906479456,0.7397210906479456,0.7397210906479456,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.04415704396480612,10.101877078178482,9.362155987530535,0.9231238560097621,0.7397210906479456,0.7397210906479456,0.7397210906479456,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.04415704396480612,10.101877078178482,9.362155987530535,0.9231238560097621,0.7397210906479456,0.7397210906479456,0.7397210906479456,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.044336604603952945,10.108131088745743,9.362155987530535,0.9231238560097621,0.745975101215207,0.745975101215207,0.745975101215207,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.044723637640268654,10.121611262967104,9.362155987530535,0.9237339841366687,0.7594552754365653,0.7594552754365653,0.7594552754365653,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.044723637640268654,10.121611262967104,9.362155987530535,0.9237339841366687,0.7594552754365653,0.7594552754365653,0.7594552754365653,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.0475856189640097,10.221292693858782,9.362155987530535,0.9255643685173887,0.8591367063282498,0.8591367063282498,0.8591367063282498,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.02506242065312353,9.436820546098026,9.362155987530535,0.8974984746796827,0.07466455856749143,0.07466455856749143,0.07466455856749143,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.02579370870670766,9.462290956743466,9.362155987530535,0.8993288590604027,0.10013496921292918,0.10013496921292918,0.10013496921292918,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.02699481197202358,9.504124804903896,9.362155987530535,0.900549115314216,0.14196881737335942,0.14196881737335942,0.14196881737335942,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.02929674004324756,9.584299850787634,9.362155987530535,0.9048200122025626,0.222143863257098,0.222143863257098,0.222143863257098,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.031578566371880834,9.663774762659928,9.362155987530535,0.9139719341061623,0.3016187751293967,0.3016187751293967,0.3016187751293967,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.032847638666116064,9.707975939356986,9.362155987530535,0.9145820622330689,0.34581995182645586,0.34581995182645586,0.34581995182645586,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.03509426916655822,9.786224997487198,9.362155987530535,0.9158023184868822,0.42406900995666263,0.42406900995666263,0.42406900995666263,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.0375860416549893,9.873012232974348,9.362155987530535,0.9182428309945089,0.5108562454438148,0.5108562454438148,0.5108562454438148,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.03967056979986536,9.945615344144766,9.362155987530535,0.9200732153752288,0.5834593566142342,0.5834593566142342,0.5834593566142342,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.040880033062715204,9.9877403669923,9.362155987530535,0.9206833435021354,0.6255843794617654,0.6255843794617654,0.6255843794617654,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.04171757149345767,10.016911427093437,9.362155987530535,0.9206833435021354,0.6547554395629027,0.6547554395629027,0.6547554395629027,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.04277409801103388,10.0537097367726,9.362155987530535,0.9225137278828553,0.6915537492420653,0.6915537492420653,0.6915537492420653,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.044336604603952945,10.108131088745743,9.362155987530535,0.9231238560097621,0.745975101215207,0.745975101215207,0.745975101215207,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.051441145411305844,10.355578822813966,9.362155987530535,0.9298352654057352,0.9934228352834329,0.9934228352834329,0.9934228352834329,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.053651698171884865,10.432571310643365,9.362155987530535,0.9347162904209884,1.0704153231128262,1.0704153231128262,1.0704153231128262,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.055774412895054526,10.506504441941303,9.362155987530535,0.9377669310555217,1.144348454410767,1.144348454410767,1.144348454410767,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.056897241109793495,10.545612007795167,9.362155987530535,0.9395973154362416,1.1834560202646307,1.1834560202646307,1.1834560202646307,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.05819902185048953,10.590952403926822,9.362155987530535,0.9395973154362416,1.2287964163962868,1.2287964163962868,1.2287964163962868,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.061515987078832435,10.706480705050392,9.362155987530535,0.9408175716900549,1.3443247175198565,1.3443247175198565,1.3443247175198565,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.0624780653312933,10.739989427151244,9.362155987530535,0.9420378279438683,1.3778334396207081,1.3778334396207081,1.3778334396207081,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.0624780653312933,10.739989427151244,9.362155987530535,0.9420378279438683,1.3778334396207081,1.3778334396207081,1.3778334396207081,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.06250143380839335,10.74080333995206,9.362155987530535,0.9420378279438683,1.3786473524215257,1.3786473524215257,1.3786473524215257,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.06269962984950905,10.747706412593235,9.362155987530535,0.9420378279438683,1.3855504250627044,1.3855504250627044,1.3855504250627044,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.0651896889247866,10.834433970725605,9.362155987530535,0.9444783404514948,1.4722779831950694,1.4722779831950694,1.4722779831950694,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.06825450078694706,10.941179891567122,9.362155987530535,0.9450884685784015,1.5790239040365874,1.5790239040365874,1.5790239040365874,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.07010419039608923,11.005603689659475,9.362155987530535,0.9456985967053081,1.6434477021289393,1.6434477021289393,1.6434477021289393,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.02566848812651744,9.4579295842541,9.362155987530535,0.8993288590604027,0.09577359672356264,0.09577359672356264,0.09577359672356264,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.02691709234795064,9.501417867834919,9.362155987530535,0.900549115314216,0.13926188030438108,0.13926188030438108,0.13926188030438108,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.030514508012768782,9.626714122568158,9.362155987530535,0.9084807809640024,0.2645581350376227,0.2645581350376227,0.2645581350376227,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.033363814889870946,9.725954108588677,9.362155987530535,0.9145820622330689,0.36379812105814613,0.36379812105814613,0.36379812105814613,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.0373774890811972,9.865748447288784,9.362155987530535,0.9176327028676022,0.5035924597582504,0.5035924597582504,0.5035924597582504,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.03928648539189861,9.932237869228455,9.362155987530535,0.9194630872483222,0.5700818816979176,0.5700818816979176,0.5700818816979176,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.040922995149575536,9.989236715782836,9.362155987530535,0.9206833435021354,0.6270807282523052,0.6270807282523052,0.6270807282523052,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.04413908194288921,10.101251469607407,9.362155987530535,0.9231238560097621,0.739095482076871,0.739095482076871,0.739095482076871,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.04786967336883663,10.231186171950117,9.362155987530535,0.9267846247712019,0.8690301844195825,0.8690301844195825,0.8690301844195825,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.05278357471694495,10.402334988882208,9.362155987530535,0.9316656497864552,1.0401790013516727,1.0401790013516727,1.0401790013516727,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.05603888207622654,10.515715776126918,9.362155987530535,0.938987187309335,1.1535597885963844,1.1535597885963844,1.1535597885963844,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.05819902185048953,10.590952403926822,9.362155987530535,0.9395973154362416,1.2287964163962868,1.2287964163962868,1.2287964163962868,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.061515987078832435,10.706480705050392,9.362155987530535,0.9408175716900549,1.3443247175198565,1.3443247175198565,1.3443247175198565,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.06876515479205164,10.958965724583267,9.362155987530535,0.9456985967053081,1.5968097370527348,1.5968097370527348,1.5968097370527348,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.07448664699326013,11.158242541912943,9.362155987530535,0.9463087248322147,1.7960865543824085,1.7960865543824085,1.7960865543824085,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.0784923686767709,11.297759898596544,9.362155987530535,0.9487492373398414,1.9356039110660157,1.9356039110660157,1.9356039110660157,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.0871657229541273,11.599848650128752,9.362155987530535,0.9542403904820013,2.2376926625982154,2.2376926625982154,2.2376926625982154,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.09043756417811605,11.713805303916864,9.362155987530535,0.9554606467358145,2.3516493163863292,2.3516493163863292,2.3516493163863292,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.09952688201746435,12.030381865943912,9.362155987530535,0.9585112873703477,2.6682258784133768,2.6682258784133768,2.6682258784133768,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.09957598431826131,12.032092075428128,9.362155987530535,0.9585112873703477,2.669936087897593,2.669936087897593,2.669936087897593,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.10111332802655187,12.0856370162506,9.362155987530535,0.9591214154972544,2.723481028720065,2.723481028720065,2.723481028720065,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.10152815603632243,12.100085276008572,9.362155987530535,0.9591214154972544,2.737929288478036,2.737929288478036,2.737929288478036,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.10425649865389364,12.195112135138025,9.362155987530535,0.9603416717510678,2.8329561476074905,2.8329561476074905,2.8329561476074905,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.10660965489990604,12.27707143367307,9.362155987530535,0.9609517998779744,2.914915446142537,2.914915446142537,2.914915446142537,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.11911281457357703,12.712550462344575,9.362155987530535,0.9670530811470409,3.350394474814042,3.350394474814042,3.350394474814042,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.1275862072591722,13.007674647957082,9.362155987530535,0.9725442342892008,3.6455186604265455,3.6455186604265455,3.6455186604265455,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.0,uncorrected,3276,0,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.005,uncorrected,3276,16,0.1,2950,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.01,uncorrected,3276,32,0.1,2950,0.025235443834301985,9.442846860153338,9.362155987530535,0.8974984746796827,0.08069087262280276,0.08069087262280276,0.08069087262280276,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.015,uncorrected,3276,49,0.1,2950,0.026612153646851766,9.490796999764381,9.362155987530535,0.900549115314216,0.12864101223384716,0.12864101223384716,0.12864101223384716,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.02,uncorrected,3276,65,0.1,2950,0.027786169393162474,9.531687402685895,9.362155987530535,0.9017693715680293,0.16953141515536174,0.16953141515536174,0.16953141515536174,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.025,uncorrected,3276,81,0.1,2950,0.027361043657705364,9.516880478102667,9.362155987530535,0.9017693715680293,0.15472449057213292,0.15472449057213292,0.15472449057213292,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.03,uncorrected,3276,98,0.1,2950,0.030514508012768782,9.626714122568158,9.362155987530535,0.9084807809640024,0.2645581350376227,0.2645581350376227,0.2645581350376227,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.035,uncorrected,3276,114,0.1,2950,0.03087746234057459,9.63935564697081,9.362155987530535,0.9103111653447223,0.27719965944027597,0.27719965944027597,0.27719965944027597,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.04,uncorrected,3276,131,0.1,2950,0.03236806816440313,9.691272729791073,9.362155987530535,0.9139719341061623,0.3291167422605397,0.3291167422605397,0.3291167422605397,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.045,uncorrected,3276,147,0.1,2950,0.03508507782169468,9.785904867373059,9.362155987530535,0.9158023184868822,0.42374887984252846,0.42374887984252846,0.42374887984252846,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.05,uncorrected,3276,163,0.1,2950,0.036397969680878633,9.831632258409437,9.362155987530535,0.9158023184868822,0.46947627087890076,0.46947627087890076,0.46947627087890076,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.055,uncorrected,3276,180,0.1,2950,0.03859685957183956,9.908218534108025,9.362155987530535,0.9182428309945089,0.546062546577491,0.546062546577491,0.546062546577491,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.06,uncorrected,3276,196,0.1,2950,0.03967056979986536,9.945615344144766,9.362155987530535,0.9200732153752288,0.5834593566142342,0.5834593566142342,0.5834593566142342,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.065,uncorrected,3276,212,0.1,2950,0.04092026180606573,9.989141514745043,9.362155987530535,0.9206833435021354,0.6269855272145094,0.6269855272145094,0.6269855272145094,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.07,uncorrected,3276,229,0.1,2950,0.04171757149345767,10.016911427093437,9.362155987530535,0.9206833435021354,0.6547554395629027,0.6547554395629027,0.6547554395629027,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.075,uncorrected,3276,245,0.1,2950,0.04375532222175316,10.087885303377004,9.362155987530535,0.9231238560097621,0.7257293158464675,0.7257293158464675,0.7257293158464675,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.08,uncorrected,3276,262,0.1,2950,0.047344927570711404,10.21290952857107,9.362155987530535,0.9243441122635754,0.8507535410405309,0.8507535410405309,0.8507535410405309,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.085,uncorrected,3276,278,0.1,2950,0.049873947937799645,10.30099408972957,9.362155987530535,0.9292251372788286,0.9388381021990363,0.9388381021990363,0.9388381021990363,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.09,uncorrected,3276,294,0.1,2950,0.05278357471694495,10.402334988882208,9.362155987530535,0.9316656497864552,1.0401790013516727,1.0401790013516727,1.0401790013516727,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.095,uncorrected,3276,311,0.1,2950,0.055774412895054526,10.506504441941303,9.362155987530535,0.9377669310555217,1.144348454410767,1.144348454410767,1.144348454410767,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.096,uncorrected,3276,314,0.1,2950,0.055774412895054526,10.506504441941303,9.362155987530535,0.9377669310555217,1.144348454410767,1.144348454410767,1.144348454410767,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.097,uncorrected,3276,317,0.1,2950,0.05603888207622654,10.515715776126918,9.362155987530535,0.938987187309335,1.1535597885963844,1.1535597885963844,1.1535597885963844,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.098,uncorrected,3276,321,0.1,2950,0.05619908210222441,10.521295465864199,9.362155987530535,0.938987187309335,1.1591394783336608,1.1591394783336608,1.1591394783336608,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.099,uncorrected,3276,324,0.1,2950,0.05619908210222441,10.521295465864199,9.362155987530535,0.938987187309335,1.1591394783336608,1.1591394783336608,1.1591394783336608,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.1,uncorrected,3276,327,0.1,2950,0.05619908210222441,10.521295465864199,9.362155987530535,0.938987187309335,1.1591394783336608,1.1591394783336608,1.1591394783336608,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.105,uncorrected,3276,343,0.1,2950,0.05691342714315363,10.546175759540297,9.362155987530535,0.9395973154362416,1.184019772009765,1.184019772009765,1.184019772009765,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.11,uncorrected,3276,360,0.1,2950,0.05896189048370809,10.617522750948588,9.362155987530535,0.9395973154362416,1.2553667634180534,1.2553667634180534,1.2553667634180534,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.024819936411280885,9.42837493675912,9.362155987530535,0.896888346552776,0.06621894922858546,0.06621894922858546,0.06621894922858546,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.026026474329011784,9.470398071245294,9.362155987530535,0.8993288590604027,0.10824208371475874,0.10824208371475874,0.10824208371475874,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.026646783945466268,9.492003156383737,9.362155987530535,0.900549115314216,0.1298471688532019,0.1298471688532019,0.1298471688532019,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.026646783945466268,9.492003156383737,9.362155987530535,0.900549115314216,0.1298471688532019,0.1298471688532019,0.1298471688532019,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.02818471648443821,9.545568605895205,9.362155987530535,0.9035997559487492,0.18341261836466682,0.18341261836466682,0.18341261836466682,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.03049293113136009,9.625962610182262,9.362155987530535,0.9084807809640024,0.2638066226517253,0.2638066226517253,0.2638066226517253,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.031578566371880834,9.663774762659928,9.362155987530535,0.9139719341061623,0.3016187751293967,0.3016187751293967,0.3016187751293967,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.032847638666116064,9.707975939356986,9.362155987530535,0.9145820622330689,0.34581995182645586,0.34581995182645586,0.34581995182645586,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.0351761107357077,9.789075499917649,9.362155987530535,0.9158023184868822,0.4269195123871169,0.4269195123871169,0.4269195123871169,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.03776904893828925,9.879386288497221,9.362155987530535,0.9182428309945089,0.5172303009666827,0.5172303009666827,0.5172303009666827,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.03832635267527218,9.898796909203549,9.362155987530535,0.9182428309945089,0.5366409216730137,0.5366409216730137,0.5366409216730137,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.03967056979986536,9.945615344144766,9.362155987530535,0.9200732153752288,0.5834593566142342,0.5834593566142342,0.5834593566142342,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.040880033062715204,9.9877403669923,9.362155987530535,0.9206833435021354,0.6255843794617654,0.6255843794617654,0.6255843794617654,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.04171757149345767,10.016911427093437,9.362155987530535,0.9206833435021354,0.6547554395629027,0.6547554395629027,0.6547554395629027,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.04414112175521179,10.101322515288027,9.362155987530535,0.9231238560097621,0.7391665277574911,0.7391665277574911,0.7391665277574911,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.04740432328037136,10.214978252527658,9.362155987530535,0.9243441122635754,0.8528222649971194,0.8528222649971194,0.8528222649971194,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.04903422850348871,10.271747066324732,9.362155987530535,0.9273947528981086,0.9095910787941967,0.9095910787941967,0.9095910787941967,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.05322828841590599,10.417824152798774,9.362155987530535,0.9334960341671751,1.0556681652682374,1.0556681652682374,1.0556681652682374,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.0528771279648077,10.405593403440738,9.362155987530535,0.9316656497864552,1.043437415910204,1.043437415910204,1.043437415910204,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.0528771279648077,10.405593403440738,9.362155987530535,0.9316656497864552,1.043437415910204,1.043437415910204,1.043437415910204,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.05322828841590599,10.417824152798774,9.362155987530535,0.9334960341671751,1.0556681652682374,1.0556681652682374,1.0556681652682374,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.05322828841590599,10.417824152798774,9.362155987530535,0.9334960341671751,1.0556681652682374,1.0556681652682374,1.0556681652682374,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.05322828841590599,10.417824152798774,9.362155987530535,0.9334960341671751,1.0556681652682374,1.0556681652682374,1.0556681652682374,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.05521564812777552,10.487042934253534,9.362155987530535,0.937156802928615,1.124886946722998,1.124886946722998,1.124886946722998,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.0567819427531272,10.541596221571607,9.362155987530535,0.9395973154362416,1.1794402340410746,1.1794402340410746,1.1794402340410746,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.02566848812651744,9.4579295842541,9.362155987530535,0.8993288590604027,0.09577359672356264,0.09577359672356264,0.09577359672356264,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.0260480640724432,9.471150031609248,9.362155987530535,0.8993288590604027,0.10899404407871287,0.10899404407871287,0.10899404407871287,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.0260390684818137,9.470836719520795,9.362155987530535,0.8993288590604027,0.10868073199025746,0.10868073199025746,0.10868073199025746,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.0272734668723017,9.513830220852729,9.362155987530535,0.9011592434411226,0.15167423332219362,0.15167423332219362,0.15167423332219362,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.028184481511681514,9.545560421907274,9.362155987530535,0.9035997559487492,0.18340443437673729,0.18340443437673729,0.18340443437673729,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.030514508012768782,9.626714122568158,9.362155987530535,0.9084807809640024,0.2645581350376227,0.2645581350376227,0.2645581350376227,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.03180046128349823,9.671503255544954,9.362155987530535,0.9139719341061623,0.30934726801442125,0.30934726801442125,0.30934726801442125,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.033363814889870946,9.725954108588677,9.362155987530535,0.9145820622330689,0.36379812105814613,0.36379812105814613,0.36379812105814613,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.0358699263736475,9.813240764376634,9.362155987530535,0.9158023184868822,0.45108477684609877,0.45108477684609877,0.45108477684609877,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.03744738399734615,9.868182853549925,9.362155987530535,0.9182428309945089,0.5060268660193911,0.5060268660193911,0.5060268660193911,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.03796641654384436,9.886260507126877,9.362155987530535,0.9182428309945089,0.5241045195963431,0.5241045195963431,0.5241045195963431,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.03859685957183956,9.908218534108025,9.362155987530535,0.9182428309945089,0.546062546577491,0.546062546577491,0.546062546577491,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.0406751329989582,9.98060379647185,9.362155987530535,0.9206833435021354,0.618447808941312,0.618447808941312,0.618447808941312,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.04168732888084142,10.015858091463857,9.362155987530535,0.9206833435021354,0.6537021039333236,0.6537021039333236,0.6537021039333236,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.04277409801103388,10.0537097367726,9.362155987530535,0.9225137278828553,0.6915537492420653,0.6915537492420653,0.6915537492420653,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.044336604603952945,10.108131088745743,9.362155987530535,0.9231238560097621,0.745975101215207,0.745975101215207,0.745975101215207,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.0494459950584622,10.286088697086823,9.362155987530535,0.9286150091519219,0.9239327095562891,0.9239327095562891,0.9239327095562891,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.049394675778169306,10.284301271274682,9.362155987530535,0.9286150091519219,0.9221452837441456,0.9221452837441456,0.9221452837441456,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.049394675778169306,10.284301271274682,9.362155987530535,0.9286150091519219,0.9221452837441456,0.9221452837441456,0.9221452837441456,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.0494459950584622,10.286088697086823,9.362155987530535,0.9286150091519219,0.9239327095562891,0.9239327095562891,0.9239327095562891,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.0494459950584622,10.286088697086823,9.362155987530535,0.9286150091519219,0.9239327095562891,0.9239327095562891,0.9239327095562891,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.0494459950584622,10.286088697086823,9.362155987530535,0.9286150091519219,0.9239327095562891,0.9239327095562891,0.9239327095562891,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.05156211712141734,10.359792209205168,9.362155987530535,0.9298352654057352,0.9976362216746356,0.9976362216746356,0.9976362216746356,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.0528771279648077,10.405593403440738,9.362155987530535,0.9316656497864552,1.043437415910204,1.043437415910204,1.043437415910204,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.0,uncorrected,3276,0,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.005,uncorrected,3276,16,0.1,2950,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.01,uncorrected,3276,32,0.1,2950,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.015,uncorrected,3276,49,0.1,2950,0.02566848812651744,9.4579295842541,9.362155987530535,0.8993288590604027,0.09577359672356264,0.09577359672356264,0.09577359672356264,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.02,uncorrected,3276,65,0.1,2950,0.0260390684818137,9.470836719520795,9.362155987530535,0.8993288590604027,0.10868073199025746,0.10868073199025746,0.10868073199025746,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.025,uncorrected,3276,81,0.1,2950,0.02579370870670766,9.462290956743466,9.362155987530535,0.8993288590604027,0.10013496921292918,0.10013496921292918,0.10013496921292918,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.03,uncorrected,3276,98,0.1,2950,0.026612153646851766,9.490796999764381,9.362155987530535,0.900549115314216,0.12864101223384716,0.12864101223384716,0.12864101223384716,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.035,uncorrected,3276,114,0.1,2950,0.026646783945466268,9.492003156383737,9.362155987530535,0.900549115314216,0.1298471688532019,0.1298471688532019,0.1298471688532019,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.04,uncorrected,3276,131,0.1,2950,0.027814140913392293,9.53266163726164,9.362155987530535,0.9017693715680293,0.17050564973110643,0.17050564973110643,0.17050564973110643,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.045,uncorrected,3276,147,0.1,2950,0.030699482557679403,9.633156696865296,9.362155987530535,0.9090909090909091,0.2710007093347624,0.2710007093347624,0.2710007093347624,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.05,uncorrected,3276,163,0.1,2950,0.03180046128349823,9.671503255544954,9.362155987530535,0.9139719341061623,0.30934726801442125,0.30934726801442125,0.30934726801442125,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.055,uncorrected,3276,180,0.1,2950,0.034981042614445124,9.78228137121824,9.362155987530535,0.9158023184868822,0.4201253836877069,0.4201253836877069,0.4201253836877069,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.06,uncorrected,3276,196,0.1,2950,0.0351761107357077,9.789075499917649,9.362155987530535,0.9158023184868822,0.4269195123871169,0.4269195123871169,0.4269195123871169,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.065,uncorrected,3276,212,0.1,2950,0.0373774890811972,9.865748447288784,9.362155987530535,0.9176327028676022,0.5035924597582504,0.5035924597582504,0.5035924597582504,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.07,uncorrected,3276,229,0.1,2950,0.037449589060869815,9.868259654850279,9.362155987530535,0.9182428309945089,0.506103667319743,0.506103667319743,0.506103667319743,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.075,uncorrected,3276,245,0.1,2950,0.03832635267527218,9.898796909203549,9.362155987530535,0.9182428309945089,0.5366409216730137,0.5366409216730137,0.5366409216730137,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.08,uncorrected,3276,262,0.1,2950,0.0406751329989582,9.98060379647185,9.362155987530535,0.9206833435021354,0.618447808941312,0.618447808941312,0.618447808941312,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.085,uncorrected,3276,278,0.1,2950,0.041387783072192486,10.0054250552396,9.362155987530535,0.9206833435021354,0.6432690677090669,0.6432690677090669,0.6432690677090669,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.09,uncorrected,3276,294,0.1,2950,0.04152454318451772,10.010188344074647,9.362155987530535,0.9206833435021354,0.6480323565441127,0.6480323565441127,0.6480323565441127,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.095,uncorrected,3276,311,0.1,2950,0.044336604603952945,10.108131088745743,9.362155987530535,0.9231238560097621,0.745975101215207,0.745975101215207,0.745975101215207,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.096,uncorrected,3276,314,0.1,2950,0.04415704396480612,10.101877078178482,9.362155987530535,0.9231238560097621,0.7397210906479456,0.7397210906479456,0.7397210906479456,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.097,uncorrected,3276,317,0.1,2950,0.04415704396480612,10.101877078178482,9.362155987530535,0.9231238560097621,0.7397210906479456,0.7397210906479456,0.7397210906479456,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.098,uncorrected,3276,321,0.1,2950,0.044336604603952945,10.108131088745743,9.362155987530535,0.9231238560097621,0.745975101215207,0.745975101215207,0.745975101215207,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.099,uncorrected,3276,324,0.1,2950,0.044336604603952945,10.108131088745743,9.362155987530535,0.9231238560097621,0.745975101215207,0.745975101215207,0.745975101215207,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.1,uncorrected,3276,327,0.1,2950,0.044336604603952945,10.108131088745743,9.362155987530535,0.9231238560097621,0.745975101215207,0.745975101215207,0.745975101215207,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.105,uncorrected,3276,343,0.1,2950,0.04740432328037136,10.214978252527658,9.362155987530535,0.9243441122635754,0.8528222649971194,0.8528222649971194,0.8528222649971194,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.11,uncorrected,3276,360,0.1,2950,0.04786967336883663,10.231186171950117,9.362155987530535,0.9267846247712019,0.8690301844195825,0.8690301844195825,0.8690301844195825,0.0,False


==> anc/experiment_code/reference/checks/fixed/real/msd/rep00/correction.csv <==
dataset,score,rep,delta_train,delta_cal,method,n_cal,n_cal_replaced,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
msd,absolute,0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,0.0,0.0,tighter,5000,0,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,0.0,0.0,naive,5000,0,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,0.0,0.005,tighter,5000,25,0.0995,4504,1.366116789844559,29.936085747804004,29.820264737576373,0.8979,0.11582101022762673,0.11582101022762673,0.11582101022762673,0.0,False
msd,absolute,0,0.0,0.005,naive,5000,25,0.095,4526,1.4035300310371364,30.75593219487951,29.820264737576373,0.9022,0.9356674573031418,0.9356674573031418,0.9356674573031418,0.0,False
msd,absolute,0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.3600673832424282,29.803523469006944,29.820264737576373,0.8969,-0.0167412685694354,0.0167412685694354,0.0167412685694354,0.0,False
msd,absolute,0,0.0,0.01,tighter,5000,50,0.099,4506,1.3668790003338473,29.952788271874294,29.820264737576373,0.8979,0.13252353429792282,0.13252353429792282,0.13252353429792282,0.0,False
msd,absolute,0,0.0,0.01,naive,5000,50,0.09000000000000001,4551,1.4587487414778748,31.965954692901217,29.820264737576373,0.9078,2.145689955324845,2.145689955324845,2.145689955324845,0.0,False
msd,absolute,0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.3493082198790436,29.567755019768008,29.820264737576373,0.8948,-0.25250971780835996,0.25250971780835996,0.25250971780835996,0.0,False
msd,absolute,0,0.0,0.015,tighter,5000,75,0.0985,4509,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.015,naive,5000,75,0.085,4576,1.5126810770038681,33.147788510395834,29.820264737576373,0.9123,3.327523772819451,3.327523772819451,3.327523772819451,0.0,False
msd,absolute,0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.3488964692794227,29.558732217802188,29.820264737576373,0.8948,-0.2615325197741873,0.2615325197741873,0.2615325197741873,0.0,False
msd,absolute,0,0.0,0.02,tighter,5000,100,0.098,4511,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.02,naive,5000,100,0.08,4601,1.5777039782248878,34.57265288582373,29.820264737576373,0.9166,4.752388148247353,4.752388148247353,4.752388148247353,0.0,False
msd,absolute,0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.340530032992752,29.375396242471847,29.820264737576373,0.894,-0.4448684951045334,0.4448684951045334,0.4448684951045334,0.0,False
msd,absolute,0,0.0,0.025,tighter,5000,125,0.0975,4514,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.025,naive,5000,125,0.07500000000000001,4626,1.6379770925184594,35.893433898979175,29.820264737576373,0.9222,6.073169161402789,6.073169161402789,6.073169161402789,0.0,False
msd,absolute,0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.3360685404060328,29.277630351859795,29.820264737576373,0.8937,-0.5426343857165755,0.5426343857165755,0.5426343857165755,0.0,False
msd,absolute,0,0.0,0.03,tighter,5000,150,0.097,4516,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.03,naive,5000,150,0.07,4651,1.719384935825241,37.677345930433596,29.820264737576373,0.9278,7.857081192857217,7.857081192857217,7.857081192857217,0.0,False
msd,absolute,0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.3360685404060328,29.277630351859795,29.820264737576373,0.8937,-0.5426343857165755,0.5426343857165755,0.5426343857165755,0.0,False
msd,absolute,0,0.0,0.035,tighter,5000,175,0.0965,4519,1.370742566019928,30.03745162901226,29.820264737576373,0.8983,0.21718689143588607,0.21718689143588607,0.21718689143588607,0.0,False
msd,absolute,0,0.0,0.035,naive,5000,175,0.065,4676,1.823060061675358,39.94920693121713,29.820264737576373,0.935,10.128942193640768,10.128942193640768,10.128942193640768,0.0,False
msd,absolute,0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.335250515980061,29.25970476193825,29.820264737576373,0.8936,-0.5605599756381232,0.5605599756381232,0.5605599756381232,0.0,False
msd,absolute,0,0.0,0.04,tighter,5000,200,0.096,4521,1.370742566019928,30.03745162901226,29.820264737576373,0.8983,0.21718689143588607,0.21718689143588607,0.21718689143588607,0.0,False
msd,absolute,0,0.0,0.04,naive,5000,200,0.060000000000000005,4701,1.8942951946252748,41.51020161636963,29.820264737576373,0.9402,11.689936878793247,11.689936878793247,11.689936878793247,0.0,False
msd,absolute,0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.331399709239628,29.17532099501819,29.820264737576373,0.8929,-0.6449437425581814,0.6449437425581814,0.6449437425581814,0.0,False
msd,absolute,0,0.0,0.045,tighter,5000,225,0.0955,4524,1.3723830187615358,30.073399312477576,29.820264737576373,0.8986,0.253134574901207,0.253134574901207,0.253134574901207,0.0,False
msd,absolute,0,0.0,0.045,naive,5000,225,0.05500000000000001,4726,1.9744751231654893,43.267206020294545,29.820264737576373,0.9452,13.44694128271817,13.44694128271817,13.44694128271817,0.0,False
msd,absolute,0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.3191791494487763,28.90752857162903,29.820264737576373,0.8908,-0.9127361659473469,0.9127361659473469,0.9127361659473469,0.0,False
msd,absolute,0,0.0,0.05,tighter,5000,250,0.095,4526,1.370742566019928,30.03745162901226,29.820264737576373,0.8983,0.21718689143588607,0.21718689143588607,0.21718689143588607,0.0,False
msd,absolute,0,0.0,0.05,naive,5000,250,0.05,4751,2.0688782508212396,45.33588722337453,29.820264737576373,0.9512,15.515622485798163,15.515622485798163,15.515622485798163,0.0,False
msd,absolute,0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.3182015082657816,28.886105256651657,29.820264737576373,0.8907,-0.9341594809247159,0.9341594809247159,0.9341594809247159,0.0,False
msd,absolute,0,0.0,0.055,tighter,5000,275,0.0945,4529,1.3715670930269281,30.05551971174606,29.820264737576373,0.8984,0.23525497416968275,0.23525497416968275,0.23525497416968275,0.0,False
msd,absolute,0,0.0,0.055,naive,5000,275,0.045000000000000005,4776,2.177905727653389,47.72503573511,29.820264737576373,0.958,17.904770997533614,17.904770997533614,17.904770997533614,0.0,False
msd,absolute,0,0.0,0.06,uncorrected,5000,300,0.1,4501,1.3082837309220965,28.668774326239788,29.820264737576373,0.8899,-1.1514904113365798,1.1514904113365798,1.1514904113365798,0.0,False
msd,absolute,0,0.0,0.06,tighter,5000,300,0.094,4531,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.06,naive,5000,300,0.04000000000000001,4801,2.302471682010048,50.454683096593826,29.820264737576373,0.9643,20.634418359017467,20.634418359017467,20.634418359017467,0.0,False
msd,absolute,0,0.0,0.065,uncorrected,5000,325,0.1,4501,1.304351575343201,28.58260794027735,29.820264737576373,0.8892,-1.2376567972990247,1.2376567972990247,1.2376567972990247,0.0,False
msd,absolute,0,0.0,0.065,tighter,5000,325,0.09350000000000001,4534,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.065,naive,5000,325,0.035,4826,2.419463307973427,53.018352156699024,29.820264737576373,0.97,23.198087419122658,23.198087419122658,23.198087419122658,0.0,False
msd,absolute,0,0.0,0.07,uncorrected,5000,350,0.1,4501,1.3009101235424614,28.507194478580864,29.820264737576373,0.8888,-1.3130702589955134,1.3130702589955134,1.3130702589955134,0.0,False
msd,absolute,0,0.0,0.07,tighter,5000,350,0.093,4536,1.3674828051322863,29.966019609308532,29.820264737576373,0.898,0.14575487173215163,0.14575487173215163,0.14575487173215163,0.0,False
msd,absolute,0,0.0,0.07,naive,5000,350,0.03,4851,2.528722727699398,55.41258329563713,29.820264737576373,0.9749,25.59231855806075,25.59231855806075,25.59231855806075,0.0,False
msd,absolute,0,0.0,0.075,uncorrected,5000,375,0.1,4501,1.2997375402144318,28.48149934379056,29.820264737576373,0.8885,-1.3387653937858084,1.3387653937858084,1.3387653937858084,0.0,False
msd,absolute,0,0.0,0.075,tighter,5000,375,0.09250000000000001,4539,1.370742566019928,30.03745162901226,29.820264737576373,0.8983,0.21718689143588607,0.21718689143588607,0.21718689143588607,0.0,False
msd,absolute,0,0.0,0.075,naive,5000,375,0.02500000000000001,4876,2.6881068127139818,58.9052097469779,29.820264737576373,0.9808,29.084945009401512,29.084945009401512,29.084945009401512,0.0,False
msd,absolute,0,0.0,0.08,uncorrected,5000,400,0.1,4501,1.2997375402144318,28.48149934379056,29.820264737576373,0.8885,-1.3387653937858084,1.3387653937858084,1.3387653937858084,0.0,False
msd,absolute,0,0.0,0.08,tighter,5000,400,0.09200000000000001,4541,1.3723830187615358,30.073399312477576,29.820264737576373,0.8986,0.253134574901207,0.253134574901207,0.253134574901207,0.0,False
msd,absolute,0,0.0,0.08,naive,5000,400,0.020000000000000004,4901,2.824990805637936,61.90478561057557,29.820264737576373,0.9838,32.0845208729992,32.0845208729992,32.0845208729992,0.0,False
msd,absolute,0,0.0,0.085,uncorrected,5000,425,0.1,4501,1.2907855157228014,28.285331216153114,29.820264737576373,0.8873,-1.534933521423256,1.534933521423256,1.534933521423256,0.0,False
msd,absolute,0,0.0,0.085,tighter,5000,425,0.09150000000000001,4544,1.3723830187615358,30.073399312477576,29.820264737576373,0.8986,0.253134574901207,0.253134574901207,0.253134574901207,0.0,False
msd,absolute,0,0.0,0.085,naive,5000,425,0.015,4926,2.989724193243866,65.51463277266082,29.820264737576373,0.9875,35.69436803508444,35.69436803508444,35.69436803508444,0.0,False
msd,absolute,0,0.0,0.09,uncorrected,5000,450,0.1,4501,1.2899919377687494,28.267941328365584,29.820264737576373,0.8872,-1.5523234092107934,1.5523234092107934,1.5523234092107934,0.0,False
msd,absolute,0,0.0,0.09,tighter,5000,450,0.09100000000000001,4546,1.3715670930269281,30.05551971174606,29.820264737576373,0.8984,0.23525497416968275,0.23525497416968275,0.23525497416968275,0.0,False
msd,absolute,0,0.0,0.09,naive,5000,450,0.010000000000000009,4951,3.249280424220196,71.20235848150618,29.820264737576373,0.9922,41.38209374392982,41.38209374392982,41.38209374392982,0.0,False
msd,absolute,0,0.0,0.095,uncorrected,5000,475,0.1,4501,1.2823056695910988,28.09951006029446,29.820264737576373,0.8864,-1.7207546772819113,1.7207546772819113,1.7207546772819113,0.0,False
msd,absolute,0,0.0,0.095,tighter,5000,475,0.09050000000000001,4549,1.3715670930269281,30.05551971174606,29.820264737576373,0.8984,0.23525497416968275,0.23525497416968275,0.23525497416968275,0.0,False
msd,absolute,0,0.0,0.095,naive,5000,475,0.0050000000000000044,4976,3.6588840382820247,80.17811297359508,29.820264737576373,0.9952,50.35784823601869,50.35784823601869,50.35784823601869,0.0,False
msd,absolute,0,0.0,0.1,uncorrected,5000,500,0.1,4501,1.2731468399166108,27.898810154896037,29.820264737576373,0.8854,-1.9214545826803398,1.9214545826803398,1.9214545826803398,0.0,False
msd,absolute,0,0.0,0.1,tighter,5000,500,0.09000000000000001,4551,1.370742566019928,30.03745162901226,29.820264737576373,0.8983,0.21718689143588607,0.21718689143588607,0.21718689143588607,0.0,False
msd,absolute,0,0.0,0.1,naive,5000,500,0.0,5001,inf,inf,29.820264737576373,1.0,inf,inf,inf,0.0,True
msd,absolute,0,0.0,0.105,uncorrected,5000,525,0.1,4501,1.2655025139013938,27.731297976744898,29.820264737576373,0.8846,-2.088966760831479,2.088966760831479,2.088966760831479,0.0,False
msd,absolute,0,0.0,0.105,tighter,5000,525,0.08950000000000001,4554,1.3715670930269281,30.05551971174606,29.820264737576373,0.8984,0.23525497416968275,0.23525497416968275,0.23525497416968275,0.0,False
msd,absolute,0,0.0,0.11,uncorrected,5000,550,0.1,4501,1.2618951426866571,27.652248678170064,29.820264737576373,0.8838,-2.1680160594063134,2.1680160594063134,2.1680160594063134,0.0,False
msd,absolute,0,0.0,0.11,tighter,5000,550,0.08900000000000001,4556,1.3723830187615358,30.073399312477576,29.820264737576373,0.8986,0.253134574901207,0.253134574901207,0.253134574901207,0.0,False
msd,absolute,0,0.0,0.115,uncorrected,5000,575,0.1,4501,1.2598986874822693,27.608499816700455,29.820264737576373,0.8837,-2.211764920875914,2.211764920875914,2.211764920875914,0.0,False
msd,absolute,0,0.0,0.115,tighter,5000,575,0.08850000000000001,4559,1.3767630700440905,30.169380557821363,29.820264737576373,0.8992,0.3491158202449948,0.3491158202449948,0.3491158202449948,0.0,False
msd,absolute,0,0.0,0.12,uncorrected,5000,600,0.1,4501,1.256096564424328,27.525182868448052,29.820264737576373,0.8833,-2.295081869128326,2.295081869128326,2.295081869128326,0.0,False
msd,absolute,0,0.0,0.12,tighter,5000,600,0.08800000000000001,4561,1.3767630700440905,30.169380557821363,29.820264737576373,0.8992,0.3491158202449948,0.3491158202449948,0.3491158202449948,0.0,False
msd,absolute,0,0.0,0.125,uncorrected,5000,625,0.1,4501,1.2518837740560875,27.43286685664095,29.820264737576373,0.8829,-2.3873978809354286,2.3873978809354286,2.3873978809354286,0.0,False
msd,absolute,0,0.0,0.125,tighter,5000,625,0.08750000000000001,4564,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.13,uncorrected,5000,650,0.1,4501,1.2338532979465107,27.03776016964134,29.820264737576373,0.8796,-2.782504567935036,2.782504567935036,2.782504567935036,0.0,False
msd,absolute,0,0.0,0.13,tighter,5000,650,0.08700000000000001,4566,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.135,uncorrected,5000,675,0.1,4501,1.2313579632010883,26.983079226208275,29.820264737576373,0.8793,-2.837185511368095,2.837185511368095,2.837185511368095,0.0,False
msd,absolute,0,0.0,0.135,tighter,5000,675,0.08650000000000001,4569,1.3791559581132433,30.22181655960069,29.820264737576373,0.8993,0.4015518220243208,0.4015518220243208,0.4015518220243208,0.0,False
msd,absolute,0,0.0,0.14,uncorrected,5000,700,0.1,4501,1.226487164602436,26.876344102539885,29.820264737576373,0.879,-2.943920635036495,2.943920635036495,2.943920635036495,0.0,False
msd,absolute,0,0.0,0.14,tighter,5000,700,0.08600000000000001,4571,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.145,uncorrected,5000,725,0.1,4501,1.2149122599931261,26.622700095319686,29.820264737576373,0.8773,-3.197564642256682,3.197564642256682,3.197564642256682,0.0,False
msd,absolute,0,0.0,0.145,tighter,5000,725,0.0855,4574,1.3767630700440905,30.169380557821363,29.820264737576373,0.8992,0.3491158202449948,0.3491158202449948,0.3491158202449948,0.0,False
msd,absolute,0,0.0,0.15,uncorrected,5000,750,0.1,4501,1.2131669167848131,26.584453918761568,29.820264737576373,0.8767,-3.2358108188148003,3.2358108188148003,3.2358108188148003,0.0,False
msd,absolute,0,0.0,0.15,tighter,5000,750,0.085,4576,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.155,uncorrected,5000,775,0.1,4501,1.2062063385843278,26.4319248909266,29.820264737576373,0.8757,-3.388339846649773,3.388339846649773,3.388339846649773,0.0,False
msd,absolute,0,0.0,0.155,tighter,5000,775,0.0845,4579,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.16,uncorrected,5000,800,0.1,4501,1.2053888167742806,26.414010314963395,29.820264737576373,0.8756,-3.4062544226129745,3.4062544226129745,3.4062544226129745,0.0,False
msd,absolute,0,0.0,0.16,tighter,5000,800,0.084,4581,1.381147295489933,30.26545327273133,29.820264737576373,0.8998,0.4451885351549582,0.4451885351549582,0.4451885351549582,0.0,False
msd,absolute,0,0.0,0.165,uncorrected,5000,825,0.1,4501,1.203195915552078,26.36595667891096,29.820264737576373,0.8754,-3.454308058665417,3.454308058665417,3.454308058665417,0.0,False
msd,absolute,0,0.0,0.165,tighter,5000,825,0.0835,4584,1.3847023622974168,30.343356410720084,29.820264737576373,0.9002,0.5230916731437038,0.5230916731437038,0.5230916731437038,0.0,False
msd,absolute,0,0.0,0.17,uncorrected,5000,850,0.1,4501,1.202755030275749,26.356295440914874,29.820264737576373,0.8754,-3.463969296661495,3.463969296661495,3.463969296661495,0.0,False
msd,absolute,0,0.0,0.17,tighter,5000,850,0.083,4586,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.175,uncorrected,5000,875,0.1,4501,1.1929820348619462,26.142137155989776,29.820264737576373,0.8742,-3.678127581586597,3.678127581586597,3.678127581586597,0.0,False
msd,absolute,0,0.0,0.175,tighter,5000,875,0.0825,4589,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.18,uncorrected,5000,900,0.1,4501,1.1777764234236603,25.808932490584766,29.820264737576373,0.8722,-4.011332246991602,4.011332246991602,4.011332246991602,0.0,False
msd,absolute,0,0.0,0.18,tighter,5000,900,0.08200000000000002,4591,1.381147295489933,30.26545327273133,29.820264737576373,0.8998,0.4451885351549582,0.4451885351549582,0.4451885351549582,0.0,False
msd,absolute,0,0.0,0.185,uncorrected,5000,925,0.1,4501,1.1675562929793093,25.584976015113412,29.820264737576373,0.8706,-4.235288722462959,4.235288722462959,4.235288722462959,0.0,False
msd,absolute,0,0.0,0.185,tighter,5000,925,0.0815,4594,1.381147295489933,30.26545327273133,29.820264737576373,0.8998,0.4451885351549582,0.4451885351549582,0.4451885351549582,0.0,False
msd,absolute,0,0.0,0.19,uncorrected,5000,950,0.1,4501,1.1632357482285998,25.490298752454787,29.820264737576373,0.8701,-4.329965985121581,4.329965985121581,4.329965985121581,0.0,False
msd,absolute,0,0.0,0.19,tighter,5000,950,0.08100000000000002,4596,1.381147295489933,30.26545327273133,29.820264737576373,0.8998,0.4451885351549582,0.4451885351549582,0.4451885351549582,0.0,False
msd,absolute,0,0.0,0.195,uncorrected,5000,975,0.1,4501,1.1527165411704943,25.259788530465517,29.820264737576373,0.8687,-4.56047620711086,4.56047620711086,4.56047620711086,0.0,False
msd,absolute,0,0.0,0.195,tighter,5000,975,0.0805,4599,1.3791559581132433,30.22181655960069,29.820264737576373,0.8993,0.4015518220243208,0.4015518220243208,0.4015518220243208,0.0,False
msd,absolute,0,0.0,0.2,uncorrected,5000,1000,0.1,4501,1.1481493061348684,25.15970547704486,29.820264737576373,0.8682,-4.660559260531517,4.660559260531517,4.660559260531517,0.0,False
msd,absolute,0,0.0,0.2,tighter,5000,1000,0.08000000000000002,4601,1.3791559581132433,30.22181655960069,29.820264737576373,0.8993,0.4015518220243208,0.4015518220243208,0.4015518220243208,0.0,False
msd,absolute,0,0.0,0.205,uncorrected,5000,1025,0.1,4501,1.1435565050361598,25.059062187587006,29.820264737576373,0.8674,-4.761202549989364,4.761202549989364,4.761202549989364,0.0,False
msd,absolute,0,0.0,0.205,tighter,5000,1025,0.07950000000000002,4604,1.3767630700440905,30.169380557821363,29.820264737576373,0.8992,0.3491158202449948,0.3491158202449948,0.3491158202449948,0.0,False
msd,absolute,0,0.0,0.21,uncorrected,5000,1050,0.1,4501,1.1382129583789102,24.94196760817918,29.820264737576373,0.8666,-4.878297129397187,4.878297129397187,4.878297129397187,0.0,False
msd,absolute,0,0.0,0.21,tighter,5000,1050,0.07900000000000001,4606,1.3766297957718852,30.166460082741658,29.820264737576373,0.8992,0.3461953451652845,0.3461953451652845,0.3461953451652845,0.0,False
msd,absolute,0,0.0,0.215,uncorrected,5000,1075,0.1,4501,1.1304789852781985,24.77249096925986,29.820264737576373,0.8653,-5.047773768316515,5.047773768316515,5.047773768316515,0.0,False
msd,absolute,0,0.0,0.215,tighter,5000,1075,0.07850000000000001,4609,1.3767630700440905,30.169380557821363,29.820264737576373,0.8992,0.3491158202449948,0.3491158202449948,0.3491158202449948,0.0,False
msd,absolute,0,0.0,0.22,uncorrected,5000,1100,0.1,4501,1.1213676759272082,24.572832389529612,29.820264737576373,0.8636,-5.2474323480467655,5.2474323480467655,5.2474323480467655,0.0,False
msd,absolute,0,0.0,0.22,tighter,5000,1100,0.07800000000000001,4611,1.3767630700440905,30.169380557821363,29.820264737576373,0.8992,0.3491158202449948,0.3491158202449948,0.3491158202449948,0.0,False
msd,absolute,0,0.0,0.225,uncorrected,5000,1125,0.1,4501,1.1138620504408343,24.40835959348371,29.820264737576373,0.8626,-5.411905144092671,5.411905144092671,5.411905144092671,0.0,False
msd,absolute,0,0.0,0.225,tighter,5000,1125,0.07750000000000001,4614,1.3715670930269281,30.05551971174606,29.820264737576373,0.8984,0.23525497416968275,0.23525497416968275,0.23525497416968275,0.0,False
msd,absolute,0,0.0,0.23,uncorrected,5000,1150,0.1,4501,1.1138620504408343,24.40835959348371,29.820264737576373,0.8626,-5.411905144092671,5.411905144092671,5.411905144092671,0.0,False
msd,absolute,0,0.0,0.23,tighter,5000,1150,0.07700000000000001,4616,1.3766297957718852,30.166460082741658,29.820264737576373,0.8992,0.3461953451652845,0.3461953451652845,0.3461953451652845,0.0,False
msd,absolute,0,0.0,0.235,uncorrected,5000,1175,0.1,4501,1.113455348046234,24.399447414196324,29.820264737576373,0.8624,-5.420817323380051,5.420817323380051,5.420817323380051,0.0,False
msd,absolute,0,0.0,0.235,tighter,5000,1175,0.07650000000000001,4619,1.3791559581132433,30.22181655960069,29.820264737576373,0.8993,0.4015518220243208,0.4015518220243208,0.4015518220243208,0.0,False
msd,absolute,0,0.0,0.24,uncorrected,5000,1200,0.1,4501,1.1118033702350238,24.36324717877174,29.820264737576373,0.862,-5.457017558804639,5.457017558804639,5.457017558804639,0.0,False
msd,absolute,0,0.0,0.24,tighter,5000,1200,0.07600000000000001,4621,1.3791559581132433,30.22181655960069,29.820264737576373,0.8993,0.4015518220243208,0.4015518220243208,0.4015518220243208,0.0,False
msd,absolute,0,0.0,0.245,uncorrected,5000,1225,0.1,4501,1.1104441527696154,24.3334622797815,29.820264737576373,0.8619,-5.4868024577948695,5.4868024577948695,5.4868024577948695,0.0,False
msd,absolute,0,0.0,0.245,tighter,5000,1225,0.07550000000000001,4624,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.25,uncorrected,5000,1250,0.1,4501,1.1029038993569908,24.168230672646228,29.820264737576373,0.86,-5.652034064930144,5.652034064930144,5.652034064930144,0.0,False
msd,absolute,0,0.0,0.25,tighter,5000,1250,0.07500000000000001,4626,1.381147295489933,30.26545327273133,29.820264737576373,0.8998,0.4451885351549582,0.4451885351549582,0.4451885351549582,0.0,False
msd,absolute,0,0.0,0.255,uncorrected,5000,1275,0.1,4501,1.0970156452477458,24.039199771899245,29.820264737576373,0.8589,-5.781064965677128,5.781064965677128,5.781064965677128,0.0,False
msd,absolute,0,0.0,0.255,tighter,5000,1275,0.0745,4629,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.26,uncorrected,5000,1300,0.1,4501,1.090618040305424,23.899007328941487,29.820264737576373,0.8583,-5.9212574086348875,5.9212574086348875,5.9212574086348875,0.0,False
msd,absolute,0,0.0,0.26,tighter,5000,1300,0.074,4631,1.3876890301243097,30.40880406851239,29.820264737576373,0.9009,0.5885393309360104,0.5885393309360104,0.5885393309360104,0.0,False
msd,absolute,0,0.0,0.265,uncorrected,5000,1325,0.1,4501,1.0888399071542245,23.860042617519284,29.820264737576373,0.8582,-5.96022212005709,5.96022212005709,5.96022212005709,0.0,False
msd,absolute,0,0.0,0.265,tighter,5000,1325,0.0735,4634,1.3888604367810555,30.434473418587405,29.820264737576373,0.901,0.6142086810110379,0.6142086810110379,0.6142086810110379,0.0,False
msd,absolute,0,0.0,0.27,uncorrected,5000,1350,0.1,4501,1.0857228020889014,23.791736653333718,29.820264737576373,0.8578,-6.02852808424266,6.02852808424266,6.02852808424266,0.0,False
msd,absolute,0,0.0,0.27,tighter,5000,1350,0.073,4636,1.3888604367810555,30.434473418587405,29.820264737576373,0.901,0.6142086810110379,0.6142086810110379,0.6142086810110379,0.0,False
msd,absolute,0,0.0,0.275,uncorrected,5000,1375,0.1,4501,1.0782725727862472,23.62847776880567,29.820264737576373,0.8559,-6.191786968770706,6.191786968770706,6.191786968770706,0.0,False
msd,absolute,0,0.0,0.275,tighter,5000,1375,0.0725,4639,1.3888604367810555,30.434473418587405,29.820264737576373,0.901,0.6142086810110379,0.6142086810110379,0.6142086810110379,0.0,False
msd,absolute,0,0.0,0.28,uncorrected,5000,1400,0.1,4501,1.0656837508381882,23.352615517420983,29.820264737576373,0.8536,-6.467649220155384,6.467649220155384,6.467649220155384,0.0,False
msd,absolute,0,0.0,0.28,tighter,5000,1400,0.072,4641,1.3876890301243097,30.40880406851239,29.820264737576373,0.9009,0.5885393309360104,0.5885393309360104,0.5885393309360104,0.0,False
msd,absolute,0,0.0,0.285,uncorrected,5000,1425,0.1,4501,1.0630581604364435,23.295080246652393,29.820264737576373,0.8533,-6.525184490923986,6.525184490923986,6.525184490923986,0.0,False
msd,absolute,0,0.0,0.285,tighter,5000,1425,0.07150000000000001,4644,1.3944486462627983,30.556929360470086,29.820264737576373,0.9015,0.7366646228937079,0.7366646228937079,0.7366646228937079,0.0,False
msd,absolute,0,0.0,0.29,uncorrected,5000,1450,0.1,4501,1.0584607666298635,23.194336315948004,29.820264737576373,0.8522,-6.625928421628376,6.625928421628376,6.625928421628376,0.0,False
msd,absolute,0,0.0,0.29,tighter,5000,1450,0.071,4646,1.3888604367810555,30.434473418587405,29.820264737576373,0.901,0.6142086810110379,0.6142086810110379,0.6142086810110379,0.0,False
msd,absolute,0,0.0,0.295,uncorrected,5000,1475,0.1,4501,1.0559810063660624,23.139996660332177,29.820264737576373,0.8518,-6.680268077244199,6.680268077244199,6.680268077244199,0.0,False
msd,absolute,0,0.0,0.295,tighter,5000,1475,0.07050000000000001,4649,1.3944486462627983,30.556929360470086,29.820264737576373,0.9015,0.7366646228937079,0.7366646228937079,0.7366646228937079,0.0,False
msd,absolute,0,0.0,0.3,uncorrected,5000,1500,0.1,4501,1.0531766657205126,23.078544387250318,29.820264737576373,0.851,-6.741720350326051,6.741720350326051,6.741720350326051,0.0,False
msd,absolute,0,0.0,0.3,tighter,5000,1500,0.06999999999999999,4651,1.3944486462627983,30.556929360470086,29.820264737576373,0.9015,0.7366646228937079,0.7366646228937079,0.7366646228937079,0.0,False
msd,absolute,0,0.0,0.305,uncorrected,5000,1525,0.1,4501,1.0476626302717174,22.957713840961265,29.820264737576373,0.8494,-6.8625508966151045,6.8625508966151045,6.8625508966151045,0.0,False
msd,absolute,0,0.0,0.305,tighter,5000,1525,0.0695,4654,1.3876890301243097,30.40880406851239,29.820264737576373,0.9009,0.5885393309360104,0.5885393309360104,0.5885393309360104,0.0,False
msd,absolute,0,0.0,0.31,uncorrected,5000,1550,0.1,4501,1.0398407786760866,22.786311496876152,29.820264737576373,0.8478,-7.033953240700226,7.033953240700226,7.033953240700226,0.0,False
msd,absolute,0,0.0,0.31,tighter,5000,1550,0.06899999999999999,4656,1.3888604367810555,30.434473418587405,29.820264737576373,0.901,0.6142086810110379,0.6142086810110379,0.6142086810110379,0.0,False
msd,absolute,0,0.0,0.315,uncorrected,5000,1575,0.1,4501,1.0376124345077742,22.737481189984294,29.820264737576373,0.8474,-7.082783547592076,7.082783547592076,7.082783547592076,0.0,False
msd,absolute,0,0.0,0.315,tighter,5000,1575,0.0685,4659,1.3944486462627983,30.556929360470086,29.820264737576373,0.9015,0.7366646228937079,0.7366646228937079,0.7366646228937079,0.0,False
msd,absolute,0,0.0,0.32,uncorrected,5000,1600,0.1,4501,1.0319268281436542,22.61289096394373,29.820264737576373,0.846,-7.20737377363265,7.20737377363265,7.20737377363265,0.0,False
msd,absolute,0,0.0,0.32,tighter,5000,1600,0.06799999999999999,4661,1.3888604367810555,30.434473418587405,29.820264737576373,0.901,0.6142086810110379,0.6142086810110379,0.6142086810110379,0.0,False
msd,absolute,0,0.0,0.325,uncorrected,5000,1625,0.1,4501,1.028130105764305,22.52969236221822,29.820264737576373,0.8455,-7.290572375358155,7.290572375358155,7.290572375358155,0.0,False
msd,absolute,0,0.0,0.325,tighter,5000,1625,0.0675,4664,1.3888604367810555,30.434473418587405,29.820264737576373,0.901,0.6142086810110379,0.6142086810110379,0.6142086810110379,0.0,False
msd,absolute,0,0.0,0.33,uncorrected,5000,1650,0.1,4501,1.0259934195547564,22.482870580902972,29.820264737576373,0.8454,-7.337394156673408,7.337394156673408,7.337394156673408,0.0,False
msd,absolute,0,0.0,0.33,tighter,5000,1650,0.06699999999999999,4666,1.3888604367810555,30.434473418587405,29.820264737576373,0.901,0.6142086810110379,0.6142086810110379,0.6142086810110379,0.0,False
msd,absolute,0,0.0,0.335,uncorrected,5000,1675,0.1,4501,1.0215280786456147,22.385020360963527,29.820264737576373,0.8443,-7.435244376612841,7.435244376612841,7.435244376612841,0.0,False
msd,absolute,0,0.0,0.335,tighter,5000,1675,0.0665,4669,1.3944486462627983,30.556929360470086,29.820264737576373,0.9015,0.7366646228937079,0.7366646228937079,0.7366646228937079,0.0,False
msd,absolute,0,0.0,0.34,uncorrected,5000,1700,0.1,4501,1.0096459982108306,22.124645127014112,29.820264737576373,0.8406,-7.695619610562257,7.695619610562257,7.695619610562257,0.0,False
msd,absolute,0,0.0,0.34,tighter,5000,1700,0.06599999999999999,4671,1.3888604367810555,30.434473418587405,29.820264737576373,0.901,0.6142086810110379,0.6142086810110379,0.6142086810110379,0.0,False
msd,absolute,0,0.0,0.345,uncorrected,5000,1725,0.1,4501,0.9967516589478758,21.84208799228992,29.820264737576373,0.8375,-7.97817674528645,7.97817674528645,7.97817674528645,0.0,False
msd,absolute,0,0.0,0.345,tighter,5000,1725,0.0655,4674,1.3876890301243097,30.40880406851239,29.820264737576373,0.9009,0.5885393309360104,0.5885393309360104,0.5885393309360104,0.0,False
msd,absolute,0,0.0,0.35,uncorrected,5000,1750,0.1,4501,0.9925453854029735,21.749914785390654,29.820264737576373,0.8367,-8.070349952185722,8.070349952185722,8.070349952185722,0.0,False
msd,absolute,0,0.0,0.35,tighter,5000,1750,0.065,4676,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.355,uncorrected,5000,1775,0.1,4501,0.9779040146188047,21.429074477652286,29.820264737576373,0.834,-8.391190259924084,8.391190259924084,8.391190259924084,0.0,False
msd,absolute,0,0.0,0.355,tighter,5000,1775,0.0645,4679,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.36,uncorrected,5000,1800,0.1,4501,0.9729754341807788,21.32107316495011,29.820264737576373,0.8326,-8.499191572626259,8.499191572626259,8.499191572626259,0.0,False
msd,absolute,0,0.0,0.36,tighter,5000,1800,0.064,4681,1.3791559581132433,30.22181655960069,29.820264737576373,0.8993,0.4015518220243208,0.4015518220243208,0.4015518220243208,0.0,False
msd,absolute,0,0.0,0.365,uncorrected,5000,1825,0.1,4501,0.9652927347689136,21.152720100206388,29.820264737576373,0.831,-8.667544637369993,8.667544637369993,8.667544637369993,0.0,False
msd,absolute,0,0.0,0.365,tighter,5000,1825,0.0635,4684,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.37,uncorrected,5000,1850,0.1,4501,0.9640820046203882,21.126189043847845,29.820264737576373,0.8308,-8.694075693728525,8.694075693728525,8.694075693728525,0.0,False
msd,absolute,0,0.0,0.37,tighter,5000,1850,0.063,4686,1.3791559581132433,30.22181655960069,29.820264737576373,0.8993,0.4015518220243208,0.4015518220243208,0.4015518220243208,0.0,False
msd,absolute,0,0.0,0.375,uncorrected,5000,1875,0.1,4501,0.9601149630232546,21.03925819115669,29.820264737576373,0.8298,-8.781006546419688,8.781006546419688,8.781006546419688,0.0,False
msd,absolute,0,0.0,0.375,tighter,5000,1875,0.0625,4689,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.38,uncorrected,5000,1900,0.1,4501,0.9556635564133413,20.941713317275244,29.820264737576373,0.8281,-8.878551420301124,8.878551420301124,8.878551420301124,0.0,False
msd,absolute,0,0.0,0.38,tighter,5000,1900,0.062,4691,1.3767630700440905,30.169380557821363,29.820264737576373,0.8992,0.3491158202449948,0.3491158202449948,0.3491158202449948,0.0,False
msd,absolute,0,0.0,0.385,uncorrected,5000,1925,0.1,4501,0.9539158077844772,20.90341443008769,29.820264737576373,0.8278,-8.916850307488684,8.916850307488684,8.916850307488684,0.0,False
msd,absolute,0,0.0,0.385,tighter,5000,1925,0.0615,4694,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.39,uncorrected,5000,1950,0.1,4501,0.9473265526744423,20.75902230530413,29.820264737576373,0.8262,-9.061242432272248,9.061242432272248,9.061242432272248,0.0,False
msd,absolute,0,0.0,0.39,tighter,5000,1950,0.061,4696,1.3767630700440905,30.169380557821363,29.820264737576373,0.8992,0.3491158202449948,0.3491158202449948,0.3491158202449948,0.0,False
msd,absolute,0,0.0,0.395,uncorrected,5000,1975,0.1,4501,0.931600027115753,20.414402708253768,29.820264737576373,0.8222,-9.405862029322606,9.405862029322606,9.405862029322606,0.0,False
msd,absolute,0,0.0,0.395,tighter,5000,1975,0.0605,4699,1.3726324630206188,30.07886545181846,29.820264737576373,0.8986,0.2586007142420876,0.2586007142420876,0.2586007142420876,0.0,False
msd,absolute,0,0.0,0.4,uncorrected,5000,2000,0.1,4501,0.9202139471145175,20.16489646560878,29.820264737576373,0.8197,-9.655368271967589,9.655368271967589,9.655368271967589,0.0,False
msd,absolute,0,0.0,0.4,tighter,5000,2000,0.06,4701,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.405,uncorrected,5000,2025,0.1,4501,0.9064277918206975,19.862796725618555,29.820264737576373,0.816,-9.957468011957818,9.957468011957818,9.957468011957818,0.0,False
msd,absolute,0,0.0,0.405,tighter,5000,2025,0.0595,4704,1.3726324630206188,30.07886545181846,29.820264737576373,0.8986,0.2586007142420876,0.2586007142420876,0.2586007142420876,0.0,False
msd,absolute,0,0.0,0.41,uncorrected,5000,2050,0.1,4501,0.8998406492485274,19.718450893447102,29.820264737576373,0.8141,-10.101813844129268,10.101813844129268,10.101813844129268,0.0,False
msd,absolute,0,0.0,0.41,tighter,5000,2050,0.05900000000000001,4706,1.3726324630206188,30.07886545181846,29.820264737576373,0.8986,0.2586007142420876,0.2586007142420876,0.2586007142420876,0.0,False
msd,absolute,0,0.0,0.415,uncorrected,5000,2075,0.1,4501,0.8932304379653166,19.57359955038747,29.820264737576373,0.812,-10.2466651871889,10.2466651871889,10.2466651871889,0.0,False
msd,absolute,0,0.0,0.415,tighter,5000,2075,0.058499999999999996,4709,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.42,uncorrected,5000,2100,0.1,4501,0.88350297193256,19.360438963071523,29.820264737576373,0.8098,-10.459825774504852,10.459825774504852,10.459825774504852,0.0,False
msd,absolute,0,0.0,0.42,tighter,5000,2100,0.05800000000000001,4711,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.425,uncorrected,5000,2125,0.1,4501,0.8786110742059177,19.253241488519638,29.820264737576373,0.8081,-10.56702324905673,10.56702324905673,10.56702324905673,0.0,False
msd,absolute,0,0.0,0.425,tighter,5000,2125,0.057499999999999996,4714,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.43,uncorrected,5000,2150,0.1,4501,0.8758940865396501,19.193703404837674,29.820264737576373,0.8073,-10.626561332738703,10.626561332738703,10.626561332738703,0.0,False
msd,absolute,0,0.0,0.43,tighter,5000,2150,0.05700000000000001,4716,1.3791559581132433,30.22181655960069,29.820264737576373,0.8993,0.4015518220243208,0.4015518220243208,0.4015518220243208,0.0,False
msd,absolute,0,0.0,0.435,uncorrected,5000,2175,0.1,4501,0.8696915418969915,19.057785370847082,29.820264737576373,0.8064,-10.762479366729295,10.762479366729295,10.762479366729295,0.0,False
msd,absolute,0,0.0,0.435,tighter,5000,2175,0.056499999999999995,4719,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.44,uncorrected,5000,2200,0.1,4501,0.8634796139907073,18.92166171886937,29.820264737576373,0.8039,-10.898603018706998,10.898603018706998,10.898603018706998,0.0,False
msd,absolute,0,0.0,0.44,tighter,5000,2200,0.05600000000000001,4721,1.3791559581132433,30.22181655960069,29.820264737576373,0.8993,0.4015518220243208,0.4015518220243208,0.4015518220243208,0.0,False
msd,absolute,0,0.0,0.445,uncorrected,5000,2225,0.1,4501,0.8601191637229155,18.848023265615833,29.820264737576373,0.8029,-10.972241471960539,10.972241471960539,10.972241471960539,0.0,False
msd,absolute,0,0.0,0.445,tighter,5000,2225,0.055499999999999994,4724,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.45,uncorrected,5000,2250,0.1,4501,0.8589761545797692,18.822976197917004,29.820264737576373,0.8024,-10.997288539659372,10.997288539659372,10.997288539659372,0.0,False
msd,absolute,0,0.0,0.45,tighter,5000,2250,0.05500000000000001,4726,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.455,uncorrected,5000,2275,0.1,4501,0.8539370501336061,18.71255294280889,29.820264737576373,0.8006,-11.107711794767482,11.107711794767482,11.107711794767482,0.0,False
msd,absolute,0,0.0,0.455,tighter,5000,2275,0.05449999999999999,4729,1.3888604367810555,30.434473418587405,29.820264737576373,0.901,0.6142086810110379,0.6142086810110379,0.6142086810110379,0.0,False
msd,absolute,0,0.0,0.46,uncorrected,5000,2300,0.1,4501,0.8506887052627109,18.64137108535977,29.820264737576373,0.7997,-11.178893652216601,11.178893652216601,11.178893652216601,0.0,False
msd,absolute,0,0.0,0.46,tighter,5000,2300,0.054000000000000006,4731,1.3888604367810555,30.434473418587405,29.820264737576373,0.901,0.6142086810110379,0.6142086810110379,0.6142086810110379,0.0,False
msd,absolute,0,0.0,0.465,uncorrected,5000,2325,0.1,4501,0.8434078793529587,18.48182438307967,29.820264737576373,0.7972,-11.338440354496697,11.338440354496697,11.338440354496697,0.0,False
msd,absolute,0,0.0,0.465,tighter,5000,2325,0.05349999999999999,4734,1.3972909114182475,30.6192126835681,29.820264737576373,0.9016,0.7989479459917286,0.7989479459917286,0.7989479459917286,0.0,False
msd,absolute,0,0.0,0.47,uncorrected,5000,2350,0.1,4501,0.8425414140201191,18.462837294498225,29.820264737576373,0.7972,-11.357427443078151,11.357427443078151,11.357427443078151,0.0,False
msd,absolute,0,0.0,0.47,tighter,5000,2350,0.053000000000000005,4736,1.3977058022154047,30.628304297529663,29.820264737576373,0.9017,0.8080395599532892,0.8080395599532892,0.8080395599532892,0.0,False
msd,absolute,0,0.0,0.475,uncorrected,5000,2375,0.1,4501,0.837151100602673,18.344717902458132,29.820264737576373,0.7954,-11.475546835118246,11.475546835118246,11.475546835118246,0.0,False
msd,absolute,0,0.0,0.475,tighter,5000,2375,0.052500000000000005,4739,1.3977058022154047,30.628304297529663,29.820264737576373,0.9017,0.8080395599532892,0.8080395599532892,0.8080395599532892,0.0,False
msd,absolute,0,0.0,0.48,uncorrected,5000,2400,0.1,4501,0.8302787488266714,18.194122204063362,29.820264737576373,0.7941,-11.626142533513008,11.626142533513008,11.626142533513008,0.0,False
msd,absolute,0,0.0,0.48,tighter,5000,2400,0.052000000000000005,4741,1.3944486462627983,30.556929360470086,29.820264737576373,0.9015,0.7366646228937079,0.7366646228937079,0.7366646228937079,0.0,False
msd,absolute,0,0.0,0.485,uncorrected,5000,2425,0.1,4501,0.8295885832177923,18.17899841889274,29.820264737576373,0.7938,-11.641266318683634,11.641266318683634,11.641266318683634,0.0,False
msd,absolute,0,0.0,0.485,tighter,5000,2425,0.051500000000000004,4744,1.3972909114182475,30.6192126835681,29.820264737576373,0.9016,0.7989479459917286,0.7989479459917286,0.7989479459917286,0.0,False
msd,absolute,0,0.0,0.49,uncorrected,5000,2450,0.1,4501,0.8267518841041792,18.116837065970998,29.820264737576373,0.7929,-11.703427671605372,11.703427671605372,11.703427671605372,0.0,False
msd,absolute,0,0.0,0.49,tighter,5000,2450,0.051000000000000004,4746,1.3972909114182475,30.6192126835681,29.820264737576373,0.9016,0.7989479459917286,0.7989479459917286,0.7989479459917286,0.0,False
msd,absolute,0,0.0,0.495,uncorrected,5000,2475,0.1,4501,0.8204203193947561,17.978091780452164,29.820264737576373,0.7912,-11.842172957124209,11.842172957124209,11.842172957124209,0.0,False
msd,absolute,0,0.0,0.495,tighter,5000,2475,0.0505,4749,1.3944486462627983,30.556929360470086,29.820264737576373,0.9015,0.7366646228937079,0.7366646228937079,0.7366646228937079,0.0,False
msd,absolute,0,0.0,0.5,uncorrected,5000,2500,0.1,4501,0.8176853865061343,17.918160458271736,29.820264737576373,0.7898,-11.90210427930464,11.90210427930464,11.90210427930464,0.0,False
msd,absolute,0,0.0,0.5,tighter,5000,2500,0.05,4751,1.3972909114182475,30.6192126835681,29.820264737576373,0.9016,0.7989479459917286,0.7989479459917286,0.7989479459917286,0.0,False
msd,absolute,0,0.0,0.505,uncorrected,5000,2525,0.1,4501,0.813464336426666,17.825663449184304,29.820264737576373,0.7884,-11.994601288392065,11.994601288392065,11.994601288392065,0.0,False
msd,absolute,0,0.0,0.505,tighter,5000,2525,0.0495,4754,1.3977058022154047,30.628304297529663,29.820264737576373,0.9017,0.8080395599532892,0.8080395599532892,0.8080395599532892,0.0,False
msd,absolute,0,0.0,0.51,uncorrected,5000,2550,0.1,4501,0.8064879376746787,17.67278774133643,29.820264737576373,0.7858,-12.147476996239947,12.147476996239947,12.147476996239947,0.0,False
msd,absolute,0,0.0,0.51,tighter,5000,2550,0.049,4756,1.3972909114182475,30.6192126835681,29.820264737576373,0.9016,0.7989479459917286,0.7989479459917286,0.7989479459917286,0.0,False
msd,absolute,0,0.0,0.515,uncorrected,5000,2575,0.1,4501,0.7986984198853262,17.502093936670843,29.820264737576373,0.7834,-12.318170800905534,12.318170800905534,12.318170800905534,0.0,False
msd,absolute,0,0.0,0.515,tighter,5000,2575,0.0485,4759,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.52,uncorrected,5000,2600,0.1,4501,0.7911324412690923,17.33629860620909,29.820264737576373,0.781,-12.483966131367287,12.483966131367287,12.483966131367287,0.0,False
msd,absolute,0,0.0,0.52,tighter,5000,2600,0.048,4761,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.525,uncorrected,5000,2625,0.1,4501,0.7788171696976927,17.06643073802275,29.820264737576373,0.7761,-12.753833999553622,12.753833999553622,12.753833999553622,0.0,False
msd,absolute,0,0.0,0.525,tighter,5000,2625,0.0475,4764,1.3767630700440905,30.169380557821363,29.820264737576373,0.8992,0.3491158202449948,0.3491158202449948,0.3491158202449948,0.0,False
msd,absolute,0,0.0,0.53,uncorrected,5000,2650,0.1,4501,0.7674643973571509,16.817654375131827,29.820264737576373,0.7708,-13.002610362444548,13.002610362444548,13.002610362444548,0.0,False
msd,absolute,0,0.0,0.53,tighter,5000,2650,0.047,4766,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.535,uncorrected,5000,2675,0.1,4501,0.7567016604970134,16.58180761889454,29.820264737576373,0.7659,-13.23845711868183,13.23845711868183,13.23845711868183,0.0,False
msd,absolute,0,0.0,0.535,tighter,5000,2675,0.0465,4769,1.3715670930269281,30.05551971174606,29.820264737576373,0.8984,0.23525497416968275,0.23525497416968275,0.23525497416968275,0.0,False
msd,absolute,0,0.0,0.54,uncorrected,5000,2700,0.1,4501,0.7474342496263311,16.378728344452394,29.820264737576373,0.7622,-13.441536393123982,13.441536393123982,13.441536393123982,0.0,False
msd,absolute,0,0.0,0.54,tighter,5000,2700,0.046,4771,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.545,uncorrected,5000,2725,0.1,4501,0.741236499578392,16.242915375709305,29.820264737576373,0.7603,-13.577349361867068,13.577349361867068,13.577349361867068,0.0,False
msd,absolute,0,0.0,0.545,tighter,5000,2725,0.0455,4774,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.55,uncorrected,5000,2750,0.1,4501,0.7354958955528293,16.11711997107704,29.820264737576373,0.7585,-13.703144766499335,13.703144766499335,13.703144766499335,0.0,False
msd,absolute,0,0.0,0.55,tighter,5000,2750,0.045,4776,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.555,uncorrected,5000,2775,0.1,4501,0.7302149381158795,16.001396926138085,29.820264737576373,0.7564,-13.818867811438285,13.818867811438285,13.818867811438285,0.0,False
msd,absolute,0,0.0,0.555,tighter,5000,2775,0.0445,4779,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.56,uncorrected,5000,2800,0.1,4501,0.7267477038930095,15.92541848727023,29.820264737576373,0.7556,-13.89484625030614,13.89484625030614,13.89484625030614,0.0,False
msd,absolute,0,0.0,0.56,tighter,5000,2800,0.044,4781,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.565,uncorrected,5000,2825,0.1,4501,0.7161957044573329,15.69418967706497,29.820264737576373,0.7511,-14.12607506051141,14.12607506051141,14.12607506051141,0.0,False
msd,absolute,0,0.0,0.565,tighter,5000,2825,0.04350000000000001,4784,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.57,uncorrected,5000,2850,0.1,4501,0.7112746224244424,15.586352678937336,29.820264737576373,0.7486,-14.233912058639032,14.233912058639032,14.233912058639032,0.0,False
msd,absolute,0,0.0,0.57,tighter,5000,2850,0.04300000000000001,4786,1.3668790003338473,29.952788271874294,29.820264737576373,0.8979,0.13252353429792282,0.13252353429792282,0.13252353429792282,0.0,False
msd,absolute,0,0.0,0.575,uncorrected,5000,2875,0.1,4501,0.7095120735017282,15.547729468918034,29.820264737576373,0.748,-14.272535268658341,14.272535268658341,14.272535268658341,0.0,False
msd,absolute,0,0.0,0.575,tighter,5000,2875,0.04250000000000001,4789,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.58,uncorrected,5000,2900,0.1,4501,0.6939479081025925,15.206667713843242,29.820264737576373,0.7402,-14.613597023733135,14.613597023733135,14.613597023733135,0.0,False
msd,absolute,0,0.0,0.58,tighter,5000,2900,0.04200000000000001,4791,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.585,uncorrected,5000,2925,0.1,4501,0.6866692002532925,15.047167425193203,29.820264737576373,0.7371,-14.773097312383168,14.773097312383168,14.773097312383168,0.0,False
msd,absolute,0,0.0,0.585,tighter,5000,2925,0.04150000000000001,4794,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.59,uncorrected,5000,2950,0.1,4501,0.6793933341962546,14.887729409503637,29.820264737576373,0.7329,-14.932535328072735,14.932535328072735,14.932535328072735,0.0,False
msd,absolute,0,0.0,0.59,tighter,5000,2950,0.04100000000000001,4796,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.595,uncorrected,5000,2975,0.1,4501,0.6777511596355975,14.851743995352999,29.820264737576373,0.7324,-14.968520742223378,14.968520742223378,14.968520742223378,0.0,False
msd,absolute,0,0.0,0.595,tighter,5000,2975,0.04050000000000001,4799,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.6,uncorrected,5000,3000,0.1,4501,0.673566090719875,14.760035451213236,29.820264737576373,0.7304,-15.060229286363139,15.060229286363139,15.060229286363139,0.0,False
msd,absolute,0,0.0,0.6,tighter,5000,3000,0.04000000000000001,4801,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.605,uncorrected,5000,3025,0.1,4501,0.6675108003930357,14.627344240769402,29.820264737576373,0.7267,-15.192920496806968,15.192920496806968,15.192920496806968,0.0,False
msd,absolute,0,0.0,0.605,tighter,5000,3025,0.03950000000000001,4804,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.61,uncorrected,5000,3050,0.1,4501,0.661320894551083,14.491703164228198,29.820264737576373,0.7236,-15.328561573348171,15.328561573348171,15.328561573348171,0.0,False
msd,absolute,0,0.0,0.61,tighter,5000,3050,0.03900000000000001,4806,1.366116789844559,29.936085747804004,29.820264737576373,0.8979,0.11582101022762673,0.11582101022762673,0.11582101022762673,0.0,False
msd,absolute,0,0.0,0.615,uncorrected,5000,3075,0.1,4501,0.6518029738636516,14.28313440059258,29.820264737576373,0.7179,-15.537130336983793,15.537130336983793,15.537130336983793,0.0,False
msd,absolute,0,0.0,0.615,tighter,5000,3075,0.038500000000000006,4809,1.3668790003338473,29.952788271874294,29.820264737576373,0.8979,0.13252353429792282,0.13252353429792282,0.13252353429792282,0.0,False
msd,absolute,0,0.0,0.62,uncorrected,5000,3100,0.1,4501,0.6490725498939935,14.223301883569757,29.820264737576373,0.7166,-15.596962854006618,15.596962854006618,15.596962854006618,0.0,False
msd,absolute,0,0.0,0.62,tighter,5000,3100,0.038000000000000006,4811,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.625,uncorrected,5000,3125,0.1,4501,0.6417875602404288,14.063663940048258,29.820264737576373,0.7126,-15.756600797528122,15.756600797528122,15.756600797528122,0.0,False
msd,absolute,0,0.0,0.625,tighter,5000,3125,0.037500000000000006,4814,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.63,uncorrected,5000,3150,0.1,4501,0.638396136792114,13.989346763134398,29.820264737576373,0.7112,-15.830917974441975,15.830917974441975,15.830917974441975,0.0,False
msd,absolute,0,0.0,0.63,tighter,5000,3150,0.037,4816,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.635,uncorrected,5000,3175,0.1,4501,0.631638840628445,13.841272309410774,29.820264737576373,0.707,-15.978992428165599,15.978992428165599,15.978992428165599,0.0,False
msd,absolute,0,0.0,0.635,tighter,5000,3175,0.0365,4819,1.3715670930269281,30.05551971174606,29.820264737576373,0.8984,0.23525497416968275,0.23525497416968275,0.23525497416968275,0.0,False
msd,absolute,0,0.0,0.64,uncorrected,5000,3200,0.1,4501,0.6273835195917432,13.74802431159235,29.820264737576373,0.7045,-16.07224042598402,16.07224042598402,16.07224042598402,0.0,False
msd,absolute,0,0.0,0.64,tighter,5000,3200,0.036,4821,1.3715670930269281,30.05551971174606,29.820264737576373,0.8984,0.23525497416968275,0.23525497416968275,0.23525497416968275,0.0,False
msd,absolute,0,0.0,0.645,uncorrected,5000,3225,0.1,4501,0.6177616694241032,13.53717811322027,29.820264737576373,0.6986,-16.283086624356102,16.283086624356102,16.283086624356102,0.0,False
msd,absolute,0,0.0,0.645,tighter,5000,3225,0.0355,4824,1.3715670930269281,30.05551971174606,29.820264737576373,0.8984,0.23525497416968275,0.23525497416968275,0.23525497416968275,0.0,False
msd,absolute,0,0.0,0.65,uncorrected,5000,3250,0.1,4501,0.6173690037849467,13.528573525141573,29.820264737576373,0.6985,-16.2916912124348,16.2916912124348,16.2916912124348,0.0,False
msd,absolute,0,0.0,0.65,tighter,5000,3250,0.034999999999999996,4826,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.655,uncorrected,5000,3275,0.1,4501,0.60481640655975,13.253505075881176,29.820264737576373,0.6914,-16.566759661695198,16.566759661695198,16.566759661695198,0.0,False
msd,absolute,0,0.0,0.655,tighter,5000,3275,0.034499999999999996,4829,1.3726324630206188,30.07886545181846,29.820264737576373,0.8986,0.2586007142420876,0.2586007142420876,0.2586007142420876,0.0,False
msd,absolute,0,0.0,0.66,uncorrected,5000,3300,0.1,4501,0.5964296337534749,13.069723460910641,29.820264737576373,0.6857,-16.750541276665736,16.750541276665736,16.750541276665736,0.0,False
msd,absolute,0,0.0,0.66,tighter,5000,3300,0.033999999999999996,4831,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.665,uncorrected,5000,3325,0.1,4501,0.5855369495275539,12.831029132991551,29.820264737576373,0.6789,-16.989235604584824,16.989235604584824,16.989235604584824,0.0,False
msd,absolute,0,0.0,0.665,tighter,5000,3325,0.033499999999999995,4834,1.366116789844559,29.936085747804004,29.820264737576373,0.8979,0.11582101022762673,0.11582101022762673,0.11582101022762673,0.0,False
msd,absolute,0,0.0,0.67,uncorrected,5000,3350,0.1,4501,0.5774323771596908,12.653431452356038,29.820264737576373,0.6748,-17.16683328522034,17.16683328522034,17.16683328522034,0.0,False
msd,absolute,0,0.0,0.67,tighter,5000,3350,0.032999999999999995,4836,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.675,uncorrected,5000,3375,0.1,4501,0.5687073449355811,12.46223746751158,29.820264737576373,0.6692,-17.358027270064795,17.358027270064795,17.358027270064795,0.0,False
msd,absolute,0,0.0,0.675,tighter,5000,3375,0.032499999999999994,4839,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.68,uncorrected,5000,3400,0.1,4501,0.5639608796356167,12.358226892958225,29.820264737576373,0.6659,-17.462037844618152,17.462037844618152,17.462037844618152,0.0,False
msd,absolute,0,0.0,0.68,tighter,5000,3400,0.031999999999999994,4841,1.3715670930269281,30.05551971174606,29.820264737576373,0.8984,0.23525497416968275,0.23525497416968275,0.23525497416968275,0.0,False
msd,absolute,0,0.0,0.685,uncorrected,5000,3425,0.1,4501,0.5525000568796956,12.107082792166764,29.820264737576373,0.6598,-17.713181945409616,17.713181945409616,17.713181945409616,0.0,False
msd,absolute,0,0.0,0.685,tighter,5000,3425,0.03149999999999999,4844,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.69,uncorrected,5000,3450,0.1,4501,0.5492064234186971,12.034908513625389,29.820264737576373,0.658,-17.785356223950988,17.785356223950988,17.785356223950988,0.0,False
msd,absolute,0,0.0,0.69,tighter,5000,3450,0.031000000000000007,4846,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.695,uncorrected,5000,3475,0.1,4501,0.5407779476464275,11.850213050310966,29.820264737576373,0.6505,-17.970051687265407,17.970051687265407,17.970051687265407,0.0,False
msd,absolute,0,0.0,0.695,tighter,5000,3475,0.030500000000000006,4849,1.366116789844559,29.936085747804004,29.820264737576373,0.8979,0.11582101022762673,0.11582101022762673,0.11582101022762673,0.0,False
msd,absolute,0,0.0,0.7,uncorrected,5000,3500,0.1,4501,0.5336148020197713,11.693245107820498,29.820264737576373,0.6451,-18.12701962975588,18.12701962975588,18.12701962975588,0.0,False
msd,absolute,0,0.0,0.7,tighter,5000,3500,0.030000000000000006,4851,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.705,uncorrected,5000,3525,0.1,4501,0.5179662729478458,11.350334668825402,29.820264737576373,0.6337,-18.46993006875097,18.46993006875097,18.46993006875097,0.0,False
msd,absolute,0,0.0,0.705,tighter,5000,3525,0.029500000000000005,4854,1.3635521545569114,29.879886202894234,29.820264737576373,0.8975,0.059621465317856226,0.059621465317856226,0.059621465317856226,0.0,False
msd,absolute,0,0.0,0.71,uncorrected,5000,3550,0.1,4501,0.5175550856857761,11.3413242114273,29.820264737576373,0.633,-18.478940526149074,18.478940526149074,18.478940526149074,0.0,False
msd,absolute,0,0.0,0.71,tighter,5000,3550,0.029000000000000005,4856,1.3648127950278741,29.90751095761244,29.820264737576373,0.8976,0.08724622003607244,0.08724622003607244,0.08724622003607244,0.0,False
msd,absolute,0,0.0,0.715,uncorrected,5000,3575,0.1,4501,0.5140509499925916,11.264537140685677,29.820264737576373,0.6307,-18.555727596890694,18.555727596890694,18.555727596890694,0.0,False
msd,absolute,0,0.0,0.715,tighter,5000,3575,0.028500000000000004,4859,1.366116789844559,29.936085747804004,29.820264737576373,0.8979,0.11582101022762673,0.11582101022762673,0.11582101022762673,0.0,False
msd,absolute,0,0.0,0.72,uncorrected,5000,3600,0.1,4501,0.5081514048890379,11.135258817334483,29.820264737576373,0.6257,-18.68500592024189,18.68500592024189,18.68500592024189,0.0,False
msd,absolute,0,0.0,0.72,tighter,5000,3600,0.028000000000000004,4861,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.725,uncorrected,5000,3625,0.1,4501,0.5022574326813701,11.006102614354218,29.820264737576373,0.6211,-18.814162123222165,18.814162123222165,18.814162123222165,0.0,False
msd,absolute,0,0.0,0.725,tighter,5000,3625,0.027500000000000004,4864,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.73,uncorrected,5000,3650,0.1,4501,0.4956113607751653,10.860465447788938,29.820264737576373,0.6157,-18.959799289787437,18.959799289787437,18.959799289787437,0.0,False
msd,absolute,0,0.0,0.73,tighter,5000,3650,0.027000000000000003,4866,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.735,uncorrected,5000,3675,0.1,4501,0.48853667627398667,10.705435977804868,29.820264737576373,0.6097,-19.11482875977151,19.11482875977151,19.11482875977151,0.0,False
msd,absolute,0,0.0,0.735,tighter,5000,3675,0.026500000000000003,4869,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.74,uncorrected,5000,3700,0.1,4501,0.48130705912093774,10.547011426824787,29.820264737576373,0.604,-19.273253310751585,19.273253310751585,19.273253310751585,0.0,False
msd,absolute,0,0.0,0.74,tighter,5000,3700,0.026000000000000002,4871,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.745,uncorrected,5000,3725,0.1,4501,0.47316734928076915,10.368643769279739,29.820264737576373,0.5968,-19.45162096829663,19.45162096829663,19.45162096829663,0.0,False
msd,absolute,0,0.0,0.745,tighter,5000,3725,0.025500000000000002,4874,1.366116789844559,29.936085747804004,29.820264737576373,0.8979,0.11582101022762673,0.11582101022762673,0.11582101022762673,0.0,False
msd,absolute,0,0.0,0.75,uncorrected,5000,3750,0.1,4501,0.4592842285656354,10.064419199854276,29.820264737576373,0.5832,-19.7558455377221,19.7558455377221,19.7558455377221,0.0,False
msd,absolute,0,0.0,0.75,tighter,5000,3750,0.025,4876,1.3635521545569114,29.879886202894234,29.820264737576373,0.8975,0.059621465317856226,0.059621465317856226,0.059621465317856226,0.0,False
msd,absolute,0,0.0,0.755,uncorrected,5000,3775,0.1,4501,0.4521726680961078,9.90858165682789,29.820264737576373,0.5765,-19.91168308074848,19.91168308074848,19.91168308074848,0.0,False
msd,absolute,0,0.0,0.755,tighter,5000,3775,0.0245,4879,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.76,uncorrected,5000,3800,0.1,4501,0.4430403986244663,9.708463772319481,29.820264737576373,0.5691,-20.11180096525689,20.11180096525689,20.11180096525689,0.0,False
msd,absolute,0,0.0,0.76,tighter,5000,3800,0.024,4881,1.3648127950278741,29.90751095761244,29.820264737576373,0.8976,0.08724622003607244,0.08724622003607244,0.08724622003607244,0.0,False
msd,absolute,0,0.0,0.765,uncorrected,5000,3825,0.1,4501,0.4322830350267217,9.472734761830543,29.820264737576373,0.5602,-20.347529975745832,20.347529975745832,20.347529975745832,0.0,False
msd,absolute,0,0.0,0.765,tighter,5000,3825,0.0235,4884,1.366116789844559,29.936085747804004,29.820264737576373,0.8979,0.11582101022762673,0.11582101022762673,0.11582101022762673,0.0,False
msd,absolute,0,0.0,0.77,uncorrected,5000,3850,0.1,4501,0.41911772962159316,9.184239872935429,29.820264737576373,0.5465,-20.636024864640948,20.636024864640948,20.636024864640948,0.0,False
msd,absolute,0,0.0,0.77,tighter,5000,3850,0.023,4886,1.3648127950278741,29.90751095761244,29.820264737576373,0.8976,0.08724622003607244,0.08724622003607244,0.08724622003607244,0.0,False
msd,absolute,0,0.0,0.775,uncorrected,5000,3875,0.1,4501,0.41483403649717737,9.090370149905102,29.820264737576373,0.5411,-20.729894587671275,20.729894587671275,20.729894587671275,0.0,False
msd,absolute,0,0.0,0.775,tighter,5000,3875,0.0225,4889,1.366116789844559,29.936085747804004,29.820264737576373,0.8979,0.11582101022762673,0.11582101022762673,0.11582101022762673,0.0,False
msd,absolute,0,0.0,0.78,uncorrected,5000,3900,0.1,4501,0.4083952138883322,8.94927449310169,29.820264737576373,0.5336,-20.870990244474687,20.870990244474687,20.870990244474687,0.0,False
msd,absolute,0,0.0,0.78,tighter,5000,3900,0.022,4891,1.366116789844559,29.936085747804004,29.820264737576373,0.8979,0.11582101022762673,0.11582101022762673,0.11582101022762673,0.0,False
msd,absolute,0,0.0,0.785,uncorrected,5000,3925,0.1,4501,0.3984317254706118,8.730941883593193,29.820264737576373,0.5224,-21.08932285398318,21.08932285398318,21.08932285398318,0.0,False
msd,absolute,0,0.0,0.785,tighter,5000,3925,0.0215,4894,1.3648127950278741,29.90751095761244,29.820264737576373,0.8976,0.08724622003607244,0.08724622003607244,0.08724622003607244,0.0,False
msd,absolute,0,0.0,0.79,uncorrected,5000,3950,0.1,4501,0.38968247939377243,8.53921729406179,29.820264737576373,0.5137,-21.28104744351458,21.28104744351458,21.28104744351458,0.0,False
msd,absolute,0,0.0,0.79,tighter,5000,3950,0.020999999999999998,4896,1.335250515980061,29.25970476193825,29.820264737576373,0.8936,-0.5605599756381232,0.5605599756381232,0.5605599756381232,0.0,False
msd,absolute,0,0.0,0.795,uncorrected,5000,3975,0.1,4501,0.3780319533817174,8.283916174643162,29.820264737576373,0.5011,-21.53634856293321,21.53634856293321,21.53634856293321,0.0,False
msd,absolute,0,0.0,0.795,tighter,5000,3975,0.020499999999999997,4899,1.3648127950278741,29.90751095761244,29.820264737576373,0.8976,0.08724622003607244,0.08724622003607244,0.08724622003607244,0.0,False
msd,absolute,0,0.0,0.8,uncorrected,5000,4000,0.1,4501,0.3655760148486478,8.010965833378581,29.820264737576373,0.4858,-21.809298904197792,21.809298904197792,21.809298904197792,0.0,False
msd,absolute,0,0.0,0.8,tighter,5000,4000,0.019999999999999997,4901,1.3635521545569114,29.879886202894234,29.820264737576373,0.8975,0.059621465317856226,0.059621465317856226,0.059621465317856226,0.0,False
msd,absolute,0,0.0,0.805,uncorrected,5000,4025,0.1,4501,0.3553541826131862,7.786972066099529,29.820264737576373,0.4762,-22.03329267147684,22.03329267147684,22.03329267147684,0.0,False
msd,absolute,0,0.0,0.805,tighter,5000,4025,0.019499999999999997,4904,1.3648127950278741,29.90751095761244,29.820264737576373,0.8976,0.08724622003607244,0.08724622003607244,0.08724622003607244,0.0,False
msd,absolute,0,0.0,0.81,uncorrected,5000,4050,0.1,4501,0.34861130063087864,7.639213474220536,29.820264737576373,0.4684,-22.18105126335584,22.18105126335584,22.18105126335584,0.0,False
msd,absolute,0,0.0,0.81,tighter,5000,4050,0.018999999999999996,4906,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.815,uncorrected,5000,4075,0.1,4501,0.3370202679630203,7.385216048502577,29.820264737576373,0.454,-22.435048689073795,22.435048689073795,22.435048689073795,0.0,False
msd,absolute,0,0.0,0.815,tighter,5000,4075,0.018500000000000006,4909,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.82,uncorrected,5000,4100,0.1,4501,0.323163594943333,7.08157103456212,29.820264737576373,0.4395,-22.738693703014253,22.738693703014253,22.738693703014253,0.0,False
msd,absolute,0,0.0,0.82,tighter,5000,4100,0.018000000000000006,4911,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.825,uncorrected,5000,4125,0.1,4501,0.3033885670867389,6.6482355145092775,29.820264737576373,0.4173,-23.1720292230671,23.1720292230671,23.1720292230671,0.0,False
msd,absolute,0,0.0,0.825,tighter,5000,4125,0.017500000000000005,4914,1.4268283301886522,31.26647410927698,29.820264737576373,0.9051,1.4462093717006093,1.4462093717006093,1.4462093717006093,0.0,False
msd,absolute,0,0.0,0.83,uncorrected,5000,4150,0.1,4501,0.28342689138466665,6.210809929867217,29.820264737576373,0.3942,-23.609454807709156,23.609454807709156,23.609454807709156,0.0,False
msd,absolute,0,0.0,0.83,tighter,5000,4150,0.017000000000000005,4916,1.445291133701706,31.671054503296244,29.820264737576373,0.9065,1.8507897657198686,1.8507897657198686,1.8507897657198686,0.0,False
msd,absolute,0,0.0,0.835,uncorrected,5000,4175,0.1,4501,0.27280457910638456,5.978040335373917,29.820264737576373,0.3825,-23.842224402202454,23.842224402202454,23.842224402202454,0.0,False
msd,absolute,0,0.0,0.835,tighter,5000,4175,0.016500000000000004,4919,1.4268283301886522,31.26647410927698,29.820264737576373,0.9051,1.4462093717006093,1.4462093717006093,1.4462093717006093,0.0,False
msd,absolute,0,0.0,0.84,uncorrected,5000,4200,0.1,4501,0.2610434887122344,5.72031638882392,29.820264737576373,0.37,-24.09994834875246,24.09994834875246,24.09994834875246,0.0,False
msd,absolute,0,0.0,0.84,tighter,5000,4200,0.016000000000000004,4921,1.447445576296009,31.71826538506069,29.820264737576373,0.9066,1.8980006474843176,1.8980006474843176,1.8980006474843176,0.0,False
msd,absolute,0,0.0,0.845,uncorrected,5000,4225,0.1,4501,0.24292680482738474,5.323320607588829,29.820264737576373,0.3472,-24.49694412998755,24.49694412998755,24.49694412998755,0.0,False
msd,absolute,0,0.0,0.845,tighter,5000,4225,0.015500000000000003,4924,1.477914285466343,32.38593442853376,29.820264737576373,0.9094,2.565669690957389,2.565669690957389,2.565669690957389,0.0,False
msd,absolute,0,0.0,0.85,uncorrected,5000,4250,0.1,4501,0.22308944086951038,4.8886190997324634,29.820264737576373,0.3228,-24.93164563784391,24.93164563784391,24.93164563784391,0.0,False
msd,absolute,0,0.0,0.85,tighter,5000,4250,0.015000000000000003,4926,1.477914285466343,32.38593442853376,29.820264737576373,0.9094,2.565669690957389,2.565669690957389,2.565669690957389,0.0,False
msd,absolute,0,0.0,0.855,uncorrected,5000,4275,0.1,4501,0.20286773052603174,4.445495305844747,29.820264737576373,0.2921,-25.37476943173163,25.37476943173163,25.37476943173163,0.0,False
msd,absolute,0,0.0,0.855,tighter,5000,4275,0.014500000000000002,4929,1.477914285466343,32.38593442853376,29.820264737576373,0.9094,2.565669690957389,2.565669690957389,2.565669690957389,0.0,False
msd,absolute,0,0.0,0.86,uncorrected,5000,4300,0.1,4501,0.18647502112621278,4.08627744256993,29.820264737576373,0.2707,-25.733987295006443,25.733987295006443,25.733987295006443,0.0,False
msd,absolute,0,0.0,0.86,tighter,5000,4300,0.014000000000000002,4931,1.477914285466343,32.38593442853376,29.820264737576373,0.9094,2.565669690957389,2.565669690957389,2.565669690957389,0.0,False
msd,absolute,0,0.0,0.865,uncorrected,5000,4325,0.1,4501,0.16192295421390945,3.548261377006339,29.820264737576373,0.2381,-26.27200336057003,26.27200336057003,26.27200336057003,0.0,False
msd,absolute,0,0.0,0.865,tighter,5000,4325,0.013500000000000002,4934,1.5296191214317247,33.51895644725292,29.820264737576373,0.914,3.6986917096765364,3.6986917096765364,3.6986917096765364,0.0,False
msd,absolute,0,0.0,0.87,uncorrected,5000,4350,0.1,4501,0.14345392372898902,3.1435445296727416,29.820264737576373,0.2102,-26.67672020790363,26.67672020790363,26.67672020790363,0.0,False
msd,absolute,0,0.0,0.87,tighter,5000,4350,0.013000000000000001,4936,1.5212218390825312,33.33494453383329,29.820264737576373,0.9136,3.514679796256908,3.514679796256908,3.514679796256908,0.0,False
msd,absolute,0,0.0,0.875,uncorrected,5000,4375,0.1,4501,0.12392970707707252,2.715705103208348,29.820264737576373,0.1832,-27.10455963436803,27.10455963436803,27.10455963436803,0.0,False
msd,absolute,0,0.0,0.875,tighter,5000,4375,0.0125,4939,1.5212218390825312,33.33494453383329,29.820264737576373,0.9136,3.514679796256908,3.514679796256908,3.514679796256908,0.0,False
msd,absolute,0,0.0,0.88,uncorrected,5000,4400,0.1,4501,0.10709599557775851,2.3468234419599003,29.820264737576373,0.1584,-27.47344129561648,27.47344129561648,27.47344129561648,0.0,False
msd,absolute,0,0.0,0.88,tighter,5000,4400,0.012,4941,1.5212218390825312,33.33494453383329,29.820264737576373,0.9136,3.514679796256908,3.514679796256908,3.514679796256908,0.0,False
msd,absolute,0,0.0,0.885,uncorrected,5000,4425,0.1,4501,0.09005960438852345,1.9735004059901105,29.820264737576373,0.1349,-27.846764331586257,27.846764331586257,27.846764331586257,0.0,False
msd,absolute,0,0.0,0.885,tighter,5000,4425,0.0115,4944,1.5296191214317247,33.51895644725292,29.820264737576373,0.914,3.6986917096765364,3.6986917096765364,3.6986917096765364,0.0,False
msd,absolute,0,0.0,0.89,uncorrected,5000,4450,0.1,4501,0.06355919550531366,1.392789797221513,29.820264737576373,0.0936,-28.427474940354866,28.427474940354866,28.427474940354866,0.0,False
msd,absolute,0,0.0,0.89,tighter,5000,4450,0.011,4946,1.5557074818304901,34.09063772642518,29.820264737576373,0.9158,4.27037298884881,4.27037298884881,4.27037298884881,0.0,False
msd,absolute,0,0.0,0.895,uncorrected,5000,4475,0.1,4501,0.028141223085216827,0.6166662130131549,29.820264737576373,0.0418,-29.20359852456322,29.20359852456322,29.20359852456322,0.0,False
msd,absolute,0,0.0,0.895,tighter,5000,4475,0.010499999999999999,4949,1.5296191214317247,33.51895644725292,29.820264737576373,0.914,3.6986917096765364,3.6986917096765364,3.6986917096765364,0.0,False
msd,absolute,0,0.0,0.9,uncorrected,5000,4500,0.1,4501,0.002073563444324189,0.04543855513251098,29.820264737576373,0.0035,-29.77482618244387,29.77482618244387,29.77482618244387,0.0,False
msd,absolute,0,0.0,0.9,tighter,5000,4500,0.009999999999999998,4951,1.5010975773311237,32.89395615723195,29.820264737576373,0.911,3.0736914196555705,3.0736914196555705,3.0736914196555705,0.0,False
msd,absolute,0,0.0,0.905,uncorrected,5000,4525,0.1,4501,0.0,0.0,29.820264737576373,0.0,-29.82026473757637,29.82026473757637,29.82026473757637,0.0,False
msd,absolute,0,0.0,0.905,tighter,5000,4525,0.009499999999999998,4954,1.5296191214317247,33.51895644725292,29.820264737576373,0.914,3.6986917096765364,3.6986917096765364,3.6986917096765364,0.0,False
msd,absolute,0,0.0,0.91,uncorrected,5000,4550,0.1,4501,0.0,0.0,29.820264737576373,0.0,-29.82026473757637,29.82026473757637,29.82026473757637,0.0,False
msd,absolute,0,0.0,0.91,tighter,5000,4550,0.008999999999999998,4956,1.5212218390825312,33.33494453383329,29.820264737576373,0.9136,3.514679796256908,3.514679796256908,3.514679796256908,0.0,False
msd,absolute,0,0.0,0.915,uncorrected,5000,4575,0.1,4501,0.0,0.0,29.820264737576373,0.0,-29.82026473757637,29.82026473757637,29.82026473757637,0.0,False
msd,absolute,0,0.0,0.915,tighter,5000,4575,0.008499999999999997,4959,1.5010975773311237,32.89395615723195,29.820264737576373,0.911,3.0736914196555705,3.0736914196555705,3.0736914196555705,0.0,False
msd,absolute,0,0.0,0.92,uncorrected,5000,4600,0.1,4501,0.0,0.0,29.820264737576373,0.0,-29.82026473757637,29.82026473757637,29.82026473757637,0.0,False
msd,absolute,0,0.0,0.92,tighter,5000,4600,0.007999999999999997,4961,1.5010975773311237,32.89395615723195,29.820264737576373,0.911,3.0736914196555705,3.0736914196555705,3.0736914196555705,0.0,False
msd,absolute,0,0.0,0.925,uncorrected,5000,4625,0.1,4501,0.0,0.0,29.820264737576373,0.0,-29.82026473757637,29.82026473757637,29.82026473757637,0.0,False
msd,absolute,0,0.0,0.925,tighter,5000,4625,0.007499999999999996,4964,1.5010975773311237,32.89395615723195,29.820264737576373,0.911,3.0736914196555705,3.0736914196555705,3.0736914196555705,0.0,False
msd,absolute,0,0.0,0.93,uncorrected,5000,4650,0.1,4501,0.0,0.0,29.820264737576373,0.0,-29.82026473757637,29.82026473757637,29.82026473757637,0.0,False
msd,absolute,0,0.0,0.93,tighter,5000,4650,0.006999999999999996,4966,1.5296191214317247,33.51895644725292,29.820264737576373,0.914,3.6986917096765364,3.6986917096765364,3.6986917096765364,0.0,False
msd,absolute,0,0.0,0.935,uncorrected,5000,4675,0.1,4501,0.0,0.0,29.820264737576373,0.0,-29.82026473757637,29.82026473757637,29.82026473757637,0.0,False
msd,absolute,0,0.0,0.935,tighter,5000,4675,0.006499999999999995,4969,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.94,uncorrected,5000,4700,0.1,4501,0.0,0.0,29.820264737576373,0.0,-29.82026473757637,29.82026473757637,29.82026473757637,0.0,False
msd,absolute,0,0.0,0.94,tighter,5000,4700,0.006000000000000005,4971,1.3280430759030648,29.101766183208337,29.820264737576373,0.8925,-0.7184985543680308,0.7184985543680308,0.7184985543680308,0.0,False
msd,absolute,0,0.0,0.945,uncorrected,5000,4725,0.1,4501,0.0,0.0,29.820264737576373,0.0,-29.82026473757637,29.82026473757637,29.82026473757637,0.0,False
msd,absolute,0,0.0,0.945,tighter,5000,4725,0.005500000000000005,4974,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.95,uncorrected,5000,4750,0.1,4501,0.0,0.0,29.820264737576373,0.0,-29.82026473757637,29.82026473757637,29.82026473757637,0.0,False
msd,absolute,0,0.0,0.95,tighter,5000,4750,0.0050000000000000044,4976,1.4479843075988734,31.73007074943177,29.820264737576373,0.9066,1.909806011855403,1.909806011855403,1.909806011855403,0.0,False
msd,adaptive,0,0.0,0.0,uncorrected,5000,0,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,0.0,0.0,tighter,5000,0,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,0.0,0.0,naive,5000,0,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,0.0,0.005,uncorrected,5000,25,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,0.0,0.005,tighter,5000,25,0.0995,4504,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,0.0,0.005,naive,5000,25,0.095,4526,3.8509669159725575,29.83967591262097,28.976404119646723,0.9042,0.8632717929742486,0.8632717929742486,0.8632717929742486,0.0,False
msd,adaptive,0,0.0,0.01,uncorrected,5000,50,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,0.0,0.01,tighter,5000,50,0.099,4506,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,0.0,0.01,naive,5000,50,0.09000000000000001,4551,3.9597087262286914,30.682274783760658,28.976404119646723,0.9094,1.705870664113936,1.705870664113936,1.705870664113936,0.0,False
msd,adaptive,0,0.0,0.015,uncorrected,5000,75,0.1,4501,3.7370128690629,28.956689404839704,28.976404119646723,0.8987,-0.019714714807014415,0.019714714807014415,0.019714714807014415,0.0,False
msd,adaptive,0,0.0,0.015,tighter,5000,75,0.0985,4509,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.015,naive,5000,75,0.085,4576,4.062209968554761,31.47651787085779,28.976404119646723,0.914,2.5001137512110634,2.5001137512110634,2.5001137512110634,0.0,False
msd,adaptive,0,0.0,0.02,uncorrected,5000,100,0.1,4501,3.7114935407717797,28.758949849468202,28.976404119646723,0.8967,-0.21745427017852298,0.21745427017852298,0.21745427017852298,0.0,False
msd,adaptive,0,0.0,0.02,tighter,5000,100,0.098,4511,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.02,naive,5000,100,0.08,4601,4.195599990973579,32.51010635027206,28.976404119646723,0.9194,3.533702230625344,3.533702230625344,3.533702230625344,0.0,False
msd,adaptive,0,0.0,0.025,uncorrected,5000,125,0.1,4501,3.702355989877155,28.68814644780828,28.976404119646723,0.8965,-0.28825767183844525,0.28825767183844525,0.28825767183844525,0.0,False
msd,adaptive,0,0.0,0.025,tighter,5000,125,0.0975,4514,3.7670674352209343,29.189570791104146,28.976404119646723,0.9009,0.2131666714574232,0.2131666714574232,0.2131666714574232,0.0,False
msd,adaptive,0,0.0,0.025,naive,5000,125,0.07500000000000001,4626,4.361045473435719,33.79208038058665,28.976404119646723,0.9256,4.815676260939928,4.815676260939928,4.815676260939928,0.0,False
msd,adaptive,0,0.0,0.03,uncorrected,5000,150,0.1,4501,3.7019557313670868,28.68504499706037,28.976404119646723,0.8965,-0.29135912258635277,0.29135912258635277,0.29135912258635277,0.0,False
msd,adaptive,0,0.0,0.03,tighter,5000,150,0.097,4516,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,0.0,0.03,naive,5000,150,0.07,4651,4.503056495140614,34.892469699985426,28.976404119646723,0.9313,5.916065580338705,5.916065580338705,5.916065580338705,0.0,False
msd,adaptive,0,0.0,0.035,uncorrected,5000,175,0.1,4501,3.699996227012875,28.66986154413675,28.976404119646723,0.8964,-0.30654257550996444,0.30654257550996444,0.30654257550996444,0.0,False
msd,adaptive,0,0.0,0.035,tighter,5000,175,0.0965,4519,3.7812001062459477,29.299079476161122,28.976404119646723,0.9017,0.322675356514403,0.322675356514403,0.322675356514403,0.0,False
msd,adaptive,0,0.0,0.035,naive,5000,175,0.065,4676,4.675117953376326,36.22570840674019,28.976404119646723,0.9363,7.249304287093461,7.249304287093461,7.249304287093461,0.0,False
msd,adaptive,0,0.0,0.04,uncorrected,5000,200,0.1,4501,3.692705165377387,28.61336588447281,28.976404119646723,0.8963,-0.36303823517390993,0.36303823517390993,0.36303823517390993,0.0,False
msd,adaptive,0,0.0,0.04,tighter,5000,200,0.096,4521,3.7812001062459477,29.299079476161122,28.976404119646723,0.9017,0.322675356514403,0.322675356514403,0.322675356514403,0.0,False
msd,adaptive,0,0.0,0.04,naive,5000,200,0.060000000000000005,4701,4.8782311195564985,37.79955497168062,28.976404119646723,0.9412,8.823150852033901,8.823150852033901,8.823150852033901,0.0,False
msd,adaptive,0,0.0,0.045,uncorrected,5000,225,0.1,4501,3.692321472638499,28.61039279557637,28.976404119646723,0.8963,-0.3660113240703509,0.3660113240703509,0.3660113240703509,0.0,False
msd,adaptive,0,0.0,0.045,tighter,5000,225,0.0955,4524,3.7925675483661063,29.387161455628178,28.976404119646723,0.902,0.41075733598145997,0.41075733598145997,0.41075733598145997,0.0,False
msd,adaptive,0,0.0,0.045,naive,5000,225,0.05500000000000001,4726,5.059932397970091,39.20748897347177,28.976404119646723,0.9455,10.23108485382504,10.23108485382504,10.23108485382504,0.0,False
msd,adaptive,0,0.0,0.05,uncorrected,5000,250,0.1,4501,3.655334094543713,28.323791690116792,28.976404119646723,0.8941,-0.6526124295299268,0.6526124295299268,0.6526124295299268,0.0,False
msd,adaptive,0,0.0,0.05,tighter,5000,250,0.095,4526,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,0.0,0.05,naive,5000,250,0.05,4751,5.203816634684361,40.322393122526066,28.976404119646723,0.9487,11.345989002879337,11.345989002879337,11.345989002879337,0.0,False
msd,adaptive,0,0.0,0.055,uncorrected,5000,275,0.1,4501,3.6531628101600297,28.306967234405544,28.976404119646723,0.894,-0.6694368852411712,0.6694368852411712,0.6694368852411712,0.0,False
msd,adaptive,0,0.0,0.055,tighter,5000,275,0.0945,4529,3.7812001062459477,29.299079476161122,28.976404119646723,0.9017,0.322675356514403,0.322675356514403,0.322675356514403,0.0,False
msd,adaptive,0,0.0,0.055,naive,5000,275,0.045000000000000005,4776,5.455577344430203,42.27319097414824,28.976404119646723,0.9534,13.296786854501523,13.296786854501523,13.296786854501523,0.0,False
msd,adaptive,0,0.0,0.06,uncorrected,5000,300,0.1,4501,3.6435130543325718,28.23219495180479,28.976404119646723,0.8935,-0.74420916784193,0.74420916784193,0.74420916784193,0.0,False
msd,adaptive,0,0.0,0.06,tighter,5000,300,0.094,4531,3.779643989393138,29.28702171934753,28.976404119646723,0.9016,0.31061759970080655,0.31061759970080655,0.31061759970080655,0.0,False
msd,adaptive,0,0.0,0.06,naive,5000,300,0.04000000000000001,4801,5.613816692649262,43.499327414816314,28.976404119646723,0.9563,14.522923295169598,14.522923295169598,14.522923295169598,0.0,False
msd,adaptive,0,0.0,0.065,uncorrected,5000,325,0.1,4501,3.6421883979370793,28.22193069391851,28.976404119646723,0.8934,-0.7544734257282107,0.7544734257282107,0.7544734257282107,0.0,False
msd,adaptive,0,0.0,0.065,tighter,5000,325,0.09350000000000001,4534,3.7812001062459477,29.299079476161122,28.976404119646723,0.9017,0.322675356514403,0.322675356514403,0.322675356514403,0.0,False
msd,adaptive,0,0.0,0.065,naive,5000,325,0.035,4826,6.005766292232339,46.53639557999084,28.976404119646723,0.9634,17.55999146034412,17.55999146034412,17.55999146034412,0.0,False
msd,adaptive,0,0.0,0.07,uncorrected,5000,350,0.1,4501,3.6362683848046236,28.17605876691279,28.976404119646723,0.8932,-0.8003453527339313,0.8003453527339313,0.8003453527339313,0.0,False
msd,adaptive,0,0.0,0.07,tighter,5000,350,0.093,4536,3.779643989393138,29.28702171934753,28.976404119646723,0.9016,0.31061759970080655,0.31061759970080655,0.31061759970080655,0.0,False
msd,adaptive,0,0.0,0.07,naive,5000,350,0.03,4851,6.444520737235835,49.93613666574871,28.976404119646723,0.9683,20.959732546101993,20.959732546101993,20.959732546101993,0.0,False
msd,adaptive,0,0.0,0.075,uncorrected,5000,375,0.1,4501,3.634773943361724,28.16447890936025,28.976404119646723,0.8931,-0.8119252102864739,0.8119252102864739,0.8119252102864739,0.0,False
msd,adaptive,0,0.0,0.075,tighter,5000,375,0.09250000000000001,4539,3.791594066562054,29.379618315898966,28.976404119646723,0.902,0.4032141962522475,0.4032141962522475,0.4032141962522475,0.0,False
msd,adaptive,0,0.0,0.075,naive,5000,375,0.02500000000000001,4876,6.959302519223695,53.92498462923736,28.976404119646723,0.9741,24.94858050959063,24.94858050959063,24.94858050959063,0.0,False
msd,adaptive,0,0.0,0.08,uncorrected,5000,400,0.1,4501,3.633958509580788,28.15816042356635,28.976404119646723,0.8931,-0.8182436960803682,0.8182436960803682,0.8182436960803682,0.0,False
msd,adaptive,0,0.0,0.08,tighter,5000,400,0.09200000000000001,4541,3.791594066562054,29.379618315898966,28.976404119646723,0.902,0.4032141962522475,0.4032141962522475,0.4032141962522475,0.0,False
msd,adaptive,0,0.0,0.08,naive,5000,400,0.020000000000000004,4901,7.461828424598711,57.8188664727535,28.976404119646723,0.9769,28.84246235310678,28.84246235310678,28.84246235310678,0.0,False
msd,adaptive,0,0.0,0.085,uncorrected,5000,425,0.1,4501,3.6167590934515244,28.024888698728926,28.976404119646723,0.892,-0.9515154209177961,0.9515154209177961,0.9515154209177961,0.0,False
msd,adaptive,0,0.0,0.085,tighter,5000,425,0.09150000000000001,4544,3.779643989393138,29.28702171934753,28.976404119646723,0.9016,0.31061759970080655,0.31061759970080655,0.31061759970080655,0.0,False
msd,adaptive,0,0.0,0.085,naive,5000,425,0.015,4926,8.254713605006392,63.96263174924902,28.976404119646723,0.9816,34.98622762960229,34.98622762960229,34.98622762960229,0.0,False
msd,adaptive,0,0.0,0.09,uncorrected,5000,450,0.1,4501,3.6075671260045516,27.95366364393051,28.976404119646723,0.8917,-1.0227404757162106,1.0227404757162106,1.0227404757162106,0.0,False
msd,adaptive,0,0.0,0.09,tighter,5000,450,0.09100000000000001,4546,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,0.0,0.09,naive,5000,450,0.010000000000000009,4951,9.506915085511018,73.66546409521987,28.976404119646723,0.988,44.68905997557316,44.68905997557316,44.68905997557316,0.0,False
msd,adaptive,0,0.0,0.095,uncorrected,5000,475,0.1,4501,3.581723252510101,27.753409311388054,28.976404119646723,0.89,-1.2229948082586715,1.2229948082586715,1.2229948082586715,0.0,False
msd,adaptive,0,0.0,0.095,tighter,5000,475,0.09050000000000001,4549,3.779643989393138,29.28702171934753,28.976404119646723,0.9016,0.31061759970080655,0.31061759970080655,0.31061759970080655,0.0,False
msd,adaptive,0,0.0,0.095,naive,5000,475,0.0050000000000000044,4976,11.482536698976155,88.97380352219746,28.976404119646723,0.9943,59.99739940255075,59.99739940255075,59.99739940255075,0.0,False
msd,adaptive,0,0.0,0.1,uncorrected,5000,500,0.1,4501,3.576440659132302,27.712476507286855,28.976404119646723,0.8896,-1.263927612359865,1.263927612359865,1.263927612359865,0.0,False
msd,adaptive,0,0.0,0.1,tighter,5000,500,0.09000000000000001,4551,3.779643989393138,29.28702171934753,28.976404119646723,0.9016,0.31061759970080655,0.31061759970080655,0.31061759970080655,0.0,False
msd,adaptive,0,0.0,0.1,naive,5000,500,0.0,5001,inf,inf,28.976404119646723,1.0,inf,inf,inf,0.0,True
msd,adaptive,0,0.0,0.105,uncorrected,5000,525,0.1,4501,3.5620167599024857,27.600711205791054,28.976404119646723,0.889,-1.375692913855664,1.375692913855664,1.375692913855664,0.0,False
msd,adaptive,0,0.0,0.105,tighter,5000,525,0.08950000000000001,4554,3.7812001062459477,29.299079476161122,28.976404119646723,0.9017,0.322675356514403,0.322675356514403,0.322675356514403,0.0,False
msd,adaptive,0,0.0,0.11,uncorrected,5000,550,0.1,4501,3.5620167599024857,27.600711205791054,28.976404119646723,0.889,-1.375692913855664,1.375692913855664,1.375692913855664,0.0,False
msd,adaptive,0,0.0,0.11,tighter,5000,550,0.08900000000000001,4556,3.7925675483661063,29.387161455628178,28.976404119646723,0.902,0.41075733598145997,0.41075733598145997,0.41075733598145997,0.0,False
msd,adaptive,0,0.0,0.115,uncorrected,5000,575,0.1,4501,3.555265271187593,27.54839649118146,28.976404119646723,0.8888,-1.4280076284652623,1.4280076284652623,1.4280076284652623,0.0,False
msd,adaptive,0,0.0,0.115,tighter,5000,575,0.08850000000000001,4559,3.7925675483661063,29.387161455628178,28.976404119646723,0.902,0.41075733598145997,0.41075733598145997,0.41075733598145997,0.0,False
msd,adaptive,0,0.0,0.12,uncorrected,5000,600,0.1,4501,3.5487577367098733,27.497972085040768,28.976404119646723,0.8886,-1.4784320346059547,1.4784320346059547,1.4784320346059547,0.0,False
msd,adaptive,0,0.0,0.12,tighter,5000,600,0.08800000000000001,4561,3.7925675483661063,29.387161455628178,28.976404119646723,0.902,0.41075733598145997,0.41075733598145997,0.41075733598145997,0.0,False
msd,adaptive,0,0.0,0.125,uncorrected,5000,625,0.1,4501,3.527349944079607,27.332091253543048,28.976404119646723,0.8874,-1.6443128661036754,1.6443128661036754,1.6443128661036754,0.0,False
msd,adaptive,0,0.0,0.125,tighter,5000,625,0.08750000000000001,4564,3.7925675483661063,29.387161455628178,28.976404119646723,0.902,0.41075733598145997,0.41075733598145997,0.41075733598145997,0.0,False
msd,adaptive,0,0.0,0.13,uncorrected,5000,650,0.1,4501,3.522115985998769,27.29153530583426,28.976404119646723,0.8872,-1.68486881381246,1.68486881381246,1.68486881381246,0.0,False
msd,adaptive,0,0.0,0.13,tighter,5000,650,0.08700000000000001,4566,3.795281197131319,29.408188486361368,28.976404119646723,0.9021,0.4317843667146437,0.4317843667146437,0.4317843667146437,0.0,False
msd,adaptive,0,0.0,0.135,uncorrected,5000,675,0.1,4501,3.511600614979571,27.210055700799895,28.976404119646723,0.8864,-1.766348418846824,1.766348418846824,1.766348418846824,0.0,False
msd,adaptive,0,0.0,0.135,tighter,5000,675,0.08650000000000001,4569,3.795281197131319,29.408188486361368,28.976404119646723,0.9021,0.4317843667146437,0.4317843667146437,0.4317843667146437,0.0,False
msd,adaptive,0,0.0,0.14,uncorrected,5000,700,0.1,4501,3.5031010078719644,27.144195482571682,28.976404119646723,0.8859,-1.8322086370750381,1.8322086370750381,1.8322086370750381,0.0,False
msd,adaptive,0,0.0,0.14,tighter,5000,700,0.08600000000000001,4571,3.791594066562054,29.379618315898966,28.976404119646723,0.902,0.4032141962522475,0.4032141962522475,0.4032141962522475,0.0,False
msd,adaptive,0,0.0,0.145,uncorrected,5000,725,0.1,4501,3.475197425011032,26.92798124663065,28.976404119646723,0.884,-2.048422873016069,2.048422873016069,2.048422873016069,0.0,False
msd,adaptive,0,0.0,0.145,tighter,5000,725,0.0855,4574,3.779643989393138,29.28702171934753,28.976404119646723,0.9016,0.31061759970080655,0.31061759970080655,0.31061759970080655,0.0,False
msd,adaptive,0,0.0,0.15,uncorrected,5000,750,0.1,4501,3.471340112374562,26.898092400146798,28.976404119646723,0.8836,-2.0783117194999248,2.0783117194999248,2.0783117194999248,0.0,False
msd,adaptive,0,0.0,0.15,tighter,5000,750,0.085,4576,3.779643989393138,29.28702171934753,28.976404119646723,0.9016,0.31061759970080655,0.31061759970080655,0.31061759970080655,0.0,False
msd,adaptive,0,0.0,0.155,uncorrected,5000,775,0.1,4501,3.458850847799466,26.801317845745377,28.976404119646723,0.883,-2.1750862739013415,2.1750862739013415,2.1750862739013415,0.0,False
msd,adaptive,0,0.0,0.155,tighter,5000,775,0.0845,4579,3.7670674352209343,29.189570791104146,28.976404119646723,0.9009,0.2131666714574232,0.2131666714574232,0.2131666714574232,0.0,False
msd,adaptive,0,0.0,0.16,uncorrected,5000,800,0.1,4501,3.453920241265261,26.763112453633827,28.976404119646723,0.8827,-2.2132916660128887,2.2132916660128887,2.2132916660128887,0.0,False
msd,adaptive,0,0.0,0.16,tighter,5000,800,0.084,4581,3.7670674352209343,29.189570791104146,28.976404119646723,0.9009,0.2131666714574232,0.2131666714574232,0.2131666714574232,0.0,False
msd,adaptive,0,0.0,0.165,uncorrected,5000,825,0.1,4501,3.4479066171223596,26.716515170561827,28.976404119646723,0.8821,-2.259888949084893,2.259888949084893,2.259888949084893,0.0,False
msd,adaptive,0,0.0,0.165,tighter,5000,825,0.0835,4584,3.779643989393138,29.28702171934753,28.976404119646723,0.9016,0.31061759970080655,0.31061759970080655,0.31061759970080655,0.0,False
msd,adaptive,0,0.0,0.17,uncorrected,5000,850,0.1,4501,3.4434975695409102,26.682351140128823,28.976404119646723,0.8813,-2.2940529795178963,2.2940529795178963,2.2940529795178963,0.0,False
msd,adaptive,0,0.0,0.17,tighter,5000,850,0.083,4586,3.779643989393138,29.28702171934753,28.976404119646723,0.9016,0.31061759970080655,0.31061759970080655,0.31061759970080655,0.0,False
msd,adaptive,0,0.0,0.175,uncorrected,5000,875,0.1,4501,3.4306998724716387,26.583186659802845,28.976404119646723,0.8803,-2.3932174598438767,2.3932174598438767,2.3932174598438767,0.0,False
msd,adaptive,0,0.0,0.175,tighter,5000,875,0.0825,4589,3.7670674352209343,29.189570791104146,28.976404119646723,0.9009,0.2131666714574232,0.2131666714574232,0.2131666714574232,0.0,False
msd,adaptive,0,0.0,0.18,uncorrected,5000,900,0.1,4501,3.412959671786823,26.445724601413268,28.976404119646723,0.8789,-2.5306795182334563,2.5306795182334563,2.5306795182334563,0.0,False
msd,adaptive,0,0.0,0.18,tighter,5000,900,0.08200000000000002,4591,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.185,uncorrected,5000,925,0.1,4501,3.4079939731754703,26.40724729416143,28.976404119646723,0.8788,-2.5691568254852886,2.5691568254852886,2.5691568254852886,0.0,False
msd,adaptive,0,0.0,0.185,tighter,5000,925,0.0815,4594,3.7556486860289753,29.101091252679048,28.976404119646723,0.9,0.12468713303232866,0.12468713303232866,0.12468713303232866,0.0,False
msd,adaptive,0,0.0,0.19,uncorrected,5000,950,0.1,4501,3.405474198328073,26.387722518576567,28.976404119646723,0.8787,-2.588681601070155,2.588681601070155,2.588681601070155,0.0,False
msd,adaptive,0,0.0,0.19,tighter,5000,950,0.08100000000000002,4596,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.195,uncorrected,5000,975,0.1,4501,3.3825382385037877,26.210000501526014,28.976404119646723,0.8773,-2.7664036181207017,2.7664036181207017,2.7664036181207017,0.0,False
msd,adaptive,0,0.0,0.195,tighter,5000,975,0.0805,4599,3.7556486860289753,29.101091252679048,28.976404119646723,0.9,0.12468713303232866,0.12468713303232866,0.12468713303232866,0.0,False
msd,adaptive,0,0.0,0.2,uncorrected,5000,1000,0.1,4501,3.377016323579531,26.167213285911814,28.976404119646723,0.8773,-2.8091908337349065,2.8091908337349065,2.8091908337349065,0.0,False
msd,adaptive,0,0.0,0.2,tighter,5000,1000,0.08000000000000002,4601,3.7556486860289753,29.101091252679048,28.976404119646723,0.9,0.12468713303232866,0.12468713303232866,0.12468713303232866,0.0,False
msd,adaptive,0,0.0,0.205,uncorrected,5000,1025,0.1,4501,3.356080197639809,26.00498721995525,28.976404119646723,0.8754,-2.9714168996914734,2.9714168996914734,2.9714168996914734,0.0,False
msd,adaptive,0,0.0,0.205,tighter,5000,1025,0.07950000000000002,4604,3.7556486860289753,29.101091252679048,28.976404119646723,0.9,0.12468713303232866,0.12468713303232866,0.12468713303232866,0.0,False
msd,adaptive,0,0.0,0.21,uncorrected,5000,1050,0.1,4501,3.334791829258159,25.840031761474894,28.976404119646723,0.8738,-3.1363723581718252,3.1363723581718252,3.1363723581718252,0.0,False
msd,adaptive,0,0.0,0.21,tighter,5000,1050,0.07900000000000001,4606,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,0.0,0.215,uncorrected,5000,1075,0.1,4501,3.3250453938294036,25.764510345466082,28.976404119646723,0.8733,-3.2118937741806413,3.2118937741806413,3.2118937741806413,0.0,False
msd,adaptive,0,0.0,0.215,tighter,5000,1075,0.07850000000000001,4609,3.7556486860289753,29.101091252679048,28.976404119646723,0.9,0.12468713303232866,0.12468713303232866,0.12468713303232866,0.0,False
msd,adaptive,0,0.0,0.22,uncorrected,5000,1100,0.1,4501,3.3059519335818317,25.61656239414119,28.976404119646723,0.8719,-3.3598417255055275,3.3598417255055275,3.3598417255055275,0.0,False
msd,adaptive,0,0.0,0.22,tighter,5000,1100,0.07800000000000001,4611,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,0.0,0.225,uncorrected,5000,1125,0.1,4501,3.2689282701396083,25.329680127344336,28.976404119646723,0.8701,-3.646723992302382,3.646723992302382,3.646723992302382,0.0,False
msd,adaptive,0,0.0,0.225,tighter,5000,1125,0.07750000000000001,4614,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,0.0,0.23,uncorrected,5000,1150,0.1,4501,3.2689282701396083,25.329680127344336,28.976404119646723,0.8701,-3.646723992302382,3.646723992302382,3.646723992302382,0.0,False
msd,adaptive,0,0.0,0.23,tighter,5000,1150,0.07700000000000001,4616,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,0.0,0.235,uncorrected,5000,1175,0.1,4501,3.2689282701396083,25.329680127344336,28.976404119646723,0.8701,-3.646723992302382,3.646723992302382,3.646723992302382,0.0,False
msd,adaptive,0,0.0,0.235,tighter,5000,1175,0.07650000000000001,4619,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,0.0,0.24,uncorrected,5000,1200,0.1,4501,3.253004082101527,25.206289659288867,28.976404119646723,0.8693,-3.7701144603578505,3.7701144603578505,3.7701144603578505,0.0,False
msd,adaptive,0,0.0,0.24,tighter,5000,1200,0.07600000000000001,4621,3.7556486860289753,29.101091252679048,28.976404119646723,0.9,0.12468713303232866,0.12468713303232866,0.12468713303232866,0.0,False
msd,adaptive,0,0.0,0.245,uncorrected,5000,1225,0.1,4501,3.23526429085471,25.068830773478396,28.976404119646723,0.8681,-3.907573346168322,3.907573346168322,3.907573346168322,0.0,False
msd,adaptive,0,0.0,0.245,tighter,5000,1225,0.07550000000000001,4624,3.7530826346024493,29.08120789750789,28.976404119646723,0.8997,0.10480377786117306,0.10480377786117306,0.10480377786117306,0.0,False
msd,adaptive,0,0.0,0.25,uncorrected,5000,1250,0.1,4501,3.2286146897594996,25.017305547227743,28.976404119646723,0.8678,-3.9590985724189798,3.9590985724189798,3.9590985724189798,0.0,False
msd,adaptive,0,0.0,0.25,tighter,5000,1250,0.07500000000000001,4626,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,0.0,0.255,uncorrected,5000,1275,0.1,4501,3.222280401675175,24.96822356140505,28.976404119646723,0.8674,-4.008180558241673,4.008180558241673,4.008180558241673,0.0,False
msd,adaptive,0,0.0,0.255,tighter,5000,1275,0.0745,4629,3.743210844737279,29.004715157715093,28.976404119646723,0.8989,0.02831103806837207,0.02831103806837207,0.02831103806837207,0.0,False
msd,adaptive,0,0.0,0.26,uncorrected,5000,1300,0.1,4501,3.220408338112939,24.95371765387485,28.976404119646723,0.8673,-4.022686465771872,4.022686465771872,4.022686465771872,0.0,False
msd,adaptive,0,0.0,0.26,tighter,5000,1300,0.074,4631,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,0.0,0.265,uncorrected,5000,1325,0.1,4501,3.2061885921206197,24.843534258060494,28.976404119646723,0.8663,-4.132869861586228,4.132869861586228,4.132869861586228,0.0,False
msd,adaptive,0,0.0,0.265,tighter,5000,1325,0.0735,4634,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,0.0,0.27,uncorrected,5000,1350,0.1,4501,3.2026384836529167,24.81602581967544,28.976404119646723,0.8662,-4.160378299971281,4.160378299971281,4.160378299971281,0.0,False
msd,adaptive,0,0.0,0.27,tighter,5000,1350,0.073,4636,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,0.0,0.275,uncorrected,5000,1375,0.1,4501,3.1965202115223668,24.76861765920447,28.976404119646723,0.8654,-4.207786460442253,4.207786460442253,4.207786460442253,0.0,False
msd,adaptive,0,0.0,0.275,tighter,5000,1375,0.0725,4639,3.7530826346024493,29.08120789750789,28.976404119646723,0.8997,0.10480377786117306,0.10480377786117306,0.10480377786117306,0.0,False
msd,adaptive,0,0.0,0.28,uncorrected,5000,1400,0.1,4501,3.1898438177896598,24.71688482701037,28.976404119646723,0.8649,-4.259519292636351,4.259519292636351,4.259519292636351,0.0,False
msd,adaptive,0,0.0,0.28,tighter,5000,1400,0.072,4641,3.743210844737279,29.004715157715093,28.976404119646723,0.8989,0.02831103806837207,0.02831103806837207,0.02831103806837207,0.0,False
msd,adaptive,0,0.0,0.285,uncorrected,5000,1425,0.1,4501,3.189173949492535,24.711694272708947,28.976404119646723,0.8648,-4.264709846937773,4.264709846937773,4.264709846937773,0.0,False
msd,adaptive,0,0.0,0.285,tighter,5000,1425,0.07150000000000001,4644,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,0.0,0.29,uncorrected,5000,1450,0.1,4501,3.1778464360658054,24.623921685479615,28.976404119646723,0.8639,-4.352482434167107,4.352482434167107,4.352482434167107,0.0,False
msd,adaptive,0,0.0,0.29,tighter,5000,1450,0.071,4646,3.7530826346024493,29.08120789750789,28.976404119646723,0.8997,0.10480377786117306,0.10480377786117306,0.10480377786117306,0.0,False
msd,adaptive,0,0.0,0.295,uncorrected,5000,1475,0.1,4501,3.151359313118997,24.4186830579255,28.976404119646723,0.8617,-4.55772106172122,4.55772106172122,4.55772106172122,0.0,False
msd,adaptive,0,0.0,0.295,tighter,5000,1475,0.07050000000000001,4649,3.7530826346024493,29.08120789750789,28.976404119646723,0.8997,0.10480377786117306,0.10480377786117306,0.10480377786117306,0.0,False
msd,adaptive,0,0.0,0.3,uncorrected,5000,1500,0.1,4501,3.1327658761056734,24.274609596198758,28.976404119646723,0.861,-4.70179452344796,4.70179452344796,4.70179452344796,0.0,False
msd,adaptive,0,0.0,0.3,tighter,5000,1500,0.06999999999999999,4651,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,0.0,0.305,uncorrected,5000,1525,0.1,4501,3.1090377620708756,24.090749477879026,28.976404119646723,0.8591,-4.8856546417676885,4.8856546417676885,4.8856546417676885,0.0,False
msd,adaptive,0,0.0,0.305,tighter,5000,1525,0.0695,4654,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,0.0,0.31,uncorrected,5000,1550,0.1,4501,3.0922138411509548,23.960387322403797,28.976404119646723,0.8579,-5.016016797242924,5.016016797242924,5.016016797242924,0.0,False
msd,adaptive,0,0.0,0.31,tighter,5000,1550,0.06899999999999999,4656,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,0.0,0.315,uncorrected,5000,1575,0.1,4501,3.0792323228402965,23.859798481290376,28.976404119646723,0.8571,-5.116605638356344,5.116605638356344,5.116605638356344,0.0,False
msd,adaptive,0,0.0,0.315,tighter,5000,1575,0.0685,4659,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,0.0,0.32,uncorrected,5000,1600,0.1,4501,3.065310381792477,23.751922662565867,28.976404119646723,0.8561,-5.224481457080857,5.224481457080857,5.224481457080857,0.0,False
msd,adaptive,0,0.0,0.32,tighter,5000,1600,0.06799999999999999,4661,3.7370128690629,28.956689404839704,28.976404119646723,0.8987,-0.019714714807014415,0.019714714807014415,0.019714714807014415,0.0,False
msd,adaptive,0,0.0,0.325,uncorrected,5000,1625,0.1,4501,3.062024962738811,23.726465201637826,28.976404119646723,0.8561,-5.249938918008896,5.249938918008896,5.249938918008896,0.0,False
msd,adaptive,0,0.0,0.325,tighter,5000,1625,0.0675,4664,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,0.0,0.33,uncorrected,5000,1650,0.1,4501,3.0495866136028416,23.630085171582014,28.976404119646723,0.8548,-5.346318948064702,5.346318948064702,5.346318948064702,0.0,False
msd,adaptive,0,0.0,0.33,tighter,5000,1650,0.06699999999999999,4666,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,0.0,0.335,uncorrected,5000,1675,0.1,4501,3.0122592318906354,23.340849507588363,28.976404119646723,0.8508,-5.6355546120583595,5.6355546120583595,5.6355546120583595,0.0,False
msd,adaptive,0,0.0,0.335,tighter,5000,1675,0.0665,4669,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,0.0,0.34,uncorrected,5000,1700,0.1,4501,2.9828198501070737,23.1127349507362,28.976404119646723,0.849,-5.8636691689105165,5.8636691689105165,5.8636691689105165,0.0,False
msd,adaptive,0,0.0,0.34,tighter,5000,1700,0.06599999999999999,4671,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,0.0,0.345,uncorrected,5000,1725,0.1,4501,2.970987383070738,23.02104967030791,28.976404119646723,0.8477,-5.955354449338812,5.955354449338812,5.955354449338812,0.0,False
msd,adaptive,0,0.0,0.345,tighter,5000,1725,0.0655,4674,3.743210844737279,29.004715157715093,28.976404119646723,0.8989,0.02831103806837207,0.02831103806837207,0.02831103806837207,0.0,False
msd,adaptive,0,0.0,0.35,uncorrected,5000,1750,0.1,4501,2.9168685608104794,22.601703528869812,28.976404119646723,0.843,-6.374700590776906,6.374700590776906,6.374700590776906,0.0,False
msd,adaptive,0,0.0,0.35,tighter,5000,1750,0.065,4676,3.723285524435651,28.85032143966218,28.976404119646723,0.8979,-0.12608267998453734,0.12608267998453734,0.12608267998453734,0.0,False
msd,adaptive,0,0.0,0.355,uncorrected,5000,1775,0.1,4501,2.913419737232359,22.574979908517722,28.976404119646723,0.8427,-6.401424211129,6.401424211129,6.401424211129,0.0,False
msd,adaptive,0,0.0,0.355,tighter,5000,1775,0.0645,4679,3.723285524435651,28.85032143966218,28.976404119646723,0.8979,-0.12608267998453734,0.12608267998453734,0.12608267998453734,0.0,False
msd,adaptive,0,0.0,0.36,uncorrected,5000,1800,0.1,4501,2.9060893302612025,22.51817937683315,28.976404119646723,0.8417,-6.4582247428135675,6.4582247428135675,6.4582247428135675,0.0,False
msd,adaptive,0,0.0,0.36,tighter,5000,1800,0.064,4681,3.723285524435651,28.85032143966218,28.976404119646723,0.8979,-0.12608267998453734,0.12608267998453734,0.12608267998453734,0.0,False
msd,adaptive,0,0.0,0.365,uncorrected,5000,1825,0.1,4501,2.8985256066855,22.459570963643337,28.976404119646723,0.8408,-6.51683315600338,6.51683315600338,6.51683315600338,0.0,False
msd,adaptive,0,0.0,0.365,tighter,5000,1825,0.0635,4684,3.724035713877429,28.85613437192158,28.976404119646723,0.8979,-0.12026974772514207,0.12026974772514207,0.12026974772514207,0.0,False
msd,adaptive,0,0.0,0.37,uncorrected,5000,1850,0.1,4501,2.8883358702975412,22.380614577341866,28.976404119646723,0.8399,-6.595789542304855,6.595789542304855,6.595789542304855,0.0,False
msd,adaptive,0,0.0,0.37,tighter,5000,1850,0.063,4686,3.723285524435651,28.85032143966218,28.976404119646723,0.8979,-0.12608267998453734,0.12608267998453734,0.12608267998453734,0.0,False
msd,adaptive,0,0.0,0.375,uncorrected,5000,1875,0.1,4501,2.875569654510685,22.28169403348303,28.976404119646723,0.8378,-6.694710086163689,6.694710086163689,6.694710086163689,0.0,False
msd,adaptive,0,0.0,0.375,tighter,5000,1875,0.0625,4689,3.702355989877155,28.68814644780828,28.976404119646723,0.8965,-0.28825767183844525,0.28825767183844525,0.28825767183844525,0.0,False
msd,adaptive,0,0.0,0.38,uncorrected,5000,1900,0.1,4501,2.8607504288978203,22.1668654984131,28.976404119646723,0.8364,-6.809538621233616,6.809538621233616,6.809538621233616,0.0,False
msd,adaptive,0,0.0,0.38,tighter,5000,1900,0.062,4691,3.702355989877155,28.68814644780828,28.976404119646723,0.8965,-0.28825767183844525,0.28825767183844525,0.28825767183844525,0.0,False
msd,adaptive,0,0.0,0.385,uncorrected,5000,1925,0.1,4501,2.8565863203578945,22.13459940732284,28.976404119646723,0.836,-6.841804712323882,6.841804712323882,6.841804712323882,0.0,False
msd,adaptive,0,0.0,0.385,tighter,5000,1925,0.0615,4694,3.724035713877429,28.85613437192158,28.976404119646723,0.8979,-0.12026974772514207,0.12026974772514207,0.12026974772514207,0.0,False
msd,adaptive,0,0.0,0.39,uncorrected,5000,1950,0.1,4501,2.8436570402056605,22.034415339803083,28.976404119646723,0.8345,-6.941988779843638,6.941988779843638,6.941988779843638,0.0,False
msd,adaptive,0,0.0,0.39,tighter,5000,1950,0.061,4696,3.723285524435651,28.85032143966218,28.976404119646723,0.8979,-0.12608267998453734,0.12608267998453734,0.12608267998453734,0.0,False
msd,adaptive,0,0.0,0.395,uncorrected,5000,1975,0.1,4501,2.8182180421797156,21.837298233061,28.976404119646723,0.8316,-7.139105886585722,7.139105886585722,7.139105886585722,0.0,False
msd,adaptive,0,0.0,0.395,tighter,5000,1975,0.0605,4699,3.699996227012875,28.66986154413675,28.976404119646723,0.8964,-0.30654257550996444,0.30654257550996444,0.30654257550996444,0.0,False
msd,adaptive,0,0.0,0.4,uncorrected,5000,2000,0.1,4501,2.802156787258492,21.71284568593277,28.976404119646723,0.8297,-7.263558433713947,7.263558433713947,7.263558433713947,0.0,False
msd,adaptive,0,0.0,0.4,tighter,5000,2000,0.06,4701,3.692705165377387,28.61336588447281,28.976404119646723,0.8963,-0.36303823517390993,0.36303823517390993,0.36303823517390993,0.0,False
msd,adaptive,0,0.0,0.405,uncorrected,5000,2025,0.1,4501,2.7871588635163445,21.59663248711986,28.976404119646723,0.8277,-7.3797716325268645,7.3797716325268645,7.3797716325268645,0.0,False
msd,adaptive,0,0.0,0.405,tighter,5000,2025,0.0595,4704,3.7079580057942776,28.731554335508097,28.976404119646723,0.8967,-0.24484978413862055,0.24484978413862055,0.24484978413862055,0.0,False
msd,adaptive,0,0.0,0.41,uncorrected,5000,2050,0.1,4501,2.7725236855807704,21.48323006740294,28.976404119646723,0.8266,-7.493174052243777,7.493174052243777,7.493174052243777,0.0,False
msd,adaptive,0,0.0,0.41,tighter,5000,2050,0.05900000000000001,4706,3.702355989877155,28.68814644780828,28.976404119646723,0.8965,-0.28825767183844525,0.28825767183844525,0.28825767183844525,0.0,False
msd,adaptive,0,0.0,0.415,uncorrected,5000,2075,0.1,4501,2.7661891865110335,21.43414644673465,28.976404119646723,0.826,-7.542257672912071,7.542257672912071,7.542257672912071,0.0,False
msd,adaptive,0,0.0,0.415,tighter,5000,2075,0.058499999999999996,4709,3.723285524435651,28.85032143966218,28.976404119646723,0.8979,-0.12608267998453734,0.12608267998453734,0.12608267998453734,0.0,False
msd,adaptive,0,0.0,0.42,uncorrected,5000,2100,0.1,4501,2.758925044790955,21.37785937924221,28.976404119646723,0.8254,-7.5985447404045106,7.5985447404045106,7.5985447404045106,0.0,False
msd,adaptive,0,0.0,0.42,tighter,5000,2100,0.05800000000000001,4711,3.724035713877429,28.85613437192158,28.976404119646723,0.8979,-0.12026974772514207,0.12026974772514207,0.12026974772514207,0.0,False
msd,adaptive,0,0.0,0.425,uncorrected,5000,2125,0.1,4501,2.754984913037333,21.347328798962888,28.976404119646723,0.8249,-7.629075320683828,7.629075320683828,7.629075320683828,0.0,False
msd,adaptive,0,0.0,0.425,tighter,5000,2125,0.057499999999999996,4714,3.743210844737279,29.004715157715093,28.976404119646723,0.8989,0.02831103806837207,0.02831103806837207,0.02831103806837207,0.0,False
msd,adaptive,0,0.0,0.43,uncorrected,5000,2150,0.1,4501,2.7419149817041157,21.246054879011563,28.976404119646723,0.8232,-7.730349240635157,7.730349240635157,7.730349240635157,0.0,False
msd,adaptive,0,0.0,0.43,tighter,5000,2150,0.05700000000000001,4716,3.723285524435651,28.85032143966218,28.976404119646723,0.8979,-0.12608267998453734,0.12608267998453734,0.12608267998453734,0.0,False
msd,adaptive,0,0.0,0.435,uncorrected,5000,2175,0.1,4501,2.72407400765752,21.107811966223142,28.976404119646723,0.8206,-7.868592153423582,7.868592153423582,7.868592153423582,0.0,False
msd,adaptive,0,0.0,0.435,tighter,5000,2175,0.056499999999999995,4719,3.723285524435651,28.85032143966218,28.976404119646723,0.8979,-0.12608267998453734,0.12608267998453734,0.12608267998453734,0.0,False
msd,adaptive,0,0.0,0.44,uncorrected,5000,2200,0.1,4501,2.7114621111529695,21.010087183707252,28.976404119646723,0.8193,-7.96631693593947,7.96631693593947,7.96631693593947,0.0,False
msd,adaptive,0,0.0,0.44,tighter,5000,2200,0.05600000000000001,4721,3.702355989877155,28.68814644780828,28.976404119646723,0.8965,-0.28825767183844525,0.28825767183844525,0.28825767183844525,0.0,False
msd,adaptive,0,0.0,0.445,uncorrected,5000,2225,0.1,4501,2.6975731472285838,20.902466892152216,28.976404119646723,0.8178,-8.073937227494504,8.073937227494504,8.073937227494504,0.0,False
msd,adaptive,0,0.0,0.445,tighter,5000,2225,0.055499999999999994,4724,3.724035713877429,28.85613437192158,28.976404119646723,0.8979,-0.12026974772514207,0.12026974772514207,0.12026974772514207,0.0,False
msd,adaptive,0,0.0,0.45,uncorrected,5000,2250,0.1,4501,2.6899239555636183,20.84319621929097,28.976404119646723,0.817,-8.13320790035575,8.13320790035575,8.13320790035575,0.0,False
msd,adaptive,0,0.0,0.45,tighter,5000,2250,0.05500000000000001,4726,3.7370128690629,28.956689404839704,28.976404119646723,0.8987,-0.019714714807014415,0.019714714807014415,0.019714714807014415,0.0,False
msd,adaptive,0,0.0,0.455,uncorrected,5000,2275,0.1,4501,2.6776732623514214,20.748270263515888,28.976404119646723,0.8144,-8.228133856130826,8.228133856130826,8.228133856130826,0.0,False
msd,adaptive,0,0.0,0.455,tighter,5000,2275,0.05449999999999999,4729,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,0.0,0.46,uncorrected,5000,2300,0.1,4501,2.663316055800572,20.637021738188146,28.976404119646723,0.8126,-8.339382381458577,8.339382381458577,8.339382381458577,0.0,False
msd,adaptive,0,0.0,0.46,tighter,5000,2300,0.054000000000000006,4731,3.7530826346024493,29.08120789750789,28.976404119646723,0.8997,0.10480377786117306,0.10480377786117306,0.10480377786117306,0.0,False
msd,adaptive,0,0.0,0.465,uncorrected,5000,2325,0.1,4501,2.636233575698575,20.427169914792376,28.976404119646723,0.8093,-8.549234204854342,8.549234204854342,8.549234204854342,0.0,False
msd,adaptive,0,0.0,0.465,tighter,5000,2325,0.05349999999999999,4734,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,0.0,0.47,uncorrected,5000,2350,0.1,4501,2.6246838750304495,20.33767568325401,28.976404119646723,0.8077,-8.63872843639271,8.63872843639271,8.63872843639271,0.0,False
msd,adaptive,0,0.0,0.47,tighter,5000,2350,0.053000000000000005,4736,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.475,uncorrected,5000,2375,0.1,4501,2.5919206367776932,20.08380582858056,28.976404119646723,0.8024,-8.892598291066165,8.892598291066165,8.892598291066165,0.0,False
msd,adaptive,0,0.0,0.475,tighter,5000,2375,0.052500000000000005,4739,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,0.0,0.48,uncorrected,5000,2400,0.1,4501,2.5829716163262137,20.014463277518907,28.976404119646723,0.8011,-8.961940842127817,8.961940842127817,8.961940842127817,0.0,False
msd,adaptive,0,0.0,0.48,tighter,5000,2400,0.052000000000000005,4741,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.485,uncorrected,5000,2425,0.1,4501,2.5726345638355115,19.934365394845607,28.976404119646723,0.7993,-9.042038724801113,9.042038724801113,9.042038724801113,0.0,False
msd,adaptive,0,0.0,0.485,tighter,5000,2425,0.051500000000000004,4744,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,0.0,0.49,uncorrected,5000,2450,0.1,4501,2.54708839927361,19.73641789543296,28.976404119646723,0.7954,-9.239986224213764,9.239986224213764,9.239986224213764,0.0,False
msd,adaptive,0,0.0,0.49,tighter,5000,2450,0.051000000000000004,4746,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,0.0,0.495,uncorrected,5000,2475,0.1,4501,2.538070536073562,19.66654190813281,28.976404119646723,0.7945,-9.309862211513913,9.309862211513913,9.309862211513913,0.0,False
msd,adaptive,0,0.0,0.495,tighter,5000,2475,0.0505,4749,3.7812001062459477,29.299079476161122,28.976404119646723,0.9017,0.322675356514403,0.322675356514403,0.322675356514403,0.0,False
msd,adaptive,0,0.0,0.5,uncorrected,5000,2500,0.1,4501,2.5143424849183003,19.482682277042652,28.976404119646723,0.7918,-9.493721842604067,9.493721842604067,9.493721842604067,0.0,False
msd,adaptive,0,0.0,0.5,tighter,5000,2500,0.05,4751,3.7812001062459477,29.299079476161122,28.976404119646723,0.9017,0.322675356514403,0.322675356514403,0.322675356514403,0.0,False
msd,adaptive,0,0.0,0.505,uncorrected,5000,2525,0.1,4501,2.500142770218876,19.37265409608762,28.976404119646723,0.7895,-9.603750023559105,9.603750023559105,9.603750023559105,0.0,False
msd,adaptive,0,0.0,0.505,tighter,5000,2525,0.0495,4754,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.51,uncorrected,5000,2550,0.1,4501,2.469352396044753,19.13407121375399,28.976404119646723,0.7851,-9.842332905892729,9.842332905892729,9.842332905892729,0.0,False
msd,adaptive,0,0.0,0.51,tighter,5000,2550,0.049,4756,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.515,uncorrected,5000,2575,0.1,4501,2.4434676449879045,18.93350013654956,28.976404119646723,0.7812,-10.042903983097158,10.042903983097158,10.042903983097158,0.0,False
msd,adaptive,0,0.0,0.515,tighter,5000,2575,0.0485,4759,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,0.0,0.52,uncorrected,5000,2600,0.1,4501,2.426938605233795,18.805422902916693,28.976404119646723,0.7785,-10.170981216730025,10.170981216730025,10.170981216730025,0.0,False
msd,adaptive,0,0.0,0.52,tighter,5000,2600,0.048,4761,3.743210844737279,29.004715157715093,28.976404119646723,0.8989,0.02831103806837207,0.02831103806837207,0.02831103806837207,0.0,False
msd,adaptive,0,0.0,0.525,uncorrected,5000,2625,0.1,4501,2.414858538245445,18.71181906476373,28.976404119646723,0.7768,-10.264585054882991,10.264585054882991,10.264585054882991,0.0,False
msd,adaptive,0,0.0,0.525,tighter,5000,2625,0.0475,4764,3.743210844737279,29.004715157715093,28.976404119646723,0.8989,0.02831103806837207,0.02831103806837207,0.02831103806837207,0.0,False
msd,adaptive,0,0.0,0.53,uncorrected,5000,2650,0.1,4501,2.3945170741979136,18.554200807320644,28.976404119646723,0.7737,-10.422203312326074,10.422203312326074,10.422203312326074,0.0,False
msd,adaptive,0,0.0,0.53,tighter,5000,2650,0.047,4766,3.7370128690629,28.956689404839704,28.976404119646723,0.8987,-0.019714714807014415,0.019714714807014415,0.019714714807014415,0.0,False
msd,adaptive,0,0.0,0.535,uncorrected,5000,2675,0.1,4501,2.372360960179697,18.38252151840115,28.976404119646723,0.7704,-10.593882601245568,10.593882601245568,10.593882601245568,0.0,False
msd,adaptive,0,0.0,0.535,tighter,5000,2675,0.0465,4769,3.743210844737279,29.004715157715093,28.976404119646723,0.8989,0.02831103806837207,0.02831103806837207,0.02831103806837207,0.0,False
msd,adaptive,0,0.0,0.54,uncorrected,5000,2700,0.1,4501,2.3551526435449848,18.24918082693694,28.976404119646723,0.7669,-10.727223292709779,10.727223292709779,10.727223292709779,0.0,False
msd,adaptive,0,0.0,0.54,tighter,5000,2700,0.046,4771,3.743210844737279,29.004715157715093,28.976404119646723,0.8989,0.02831103806837207,0.02831103806837207,0.02831103806837207,0.0,False
msd,adaptive,0,0.0,0.545,uncorrected,5000,2725,0.1,4501,2.334185702704597,18.0867159880516,28.976404119646723,0.7635,-10.88968813159512,10.88968813159512,10.88968813159512,0.0,False
msd,adaptive,0,0.0,0.545,tighter,5000,2725,0.0455,4774,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,0.0,0.55,uncorrected,5000,2750,0.1,4501,2.3237376495245154,18.00575800331318,28.976404119646723,0.7619,-10.970646116333539,10.970646116333539,10.970646116333539,0.0,False
msd,adaptive,0,0.0,0.55,tighter,5000,2750,0.045,4776,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,0.0,0.555,uncorrected,5000,2775,0.1,4501,2.309270750932058,17.893659516133457,28.976404119646723,0.7598,-11.08274460351326,11.08274460351326,11.08274460351326,0.0,False
msd,adaptive,0,0.0,0.555,tighter,5000,2775,0.0445,4779,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.56,uncorrected,5000,2800,0.1,4501,2.3011409738661666,17.830664970041184,28.976404119646723,0.7589,-11.145739149605536,11.145739149605536,11.145739149605536,0.0,False
msd,adaptive,0,0.0,0.56,tighter,5000,2800,0.044,4781,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.565,uncorrected,5000,2825,0.1,4501,2.2862127541265407,17.714991880995616,28.976404119646723,0.756,-11.261412238651104,11.261412238651104,11.261412238651104,0.0,False
msd,adaptive,0,0.0,0.565,tighter,5000,2825,0.04350000000000001,4784,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.57,uncorrected,5000,2850,0.1,4501,2.270680385659471,17.59463747356345,28.976404119646723,0.7543,-11.381766646083275,11.381766646083275,11.381766646083275,0.0,False
msd,adaptive,0,0.0,0.57,tighter,5000,2850,0.04300000000000001,4786,3.7812001062459477,29.299079476161122,28.976404119646723,0.9017,0.322675356514403,0.322675356514403,0.322675356514403,0.0,False
msd,adaptive,0,0.0,0.575,uncorrected,5000,2875,0.1,4501,2.257188618793159,17.49009491073083,28.976404119646723,0.7517,-11.486309208915891,11.486309208915891,11.486309208915891,0.0,False
msd,adaptive,0,0.0,0.575,tighter,5000,2875,0.04250000000000001,4789,3.791594066562054,29.379618315898966,28.976404119646723,0.902,0.4032141962522475,0.4032141962522475,0.4032141962522475,0.0,False
msd,adaptive,0,0.0,0.58,uncorrected,5000,2900,0.1,4501,2.233052217465554,17.303071129683676,28.976404119646723,0.7486,-11.673332989963049,11.673332989963049,11.673332989963049,0.0,False
msd,adaptive,0,0.0,0.58,tighter,5000,2900,0.04200000000000001,4791,3.791594066562054,29.379618315898966,28.976404119646723,0.902,0.4032141962522475,0.4032141962522475,0.4032141962522475,0.0,False
msd,adaptive,0,0.0,0.585,uncorrected,5000,2925,0.1,4501,2.2108988244727,17.13141292495336,28.976404119646723,0.7446,-11.84499119469336,11.84499119469336,11.84499119469336,0.0,False
msd,adaptive,0,0.0,0.585,tighter,5000,2925,0.04150000000000001,4794,3.8194744477683082,29.595652771054723,28.976404119646723,0.9031,0.6192486514079989,0.6192486514079989,0.6192486514079989,0.0,False
msd,adaptive,0,0.0,0.59,uncorrected,5000,2950,0.1,4501,2.194798662790634,17.006658904153802,28.976404119646723,0.7413,-11.96974521549292,11.96974521549292,11.96974521549292,0.0,False
msd,adaptive,0,0.0,0.59,tighter,5000,2950,0.04100000000000001,4796,3.8288045351007796,29.66794806424009,28.976404119646723,0.9033,0.6915439445933687,0.6915439445933687,0.6915439445933687,0.0,False
msd,adaptive,0,0.0,0.595,uncorrected,5000,2975,0.1,4501,2.1626444437612977,16.757508107485243,28.976404119646723,0.7337,-12.218896012161476,12.218896012161476,12.218896012161476,0.0,False
msd,adaptive,0,0.0,0.595,tighter,5000,2975,0.04050000000000001,4799,3.8411972622539485,29.763974586927233,28.976404119646723,0.9039,0.7875704672805173,0.7875704672805173,0.7875704672805173,0.0,False
msd,adaptive,0,0.0,0.6,uncorrected,5000,3000,0.1,4501,2.152081249259338,16.675657936497508,28.976404119646723,0.7324,-12.300746183149212,12.300746183149212,12.300746183149212,0.0,False
msd,adaptive,0,0.0,0.6,tighter,5000,3000,0.04000000000000001,4801,3.8288045351007796,29.66794806424009,28.976404119646723,0.9033,0.6915439445933687,0.6915439445933687,0.6915439445933687,0.0,False
msd,adaptive,0,0.0,0.605,uncorrected,5000,3025,0.1,4501,2.137903436497641,16.56579946531612,28.976404119646723,0.7299,-12.410604654330603,12.410604654330603,12.410604654330603,0.0,False
msd,adaptive,0,0.0,0.605,tighter,5000,3025,0.03950000000000001,4804,3.8411972622539485,29.763974586927233,28.976404119646723,0.9039,0.7875704672805173,0.7875704672805173,0.7875704672805173,0.0,False
msd,adaptive,0,0.0,0.61,uncorrected,5000,3050,0.1,4501,2.1171927327146842,16.405320109795703,28.976404119646723,0.7255,-12.571084009851019,12.571084009851019,12.571084009851019,0.0,False
msd,adaptive,0,0.0,0.61,tighter,5000,3050,0.03900000000000001,4806,3.8288045351007796,29.66794806424009,28.976404119646723,0.9033,0.6915439445933687,0.6915439445933687,0.6915439445933687,0.0,False
msd,adaptive,0,0.0,0.615,uncorrected,5000,3075,0.1,4501,2.094706062553595,16.231079467224138,28.976404119646723,0.7204,-12.745324652422585,12.745324652422585,12.745324652422585,0.0,False
msd,adaptive,0,0.0,0.615,tighter,5000,3075,0.038500000000000006,4809,3.8411972622539485,29.763974586927233,28.976404119646723,0.9039,0.7875704672805173,0.7875704672805173,0.7875704672805173,0.0,False
msd,adaptive,0,0.0,0.62,uncorrected,5000,3100,0.1,4501,2.084942997324561,16.15542919322676,28.976404119646723,0.7187,-12.820974926419963,12.820974926419963,12.820974926419963,0.0,False
msd,adaptive,0,0.0,0.62,tighter,5000,3100,0.038000000000000006,4811,3.8509669159725575,29.83967591262097,28.976404119646723,0.9042,0.8632717929742486,0.8632717929742486,0.8632717929742486,0.0,False
msd,adaptive,0,0.0,0.625,uncorrected,5000,3125,0.1,4501,2.0621628081806302,15.978914183849838,28.976404119646723,0.715,-12.997489935796882,12.997489935796882,12.997489935796882,0.0,False
msd,adaptive,0,0.0,0.625,tighter,5000,3125,0.037500000000000006,4814,3.8872810095185244,30.12105999254589,28.976404119646723,0.9053,1.1446558728991714,1.1446558728991714,1.1446558728991714,0.0,False
msd,adaptive,0,0.0,0.63,uncorrected,5000,3150,0.1,4501,2.0499595567195676,15.884355836135143,28.976404119646723,0.7121,-13.092048283511577,13.092048283511577,13.092048283511577,0.0,False
msd,adaptive,0,0.0,0.63,tighter,5000,3150,0.037,4816,3.8872810095185244,30.12105999254589,28.976404119646723,0.9053,1.1446558728991714,1.1446558728991714,1.1446558728991714,0.0,False
msd,adaptive,0,0.0,0.635,uncorrected,5000,3175,0.1,4501,2.012975040596206,15.597776907002094,28.976404119646723,0.7056,-13.37862721264463,13.37862721264463,13.37862721264463,0.0,False
msd,adaptive,0,0.0,0.635,tighter,5000,3175,0.0365,4819,3.9047803858072707,30.256655994413215,28.976404119646723,0.906,1.2802518747664893,1.2802518747664893,1.2802518747664893,0.0,False
msd,adaptive,0,0.0,0.64,uncorrected,5000,3200,0.1,4501,2.0026228189085717,15.517561483999271,28.976404119646723,0.7036,-13.458842635647448,13.458842635647448,13.458842635647448,0.0,False
msd,adaptive,0,0.0,0.64,tighter,5000,3200,0.036,4821,3.9252219263993786,30.415049706884027,28.976404119646723,0.9071,1.4386455872373056,1.4386455872373056,1.4386455872373056,0.0,False
msd,adaptive,0,0.0,0.645,uncorrected,5000,3225,0.1,4501,1.9868515340886808,15.39535580474525,28.976404119646723,0.7002,-13.581048314901471,13.581048314901471,13.581048314901471,0.0,False
msd,adaptive,0,0.0,0.645,tighter,5000,3225,0.0355,4824,3.9352802669315055,30.492987956743452,28.976404119646723,0.9081,1.5165838370967297,1.5165838370967297,1.5165838370967297,0.0,False
msd,adaptive,0,0.0,0.65,uncorrected,5000,3250,0.1,4501,1.9730439106175621,15.288365789382414,28.976404119646723,0.698,-13.688038330264305,13.688038330264305,13.688038330264305,0.0,False
msd,adaptive,0,0.0,0.65,tighter,5000,3250,0.034999999999999996,4826,3.9601339879586606,30.68556997493659,28.976404119646723,0.9094,1.7091658552898683,1.7091658552898683,1.7091658552898683,0.0,False
msd,adaptive,0,0.0,0.655,uncorrected,5000,3275,0.1,4501,1.9431183083790684,15.056483695411961,28.976404119646723,0.6921,-13.919920424234762,13.919920424234762,13.919920424234762,0.0,False
msd,adaptive,0,0.0,0.655,tighter,5000,3275,0.034499999999999996,4829,3.9601339879586606,30.68556997493659,28.976404119646723,0.9094,1.7091658552898683,1.7091658552898683,1.7091658552898683,0.0,False
msd,adaptive,0,0.0,0.66,uncorrected,5000,3300,0.1,4501,1.9201263473293453,14.878327746194703,28.976404119646723,0.6871,-14.098076373452018,14.098076373452018,14.098076373452018,0.0,False
msd,adaptive,0,0.0,0.66,tighter,5000,3300,0.033999999999999996,4831,3.9252219263993786,30.415049706884027,28.976404119646723,0.9071,1.4386455872373056,1.4386455872373056,1.4386455872373056,0.0,False
msd,adaptive,0,0.0,0.665,uncorrected,5000,3325,0.1,4501,1.8972034986133548,14.700707322128698,28.976404119646723,0.6826,-14.27569679751802,14.27569679751802,14.27569679751802,0.0,False
msd,adaptive,0,0.0,0.665,tighter,5000,3325,0.033499999999999995,4834,3.9047803858072707,30.256655994413215,28.976404119646723,0.906,1.2802518747664893,1.2802518747664893,1.2802518747664893,0.0,False
msd,adaptive,0,0.0,0.67,uncorrected,5000,3350,0.1,4501,1.8596468693965051,14.409695306535145,28.976404119646723,0.674,-14.566708813111575,14.566708813111575,14.566708813111575,0.0,False
msd,adaptive,0,0.0,0.67,tighter,5000,3350,0.032999999999999995,4836,3.8509669159725575,29.83967591262097,28.976404119646723,0.9042,0.8632717929742486,0.8632717929742486,0.8632717929742486,0.0,False
msd,adaptive,0,0.0,0.675,uncorrected,5000,3375,0.1,4501,1.8363098789880135,14.228865856228257,28.976404119646723,0.6695,-14.747538263418464,14.747538263418464,14.747538263418464,0.0,False
msd,adaptive,0,0.0,0.675,tighter,5000,3375,0.032499999999999994,4839,3.8872810095185244,30.12105999254589,28.976404119646723,0.9053,1.1446558728991714,1.1446558728991714,1.1446558728991714,0.0,False
msd,adaptive,0,0.0,0.68,uncorrected,5000,3400,0.1,4501,1.8245477465733437,14.137725571994878,28.976404119646723,0.6662,-14.838678547651842,14.838678547651842,14.838678547651842,0.0,False
msd,adaptive,0,0.0,0.68,tighter,5000,3400,0.031999999999999994,4841,3.896176853229648,30.189990497299974,28.976404119646723,0.9056,1.2135863776532523,1.2135863776532523,1.2135863776532523,0.0,False
msd,adaptive,0,0.0,0.685,uncorrected,5000,3425,0.1,4501,1.7878267862474309,13.853188836355661,28.976404119646723,0.6578,-15.12321528329106,15.12321528329106,15.12321528329106,0.0,False
msd,adaptive,0,0.0,0.685,tighter,5000,3425,0.03149999999999999,4844,3.8872810095185244,30.12105999254589,28.976404119646723,0.9053,1.1446558728991714,1.1446558728991714,1.1446558728991714,0.0,False
msd,adaptive,0,0.0,0.69,uncorrected,5000,3450,0.1,4501,1.776885823604558,13.768411483924691,28.976404119646723,0.6544,-15.207992635722034,15.207992635722034,15.207992635722034,0.0,False
msd,adaptive,0,0.0,0.69,tighter,5000,3450,0.031000000000000007,4846,3.896176853229648,30.189990497299974,28.976404119646723,0.9056,1.2135863776532523,1.2135863776532523,1.2135863776532523,0.0,False
msd,adaptive,0,0.0,0.695,uncorrected,5000,3475,0.1,4501,1.7553260279839609,13.60135283914833,28.976404119646723,0.6486,-15.375051280498388,15.375051280498388,15.375051280498388,0.0,False
msd,adaptive,0,0.0,0.695,tighter,5000,3475,0.030500000000000006,4849,3.9047803858072707,30.256655994413215,28.976404119646723,0.906,1.2802518747664893,1.2802518747664893,1.2802518747664893,0.0,False
msd,adaptive,0,0.0,0.7,uncorrected,5000,3500,0.1,4501,1.7434028198974287,13.508964440882645,28.976404119646723,0.6459,-15.467439678764078,15.467439678764078,15.467439678764078,0.0,False
msd,adaptive,0,0.0,0.7,tighter,5000,3500,0.030000000000000006,4851,3.9252219263993786,30.415049706884027,28.976404119646723,0.9071,1.4386455872373056,1.4386455872373056,1.4386455872373056,0.0,False
msd,adaptive,0,0.0,0.705,uncorrected,5000,3525,0.1,4501,1.7213475703263224,13.338066712147528,28.976404119646723,0.6401,-15.638337407499192,15.638337407499192,15.638337407499192,0.0,False
msd,adaptive,0,0.0,0.705,tighter,5000,3525,0.029500000000000005,4854,3.9252219263993786,30.415049706884027,28.976404119646723,0.9071,1.4386455872373056,1.4386455872373056,1.4386455872373056,0.0,False
msd,adaptive,0,0.0,0.71,uncorrected,5000,3550,0.1,4501,1.6837838863686259,13.047000032054093,28.976404119646723,0.6314,-15.929404087592626,15.929404087592626,15.929404087592626,0.0,False
msd,adaptive,0,0.0,0.71,tighter,5000,3550,0.029000000000000005,4856,3.9352802669315055,30.492987956743452,28.976404119646723,0.9081,1.5165838370967297,1.5165838370967297,1.5165838370967297,0.0,False
msd,adaptive,0,0.0,0.715,uncorrected,5000,3575,0.1,4501,1.6713532474066741,12.950679745200171,28.976404119646723,0.6289,-16.02572437444655,16.02572437444655,16.02572437444655,0.0,False
msd,adaptive,0,0.0,0.715,tighter,5000,3575,0.028500000000000004,4859,3.9601339879586606,30.68556997493659,28.976404119646723,0.9094,1.7091658552898683,1.7091658552898683,1.7091658552898683,0.0,False
msd,adaptive,0,0.0,0.72,uncorrected,5000,3600,0.1,4501,1.6498296590227663,12.783901656510656,28.976404119646723,0.6227,-16.192502463136066,16.192502463136066,16.192502463136066,0.0,False
msd,adaptive,0,0.0,0.72,tighter,5000,3600,0.028000000000000004,4861,3.9352802669315055,30.492987956743452,28.976404119646723,0.9081,1.5165838370967297,1.5165838370967297,1.5165838370967297,0.0,False
msd,adaptive,0,0.0,0.725,uncorrected,5000,3625,0.1,4501,1.6284699395556348,12.618393325644421,28.976404119646723,0.6167,-16.3580107940023,16.3580107940023,16.3580107940023,0.0,False
msd,adaptive,0,0.0,0.725,tighter,5000,3625,0.027500000000000004,4864,3.960549111801036,30.688786611482772,28.976404119646723,0.9094,1.7123824918360568,1.7123824918360568,1.7123824918360568,0.0,False
msd,adaptive,0,0.0,0.73,uncorrected,5000,3650,0.1,4501,1.5977159654078303,12.380092493251048,28.976404119646723,0.607,-16.596311626395675,16.596311626395675,16.596311626395675,0.0,False
msd,adaptive,0,0.0,0.73,tighter,5000,3650,0.027000000000000003,4866,4.012865224355733,31.094164242011214,28.976404119646723,0.9118,2.117760122364494,2.117760122364494,2.117760122364494,0.0,False
msd,adaptive,0,0.0,0.735,uncorrected,5000,3675,0.1,4501,1.5794762750343077,12.238760079504507,28.976404119646723,0.6017,-16.737644040142214,16.737644040142214,16.737644040142214,0.0,False
msd,adaptive,0,0.0,0.735,tighter,5000,3675,0.026500000000000003,4869,3.980180056732502,30.840899326911163,28.976404119646723,0.9102,1.8644952072644427,1.8644952072644427,1.8644952072644427,0.0,False
msd,adaptive,0,0.0,0.74,uncorrected,5000,3700,0.1,4501,1.5395440827835687,11.92934073074295,28.976404119646723,0.589,-17.04706338890377,17.04706338890377,17.04706338890377,0.0,False
msd,adaptive,0,0.0,0.74,tighter,5000,3700,0.026000000000000002,4871,3.980180056732502,30.840899326911163,28.976404119646723,0.9102,1.8644952072644427,1.8644952072644427,1.8644952072644427,0.0,False
msd,adaptive,0,0.0,0.745,uncorrected,5000,3725,0.1,4501,1.5125876558000777,11.720465644952592,28.976404119646723,0.5802,-17.255938474694126,17.255938474694126,17.255938474694126,0.0,False
msd,adaptive,0,0.0,0.745,tighter,5000,3725,0.025500000000000002,4874,4.012865224355733,31.094164242011214,28.976404119646723,0.9118,2.117760122364494,2.117760122364494,2.117760122364494,0.0,False
msd,adaptive,0,0.0,0.75,uncorrected,5000,3750,0.1,4501,1.4733699981725146,11.41658295284095,28.976404119646723,0.5682,-17.559821166805772,17.559821166805772,17.559821166805772,0.0,False
msd,adaptive,0,0.0,0.75,tighter,5000,3750,0.025,4876,3.960549111801036,30.688786611482772,28.976404119646723,0.9094,1.7123824918360568,1.7123824918360568,1.7123824918360568,0.0,False
msd,adaptive,0,0.0,0.755,uncorrected,5000,3775,0.1,4501,1.4550910464283,11.274946317686414,28.976404119646723,0.5622,-17.70145780196031,17.70145780196031,17.70145780196031,0.0,False
msd,adaptive,0,0.0,0.755,tighter,5000,3775,0.0245,4879,4.012865224355733,31.094164242011214,28.976404119646723,0.9118,2.117760122364494,2.117760122364494,2.117760122364494,0.0,False
msd,adaptive,0,0.0,0.76,uncorrected,5000,3800,0.1,4501,1.4177821665826318,10.985854017609745,28.976404119646723,0.5519,-17.990550102036977,17.990550102036977,17.990550102036977,0.0,False
msd,adaptive,0,0.0,0.76,tighter,5000,3800,0.024,4881,3.932257947332023,30.46956915327909,28.976404119646723,0.9077,1.4931650336323685,1.4931650336323685,1.4931650336323685,0.0,False
msd,adaptive,0,0.0,0.765,uncorrected,5000,3825,0.1,4501,1.374774151179602,10.652601286731034,28.976404119646723,0.5388,-18.323802832915685,18.323802832915685,18.323802832915685,0.0,False
msd,adaptive,0,0.0,0.765,tighter,5000,3825,0.0235,4884,3.9047803858072707,30.256655994413215,28.976404119646723,0.906,1.2802518747664893,1.2802518747664893,1.2802518747664893,0.0,False
msd,adaptive,0,0.0,0.77,uncorrected,5000,3850,0.1,4501,1.3161319437031886,10.198205156076423,28.976404119646723,0.5206,-18.778198963570297,18.778198963570297,18.778198963570297,0.0,False
msd,adaptive,0,0.0,0.77,tighter,5000,3850,0.023,4886,3.9047803858072707,30.256655994413215,28.976404119646723,0.906,1.2802518747664893,1.2802518747664893,1.2802518747664893,0.0,False
msd,adaptive,0,0.0,0.775,uncorrected,5000,3875,0.1,4501,1.2892068065362516,9.989572523157175,28.976404119646723,0.512,-18.986831596489544,18.986831596489544,18.986831596489544,0.0,False
msd,adaptive,0,0.0,0.775,tighter,5000,3875,0.0225,4889,3.932257947332023,30.46956915327909,28.976404119646723,0.9077,1.4931650336323685,1.4931650336323685,1.4931650336323685,0.0,False
msd,adaptive,0,0.0,0.78,uncorrected,5000,3900,0.1,4501,1.2737318405723916,9.869662905859464,28.976404119646723,0.5063,-19.106741213787256,19.106741213787256,19.106741213787256,0.0,False
msd,adaptive,0,0.0,0.78,tighter,5000,3900,0.022,4891,3.9252219263993786,30.415049706884027,28.976404119646723,0.9071,1.4386455872373056,1.4386455872373056,1.4386455872373056,0.0,False
msd,adaptive,0,0.0,0.785,uncorrected,5000,3925,0.1,4501,1.251743429515764,9.699283083316232,28.976404119646723,0.4982,-19.277121036330488,19.277121036330488,19.277121036330488,0.0,False
msd,adaptive,0,0.0,0.785,tighter,5000,3925,0.0215,4894,3.932257947332023,30.46956915327909,28.976404119646723,0.9077,1.4931650336323685,1.4931650336323685,1.4931650336323685,0.0,False
msd,adaptive,0,0.0,0.79,uncorrected,5000,3950,0.1,4501,1.2078953236580023,9.359520811469379,28.976404119646723,0.485,-19.616883308177343,19.616883308177343,19.616883308177343,0.0,False
msd,adaptive,0,0.0,0.79,tighter,5000,3950,0.020999999999999998,4896,3.896176853229648,30.189990497299974,28.976404119646723,0.9056,1.2135863776532523,1.2135863776532523,1.2135863776532523,0.0,False
msd,adaptive,0,0.0,0.795,uncorrected,5000,3975,0.1,4501,1.1753646143522618,9.107452735042958,28.976404119646723,0.4734,-19.86895138460376,19.86895138460376,19.86895138460376,0.0,False
msd,adaptive,0,0.0,0.795,tighter,5000,3975,0.020499999999999997,4899,3.932257947332023,30.46956915327909,28.976404119646723,0.9077,1.4931650336323685,1.4931650336323685,1.4931650336323685,0.0,False
msd,adaptive,0,0.0,0.8,uncorrected,5000,4000,0.1,4501,1.135862591053949,8.801366601655142,28.976404119646723,0.4589,-20.17503751799158,20.17503751799158,20.17503751799158,0.0,False
msd,adaptive,0,0.0,0.8,tighter,5000,4000,0.019999999999999997,4901,3.932257947332023,30.46956915327909,28.976404119646723,0.9077,1.4931650336323685,1.4931650336323685,1.4931650336323685,0.0,False
msd,adaptive,0,0.0,0.805,uncorrected,5000,4025,0.1,4501,1.1065213921272257,8.574012826365681,28.976404119646723,0.4488,-20.402391293281042,20.402391293281042,20.402391293281042,0.0,False
msd,adaptive,0,0.0,0.805,tighter,5000,4025,0.019499999999999997,4904,3.980180056732502,30.840899326911163,28.976404119646723,0.9102,1.8644952072644427,1.8644952072644427,1.8644952072644427,0.0,False
msd,adaptive,0,0.0,0.81,uncorrected,5000,4050,0.1,4501,1.0797187942181319,8.366329703483888,28.976404119646723,0.4399,-20.610074416162835,20.610074416162835,20.610074416162835,0.0,False
msd,adaptive,0,0.0,0.81,tighter,5000,4050,0.018999999999999996,4906,3.980180056732502,30.840899326911163,28.976404119646723,0.9102,1.8644952072644427,1.8644952072644427,1.8644952072644427,0.0,False
msd,adaptive,0,0.0,0.815,uncorrected,5000,4075,0.1,4501,1.02477736089588,7.940609462234597,28.976404119646723,0.42,-21.035794657412126,21.035794657412126,21.035794657412126,0.0,False
msd,adaptive,0,0.0,0.815,tighter,5000,4075,0.018500000000000006,4909,4.023385071826285,31.175678533362166,28.976404119646723,0.9125,2.1992744137154485,2.1992744137154485,2.1992744137154485,0.0,False
msd,adaptive,0,0.0,0.82,uncorrected,5000,4100,0.1,4501,0.9840666802307431,7.6251579032530525,28.976404119646723,0.4053,-21.351246216393665,21.351246216393665,21.351246216393665,0.0,False
msd,adaptive,0,0.0,0.82,tighter,5000,4100,0.018000000000000006,4911,4.012865224355733,31.094164242011214,28.976404119646723,0.9118,2.117760122364494,2.117760122364494,2.117760122364494,0.0,False
msd,adaptive,0,0.0,0.825,uncorrected,5000,4125,0.1,4501,0.9283796485493173,7.193660304294859,28.976404119646723,0.3853,-21.78274381535186,21.78274381535186,21.78274381535186,0.0,False
msd,adaptive,0,0.0,0.825,tighter,5000,4125,0.017500000000000005,4914,4.033383095817309,31.253149413317374,28.976404119646723,0.9129,2.2767452936706567,2.2767452936706567,2.2767452936706567,0.0,False
msd,adaptive,0,0.0,0.83,uncorrected,5000,4150,0.1,4501,0.8632354721308536,6.6888828927157125,28.976404119646723,0.3608,-22.28752122693101,22.28752122693101,22.28752122693101,0.0,False
msd,adaptive,0,0.0,0.83,tighter,5000,4150,0.017000000000000005,4916,4.061100465033347,31.467920750647373,28.976404119646723,0.914,2.4915166310006556,2.4915166310006556,2.4915166310006556,0.0,False
msd,adaptive,0,0.0,0.835,uncorrected,5000,4175,0.1,4501,0.804444895412962,6.233337105318335,28.976404119646723,0.3369,-22.743067014328386,22.743067014328386,22.743067014328386,0.0,False
msd,adaptive,0,0.0,0.835,tighter,5000,4175,0.016500000000000004,4919,4.030321261295716,31.229424423771647,28.976404119646723,0.9129,2.2530203041249246,2.2530203041249246,2.2530203041249246,0.0,False
msd,adaptive,0,0.0,0.84,uncorrected,5000,4200,0.1,4501,0.779158270087103,6.0374006765949675,28.976404119646723,0.3281,-22.939003443051753,22.939003443051753,22.939003443051753,0.0,False
msd,adaptive,0,0.0,0.84,tighter,5000,4200,0.016000000000000004,4921,4.033383095817309,31.253149413317374,28.976404119646723,0.9129,2.2767452936706567,2.2767452936706567,2.2767452936706567,0.0,False
msd,adaptive,0,0.0,0.845,uncorrected,5000,4225,0.1,4501,0.7483859063380635,5.798957350185676,28.976404119646723,0.3144,-23.177446769461046,23.177446769461046,23.177446769461046,0.0,False
msd,adaptive,0,0.0,0.845,tighter,5000,4225,0.015500000000000003,4924,4.085695614700578,31.658499197854635,28.976404119646723,0.915,2.682095078207917,2.682095078207917,2.682095078207917,0.0,False
msd,adaptive,0,0.0,0.85,uncorrected,5000,4250,0.1,4501,0.7145122211920293,5.536483065472546,28.976404119646723,0.3009,-23.439921054174174,23.439921054174174,23.439921054174174,0.0,False
msd,adaptive,0,0.0,0.85,tighter,5000,4250,0.015000000000000003,4926,4.061100465033347,31.467920750647373,28.976404119646723,0.914,2.4915166310006556,2.4915166310006556,2.4915166310006556,0.0,False
msd,adaptive,0,0.0,0.855,uncorrected,5000,4275,0.1,4501,0.6621369124526988,5.130646746255457,28.976404119646723,0.2788,-23.845757373391262,23.845757373391262,23.845757373391262,0.0,False
msd,adaptive,0,0.0,0.855,tighter,5000,4275,0.014500000000000002,4929,4.076001564452659,31.58338369466016,28.976404119646723,0.9147,2.606979575013437,2.606979575013437,2.606979575013437,0.0,False
msd,adaptive,0,0.0,0.86,uncorrected,5000,4300,0.1,4501,0.6280864553196613,4.866802722742254,28.976404119646723,0.2634,-24.109601396904466,24.109601396904466,24.109601396904466,0.0,False
msd,adaptive,0,0.0,0.86,tighter,5000,4300,0.014000000000000002,4931,4.085695614700578,31.658499197854635,28.976404119646723,0.915,2.682095078207917,2.682095078207917,2.682095078207917,0.0,False
msd,adaptive,0,0.0,0.865,uncorrected,5000,4325,0.1,4501,0.5745719426772299,4.452139146369065,28.976404119646723,0.2414,-24.524264973277656,24.524264973277656,24.524264973277656,0.0,False
msd,adaptive,0,0.0,0.865,tighter,5000,4325,0.013500000000000002,4934,4.290317975597579,33.24403993784821,28.976404119646723,0.923,4.267635818201483,4.267635818201483,4.267635818201483,0.0,False
msd,adaptive,0,0.0,0.87,uncorrected,5000,4350,0.1,4501,0.49485576461601827,3.8344488441041333,28.976404119646723,0.209,-25.141955275542585,25.141955275542585,25.141955275542585,0.0,False
msd,adaptive,0,0.0,0.87,tighter,5000,4350,0.013000000000000001,4936,4.085695614700578,31.658499197854635,28.976404119646723,0.915,2.682095078207917,2.682095078207917,2.682095078207917,0.0,False
msd,adaptive,0,0.0,0.875,uncorrected,5000,4375,0.1,4501,0.42198624413458197,3.2698106837357748,28.976404119646723,0.1797,-25.706593435910946,25.706593435910946,25.706593435910946,0.0,False
msd,adaptive,0,0.0,0.875,tighter,5000,4375,0.0125,4939,4.185504081484228,32.43187699287201,28.976404119646723,0.9188,3.455472873225293,3.455472873225293,3.455472873225293,0.0,False
msd,adaptive,0,0.0,0.88,uncorrected,5000,4400,0.1,4501,0.36647206654264664,2.8396524652820383,28.976404119646723,0.1565,-26.13675165436468,26.13675165436468,26.13675165436468,0.0,False
msd,adaptive,0,0.0,0.88,tighter,5000,4400,0.012,4941,4.085695614700578,31.658499197854635,28.976404119646723,0.915,2.682095078207917,2.682095078207917,2.682095078207917,0.0,False
msd,adaptive,0,0.0,0.885,uncorrected,5000,4425,0.1,4501,0.27116437335261667,2.1011494506302575,28.976404119646723,0.1187,-26.87525466901646,26.87525466901646,26.87525466901646,0.0,False
msd,adaptive,0,0.0,0.885,tighter,5000,4425,0.0115,4944,4.290317975597579,33.24403993784821,28.976404119646723,0.923,4.267635818201483,4.267635818201483,4.267635818201483,0.0,False
msd,adaptive,0,0.0,0.89,uncorrected,5000,4450,0.1,4501,0.19613526816708846,1.5197774909117476,28.976404119646723,0.0837,-27.456626628734973,27.456626628734973,27.456626628734973,0.0,False
msd,adaptive,0,0.0,0.89,tighter,5000,4450,0.011,4946,4.185504081484228,32.43187699287201,28.976404119646723,0.9188,3.455472873225293,3.455472873225293,3.455472873225293,0.0,False
msd,adaptive,0,0.0,0.895,uncorrected,5000,4475,0.1,4501,0.10614211792279671,0.8224548453944759,28.976404119646723,0.0456,-28.153949274252245,28.153949274252245,28.153949274252245,0.0,False
msd,adaptive,0,0.0,0.895,tighter,5000,4475,0.010499999999999999,4949,4.290317975597579,33.24403993784821,28.976404119646723,0.923,4.267635818201483,4.267635818201483,4.267635818201483,0.0,False
msd,adaptive,0,0.0,0.9,uncorrected,5000,4500,0.1,4501,0.007011708201641436,0.05433105630252006,28.976404119646723,0.003,-28.9220730633442,28.9220730633442,28.9220730633442,0.0,False
msd,adaptive,0,0.0,0.9,tighter,5000,4500,0.009999999999999998,4951,4.076001564452659,31.58338369466016,28.976404119646723,0.9147,2.606979575013437,2.606979575013437,2.606979575013437,0.0,False
msd,adaptive,0,0.0,0.905,uncorrected,5000,4525,0.1,4501,0.0,0.0,28.976404119646723,0.0,-28.976404119646723,28.976404119646723,28.976404119646723,0.0,False
msd,adaptive,0,0.0,0.905,tighter,5000,4525,0.009499999999999998,4954,4.290317975597579,33.24403993784821,28.976404119646723,0.923,4.267635818201483,4.267635818201483,4.267635818201483,0.0,False
msd,adaptive,0,0.0,0.91,uncorrected,5000,4550,0.1,4501,0.0,0.0,28.976404119646723,0.0,-28.976404119646723,28.976404119646723,28.976404119646723,0.0,False
msd,adaptive,0,0.0,0.91,tighter,5000,4550,0.008999999999999998,4956,4.2985626669940356,33.30792491132057,28.976404119646723,0.9235,4.331520791673845,4.331520791673845,4.331520791673845,0.0,False
msd,adaptive,0,0.0,0.915,uncorrected,5000,4575,0.1,4501,0.0,0.0,28.976404119646723,0.0,-28.976404119646723,28.976404119646723,28.976404119646723,0.0,False
msd,adaptive,0,0.0,0.915,tighter,5000,4575,0.008499999999999997,4959,4.2985626669940356,33.30792491132057,28.976404119646723,0.9235,4.331520791673845,4.331520791673845,4.331520791673845,0.0,False
msd,adaptive,0,0.0,0.92,uncorrected,5000,4600,0.1,4501,0.0,0.0,28.976404119646723,0.0,-28.976404119646723,28.976404119646723,28.976404119646723,0.0,False
msd,adaptive,0,0.0,0.92,tighter,5000,4600,0.007999999999999997,4961,4.3000906664178915,33.3197647968863,28.976404119646723,0.9235,4.343360677239577,4.343360677239577,4.343360677239577,0.0,False
msd,adaptive,0,0.0,0.925,uncorrected,5000,4625,0.1,4501,0.0,0.0,28.976404119646723,0.0,-28.976404119646723,28.976404119646723,28.976404119646723,0.0,False
msd,adaptive,0,0.0,0.925,tighter,5000,4625,0.007499999999999996,4964,4.3000906664178915,33.3197647968863,28.976404119646723,0.9235,4.343360677239577,4.343360677239577,4.343360677239577,0.0,False
msd,adaptive,0,0.0,0.93,uncorrected,5000,4650,0.1,4501,0.0,0.0,28.976404119646723,0.0,-28.976404119646723,28.976404119646723,28.976404119646723,0.0,False
msd,adaptive,0,0.0,0.93,tighter,5000,4650,0.006999999999999996,4966,4.355514271673866,33.749221204804996,28.976404119646723,0.9254,4.772817085158272,4.772817085158272,4.772817085158272,0.0,False
msd,adaptive,0,0.0,0.935,uncorrected,5000,4675,0.1,4501,0.0,0.0,28.976404119646723,0.0,-28.976404119646723,28.976404119646723,28.976404119646723,0.0,False
msd,adaptive,0,0.0,0.935,tighter,5000,4675,0.006499999999999995,4969,4.355514271673866,33.749221204804996,28.976404119646723,0.9254,4.772817085158272,4.772817085158272,4.772817085158272,0.0,False
msd,adaptive,0,0.0,0.94,uncorrected,5000,4700,0.1,4501,0.0,0.0,28.976404119646723,0.0,-28.976404119646723,28.976404119646723,28.976404119646723,0.0,False
msd,adaptive,0,0.0,0.94,tighter,5000,4700,0.006000000000000005,4971,4.290317975597579,33.24403993784821,28.976404119646723,0.923,4.267635818201483,4.267635818201483,4.267635818201483,0.0,False
msd,adaptive,0,0.0,0.945,uncorrected,5000,4725,0.1,4501,0.0,0.0,28.976404119646723,0.0,-28.976404119646723,28.976404119646723,28.976404119646723,0.0,False
msd,adaptive,0,0.0,0.945,tighter,5000,4725,0.005500000000000005,4974,4.361045473435719,33.79208038058665,28.976404119646723,0.9256,4.815676260939928,4.815676260939928,4.815676260939928,0.0,False
msd,adaptive,0,0.0,0.95,uncorrected,5000,4750,0.1,4501,0.0,0.0,28.976404119646723,0.0,-28.976404119646723,28.976404119646723,28.976404119646723,0.0,False
msd,adaptive,0,0.0,0.95,tighter,5000,4750,0.0050000000000000044,4976,4.479848244647777,34.71263780625173,28.976404119646723,0.93,5.736233686605005,5.736233686605005,5.736233686605005,0.0,False
msd,cqr,0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,0.0,0.0,tighter,5000,0,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,0.0,0.0,naive,5000,0,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.091244483408501,28.516155292125095,28.535766911567762,0.8966,-0.01961161944266139,0.01961161944266139,0.01961161944266139,0.0,False
msd,cqr,0,0.0,0.005,tighter,5000,25,0.0995,4504,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,0.0,0.005,naive,5000,25,0.095,4526,0.10744014513163025,28.871055196503836,28.535766911567762,0.904,0.33528828493607926,0.33528828493607926,0.33528828493607926,0.0,False
msd,cqr,0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.09094173665492611,28.50952112084322,28.535766911567762,0.8965,-0.02624579072454282,0.02624579072454282,0.02624579072454282,0.0,False
msd,cqr,0,0.0,0.01,tighter,5000,50,0.099,4506,0.09370699655680115,28.57011700704626,28.535766911567762,0.8978,0.034350095478504115,0.034350095478504115,0.034350095478504115,0.0,False
msd,cqr,0,0.0,0.01,naive,5000,50,0.09000000000000001,4551,0.12075695526270325,29.162870049329403,28.535766911567762,0.9098,0.6271031377616466,0.6271031377616466,0.6271031377616466,0.0,False
msd,cqr,0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.09039250147013123,28.497485582073793,28.535766911567762,0.8964,-0.03828132949396529,0.03828132949396529,0.03828132949396529,0.0,False
msd,cqr,0,0.0,0.015,tighter,5000,75,0.0985,4509,0.09370699655680115,28.57011700704626,28.535766911567762,0.8978,0.034350095478504115,0.034350095478504115,0.034350095478504115,0.0,False
msd,cqr,0,0.0,0.015,naive,5000,75,0.085,4576,0.13006785300068702,29.366902263226024,28.535766911567762,0.9123,0.8311353516582561,0.8311353516582561,0.8311353516582561,0.0,False
msd,cqr,0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.08963182645929724,28.48081670535709,28.535766911567762,0.896,-0.05495020621066866,0.05495020621066866,0.05495020621066866,0.0,False
msd,cqr,0,0.0,0.02,tighter,5000,100,0.098,4511,0.0913451625075763,28.518361500382937,28.535766911567762,0.8966,-0.017405411184819506,0.017405411184819506,0.017405411184819506,0.0,False
msd,cqr,0,0.0,0.02,naive,5000,100,0.08,4601,0.1435408255875591,29.66213914607284,28.535766911567762,0.9182,1.1263722345050782,1.1263722345050782,1.1263722345050782,0.0,False
msd,cqr,0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.08963182645929724,28.48081670535709,28.535766911567762,0.896,-0.05495020621066866,0.05495020621066866,0.05495020621066866,0.0,False
msd,cqr,0,0.0,0.025,tighter,5000,125,0.0975,4514,0.09380402606444582,28.572243240822544,28.535766911567762,0.8979,0.03647632925478827,0.03647632925478827,0.03647632925478827,0.0,False
msd,cqr,0,0.0,0.025,naive,5000,125,0.07500000000000001,4626,0.15871986877588684,29.9947616142493,28.535766911567762,0.9233,1.4589947026815397,1.4589947026815397,1.4589947026815397,0.0,False
msd,cqr,0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.08868974763242332,28.460172677882916,28.535766911567762,0.8956,-0.07559423368484898,0.07559423368484898,0.07559423368484898,0.0,False
msd,cqr,0,0.0,0.03,tighter,5000,150,0.097,4516,0.09459199946837649,28.589510314591355,28.535766911567762,0.8983,0.053743403023599305,0.053743403023599305,0.053743403023599305,0.0,False
msd,cqr,0,0.0,0.03,naive,5000,150,0.07,4651,0.17948559057382996,30.44980647789452,28.535766911567762,0.9287,1.9140395663267635,1.9140395663267635,1.9140395663267635,0.0,False
msd,cqr,0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.08769282486729468,28.43832684039473,28.535766911567762,0.8953,-0.09744007117303682,0.09744007117303682,0.09744007117303682,0.0,False
msd,cqr,0,0.0,0.035,tighter,5000,175,0.0965,4519,0.09565135624699439,28.61272428545972,28.535766911567762,0.8986,0.07695737389195488,0.07695737389195488,0.07695737389195488,0.0,False
msd,cqr,0,0.0,0.035,naive,5000,175,0.065,4676,0.2024322411835674,30.952642622933162,28.535766911567762,0.9327,2.4168757113654,2.4168757113654,2.4168757113654,0.0,False
msd,cqr,0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.0873834767609104,28.431548011887912,28.535766911567762,0.8952,-0.10421889967985448,0.10421889967985448,0.10421889967985448,0.0,False
msd,cqr,0,0.0,0.04,tighter,5000,200,0.096,4521,0.09526356500106081,28.604226511274653,28.535766911567762,0.8984,0.06845959970689691,0.06845959970689691,0.06845959970689691,0.0,False
msd,cqr,0,0.0,0.04,naive,5000,200,0.060000000000000005,4701,0.22581854422073022,31.46511299021727,28.535766911567762,0.9383,2.929346078649515,2.929346078649515,2.929346078649515,0.0,False
msd,cqr,0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.0869785228043064,28.422674146594016,28.535766911567762,0.8951,-0.11309276497375026,0.11309276497375026,0.11309276497375026,0.0,False
msd,cqr,0,0.0,0.045,tighter,5000,225,0.0955,4524,0.09669634487919654,28.63562340325963,28.535766911567762,0.8993,0.09985649169186377,0.09985649169186377,0.09985649169186377,0.0,False
msd,cqr,0,0.0,0.045,naive,5000,225,0.05500000000000001,4726,0.24644449312667505,31.917094972774155,28.535766911567762,0.9423,3.381328061206397,3.381328061206397,3.381328061206397,0.0,False
msd,cqr,0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.08514550301544177,28.38250668947409,28.535766911567762,0.8937,-0.15326022209366208,0.15326022209366208,0.15326022209366208,0.0,False
msd,cqr,0,0.0,0.05,tighter,5000,250,0.095,4526,0.09669634487919654,28.63562340325963,28.535766911567762,0.8993,0.09985649169186377,0.09985649169186377,0.09985649169186377,0.0,False
msd,cqr,0,0.0,0.05,naive,5000,250,0.05,4751,0.28331920464019433,32.72514047371544,28.535766911567762,0.949,4.189373562147684,4.189373562147684,4.189373562147684,0.0,False
msd,cqr,0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.08396282580189551,28.356590364647495,28.535766911567762,0.8933,-0.1791765469202704,0.1791765469202704,0.1791765469202704,0.0,False
msd,cqr,0,0.0,0.055,tighter,5000,275,0.0945,4529,0.0971442737846836,28.645438990201583,28.535766911567762,0.8994,0.1096720786338165,0.1096720786338165,0.1096720786338165,0.0,False
msd,cqr,0,0.0,0.055,naive,5000,275,0.045000000000000005,4776,0.3151464773383563,33.422580086268134,28.535766911567762,0.954,4.886813174700379,4.886813174700379,4.886813174700379,0.0,False
msd,cqr,0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.0832349419132501,28.34064004863724,28.535766911567762,0.893,-0.19512686293052214,0.19512686293052214,0.19512686293052214,0.0,False
msd,cqr,0,0.0,0.06,tighter,5000,300,0.094,4531,0.0971442737846836,28.645438990201583,28.535766911567762,0.8994,0.1096720786338165,0.1096720786338165,0.1096720786338165,0.0,False
msd,cqr,0,0.0,0.06,naive,5000,300,0.04000000000000001,4801,0.3710450531064038,34.64750065661175,28.535766911567762,0.9613,6.111733745043997,6.111733745043997,6.111733745043997,0.0,False
msd,cqr,0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.08127870601134524,28.297772523592744,28.535766911567762,0.8924,-0.2379943879750117,0.2379943879750117,0.2379943879750117,0.0,False
msd,cqr,0,0.0,0.065,tighter,5000,325,0.09350000000000001,4534,0.09670003694014773,28.635704308387236,28.535766911567762,0.8993,0.09993739681947986,0.09993739681947986,0.09993739681947986,0.0,False
msd,cqr,0,0.0,0.065,naive,5000,325,0.035,4826,0.43466094095687524,36.041532768486384,28.535766911567762,0.9656,7.50576585691862,7.50576585691862,7.50576585691862,0.0,False
msd,cqr,0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.08046790916900293,28.28000531366103,28.535766911567762,0.8923,-0.2557615979067265,0.2557615979067265,0.2557615979067265,0.0,False
msd,cqr,0,0.0,0.07,tighter,5000,350,0.093,4536,0.09670003694014773,28.635704308387236,28.535766911567762,0.8993,0.09993739681947986,0.09993739681947986,0.09993739681947986,0.0,False
msd,cqr,0,0.0,0.07,naive,5000,350,0.03,4851,0.5208493098867653,37.93020174754353,28.535766911567762,0.9697,9.394434835975773,9.394434835975773,9.394434835975773,0.0,False
msd,cqr,0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.07991304953078882,28.267846524726547,28.535766911567762,0.8923,-0.26792038684120933,0.26792038684120933,0.26792038684120933,0.0,False
msd,cqr,0,0.0,0.075,tighter,5000,375,0.09250000000000001,4539,0.09828808691792335,28.670503675952226,28.535766911567762,0.9,0.13473676438445828,0.13473676438445828,0.13473676438445828,0.0,False
msd,cqr,0,0.0,0.075,naive,5000,375,0.02500000000000001,4876,0.6357554011358488,40.448169922847896,28.535766911567762,0.9756,11.912403011280132,11.912403011280132,11.912403011280132,0.0,False
msd,cqr,0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.07855179865340844,28.23801706703123,28.535766911567762,0.8916,-0.29774984453652753,0.29774984453652753,0.29774984453652753,0.0,False
msd,cqr,0,0.0,0.08,tighter,5000,400,0.09200000000000001,4541,0.09828808691792335,28.670503675952226,28.535766911567762,0.9,0.13473676438445828,0.13473676438445828,0.13473676438445828,0.0,False
msd,cqr,0,0.0,0.08,naive,5000,400,0.020000000000000004,4901,0.7827921150916979,43.67022510127702,28.535766911567762,0.9816,15.134458189709251,15.134458189709251,15.134458189709251,0.0,False
msd,cqr,0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.07833263408808167,28.233214454788065,28.535766911567762,0.8914,-0.30255245677969234,0.30255245677969234,0.30255245677969234,0.0,False
msd,cqr,0,0.0,0.085,tighter,5000,425,0.09150000000000001,4544,0.09983093033806223,28.70431242002451,28.535766911567762,0.9008,0.16854550845675131,0.16854550845675131,0.16854550845675131,0.0,False
msd,cqr,0,0.0,0.085,naive,5000,425,0.015,4926,0.964922579630024,47.66129910332268,28.535766911567762,0.9861,19.125532191754925,19.125532191754925,19.125532191754925,0.0,False
msd,cqr,0,0.0,0.09,uncorrected,5000,450,0.1,4501,0.0769969305712526,28.20394482329633,28.535766911567762,0.8908,-0.33182208827143833,0.33182208827143833,0.33182208827143833,0.0,False
msd,cqr,0,0.0,0.09,tighter,5000,450,0.09100000000000001,4546,0.09904250119333302,28.687035359484636,28.535766911567762,0.9005,0.15126844791687472,0.15126844791687472,0.15126844791687472,0.0,False
msd,cqr,0,0.0,0.09,naive,5000,450,0.010000000000000009,4951,1.2353604162770577,53.587476372718065,28.535766911567762,0.992,25.051709461150303,25.051709461150303,25.051709461150303,0.0,False
msd,cqr,0,0.0,0.095,uncorrected,5000,475,0.1,4501,0.0758402658667987,28.178598517598743,28.535766911567762,0.8901,-0.3571683939690141,0.3571683939690141,0.3571683939690141,0.0,False
msd,cqr,0,0.0,0.095,tighter,5000,475,0.09050000000000001,4549,0.09904250119333302,28.687035359484636,28.535766911567762,0.9005,0.15126844791687472,0.15126844791687472,0.15126844791687472,0.0,False
msd,cqr,0,0.0,0.095,naive,5000,475,0.0050000000000000044,4976,1.715932822181347,64.11838914542194,28.535766911567762,0.9971,35.58262223385418,35.58262223385418,35.58262223385418,0.0,False
msd,cqr,0,0.0,0.1,uncorrected,5000,500,0.1,4501,0.07387056906203882,28.135436020158696,28.535766911567762,0.8892,-0.4003308914090602,0.4003308914090602,0.4003308914090602,0.0,False
msd,cqr,0,0.0,0.1,tighter,5000,500,0.09000000000000001,4551,0.09904250119333302,28.687035359484636,28.535766911567762,0.9005,0.15126844791687472,0.15126844791687472,0.15126844791687472,0.0,False
msd,cqr,0,0.0,0.1,naive,5000,500,0.0,5001,inf,inf,28.535766911567762,1.0,inf,inf,inf,0.0,True
msd,cqr,0,0.0,0.105,uncorrected,5000,525,0.1,4501,0.07246389034356704,28.10461108992665,28.535766911567762,0.8884,-0.43115582164110344,0.43115582164110344,0.43115582164110344,0.0,False
msd,cqr,0,0.0,0.105,tighter,5000,525,0.08950000000000001,4554,0.09828808691792335,28.670503675952226,28.535766911567762,0.9,0.13473676438445828,0.13473676438445828,0.13473676438445828,0.0,False
msd,cqr,0,0.0,0.11,uncorrected,5000,550,0.1,4501,0.07213533926049043,28.097411461411273,28.535766911567762,0.8882,-0.4383554501564916,0.4383554501564916,0.4383554501564916,0.0,False
msd,cqr,0,0.0,0.11,tighter,5000,550,0.08900000000000001,4556,0.09904250119333302,28.687035359484636,28.535766911567762,0.9005,0.15126844791687472,0.15126844791687472,0.15126844791687472,0.0,False
msd,cqr,0,0.0,0.115,uncorrected,5000,575,0.1,4501,0.07153943140487329,28.084353171815412,28.535766911567762,0.8879,-0.4514137397523433,0.4514137397523433,0.4514137397523433,0.0,False
msd,cqr,0,0.0,0.115,tighter,5000,575,0.08850000000000001,4559,0.09983093033806223,28.70431242002451,28.535766911567762,0.9008,0.16854550845675131,0.16854550845675131,0.16854550845675131,0.0,False
msd,cqr,0,0.0,0.12,uncorrected,5000,600,0.1,4501,0.07066532928924218,28.065198736352507,28.535766911567762,0.8873,-0.470568175215249,0.470568175215249,0.470568175215249,0.0,False
msd,cqr,0,0.0,0.12,tighter,5000,600,0.08800000000000001,4561,0.10054398927107244,28.71993787278265,28.535766911567762,0.901,0.18417096121489804,0.18417096121489804,0.18417096121489804,0.0,False
msd,cqr,0,0.0,0.125,uncorrected,5000,625,0.1,4501,0.06892924603562955,28.02715547567977,28.535766911567762,0.8865,-0.5086114358879966,0.5086114358879966,0.5086114358879966,0.0,False
msd,cqr,0,0.0,0.125,tighter,5000,625,0.08750000000000001,4564,0.10136541855005676,28.737938074166777,28.535766911567762,0.9013,0.2021711625990205,0.2021711625990205,0.2021711625990205,0.0,False
msd,cqr,0,0.0,0.13,uncorrected,5000,650,0.1,4501,0.0673151310203518,27.991784937916535,28.535766911567762,0.8855,-0.543981973651222,0.543981973651222,0.543981973651222,0.0,False
msd,cqr,0,0.0,0.13,tighter,5000,650,0.08700000000000001,4566,0.10208472568969384,28.753700445562295,28.535766911567762,0.9018,0.2179335339945372,0.2179335339945372,0.2179335339945372,0.0,False
msd,cqr,0,0.0,0.135,uncorrected,5000,675,0.1,4501,0.06614842970351831,27.96621869722435,28.535766911567762,0.8851,-0.5695482143434089,0.5695482143434089,0.5695482143434089,0.0,False
msd,cqr,0,0.0,0.135,tighter,5000,675,0.08650000000000001,4569,0.10208472568969384,28.753700445562295,28.535766911567762,0.9018,0.2179335339945372,0.2179335339945372,0.2179335339945372,0.0,False
msd,cqr,0,0.0,0.14,uncorrected,5000,700,0.1,4501,0.06563116806736002,27.954883803451583,28.535766911567762,0.8849,-0.5808831081161767,0.5808831081161767,0.5808831081161767,0.0,False
msd,cqr,0,0.0,0.14,tighter,5000,700,0.08600000000000001,4571,0.10208472568969384,28.753700445562295,28.535766911567762,0.9018,0.2179335339945372,0.2179335339945372,0.2179335339945372,0.0,False
msd,cqr,0,0.0,0.145,uncorrected,5000,725,0.1,4501,0.06547531616358215,27.951468578640544,28.535766911567762,0.8849,-0.5842983329272138,0.5842983329272138,0.5842983329272138,0.0,False
msd,cqr,0,0.0,0.145,tighter,5000,725,0.0855,4574,0.1028774095740741,28.771070741359928,28.535766911567762,0.9022,0.23530382979216957,0.23530382979216957,0.23530382979216957,0.0,False
msd,cqr,0,0.0,0.15,uncorrected,5000,750,0.1,4501,0.06318762857894555,27.90133786345794,28.535766911567762,0.8842,-0.6344290481098173,0.6344290481098173,0.6344290481098173,0.0,False
msd,cqr,0,0.0,0.15,tighter,5000,750,0.085,4576,0.10294779409199173,28.772613096288417,28.535766911567762,0.9022,0.23684618472065078,0.23684618472065078,0.23684618472065078,0.0,False
msd,cqr,0,0.0,0.155,uncorrected,5000,775,0.1,4501,0.05940195877532617,27.818381459806012,28.535766911567762,0.8823,-0.717385451761746,0.717385451761746,0.717385451761746,0.0,False
msd,cqr,0,0.0,0.155,tighter,5000,775,0.0845,4579,0.10208472568969384,28.753700445562295,28.535766911567762,0.9018,0.2179335339945372,0.2179335339945372,0.2179335339945372,0.0,False
msd,cqr,0,0.0,0.16,uncorrected,5000,800,0.1,4501,0.059222725894974126,27.81445388134792,28.535766911567762,0.882,-0.7213130302198472,0.7213130302198472,0.7213130302198472,0.0,False
msd,cqr,0,0.0,0.16,tighter,5000,800,0.084,4581,0.10294779409199173,28.772613096288417,28.535766911567762,0.9022,0.23684618472065078,0.23684618472065078,0.23684618472065078,0.0,False
msd,cqr,0,0.0,0.165,uncorrected,5000,825,0.1,4501,0.0581034681618694,27.789927284704643,28.535766911567762,0.881,-0.7458396268631171,0.7458396268631171,0.7458396268631171,0.0,False
msd,cqr,0,0.0,0.165,tighter,5000,825,0.0835,4584,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.17,uncorrected,5000,850,0.1,4501,0.05678287279276306,27.760988722129607,28.535766911567762,0.8804,-0.7747781894381488,0.7747781894381488,0.7747781894381488,0.0,False
msd,cqr,0,0.0,0.17,tighter,5000,850,0.083,4586,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.175,uncorrected,5000,875,0.1,4501,0.05261725503293602,27.669706416416243,28.535766911567762,0.8785,-0.866060495151519,0.866060495151519,0.866060495151519,0.0,False
msd,cqr,0,0.0,0.175,tighter,5000,875,0.0825,4589,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.18,uncorrected,5000,900,0.1,4501,0.05143746521763648,27.64385336392634,28.535766911567762,0.8783,-0.8919135476414248,0.8919135476414248,0.8919135476414248,0.0,False
msd,cqr,0,0.0,0.18,tighter,5000,900,0.08200000000000002,4591,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,0.0,0.185,uncorrected,5000,925,0.1,4501,0.04991820256535706,27.610561351581445,28.535766911567762,0.8774,-0.9252055599863165,0.9252055599863165,0.9252055599863165,0.0,False
msd,cqr,0,0.0,0.185,tighter,5000,925,0.0815,4594,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,0.0,0.19,uncorrected,5000,950,0.1,4501,0.048411041092678464,27.57753451564962,28.535766911567762,0.8769,-0.9582323959181341,0.9582323959181341,0.9582323959181341,0.0,False
msd,cqr,0,0.0,0.19,tighter,5000,950,0.08100000000000002,4596,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.195,uncorrected,5000,975,0.1,4501,0.04740395930104102,27.555466060672998,28.535766911567762,0.8768,-0.9803008508947693,0.9803008508947693,0.9803008508947693,0.0,False
msd,cqr,0,0.0,0.195,tighter,5000,975,0.0805,4599,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,0.0,0.2,uncorrected,5000,1000,0.1,4501,0.04656079542307312,27.536989583158082,28.535766911567762,0.8767,-0.9987773284096736,0.9987773284096736,0.9987773284096736,0.0,False
msd,cqr,0,0.0,0.2,tighter,5000,1000,0.08000000000000002,4601,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.205,uncorrected,5000,1025,0.1,4501,0.04333784964375342,27.466364302854483,28.535766911567762,0.8748,-1.0694026087132833,1.0694026087132833,1.0694026087132833,0.0,False
msd,cqr,0,0.0,0.205,tighter,5000,1025,0.07950000000000002,4604,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,0.0,0.21,uncorrected,5000,1050,0.1,4501,0.040745280874065704,27.40955264401726,28.535766911567762,0.8735,-1.1262142675505054,1.1262142675505054,1.1262142675505054,0.0,False
msd,cqr,0,0.0,0.21,tighter,5000,1050,0.07900000000000001,4606,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,0.0,0.215,uncorrected,5000,1075,0.1,4501,0.04017904188923682,27.39714449639065,28.535766911567762,0.8733,-1.138622415177119,1.138622415177119,1.138622415177119,0.0,False
msd,cqr,0,0.0,0.215,tighter,5000,1075,0.07850000000000001,4609,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.22,uncorrected,5000,1100,0.1,4501,0.03982660133819238,27.389421371519102,28.535766911567762,0.8733,-1.146345540048654,1.146345540048654,1.146345540048654,0.0,False
msd,cqr,0,0.0,0.22,tighter,5000,1100,0.07800000000000001,4611,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.225,uncorrected,5000,1125,0.1,4501,0.03804840911655838,27.35045536567054,28.535766911567762,0.8726,-1.1853115458972245,1.1853115458972245,1.1853115458972245,0.0,False
msd,cqr,0,0.0,0.225,tighter,5000,1125,0.07750000000000001,4614,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,0.0,0.23,uncorrected,5000,1150,0.1,4501,0.03738823321156348,27.33598875297134,28.535766911567762,0.8719,-1.1997781585964282,1.1997781585964282,1.1997781585964282,0.0,False
msd,cqr,0,0.0,0.23,tighter,5000,1150,0.07700000000000001,4616,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,0.0,0.235,uncorrected,5000,1175,0.1,4501,0.03574481223230397,27.299976025713622,28.535766911567762,0.8712,-1.2357908858541407,1.2357908858541407,1.2357908858541407,0.0,False
msd,cqr,0,0.0,0.235,tighter,5000,1175,0.07650000000000001,4619,0.10744014513163025,28.871055196503836,28.535766911567762,0.904,0.33528828493607926,0.33528828493607926,0.33528828493607926,0.0,False
msd,cqr,0,0.0,0.24,uncorrected,5000,1200,0.1,4501,0.035012868907974615,27.28393675419413,28.535766911567762,0.8708,-1.2518301573736341,1.2518301573736341,1.2518301573736341,0.0,False
msd,cqr,0,0.0,0.24,tighter,5000,1200,0.07600000000000001,4621,0.10744014513163025,28.871055196503836,28.535766911567762,0.904,0.33528828493607926,0.33528828493607926,0.33528828493607926,0.0,False
msd,cqr,0,0.0,0.245,uncorrected,5000,1225,0.1,4501,0.034836313096100135,27.28006783905976,28.535766911567762,0.8708,-1.255699072508005,1.255699072508005,1.255699072508005,0.0,False
msd,cqr,0,0.0,0.245,tighter,5000,1225,0.07550000000000001,4624,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.25,uncorrected,5000,1250,0.1,4501,0.032660154369400396,27.23238108582783,28.535766911567762,0.8687,-1.303385825739936,1.303385825739936,1.303385825739936,0.0,False
msd,cqr,0,0.0,0.25,tighter,5000,1250,0.07500000000000001,4626,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.255,uncorrected,5000,1275,0.1,4501,0.03136667568664209,27.204036738515892,28.535766911567762,0.8682,-1.3317301730518636,1.3317301730518636,1.3317301730518636,0.0,False
msd,cqr,0,0.0,0.255,tighter,5000,1275,0.0745,4629,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.26,uncorrected,5000,1300,0.1,4501,0.03083255846480981,27.192332483747187,28.535766911567762,0.8678,-1.3434344278205714,1.3434344278205714,1.3434344278205714,0.0,False
msd,cqr,0,0.0,0.26,tighter,5000,1300,0.074,4631,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.265,uncorrected,5000,1325,0.1,4501,0.029480774444874125,27.162710475852887,28.535766911567762,0.867,-1.3730564357148654,1.3730564357148654,1.3730564357148654,0.0,False
msd,cqr,0,0.0,0.265,tighter,5000,1325,0.0735,4634,0.10917916853408471,28.909162885451305,28.535766911567762,0.9047,0.3733959738835491,0.3733959738835491,0.3733959738835491,0.0,False
msd,cqr,0,0.0,0.27,uncorrected,5000,1350,0.1,4501,0.026315953475284926,27.09335890018501,28.535766911567762,0.8653,-1.4424080113827507,1.4424080113827507,1.4424080113827507,0.0,False
msd,cqr,0,0.0,0.27,tighter,5000,1350,0.073,4636,0.1086160834548916,28.896823850209707,28.535766911567762,0.9044,0.3610569386419486,0.3610569386419486,0.3610569386419486,0.0,False
msd,cqr,0,0.0,0.275,uncorrected,5000,1375,0.1,4501,0.0255431758287471,27.076424815147252,28.535766911567762,0.8648,-1.4593420964205128,1.4593420964205128,1.4593420964205128,0.0,False
msd,cqr,0,0.0,0.275,tighter,5000,1375,0.0725,4639,0.1086160834548916,28.896823850209707,28.535766911567762,0.9044,0.3610569386419486,0.3610569386419486,0.3610569386419486,0.0,False
msd,cqr,0,0.0,0.28,uncorrected,5000,1400,0.1,4501,0.0243078764198269,27.049355365957723,28.535766911567762,0.8643,-1.486411545610032,1.486411545610032,1.486411545610032,0.0,False
msd,cqr,0,0.0,0.28,tighter,5000,1400,0.072,4641,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.285,uncorrected,5000,1425,0.1,4501,0.021727293324276364,26.9928063524312,28.535766911567762,0.8627,-1.542960559136558,1.542960559136558,1.542960559136558,0.0,False
msd,cqr,0,0.0,0.285,tighter,5000,1425,0.07150000000000001,4644,0.1086160834548916,28.896823850209707,28.535766911567762,0.9044,0.3610569386419486,0.3610569386419486,0.3610569386419486,0.0,False
msd,cqr,0,0.0,0.29,uncorrected,5000,1450,0.1,4501,0.019779110369255393,26.95011529378419,28.535766911567762,0.8614,-1.585651617783567,1.585651617783567,1.585651617783567,0.0,False
msd,cqr,0,0.0,0.29,tighter,5000,1450,0.071,4646,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.295,uncorrected,5000,1475,0.1,4501,0.01962705892043337,26.94678334936783,28.535766911567762,0.8613,-1.5889835621999238,1.5889835621999238,1.5889835621999238,0.0,False
msd,cqr,0,0.0,0.295,tighter,5000,1475,0.07050000000000001,4649,0.10917916853408471,28.909162885451305,28.535766911567762,0.9047,0.3733959738835491,0.3733959738835491,0.3733959738835491,0.0,False
msd,cqr,0,0.0,0.3,uncorrected,5000,1500,0.1,4501,0.01710164065855385,26.89144317772315,28.535766911567762,0.8594,-1.6443237338446157,1.6443237338446157,1.6443237338446157,0.0,False
msd,cqr,0,0.0,0.3,tighter,5000,1500,0.06999999999999999,4651,0.10917916853408471,28.909162885451305,28.535766911567762,0.9047,0.3733959738835491,0.3733959738835491,0.3733959738835491,0.0,False
msd,cqr,0,0.0,0.305,uncorrected,5000,1525,0.1,4501,0.01616283867960011,26.87087095670142,28.535766911567762,0.8586,-1.6648959548663396,1.6648959548663396,1.6648959548663396,0.0,False
msd,cqr,0,0.0,0.305,tighter,5000,1525,0.0695,4654,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.31,uncorrected,5000,1550,0.1,4501,0.01575111660545518,26.86184877982205,28.535766911567762,0.8586,-1.673918131745716,1.673918131745716,1.673918131745716,0.0,False
msd,cqr,0,0.0,0.31,tighter,5000,1550,0.06899999999999999,4656,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.315,uncorrected,5000,1575,0.1,4501,0.012436773520756117,26.78922068570977,28.535766911567762,0.8566,-1.746546225857994,1.746546225857994,1.746546225857994,0.0,False
msd,cqr,0,0.0,0.315,tighter,5000,1575,0.0685,4659,0.11335043567215752,29.000568987514182,28.535766911567762,0.9068,0.46480207594643036,0.46480207594643036,0.46480207594643036,0.0,False
msd,cqr,0,0.0,0.32,uncorrected,5000,1600,0.1,4501,0.008708396954654862,26.707519764227342,28.535766911567762,0.8542,-1.8282471473404163,1.8282471473404163,1.8282471473404163,0.0,False
msd,cqr,0,0.0,0.32,tighter,5000,1600,0.06799999999999999,4661,0.1086160834548916,28.896823850209707,28.535766911567762,0.9044,0.3610569386419486,0.3610569386419486,0.3610569386419486,0.0,False
msd,cqr,0,0.0,0.325,uncorrected,5000,1625,0.1,4501,0.007561593842312253,26.68238955825802,28.535766911567762,0.8538,-1.8533773533097355,1.8533773533097355,1.8533773533097355,0.0,False
msd,cqr,0,0.0,0.325,tighter,5000,1625,0.0675,4664,0.10917916853408471,28.909162885451305,28.535766911567762,0.9047,0.3733959738835491,0.3733959738835491,0.3733959738835491,0.0,False
msd,cqr,0,0.0,0.33,uncorrected,5000,1650,0.1,4501,0.005386866806389001,26.634734178052305,28.535766911567762,0.8523,-1.901032733515458,1.901032733515458,1.901032733515458,0.0,False
msd,cqr,0,0.0,0.33,tighter,5000,1650,0.06699999999999999,4666,0.10917916853408471,28.909162885451305,28.535766911567762,0.9047,0.3733959738835491,0.3733959738835491,0.3733959738835491,0.0,False
msd,cqr,0,0.0,0.335,uncorrected,5000,1675,0.1,4501,0.00504544165425147,26.6272524365886,28.535766911567762,0.8523,-1.9085144749791667,1.9085144749791667,1.9085144749791667,0.0,False
msd,cqr,0,0.0,0.335,tighter,5000,1675,0.0665,4669,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.34,uncorrected,5000,1700,0.1,4501,0.004116447087807007,26.606895128042893,28.535766911567762,0.852,-1.9288717835248637,1.9288717835248637,1.9288717835248637,0.0,False
msd,cqr,0,0.0,0.34,tighter,5000,1700,0.06599999999999999,4671,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.345,uncorrected,5000,1725,0.1,4501,0.0011668482094272514,26.542259772119305,28.535766911567762,0.8505,-1.9935071394484607,1.9935071394484607,1.9935071394484607,0.0,False
msd,cqr,0,0.0,0.345,tighter,5000,1725,0.0655,4674,0.1086160834548916,28.896823850209707,28.535766911567762,0.9044,0.3610569386419486,0.3610569386419486,0.3610569386419486,0.0,False
msd,cqr,0,0.0,0.35,uncorrected,5000,1750,0.1,4501,-0.00029883000559960404,26.51014197000319,28.535766911567762,0.8494,-2.0256249415645784,2.0256249415645784,2.0256249415645784,0.0,False
msd,cqr,0,0.0,0.35,tighter,5000,1750,0.065,4676,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,0.0,0.355,uncorrected,5000,1775,0.1,4501,-0.0004016497313495959,26.50788885361555,28.535766911567762,0.8494,-2.02787805795221,2.02787805795221,2.02787805795221,0.0,False
msd,cqr,0,0.0,0.355,tighter,5000,1775,0.0645,4679,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.36,uncorrected,5000,1800,0.1,4501,-0.0012897010473705839,26.488428745561478,28.535766911567762,0.8489,-2.0473381660062797,2.0473381660062797,2.0473381660062797,0.0,False
msd,cqr,0,0.0,0.36,tighter,5000,1800,0.064,4681,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.365,uncorrected,5000,1825,0.1,4501,-0.0026452281653400744,26.45872471415021,28.535766911567762,0.8485,-2.0770421974175517,2.0770421974175517,2.0770421974175517,0.0,False
msd,cqr,0,0.0,0.365,tighter,5000,1825,0.0635,4684,0.10917916853408471,28.909162885451305,28.535766911567762,0.9047,0.3733959738835491,0.3733959738835491,0.3733959738835491,0.0,False
msd,cqr,0,0.0,0.37,uncorrected,5000,1850,0.1,4501,-0.00475535008616601,26.412485043259885,28.535766911567762,0.848,-2.1232818683078802,2.1232818683078802,2.1232818683078802,0.0,False
msd,cqr,0,0.0,0.37,tighter,5000,1850,0.063,4686,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.375,uncorrected,5000,1875,0.1,4501,-0.008267737734027558,26.335517145209327,28.535766911567762,0.846,-2.2002497663584384,2.2002497663584384,2.2002497663584384,0.0,False
msd,cqr,0,0.0,0.375,tighter,5000,1875,0.0625,4689,0.10917916853408471,28.909162885451305,28.535766911567762,0.9047,0.3733959738835491,0.3733959738835491,0.3733959738835491,0.0,False
msd,cqr,0,0.0,0.38,uncorrected,5000,1900,0.1,4501,-0.011100380304771118,26.2734446844058,28.535766911567762,0.8433,-2.2623222271619587,2.2623222271619587,2.2623222271619587,0.0,False
msd,cqr,0,0.0,0.38,tighter,5000,1900,0.062,4691,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.385,uncorrected,5000,1925,0.1,4501,-0.01470288674850806,26.194501988870233,28.535766911567762,0.8412,-2.341264922697527,2.341264922697527,2.341264922697527,0.0,False
msd,cqr,0,0.0,0.385,tighter,5000,1925,0.0615,4694,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,0.0,0.39,uncorrected,5000,1950,0.1,4501,-0.015369996175144118,26.179883440040882,28.535766911567762,0.8407,-2.35588347152688,2.35588347152688,2.35588347152688,0.0,False
msd,cqr,0,0.0,0.39,tighter,5000,1950,0.061,4696,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,0.0,0.395,uncorrected,5000,1975,0.1,4501,-0.01796767498846019,26.122959803439112,28.535766911567762,0.8388,-2.4128071081286495,2.4128071081286495,2.4128071081286495,0.0,False
msd,cqr,0,0.0,0.395,tighter,5000,1975,0.0605,4699,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,0.0,0.4,uncorrected,5000,2000,0.1,4501,-0.020877532331535525,26.059195314499554,28.535766911567762,0.8376,-2.4765715970681996,2.4765715970681996,2.4765715970681996,0.0,False
msd,cqr,0,0.0,0.4,tighter,5000,2000,0.06,4701,0.10294779409199173,28.772613096288417,28.535766911567762,0.9022,0.23684618472065078,0.23684618472065078,0.23684618472065078,0.0,False
msd,cqr,0,0.0,0.405,uncorrected,5000,2025,0.1,4501,-0.02168354603953515,26.04153291868103,28.535766911567762,0.8372,-2.4942339928867376,2.4942339928867376,2.4942339928867376,0.0,False
msd,cqr,0,0.0,0.405,tighter,5000,2025,0.0595,4704,0.10298773263101613,28.773488280268115,28.535766911567762,0.9022,0.23772136870035473,0.23772136870035473,0.23772136870035473,0.0,False
msd,cqr,0,0.0,0.41,uncorrected,5000,2050,0.1,4501,-0.026888700458480463,25.927470965724694,28.535766911567762,0.8338,-2.6082959458430715,2.6082959458430715,2.6082959458430715,0.0,False
msd,cqr,0,0.0,0.41,tighter,5000,2050,0.05900000000000001,4706,0.10208472568969384,28.753700445562295,28.535766911567762,0.9018,0.2179335339945372,0.2179335339945372,0.2179335339945372,0.0,False
msd,cqr,0,0.0,0.415,uncorrected,5000,2075,0.1,4501,-0.0281901065589939,25.898952902768947,28.535766911567762,0.8329,-2.6368140087988157,2.6368140087988157,2.6368140087988157,0.0,False
msd,cqr,0,0.0,0.415,tighter,5000,2075,0.058499999999999996,4709,0.10298773263101613,28.773488280268115,28.535766911567762,0.9022,0.23772136870035473,0.23772136870035473,0.23772136870035473,0.0,False
msd,cqr,0,0.0,0.42,uncorrected,5000,2100,0.1,4501,-0.030934781241611087,25.838808106028686,28.535766911567762,0.8312,-2.696958805539074,2.696958805539074,2.696958805539074,0.0,False
msd,cqr,0,0.0,0.42,tighter,5000,2100,0.05800000000000001,4711,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,0.0,0.425,uncorrected,5000,2125,0.1,4501,-0.03588393542475854,25.730355955299572,28.535766911567762,0.8296,-2.8054109562681937,2.8054109562681937,2.8054109562681937,0.0,False
msd,cqr,0,0.0,0.425,tighter,5000,2125,0.057499999999999996,4714,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.43,uncorrected,5000,2150,0.1,4501,-0.03859278942937816,25.670996106739473,28.535766911567762,0.8276,-2.864770804828289,2.864770804828289,2.864770804828289,0.0,False
msd,cqr,0,0.0,0.43,tighter,5000,2150,0.05700000000000001,4716,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.435,uncorrected,5000,2175,0.1,4501,-0.04029855515356029,25.633617202267775,28.535766911567762,0.8263,-2.902149709299987,2.902149709299987,2.902149709299987,0.0,False
msd,cqr,0,0.0,0.435,tighter,5000,2175,0.056499999999999995,4719,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.44,uncorrected,5000,2200,0.1,4501,-0.04119548242111548,25.613962593093305,28.535766911567762,0.8254,-2.921804318474456,2.921804318474456,2.921804318474456,0.0,False
msd,cqr,0,0.0,0.44,tighter,5000,2200,0.05600000000000001,4721,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.445,uncorrected,5000,2225,0.1,4501,-0.042727805483050996,25.580384384468367,28.535766911567762,0.8244,-2.955382527099399,2.955382527099399,2.955382527099399,0.0,False
msd,cqr,0,0.0,0.445,tighter,5000,2225,0.055499999999999994,4724,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,0.0,0.45,uncorrected,5000,2250,0.1,4501,-0.04526755768341795,25.52473010936278,28.535766911567762,0.823,-3.0110368022049774,3.0110368022049774,3.0110368022049774,0.0,False
msd,cqr,0,0.0,0.45,tighter,5000,2250,0.05500000000000001,4726,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.455,uncorrected,5000,2275,0.1,4501,-0.04920575063248023,25.438431424879198,28.535766911567762,0.8198,-3.0973354866885643,3.0973354866885643,3.0973354866885643,0.0,False
msd,cqr,0,0.0,0.455,tighter,5000,2275,0.05449999999999999,4729,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.46,uncorrected,5000,2300,0.1,4501,-0.053601417797755846,25.342107984484713,28.535766911567762,0.8169,-3.193658927083049,3.193658927083049,3.193658927083049,0.0,False
msd,cqr,0,0.0,0.46,tighter,5000,2300,0.054000000000000006,4731,0.11350847806039055,29.004032213002013,28.535766911567762,0.9068,0.46826530143425404,0.46826530143425404,0.46826530143425404,0.0,False
msd,cqr,0,0.0,0.465,uncorrected,5000,2325,0.1,4501,-0.053705066847995364,25.33983669488582,28.535766911567762,0.8167,-3.195930216681943,3.195930216681943,3.195930216681943,0.0,False
msd,cqr,0,0.0,0.465,tighter,5000,2325,0.05349999999999999,4734,0.1148600190554202,29.033648895425987,28.535766911567762,0.9073,0.49788198385822113,0.49788198385822113,0.49788198385822113,0.0,False
msd,cqr,0,0.0,0.47,uncorrected,5000,2350,0.1,4501,-0.05811885540039463,25.243116155646764,28.535766911567762,0.8122,-3.292650755921001,3.292650755921001,3.292650755921001,0.0,False
msd,cqr,0,0.0,0.47,tighter,5000,2350,0.053000000000000005,4736,0.1148600190554202,29.033648895425987,28.535766911567762,0.9073,0.49788198385822113,0.49788198385822113,0.49788198385822113,0.0,False
msd,cqr,0,0.0,0.475,uncorrected,5000,2375,0.1,4501,-0.06125250841970409,25.17444757168141,28.535766911567762,0.8094,-3.361319339886352,3.361319339886352,3.361319339886352,0.0,False
msd,cqr,0,0.0,0.475,tighter,5000,2375,0.052500000000000005,4739,0.11643364984969751,29.06813229153315,28.535766911567762,0.9079,0.5323653799653943,0.5323653799653943,0.5323653799653943,0.0,False
msd,cqr,0,0.0,0.48,uncorrected,5000,2400,0.1,4501,-0.0630187711448208,25.1357429801082,28.535766911567762,0.8085,-3.400023931459565,3.400023931459565,3.400023931459565,0.0,False
msd,cqr,0,0.0,0.48,tighter,5000,2400,0.052000000000000005,4741,0.1170243267388843,29.081075953550478,28.535766911567762,0.9085,0.5453090419827203,0.5453090419827203,0.5453090419827203,0.0,False
msd,cqr,0,0.0,0.485,uncorrected,5000,2425,0.1,4501,-0.06406602475352441,25.1127942292672,28.535766911567762,0.8081,-3.422972682300565,3.422972682300565,3.422972682300565,0.0,False
msd,cqr,0,0.0,0.485,tighter,5000,2425,0.051500000000000004,4744,0.11831757214360084,29.109415188977753,28.535766911567762,0.9088,0.5736482774099877,0.5736482774099877,0.5736482774099877,0.0,False
msd,cqr,0,0.0,0.49,uncorrected,5000,2450,0.1,4501,-0.06646052386159862,25.060322924357383,28.535766911567762,0.8064,-3.4754439872103786,3.4754439872103786,3.4754439872103786,0.0,False
msd,cqr,0,0.0,0.49,tighter,5000,2450,0.051000000000000004,4746,0.11831757214360084,29.109415188977753,28.535766911567762,0.9088,0.5736482774099877,0.5736482774099877,0.5736482774099877,0.0,False
msd,cqr,0,0.0,0.495,uncorrected,5000,2475,0.1,4501,-0.07258436295695458,24.926129586256923,28.535766911567762,0.8017,-3.6096373253108416,3.6096373253108416,3.6096373253108416,0.0,False
msd,cqr,0,0.0,0.495,tighter,5000,2475,0.0505,4749,0.11643364984969751,29.06813229153315,28.535766911567762,0.9079,0.5323653799653943,0.5323653799653943,0.5323653799653943,0.0,False
msd,cqr,0,0.0,0.5,uncorrected,5000,2500,0.1,4501,-0.07355544354314769,24.904850035407087,28.535766911567762,0.8008,-3.6309168761606734,3.6309168761606734,3.6309168761606734,0.0,False
msd,cqr,0,0.0,0.5,tighter,5000,2500,0.05,4751,0.1170243267388843,29.081075953550478,28.535766911567762,0.9085,0.5453090419827203,0.5453090419827203,0.5453090419827203,0.0,False
msd,cqr,0,0.0,0.505,uncorrected,5000,2525,0.1,4501,-0.0769742450446621,24.829932915827808,28.535766911567762,0.7981,-3.70583399573996,3.70583399573996,3.70583399573996,0.0,False
msd,cqr,0,0.0,0.505,tighter,5000,2525,0.0495,4754,0.1174212936730884,29.089774797067896,28.535766911567762,0.9087,0.5540078855001396,0.5540078855001396,0.5540078855001396,0.0,False
msd,cqr,0,0.0,0.51,uncorrected,5000,2550,0.1,4501,-0.08029544663245032,24.757154529487146,28.535766911567762,0.7954,-3.77861238208062,3.77861238208062,3.77861238208062,0.0,False
msd,cqr,0,0.0,0.51,tighter,5000,2550,0.049,4756,0.11643364984969751,29.06813229153315,28.535766911567762,0.9079,0.5323653799653943,0.5323653799653943,0.5323653799653943,0.0,False
msd,cqr,0,0.0,0.515,uncorrected,5000,2575,0.1,4501,-0.08643350559754148,24.622649587545126,28.535766911567762,0.7905,-3.9131173240226294,3.9131173240226294,3.9131173240226294,0.0,False
msd,cqr,0,0.0,0.515,tighter,5000,2575,0.0485,4759,0.1148600190554202,29.033648895425987,28.535766911567762,0.9073,0.49788198385822113,0.49788198385822113,0.49788198385822113,0.0,False
msd,cqr,0,0.0,0.52,uncorrected,5000,2600,0.1,4501,-0.09472242723674362,24.44101221159559,28.535766911567762,0.7838,-4.094754699972176,4.094754699972176,4.094754699972176,0.0,False
msd,cqr,0,0.0,0.52,tighter,5000,2600,0.048,4761,0.11388703797464406,29.012327698525663,28.535766911567762,0.9068,0.476560786957903,0.476560786957903,0.476560786957903,0.0,False
msd,cqr,0,0.0,0.525,uncorrected,5000,2625,0.1,4501,-0.09952948051972166,24.33567395622587,28.535766911567762,0.7806,-4.200092955341885,4.200092955341885,4.200092955341885,0.0,False
msd,cqr,0,0.0,0.525,tighter,5000,2625,0.0475,4764,0.11350847806039055,29.004032213002013,28.535766911567762,0.9068,0.46826530143425404,0.46826530143425404,0.46826530143425404,0.0,False
msd,cqr,0,0.0,0.53,uncorrected,5000,2650,0.1,4501,-0.10183665025563782,24.28511632340666,28.535766911567762,0.7786,-4.250650588161097,4.250650588161097,4.250650588161097,0.0,False
msd,cqr,0,0.0,0.53,tighter,5000,2650,0.047,4766,0.10917916853408471,28.909162885451305,28.535766911567762,0.9047,0.3733959738835491,0.3733959738835491,0.3733959738835491,0.0,False
msd,cqr,0,0.0,0.535,uncorrected,5000,2675,0.1,4501,-0.10208902317566648,24.279586007528422,28.535766911567762,0.7784,-4.256180904039333,4.256180904039333,4.256180904039333,0.0,False
msd,cqr,0,0.0,0.535,tighter,5000,2675,0.0465,4769,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.54,uncorrected,5000,2700,0.1,4501,-0.1055167653738972,24.204472968050098,28.535766911567762,0.7755,-4.331293943517663,4.331293943517663,4.331293943517663,0.0,False
msd,cqr,0,0.0,0.54,tighter,5000,2700,0.046,4771,0.10917916853408471,28.909162885451305,28.535766911567762,0.9047,0.3733959738835491,0.3733959738835491,0.3733959738835491,0.0,False
msd,cqr,0,0.0,0.545,uncorrected,5000,2725,0.1,4501,-0.1087300466332013,24.134059468980748,28.535766911567762,0.7725,-4.401707442587008,4.401707442587008,4.401707442587008,0.0,False
msd,cqr,0,0.0,0.545,tighter,5000,2725,0.0455,4774,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.55,uncorrected,5000,2750,0.1,4501,-0.10995677325434838,24.107177877602357,28.535766911567762,0.7712,-4.428589033965409,4.428589033965409,4.428589033965409,0.0,False
msd,cqr,0,0.0,0.55,tighter,5000,2750,0.045,4776,0.11350847806039055,29.004032213002013,28.535766911567762,0.9068,0.46826530143425404,0.46826530143425404,0.46826530143425404,0.0,False
msd,cqr,0,0.0,0.555,uncorrected,5000,2775,0.1,4501,-0.1120004377097622,24.06239450707957,28.535766911567762,0.7699,-4.473372404488194,4.473372404488194,4.473372404488194,0.0,False
msd,cqr,0,0.0,0.555,tighter,5000,2775,0.0445,4779,0.11615416195683326,29.06200779794048,28.535766911567762,0.9079,0.5262408863727134,0.5262408863727134,0.5262408863727134,0.0,False
msd,cqr,0,0.0,0.56,uncorrected,5000,2800,0.1,4501,-0.11320123459691966,24.036082827823684,28.535766911567762,0.7688,-4.499684083744078,4.499684083744078,4.499684083744078,0.0001,False
msd,cqr,0,0.0,0.56,tighter,5000,2800,0.044,4781,0.11615416195683326,29.06200779794048,28.535766911567762,0.9079,0.5262408863727134,0.5262408863727134,0.5262408863727134,0.0,False
msd,cqr,0,0.0,0.565,uncorrected,5000,2825,0.1,4501,-0.11977182249945423,23.892114160900373,28.535766911567762,0.7638,-4.6436527506673855,4.6436527506673855,4.6436527506673855,0.0001,False
msd,cqr,0,0.0,0.565,tighter,5000,2825,0.04350000000000001,4784,0.11388703797464406,29.012327698525663,28.535766911567762,0.9068,0.476560786957903,0.476560786957903,0.476560786957903,0.0,False
msd,cqr,0,0.0,0.57,uncorrected,5000,2850,0.1,4501,-0.122054137098499,23.8421084235641,28.535766911567762,0.762,-4.693658488003667,4.693658488003667,4.693658488003667,0.0002,False
msd,cqr,0,0.0,0.57,tighter,5000,2850,0.04300000000000001,4786,0.1148600190554202,29.033648895425987,28.535766911567762,0.9073,0.49788198385822113,0.49788198385822113,0.49788198385822113,0.0,False
msd,cqr,0,0.0,0.575,uncorrected,5000,2875,0.1,4501,-0.12613210122604712,23.752764767846433,28.535766911567762,0.7596,-4.783002143721329,4.783002143721329,4.783002143721329,0.0002,False
msd,cqr,0,0.0,0.575,tighter,5000,2875,0.04250000000000001,4789,0.11615416195683326,29.06200779794048,28.535766911567762,0.9079,0.5262408863727134,0.5262408863727134,0.5262408863727134,0.0,False
msd,cqr,0,0.0,0.58,uncorrected,5000,2900,0.1,4501,-0.12729654270691648,23.72725315089341,28.535766911567762,0.7586,-4.808513760674346,4.808513760674346,4.808513760674346,0.0002,False
msd,cqr,0,0.0,0.58,tighter,5000,2900,0.04200000000000001,4791,0.11615416195683326,29.06200779794048,28.535766911567762,0.9079,0.5262408863727134,0.5262408863727134,0.5262408863727134,0.0,False
msd,cqr,0,0.0,0.585,uncorrected,5000,2925,0.1,4501,-0.13024649407262767,23.66262299943585,28.535766911567762,0.7563,-4.873143912131911,4.873143912131911,4.873143912131911,0.0002,False
msd,cqr,0,0.0,0.585,tighter,5000,2925,0.04150000000000001,4794,0.11643364984969751,29.06813229153315,28.535766911567762,0.9079,0.5323653799653943,0.5323653799653943,0.5323653799653943,0.0,False
msd,cqr,0,0.0,0.59,uncorrected,5000,2950,0.1,4501,-0.1318648759605442,23.62716605334921,28.535766911567762,0.7555,-4.9086008582185485,4.9086008582185485,4.9086008582185485,0.0002,False
msd,cqr,0,0.0,0.59,tighter,5000,2950,0.04100000000000001,4796,0.11615416195683326,29.06200779794048,28.535766911567762,0.9079,0.5262408863727134,0.5262408863727134,0.5262408863727134,0.0,False
msd,cqr,0,0.0,0.595,uncorrected,5000,2975,0.1,4501,-0.1341994145094868,23.576018911821578,28.535766911567762,0.7541,-4.959747999746187,4.959747999746187,4.959747999746187,0.0002,False
msd,cqr,0,0.0,0.595,tighter,5000,2975,0.04050000000000001,4799,0.11643364984969751,29.06813229153315,28.535766911567762,0.9079,0.5323653799653943,0.5323653799653943,0.5323653799653943,0.0,False
msd,cqr,0,0.0,0.6,uncorrected,5000,3000,0.1,4501,-0.13727302071292133,23.508679620483463,28.535766911567762,0.7523,-5.027087291084295,5.027087291084295,5.027087291084295,0.0002,False
msd,cqr,0,0.0,0.6,tighter,5000,3000,0.04000000000000001,4801,0.11831757214360084,29.109415188977753,28.535766911567762,0.9088,0.5736482774099877,0.5736482774099877,0.5736482774099877,0.0,False
msd,cqr,0,0.0,0.605,uncorrected,5000,3025,0.1,4501,-0.1421502007123906,23.401826034449684,28.535766911567762,0.7486,-5.133940877118081,5.133940877118081,5.133940877118081,0.0002,False
msd,cqr,0,0.0,0.605,tighter,5000,3025,0.03950000000000001,4804,0.11833128121189918,29.10971559948962,28.535766911567762,0.9088,0.5739486879218507,0.5739486879218507,0.5739486879218507,0.0,False
msd,cqr,0,0.0,0.61,uncorrected,5000,3050,0.1,4501,-0.1475531778068081,23.283452819218805,28.535766911567762,0.7442,-5.252314092348957,5.252314092348957,5.252314092348957,0.0002,False
msd,cqr,0,0.0,0.61,tighter,5000,3050,0.03900000000000001,4806,0.11615416195683326,29.06200779794048,28.535766911567762,0.9079,0.5262408863727134,0.5262408863727134,0.5262408863727134,0.0,False
msd,cqr,0,0.0,0.615,uncorrected,5000,3075,0.1,4501,-0.15211615692348068,23.183483024856738,28.535766911567762,0.7402,-5.352283886711026,5.352283886711026,5.352283886711026,0.0002,False
msd,cqr,0,0.0,0.615,tighter,5000,3075,0.038500000000000006,4809,0.1174212936730884,29.089774797067896,28.535766911567762,0.9087,0.5540078855001396,0.5540078855001396,0.5540078855001396,0.0,False
msd,cqr,0,0.0,0.62,uncorrected,5000,3100,0.1,4501,-0.15346238743037766,23.153988612654263,28.535766911567762,0.739,-5.381778298913503,5.381778298913503,5.381778298913503,0.0002,False
msd,cqr,0,0.0,0.62,tighter,5000,3100,0.038000000000000006,4811,0.1174212936730884,29.089774797067896,28.535766911567762,0.9087,0.5540078855001396,0.5540078855001396,0.5540078855001396,0.0,False
msd,cqr,0,0.0,0.625,uncorrected,5000,3125,0.1,4501,-0.15445253464884912,23.13229558902041,28.535766911567762,0.738,-5.403471322547357,5.403471322547357,5.403471322547357,0.0002,False
msd,cqr,0,0.0,0.625,tighter,5000,3125,0.037500000000000006,4814,0.11833128121189918,29.10971559948962,28.535766911567762,0.9088,0.5739486879218507,0.5739486879218507,0.5739486879218507,0.0,False
msd,cqr,0,0.0,0.63,uncorrected,5000,3150,0.1,4501,-0.15805468346471752,23.053376517252545,28.535766911567762,0.7341,-5.482390394315217,5.482390394315217,5.482390394315217,0.0002,False
msd,cqr,0,0.0,0.63,tighter,5000,3150,0.037,4816,0.11643364984969751,29.06813229153315,28.535766911567762,0.9079,0.5323653799653943,0.5323653799653943,0.5323653799653943,0.0,False
msd,cqr,0,0.0,0.635,uncorrected,5000,3175,0.1,4501,-0.15959450814433251,23.01964067217443,28.535766911567762,0.7335,-5.5161262393933335,5.5161262393933335,5.5161262393933335,0.0002,False
msd,cqr,0,0.0,0.635,tighter,5000,3175,0.0365,4819,0.11831757214360084,29.109415188977753,28.535766911567762,0.9088,0.5736482774099877,0.5736482774099877,0.5736482774099877,0.0,False
msd,cqr,0,0.0,0.64,uncorrected,5000,3200,0.1,4501,-0.162687153029636,22.951888981995317,28.535766911567762,0.7303,-5.583877929572441,5.583877929572441,5.583877929572441,0.0003,False
msd,cqr,0,0.0,0.64,tighter,5000,3200,0.036,4821,0.11643364984969751,29.06813229153315,28.535766911567762,0.9079,0.5323653799653943,0.5323653799653943,0.5323653799653943,0.0,False
msd,cqr,0,0.0,0.645,uncorrected,5000,3225,0.1,4501,-0.16668192278117722,22.86437677631668,28.535766911567762,0.7264,-5.6713901352510865,5.6713901352510865,5.6713901352510865,0.0003,False
msd,cqr,0,0.0,0.645,tighter,5000,3225,0.0355,4824,0.11615416195683326,29.06200779794048,28.535766911567762,0.9079,0.5262408863727134,0.5262408863727134,0.5262408863727134,0.0,False
msd,cqr,0,0.0,0.65,uncorrected,5000,3250,0.1,4501,-0.17256126019663964,22.735579920138026,28.535766911567762,0.7209,-5.8001869914297375,5.8001869914297375,5.8001869914297375,0.0003,False
msd,cqr,0,0.0,0.65,tighter,5000,3250,0.034999999999999996,4826,0.1148600190554202,29.033648895425987,28.535766911567762,0.9073,0.49788198385822113,0.49788198385822113,0.49788198385822113,0.0,False
msd,cqr,0,0.0,0.655,uncorrected,5000,3275,0.1,4501,-0.17994186836762205,22.573910826573783,28.535766911567762,0.7131,-5.961856084993971,5.961856084993971,5.961856084993971,0.0004,False
msd,cqr,0,0.0,0.655,tighter,5000,3275,0.034499999999999996,4829,0.1148600190554202,29.033648895425987,28.535766911567762,0.9073,0.49788198385822113,0.49788198385822113,0.49788198385822113,0.0,False
msd,cqr,0,0.0,0.66,uncorrected,5000,3300,0.1,4501,-0.18681690308756982,22.423333758436033,28.535766911567762,0.7068,-6.112433153131724,6.112433153131724,6.112433153131724,0.0006,False
msd,cqr,0,0.0,0.66,tighter,5000,3300,0.033999999999999996,4831,0.11388703797464406,29.012327698525663,28.535766911567762,0.9068,0.476560786957903,0.476560786957903,0.476560786957903,0.0,False
msd,cqr,0,0.0,0.665,uncorrected,5000,3325,0.1,4501,-0.1954097681933289,22.23514896597287,28.535766911567762,0.7,-6.3006179455948885,6.3006179455948885,6.3006179455948885,0.0006,False
msd,cqr,0,0.0,0.665,tighter,5000,3325,0.033499999999999995,4834,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.67,uncorrected,5000,3350,0.1,4501,-0.20213255840821043,22.087919041402895,28.535766911567762,0.6953,-6.447847870164863,6.447847870164863,6.447847870164863,0.0006,False
msd,cqr,0,0.0,0.67,tighter,5000,3350,0.032999999999999995,4836,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,0.0,0.675,uncorrected,5000,3375,0.1,4501,-0.2090154940322153,21.937197195850743,28.535766911567762,0.6886,-6.5985697157170184,6.5985697157170184,6.5985697157170184,0.0008,False
msd,cqr,0,0.0,0.675,tighter,5000,3375,0.032499999999999994,4839,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,0.0,0.68,uncorrected,5000,3400,0.1,4501,-0.21331284004730955,21.843103628465887,28.535766911567762,0.685,-6.6926632831018695,6.6926632831018695,6.6926632831018695,0.0008,False
msd,cqr,0,0.0,0.68,tighter,5000,3400,0.031999999999999994,4841,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.685,uncorrected,5000,3425,0.1,4501,-0.21873499189120887,21.72438160605886,28.535766911567762,0.6801,-6.811385305508904,6.811385305508904,6.811385305508904,0.0008,False
msd,cqr,0,0.0,0.685,tighter,5000,3425,0.03149999999999999,4844,0.11388703797464406,29.012327698525663,28.535766911567762,0.9068,0.476560786957903,0.476560786957903,0.476560786957903,0.0,False
msd,cqr,0,0.0,0.69,uncorrected,5000,3450,0.1,4501,-0.22492619965677296,21.5888239839646,28.535766911567762,0.674,-6.946942927603163,6.946942927603163,6.946942927603163,0.0009,False
msd,cqr,0,0.0,0.69,tighter,5000,3450,0.031000000000000007,4846,0.1148600190554202,29.033648895425987,28.535766911567762,0.9073,0.49788198385822113,0.49788198385822113,0.49788198385822113,0.0,False
msd,cqr,0,0.0,0.695,uncorrected,5000,3475,0.1,4501,-0.2347105447532688,21.37464921663368,28.535766911567762,0.6642,-7.161117694934074,7.161117694934074,7.161117694934074,0.0012,False
msd,cqr,0,0.0,0.695,tighter,5000,3475,0.030500000000000006,4849,0.11643364984969751,29.06813229153315,28.535766911567762,0.9079,0.5323653799653943,0.5323653799653943,0.5323653799653943,0.0,False
msd,cqr,0,0.0,0.7,uncorrected,5000,3500,0.1,4501,-0.2402831966117136,21.252703532389656,28.535766911567762,0.6587,-7.283063379178108,7.283063379178108,7.283063379178108,0.0014,False
msd,cqr,0,0.0,0.7,tighter,5000,3500,0.030000000000000006,4851,0.11831757214360084,29.109415188977753,28.535766911567762,0.9088,0.5736482774099877,0.5736482774099877,0.5736482774099877,0.0,False
msd,cqr,0,0.0,0.705,uncorrected,5000,3525,0.1,4501,-0.24612234282726259,21.12492788286559,28.535766911567762,0.6544,-7.41083902870217,7.41083902870217,7.41083902870217,0.0014,False
msd,cqr,0,0.0,0.705,tighter,5000,3525,0.029500000000000005,4854,0.11643364984969751,29.06813229153315,28.535766911567762,0.9079,0.5323653799653943,0.5323653799653943,0.5323653799653943,0.0,False
msd,cqr,0,0.0,0.71,uncorrected,5000,3550,0.1,4501,-0.2514112962362248,21.00920034244821,28.535766911567762,0.6506,-7.526566569119557,7.526566569119557,7.526566569119557,0.0015,False
msd,cqr,0,0.0,0.71,tighter,5000,3550,0.029000000000000005,4856,0.11643364984969751,29.06813229153315,28.535766911567762,0.9079,0.5323653799653943,0.5323653799653943,0.5323653799653943,0.0,False
msd,cqr,0,0.0,0.715,uncorrected,5000,3575,0.1,4501,-0.258545491951656,20.85311065581237,28.535766911567762,0.6437,-7.68265625575539,7.68265625575539,7.68265625575539,0.0019,False
msd,cqr,0,0.0,0.715,tighter,5000,3575,0.028500000000000004,4859,0.1148600190554202,29.033648895425987,28.535766911567762,0.9073,0.49788198385822113,0.49788198385822113,0.49788198385822113,0.0,False
msd,cqr,0,0.0,0.72,uncorrected,5000,3600,0.1,4501,-0.26459441486257906,20.720824624315696,28.535766911567762,0.6389,-7.814942287252068,7.814942287252068,7.814942287252068,0.0021,False
msd,cqr,0,0.0,0.72,tighter,5000,3600,0.028000000000000004,4861,0.11643364984969751,29.06813229153315,28.535766911567762,0.9079,0.5323653799653943,0.5323653799653943,0.5323653799653943,0.0,False
msd,cqr,0,0.0,0.725,uncorrected,5000,3625,0.1,4501,-0.2677579793761408,20.651650341108066,28.535766911567762,0.6361,-7.884116570459696,7.884116570459696,7.884116570459696,0.0023,False
msd,cqr,0,0.0,0.725,tighter,5000,3625,0.027500000000000004,4864,0.11831757214360084,29.109415188977753,28.535766911567762,0.9088,0.5736482774099877,0.5736482774099877,0.5736482774099877,0.0,False
msd,cqr,0,0.0,0.73,uncorrected,5000,3650,0.1,4501,-0.2729664781271931,20.537777613947963,28.535766911567762,0.6317,-7.997989297619801,7.997989297619801,7.997989297619801,0.0023,False
msd,cqr,0,0.0,0.73,tighter,5000,3650,0.027000000000000003,4866,0.12162384521631653,29.181866442740418,28.535766911567762,0.91,0.6460995311726593,0.6460995311726593,0.6460995311726593,0.0,False
msd,cqr,0,0.0,0.735,uncorrected,5000,3675,0.1,4501,-0.2816313296880185,20.34838430763577,28.535766911567762,0.624,-8.187382603931995,8.187382603931995,8.187382603931995,0.0028,False
msd,cqr,0,0.0,0.735,tighter,5000,3675,0.026500000000000003,4869,0.12162384521631653,29.181866442740418,28.535766911567762,0.91,0.6460995311726593,0.6460995311726593,0.6460995311726593,0.0,False
msd,cqr,0,0.0,0.74,uncorrected,5000,3700,0.1,4501,-0.29047700685369104,20.15513965805869,28.535766911567762,0.6164,-8.380627253509065,8.380627253509065,8.380627253509065,0.0033,False
msd,cqr,0,0.0,0.74,tighter,5000,3700,0.026000000000000002,4871,0.1256155665634121,29.26933810945025,28.535766911567762,0.9106,0.7335711978824924,0.7335711978824924,0.7335711978824924,0.0,False
msd,cqr,0,0.0,0.745,uncorrected,5000,3725,0.1,4501,-0.30240902687902416,19.89458560961227,28.535766911567762,0.6047,-8.64118130195549,8.64118130195549,8.64118130195549,0.0037,False
msd,cqr,0,0.0,0.745,tighter,5000,3725,0.025500000000000002,4874,0.11831757214360084,29.109415188977753,28.535766911567762,0.9088,0.5736482774099877,0.5736482774099877,0.5736482774099877,0.0,False
msd,cqr,0,0.0,0.75,uncorrected,5000,3750,0.1,4501,-0.3127982408132016,19.66784193111355,28.535766911567762,0.597,-8.867924980454212,8.867924980454212,8.867924980454212,0.0045,False
msd,cqr,0,0.0,0.75,tighter,5000,3750,0.025,4876,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,0.0,0.755,uncorrected,5000,3775,0.1,4501,-0.3212588800069768,19.483413395861067,28.535766911567762,0.5889,-9.052353515706692,9.052353515706692,9.052353515706692,0.0058,False
msd,cqr,0,0.0,0.755,tighter,5000,3775,0.0245,4879,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.76,uncorrected,5000,3800,0.1,4501,-0.33068415734477197,19.278191862251848,28.535766911567762,0.5802,-9.25757504931591,9.25757504931591,9.25757504931591,0.007,False
msd,cqr,0,0.0,0.76,tighter,5000,3800,0.024,4881,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,0.0,0.765,uncorrected,5000,3825,0.1,4501,-0.34231821428508347,19.025174427856538,28.535766911567762,0.5703,-9.51059248371122,9.51059248371122,9.51059248371122,0.0084,False
msd,cqr,0,0.0,0.765,tighter,5000,3825,0.0235,4884,0.10136541855005676,28.737938074166777,28.535766911567762,0.9013,0.2021711625990205,0.2021711625990205,0.2021711625990205,0.0,False
msd,cqr,0,0.0,0.77,uncorrected,5000,3850,0.1,4501,-0.35956375050777406,18.650795377723803,28.535766911567762,0.5565,-9.884971533843958,9.884971533843958,9.884971533843958,0.0106,False
msd,cqr,0,0.0,0.77,tighter,5000,3850,0.023,4886,0.09828808691792335,28.670503675952226,28.535766911567762,0.9,0.13473676438445828,0.13473676438445828,0.13473676438445828,0.0,False
msd,cqr,0,0.0,0.775,uncorrected,5000,3875,0.1,4501,-0.3789341820356328,18.231404083702223,28.535766911567762,0.5362,-10.304362827865537,10.304362827865537,10.304362827865537,0.0136,False
msd,cqr,0,0.0,0.775,tighter,5000,3875,0.0225,4889,0.10208472568969384,28.753700445562295,28.535766911567762,0.9018,0.2179335339945372,0.2179335339945372,0.2179335339945372,0.0,False
msd,cqr,0,0.0,0.78,uncorrected,5000,3900,0.1,4501,-0.3876218803651927,18.043708380089235,28.535766911567762,0.5283,-10.492058531478525,10.492058531478525,10.492058531478525,0.0149,False
msd,cqr,0,0.0,0.78,tighter,5000,3900,0.022,4891,0.10136541855005676,28.737938074166777,28.535766911567762,0.9013,0.2021711625990205,0.2021711625990205,0.2021711625990205,0.0,False
msd,cqr,0,0.0,0.785,uncorrected,5000,3925,0.1,4501,-0.39866888035758596,17.80552316474633,28.535766911567762,0.5195,-10.730243746821433,10.730243746821433,10.730243746821433,0.0169,False
msd,cqr,0,0.0,0.785,tighter,5000,3925,0.0215,4894,0.10208472568969384,28.753700445562295,28.535766911567762,0.9018,0.2179335339945372,0.2179335339945372,0.2179335339945372,0.0,False
msd,cqr,0,0.0,0.79,uncorrected,5000,3950,0.1,4501,-0.41306421372599755,17.495915377837807,28.535766911567762,0.5067,-11.039851533729955,11.039851533729955,11.039851533729955,0.02,False
msd,cqr,0,0.0,0.79,tighter,5000,3950,0.020999999999999998,4896,0.09370699655680115,28.57011700704626,28.535766911567762,0.8978,0.034350095478504115,0.034350095478504115,0.034350095478504115,0.0,False
msd,cqr,0,0.0,0.795,uncorrected,5000,3975,0.1,4501,-0.4283946823759768,17.16734739602368,28.535766911567762,0.4944,-11.368419515544081,11.368419515544081,11.368419515544081,0.024,False
msd,cqr,0,0.0,0.795,tighter,5000,3975,0.020499999999999997,4899,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,0.0,0.8,uncorrected,5000,4000,0.1,4501,-0.4361785476231,17.001071729211574,28.535766911567762,0.4881,-11.534695182356186,11.534695182356186,11.534695182356186,0.026,False
msd,cqr,0,0.0,0.8,tighter,5000,4000,0.019999999999999997,4901,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,0.0,0.805,uncorrected,5000,4025,0.1,4501,-0.44707463774293493,16.768734310599104,28.535766911567762,0.4785,-11.767032600968657,11.767032600968657,11.767032600968657,0.0279,False
msd,cqr,0,0.0,0.805,tighter,5000,4025,0.019499999999999997,4904,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,0.0,0.81,uncorrected,5000,4050,0.1,4501,-0.4560568090109326,16.577677985901534,28.535766911567762,0.47,-11.958088925666225,11.958088925666225,11.958088925666225,0.0315,False
msd,cqr,0,0.0,0.81,tighter,5000,4050,0.018999999999999996,4906,0.09828808691792335,28.670503675952226,28.535766911567762,0.9,0.13473676438445828,0.13473676438445828,0.13473676438445828,0.0,False
msd,cqr,0,0.0,0.815,uncorrected,5000,4075,0.1,4501,-0.47488339324074963,16.17915368567658,28.535766911567762,0.4539,-12.35661322589118,12.35661322589118,12.35661322589118,0.037,False
msd,cqr,0,0.0,0.815,tighter,5000,4075,0.018500000000000006,4909,0.09828808691792335,28.670503675952226,28.535766911567762,0.9,0.13473676438445828,0.13473676438445828,0.13473676438445828,0.0,False
msd,cqr,0,0.0,0.82,uncorrected,5000,4100,0.1,4501,-0.4889471970073583,15.883107611985132,28.535766911567762,0.4432,-12.65265929958263,12.65265929958263,12.65265929958263,0.0419,False
msd,cqr,0,0.0,0.82,tighter,5000,4100,0.018000000000000006,4911,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,0.0,0.825,uncorrected,5000,4125,0.1,4501,-0.5053108670889851,15.54051034396043,28.535766911567762,0.4322,-12.995256567607333,12.995256567607333,12.995256567607333,0.0473,False
msd,cqr,0,0.0,0.825,tighter,5000,4125,0.017500000000000005,4914,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,0.0,0.83,uncorrected,5000,4150,0.1,4501,-0.5387002634579579,14.84831938153884,28.535766911567762,0.4066,-13.687447530028923,13.687447530028923,13.687447530028923,0.061,False
msd,cqr,0,0.0,0.83,tighter,5000,4150,0.017000000000000005,4916,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.835,uncorrected,5000,4175,0.1,4501,-0.5697691352235601,14.214609201704008,28.535766911567762,0.3847,-14.321157709863753,14.321157709863753,14.321157709863753,0.0778,False
msd,cqr,0,0.0,0.835,tighter,5000,4175,0.016500000000000004,4919,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.84,uncorrected,5000,4200,0.1,4501,-0.5961435859226605,13.684956274325874,28.535766911567762,0.3653,-14.85081063724189,14.85081063724189,14.85081063724189,0.0915,False
msd,cqr,0,0.0,0.84,tighter,5000,4200,0.016000000000000004,4921,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.845,uncorrected,5000,4225,0.1,4501,-0.6350225036167523,12.921370239452644,28.535766911567762,0.3383,-15.61439667211512,15.61439667211512,15.61439667211512,0.1163,False
msd,cqr,0,0.0,0.845,tighter,5000,4225,0.015500000000000003,4924,0.12998655569223816,29.36512077337472,28.535766911567762,0.9122,0.8293538618069634,0.8293538618069634,0.8293538618069634,0.0,False
msd,cqr,0,0.0,0.85,uncorrected,5000,4250,0.1,4501,-0.6724693777848054,12.207805330535962,28.535766911567762,0.314,-16.327961581031797,16.327961581031797,16.327961581031797,0.1421,False
msd,cqr,0,0.0,0.85,tighter,5000,4250,0.015000000000000003,4926,0.12998655569223816,29.36512077337472,28.535766911567762,0.9122,0.8293538618069634,0.8293538618069634,0.8293538618069634,0.0,False
msd,cqr,0,0.0,0.855,uncorrected,5000,4275,0.1,4501,-0.7207170023340528,11.320192471814188,28.535766911567762,0.2834,-17.215574439753574,17.215574439753574,17.215574439753574,0.1785,False
msd,cqr,0,0.0,0.855,tighter,5000,4275,0.014500000000000002,4929,0.12998655569223816,29.36512077337472,28.535766911567762,0.9122,0.8293538618069634,0.8293538618069634,0.8293538618069634,0.0,False
msd,cqr,0,0.0,0.86,uncorrected,5000,4300,0.1,4501,-0.7527006575921669,10.75362999398487,28.535766911567762,0.2651,-17.78213691758289,17.78213691758289,17.78213691758289,0.2046,False
msd,cqr,0,0.0,0.86,tighter,5000,4300,0.014000000000000002,4931,0.1337243578255657,29.447028239854472,28.535766911567762,0.9135,0.911261328286712,0.911261328286712,0.911261328286712,0.0,False
msd,cqr,0,0.0,0.865,uncorrected,5000,4325,0.1,4501,-0.8023942552081944,9.909164210838716,28.535766911567762,0.2358,-18.626602700729045,18.626602700729045,18.626602700729045,0.245,False
msd,cqr,0,0.0,0.865,tighter,5000,4325,0.013500000000000002,4934,0.147657286927372,29.75234427389371,28.535766911567762,0.9199,1.2165773623259477,1.2165773623259477,1.2165773623259477,0.0,False
msd,cqr,0,0.0,0.87,uncorrected,5000,4350,0.1,4501,-0.8563532672397496,9.043328159774063,28.535766911567762,0.2081,-19.4924387517937,19.4924387517937,19.4924387517937,0.2914,False
msd,cqr,0,0.0,0.87,tighter,5000,4350,0.013000000000000001,4936,0.147657286927372,29.75234427389371,28.535766911567762,0.9199,1.2165773623259477,1.2165773623259477,1.2165773623259477,0.0,False
msd,cqr,0,0.0,0.875,uncorrected,5000,4375,0.1,4501,-0.9032864448000752,8.335310715574398,28.535766911567762,0.1863,-20.20045619599336,20.20045619599336,20.20045619599336,0.3327,False
msd,cqr,0,0.0,0.875,tighter,5000,4375,0.0125,4939,0.148248104122208,29.765291010466576,28.535766911567762,0.9202,1.229524098898811,1.229524098898811,1.229524098898811,0.0,False
msd,cqr,0,0.0,0.88,uncorrected,5000,4400,0.1,4501,-0.9713348067248726,7.382519332792504,28.535766911567762,0.1562,-21.153247578775254,21.153247578775254,21.153247578775254,0.3902,False
msd,cqr,0,0.0,0.88,tighter,5000,4400,0.012,4941,0.147657286927372,29.75234427389371,28.535766911567762,0.9199,1.2165773623259477,1.2165773623259477,1.2165773623259477,0.0,False
msd,cqr,0,0.0,0.885,uncorrected,5000,4425,0.1,4501,-1.0642912333771475,6.222468027696464,28.535766911567762,0.1253,-22.313298883871298,22.313298883871298,22.313298883871298,0.4705,False
msd,cqr,0,0.0,0.885,tighter,5000,4425,0.0115,4944,0.147657286927372,29.75234427389371,28.535766911567762,0.9199,1.2165773623259477,1.2165773623259477,1.2165773623259477,0.0,False
msd,cqr,0,0.0,0.89,uncorrected,5000,4450,0.1,4501,-1.208191810057804,4.728001893017078,28.535766911567762,0.0865,-23.807765018550683,23.807765018550683,23.807765018550683,0.5803,False
msd,cqr,0,0.0,0.89,tighter,5000,4450,0.011,4946,0.1337243578255657,29.447028239854472,28.535766911567762,0.9135,0.911261328286712,0.911261328286712,0.911261328286712,0.0,False
msd,cqr,0,0.0,0.895,uncorrected,5000,4475,0.1,4501,-1.4306615571243018,3.0330052685711624,28.535766911567762,0.045,-25.5027616429966,25.5027616429966,25.5027616429966,0.7195,False
msd,cqr,0,0.0,0.895,tighter,5000,4475,0.010499999999999999,4949,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,0.0,0.9,uncorrected,5000,4500,0.1,4501,-2.21306929771648,0.6229644455645224,28.535766911567762,0.0043,-27.912802466003242,27.912802466003242,27.912802466003242,0.9441,False
msd,cqr,0,0.0,0.9,tighter,5000,4500,0.009999999999999998,4951,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.905,uncorrected,5000,4525,0.1,4501,-47.75544333457947,0.0,28.535766911567762,0.0,-28.53576691156776,28.53576691156776,28.53576691156776,1.0,False
msd,cqr,0,0.0,0.905,tighter,5000,4525,0.009499999999999998,4954,0.12998655569223816,29.36512077337472,28.535766911567762,0.9122,0.8293538618069634,0.8293538618069634,0.8293538618069634,0.0,False
msd,cqr,0,0.0,0.91,uncorrected,5000,4550,0.1,4501,-47.75544333457947,0.0,28.535766911567762,0.0,-28.53576691156776,28.53576691156776,28.53576691156776,1.0,False
msd,cqr,0,0.0,0.91,tighter,5000,4550,0.008999999999999998,4956,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.915,uncorrected,5000,4575,0.1,4501,-47.75544333457947,0.0,28.535766911567762,0.0,-28.53576691156776,28.53576691156776,28.53576691156776,1.0,False
msd,cqr,0,0.0,0.915,tighter,5000,4575,0.008499999999999997,4959,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.92,uncorrected,5000,4600,0.1,4501,-47.75544333457947,0.0,28.535766911567762,0.0,-28.53576691156776,28.53576691156776,28.53576691156776,1.0,False
msd,cqr,0,0.0,0.92,tighter,5000,4600,0.007999999999999997,4961,0.147657286927372,29.75234427389371,28.535766911567762,0.9199,1.2165773623259477,1.2165773623259477,1.2165773623259477,0.0,False
msd,cqr,0,0.0,0.925,uncorrected,5000,4625,0.1,4501,-47.75544333457947,0.0,28.535766911567762,0.0,-28.53576691156776,28.53576691156776,28.53576691156776,1.0,False
msd,cqr,0,0.0,0.925,tighter,5000,4625,0.007499999999999996,4964,0.12998655569223816,29.36512077337472,28.535766911567762,0.9122,0.8293538618069634,0.8293538618069634,0.8293538618069634,0.0,False
msd,cqr,0,0.0,0.93,uncorrected,5000,4650,0.1,4501,-47.75544333457947,0.0,28.535766911567762,0.0,-28.53576691156776,28.53576691156776,28.53576691156776,1.0,False
msd,cqr,0,0.0,0.93,tighter,5000,4650,0.006999999999999996,4966,0.148248104122208,29.765291010466576,28.535766911567762,0.9202,1.229524098898811,1.229524098898811,1.229524098898811,0.0,False
msd,cqr,0,0.0,0.935,uncorrected,5000,4675,0.1,4501,-47.75544333457947,0.0,28.535766911567762,0.0,-28.53576691156776,28.53576691156776,28.53576691156776,1.0,False
msd,cqr,0,0.0,0.935,tighter,5000,4675,0.006499999999999995,4969,0.148248104122208,29.765291010466576,28.535766911567762,0.9202,1.229524098898811,1.229524098898811,1.229524098898811,0.0,False
msd,cqr,0,0.0,0.94,uncorrected,5000,4700,0.1,4501,-47.75544333457947,0.0,28.535766911567762,0.0,-28.53576691156776,28.53576691156776,28.53576691156776,1.0,False
msd,cqr,0,0.0,0.94,tighter,5000,4700,0.006000000000000005,4971,0.147657286927372,29.75234427389371,28.535766911567762,0.9199,1.2165773623259477,1.2165773623259477,1.2165773623259477,0.0,False
msd,cqr,0,0.0,0.945,uncorrected,5000,4725,0.1,4501,-47.75544333457947,0.0,28.535766911567762,0.0,-28.53576691156776,28.53576691156776,28.53576691156776,1.0,False
msd,cqr,0,0.0,0.945,tighter,5000,4725,0.005500000000000005,4974,0.15196046021275367,29.84664087094637,28.535766911567762,0.9211,1.3108739593786038,1.3108739593786038,1.3108739593786038,0.0,False
msd,cqr,0,0.0,0.95,uncorrected,5000,4750,0.1,4501,-47.75544333457947,0.0,28.535766911567762,0.0,-28.53576691156776,28.53576691156776,28.53576691156776,1.0,False
msd,cqr,0,0.0,0.95,tighter,5000,4750,0.0050000000000000044,4976,0.17823615629653589,30.422427287521213,28.535766911567762,0.9284,1.8866603759534577,1.8866603759534577,1.8866603759534577,0.0,False


==> anc/experiment_code/reference/checks/fixed/real/msd/rep00/dirac.csv <==
dataset,score,rep,delta_train,delta_cal,method,n_cal,n_cal_replaced,calibration_score_target,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
msd,absolute,0,0.0,0.0,uncorrected,5000,0,200.0,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,0.0,0.005,uncorrected,5000,25,200.0,0.1,4501,1.3977058022154047,30.628304297529663,29.820264737576373,0.9017,0.8080395599532892,0.8080395599532892,0.8080395599532892,0.0,False
msd,absolute,0,0.0,0.01,uncorrected,5000,50,200.0,0.1,4501,1.4556597117753527,31.898263951714483,29.820264737576373,0.9076,2.0779992141381163,2.0779992141381163,2.0779992141381163,0.0,False
msd,absolute,0,0.0,0.015,uncorrected,5000,75,200.0,0.1,4501,1.5126810770038681,33.147788510395834,29.820264737576373,0.9123,3.327523772819451,3.327523772819451,3.327523772819451,0.0,False
msd,absolute,0,0.0,0.02,uncorrected,5000,100,200.0,0.1,4501,1.5680412733112907,34.36091142638227,29.820264737576373,0.9163,4.540646688805896,4.540646688805896,4.540646688805896,0.0,False
msd,absolute,0,0.0,0.025,uncorrected,5000,125,200.0,0.1,4501,1.6252165793911248,35.61380933246657,29.820264737576373,0.9209,5.793544594890193,5.793544594890193,5.793544594890193,0.0,False
msd,absolute,0,0.0,0.03,uncorrected,5000,150,200.0,0.1,4501,1.7092701892856674,37.455698760896624,29.820264737576373,0.9269,7.635434023320243,7.635434023320243,7.635434023320243,0.0,False
msd,absolute,0,0.0,0.035,uncorrected,5000,175,200.0,0.1,4501,1.81007100667062,39.66457426489215,29.820264737576373,0.9342,9.844309527315794,9.844309527315794,9.844309527315794,0.0,False
msd,absolute,0,0.0,0.04,uncorrected,5000,200,200.0,0.1,4501,1.8942951946252748,41.51020161636963,29.820264737576373,0.9402,11.689936878793247,11.689936878793247,11.689936878793247,0.0,False
msd,absolute,0,0.0,0.045,uncorrected,5000,225,200.0,0.1,4501,1.9744751231654893,43.267206020294545,29.820264737576373,0.9452,13.44694128271817,13.44694128271817,13.44694128271817,0.0,False
msd,absolute,0,0.0,0.05,uncorrected,5000,250,200.0,0.1,4501,2.0688782508212396,45.33588722337453,29.820264737576373,0.9512,15.515622485798163,15.515622485798163,15.515622485798163,0.0,False
msd,absolute,0,0.0,0.055,uncorrected,5000,275,200.0,0.1,4501,2.180487898853348,47.781619549196826,29.820264737576373,0.9581,17.961354811620463,17.961354811620463,17.961354811620463,0.0,False
msd,absolute,0,0.0,0.06,uncorrected,5000,300,200.0,0.1,4501,2.3298076203745577,51.05370288828365,29.820264737576373,0.9652,21.233438150707276,21.233438150707276,21.233438150707276,0.0,False
msd,absolute,0,0.0,0.065,uncorrected,5000,325,200.0,0.1,4501,2.429074942125927,53.228974488775414,29.820264737576373,0.9702,23.40870975119904,23.40870975119904,23.40870975119904,0.0,False
msd,absolute,0,0.0,0.07,uncorrected,5000,350,200.0,0.1,4501,2.5613252413557817,56.12701097244103,29.820264737576373,0.9757,26.306746234864637,26.306746234864637,26.306746234864637,0.0,False
msd,absolute,0,0.0,0.075,uncorrected,5000,375,200.0,0.1,4501,2.7065337777413028,59.30900480259128,29.820264737576373,0.9812,29.488740065014905,29.488740065014905,29.488740065014905,0.0,False
msd,absolute,0,0.0,0.08,uncorrected,5000,400,200.0,0.1,4501,2.828834889186497,61.98902205037844,29.820264737576373,0.9839,32.168757312802086,32.168757312802086,32.168757312802086,0.0,False
msd,absolute,0,0.0,0.085,uncorrected,5000,425,200.0,0.1,4501,2.989724193243866,65.51463277266082,29.820264737576373,0.9875,35.69436803508444,35.69436803508444,35.69436803508444,0.0,False
msd,absolute,0,0.0,0.09,uncorrected,5000,450,200.0,0.1,4501,3.249280424220196,71.20235848150618,29.820264737576373,0.9922,41.38209374392982,41.38209374392982,41.38209374392982,0.0,False
msd,absolute,0,0.0,0.095,uncorrected,5000,475,200.0,0.1,4501,3.6588840382820247,80.17811297359508,29.820264737576373,0.9952,50.35784823601869,50.35784823601869,50.35784823601869,0.0,False
msd,absolute,0,0.0,0.096,uncorrected,5000,480,200.0,0.1,4501,3.8668227111075977,84.73472920601776,29.820264737576373,0.9965,54.914464468441395,54.914464468441395,54.914464468441395,0.0,False
msd,absolute,0,0.0,0.097,uncorrected,5000,485,200.0,0.1,4501,4.008650120747189,87.84263149367125,29.820264737576373,0.9972,58.022366756094875,58.022366756094875,58.022366756094875,0.0,False
msd,absolute,0,0.0,0.098,uncorrected,5000,490,200.0,0.1,4501,4.379457115035137,95.9682251906439,29.820264737576373,0.9985,66.14796045306754,66.14796045306754,66.14796045306754,0.0,False
msd,absolute,0,0.0,0.099,uncorrected,5000,495,200.0,0.1,4501,4.773810642478524,104.60980042070709,29.820264737576373,0.9991,74.78953568313072,74.78953568313072,74.78953568313072,0.0,False
msd,absolute,0,0.0,0.1,uncorrected,5000,500,200.0,0.1,4501,200.0,4382.653953211456,29.820264737576373,1.0,4352.833688473879,4352.833688473879,4352.833688473879,0.0,False
msd,absolute,0,0.0,0.105,uncorrected,5000,525,200.0,0.1,4501,200.0,4382.653953211456,29.820264737576373,1.0,4352.833688473879,4352.833688473879,4352.833688473879,0.0,False
msd,absolute,0,0.0,0.11,uncorrected,5000,550,200.0,0.1,4501,200.0,4382.653953211456,29.820264737576373,1.0,4352.833688473879,4352.833688473879,4352.833688473879,0.0,False
msd,adaptive,0,0.0,0.0,uncorrected,5000,0,200.0,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,0.0,0.005,uncorrected,5000,25,200.0,0.1,4501,3.849108876995271,29.825278676257994,28.976404119646723,0.9041,0.8488745566112746,0.8488745566112746,0.8488745566112746,0.0,False
msd,adaptive,0,0.0,0.01,uncorrected,5000,50,200.0,0.1,4501,3.9455494670327895,30.57256007709411,28.976404119646723,0.909,1.5961559574473878,1.5961559574473878,1.5961559574473878,0.0,False
msd,adaptive,0,0.0,0.015,uncorrected,5000,75,200.0,0.1,4501,4.060843682117709,31.465931037635112,28.976404119646723,0.9139,2.4895269179883885,2.4895269179883885,2.4895269179883885,0.0,False
msd,adaptive,0,0.0,0.02,uncorrected,5000,100,200.0,0.1,4501,4.185504081484228,32.43187699287201,28.976404119646723,0.9188,3.455472873225293,3.455472873225293,3.455472873225293,0.0,False
msd,adaptive,0,0.0,0.025,uncorrected,5000,125,200.0,0.1,4501,4.355514271673866,33.749221204804996,28.976404119646723,0.9254,4.772817085158272,4.772817085158272,4.772817085158272,0.0,False
msd,adaptive,0,0.0,0.03,uncorrected,5000,150,200.0,0.1,4501,4.483381409991268,34.74001495882039,28.976404119646723,0.9302,5.763610839173672,5.763610839173672,5.763610839173672,0.0,False
msd,adaptive,0,0.0,0.035,uncorrected,5000,175,200.0,0.1,4501,4.637756416885608,35.93620809037638,28.976404119646723,0.9349,6.959803970729665,6.959803970729665,6.959803970729665,0.0,False
msd,adaptive,0,0.0,0.04,uncorrected,5000,200,200.0,0.1,4501,4.828910794849374,37.41739056017616,28.976404119646723,0.9403,8.440986440529436,8.440986440529436,8.440986440529436,0.0,False
msd,adaptive,0,0.0,0.045,uncorrected,5000,225,200.0,0.1,4501,5.046223148417715,39.101261220137545,28.976404119646723,0.9454,10.124857100490823,10.124857100490823,10.124857100490823,0.0,False
msd,adaptive,0,0.0,0.05,uncorrected,5000,250,200.0,0.1,4501,5.183301478849904,40.16342899358015,28.976404119646723,0.9482,11.187024873933423,11.187024873933423,11.187024873933423,0.0,False
msd,adaptive,0,0.0,0.055,uncorrected,5000,275,200.0,0.1,4501,5.420056426090794,41.99795290680199,28.976404119646723,0.9528,13.021548787155275,13.021548787155275,13.021548787155275,0.0,False
msd,adaptive,0,0.0,0.06,uncorrected,5000,300,200.0,0.1,4501,5.613816692649262,43.499327414816314,28.976404119646723,0.9563,14.522923295169598,14.522923295169598,14.522923295169598,0.0,False
msd,adaptive,0,0.0,0.065,uncorrected,5000,325,200.0,0.1,4501,5.993960344927415,46.44491579086068,28.976404119646723,0.9634,17.46851167121395,17.46851167121395,17.46851167121395,0.0,False
msd,adaptive,0,0.0,0.07,uncorrected,5000,350,200.0,0.1,4501,6.415039606706082,49.70769861376319,28.976404119646723,0.9681,20.731294494116465,20.731294494116465,20.731294494116465,0.0,False
msd,adaptive,0,0.0,0.075,uncorrected,5000,375,200.0,0.1,4501,6.959302519223695,53.92498462923736,28.976404119646723,0.9741,24.94858050959063,24.94858050959063,24.94858050959063,0.0,False
msd,adaptive,0,0.0,0.08,uncorrected,5000,400,200.0,0.1,4501,7.466190870599588,57.8526694052878,28.976404119646723,0.9769,28.876265285641082,28.876265285641082,28.876265285641082,0.0,False
msd,adaptive,0,0.0,0.085,uncorrected,5000,425,200.0,0.1,4501,7.994405727566795,61.945605150530966,28.976404119646723,0.9804,32.96920103088425,32.96920103088425,32.96920103088425,0.0,False
msd,adaptive,0,0.0,0.09,uncorrected,5000,450,200.0,0.1,4501,9.466363690919884,73.35124678335843,28.976404119646723,0.988,44.37484266371172,44.37484266371172,44.37484266371172,0.0,False
msd,adaptive,0,0.0,0.095,uncorrected,5000,475,200.0,0.1,4501,11.416987952376504,88.46589125037308,28.976404119646723,0.994,59.489487130726374,59.489487130726374,59.489487130726374,0.0,False
msd,adaptive,0,0.0,0.096,uncorrected,5000,480,200.0,0.1,4501,12.39266039513044,96.02600540453483,28.976404119646723,0.9958,67.04960128488811,67.04960128488811,67.04960128488811,0.0,False
msd,adaptive,0,0.0,0.097,uncorrected,5000,485,200.0,0.1,4501,13.152943850837525,101.91715233335685,28.976404119646723,0.9962,72.94074821371014,72.94074821371014,72.94074821371014,0.0,False
msd,adaptive,0,0.0,0.098,uncorrected,5000,490,200.0,0.1,4501,14.301570788113542,110.81742499232536,28.976404119646723,0.9975,81.84102087267863,81.84102087267863,81.84102087267863,0.0,False
msd,adaptive,0,0.0,0.099,uncorrected,5000,495,200.0,0.1,4501,17.57084454247405,136.1497821453127,28.976404119646723,0.9988,107.173378025666,107.173378025666,107.173378025666,0.0,False
msd,adaptive,0,0.0,0.1,uncorrected,5000,500,200.0,0.1,4501,200.0,1549.7238259230794,28.976404119646723,1.0,1520.7474218034326,1520.7474218034326,1520.7474218034326,0.0,False
msd,adaptive,0,0.0,0.105,uncorrected,5000,525,200.0,0.1,4501,200.0,1549.7238259230794,28.976404119646723,1.0,1520.7474218034326,1520.7474218034326,1520.7474218034326,0.0,False
msd,adaptive,0,0.0,0.11,uncorrected,5000,550,200.0,0.1,4501,200.0,1549.7238259230794,28.976404119646723,1.0,1520.7474218034326,1520.7474218034326,1520.7474218034326,0.0,False
msd,cqr,0,0.0,0.0,uncorrected,5000,0,200.0,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,0.0,0.005,uncorrected,5000,25,200.0,0.1,4501,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.01,uncorrected,5000,50,200.0,0.1,4501,0.12187579233626977,29.18738742794673,28.535766911567762,0.9101,0.6516205163789742,0.6516205163789742,0.6516205163789742,0.0,False
msd,cqr,0,0.0,0.015,uncorrected,5000,75,200.0,0.1,4501,0.13092887203519044,29.385770005602804,28.535766911567762,0.9127,0.8500030940350429,0.8500030940350429,0.8500030940350429,0.0,False
msd,cqr,0,0.0,0.02,uncorrected,5000,100,200.0,0.1,4501,0.1451901439996265,29.698281105366593,28.535766911567762,0.9189,1.1625141937988364,1.1625141937988364,1.1625141937988364,0.0,False
msd,cqr,0,0.0,0.025,uncorrected,5000,125,200.0,0.1,4501,0.16197648261194264,30.066124671762665,28.535766911567762,0.9242,1.530357760194903,1.530357760194903,1.530357760194903,0.0,False
msd,cqr,0,0.0,0.03,uncorrected,5000,150,200.0,0.1,4501,0.17871853973167778,30.43299788586617,28.535766911567762,0.9285,1.897230974298402,1.897230974298402,1.897230974298402,0.0,False
msd,cqr,0,0.0,0.035,uncorrected,5000,175,200.0,0.1,4501,0.19877293097914905,30.87245517126606,28.535766911567762,0.9325,2.3366882596982963,2.3366882596982963,2.3366882596982963,0.0,False
msd,cqr,0,0.0,0.04,uncorrected,5000,200,200.0,0.1,4501,0.22570645083218033,31.462656657554994,28.535766911567762,0.9383,2.9268897459872285,2.9268897459872285,2.9268897459872285,0.0,False
msd,cqr,0,0.0,0.045,uncorrected,5000,225,200.0,0.1,4501,0.24413111936716492,31.866401389512294,28.535766911567762,0.9421,3.3306344779445354,3.3306344779445354,3.3306344779445354,0.0,False
msd,cqr,0,0.0,0.05,uncorrected,5000,250,200.0,0.1,4501,0.28577866884983827,32.779035376421334,28.535766911567762,0.9492,4.243268464853577,4.243268464853577,4.243268464853577,0.0,False
msd,cqr,0,0.0,0.055,uncorrected,5000,275,200.0,0.1,4501,0.3151464773383563,33.422580086268134,28.535766911567762,0.954,4.886813174700379,4.886813174700379,4.886813174700379,0.0,False
msd,cqr,0,0.0,0.06,uncorrected,5000,300,200.0,0.1,4501,0.37109163362960473,34.648521388182495,28.535766911567762,0.9613,6.11275447661474,6.11275447661474,6.11275447661474,0.0,False
msd,cqr,0,0.0,0.065,uncorrected,5000,325,200.0,0.1,4501,0.43466094095687524,36.041532768486384,28.535766911567762,0.9656,7.50576585691862,7.50576585691862,7.50576585691862,0.0,False
msd,cqr,0,0.0,0.07,uncorrected,5000,350,200.0,0.1,4501,0.5193904824105722,37.89823406751557,28.535766911567762,0.9695,9.362467155947819,9.362467155947819,9.362467155947819,0.0,False
msd,cqr,0,0.0,0.075,uncorrected,5000,375,200.0,0.1,4501,0.6407172985662308,40.55690131979136,28.535766911567762,0.9758,12.021134408223602,12.021134408223602,12.021134408223602,0.0,False
msd,cqr,0,0.0,0.08,uncorrected,5000,400,200.0,0.1,4501,0.7928293022803192,43.890172691833676,28.535766911567762,0.982,15.354405780265926,15.354405780265926,15.354405780265926,0.0,False
msd,cqr,0,0.0,0.085,uncorrected,5000,425,200.0,0.1,4501,0.9571426323336336,47.490815019451176,28.535766911567762,0.9861,18.955048107883414,18.955048107883414,18.955048107883414,0.0,False
msd,cqr,0,0.0,0.09,uncorrected,5000,450,200.0,0.1,4501,1.237563785564999,53.63575939831897,28.535766911567762,0.9921,25.09999248675121,25.09999248675121,25.09999248675121,0.0,False
msd,cqr,0,0.0,0.095,uncorrected,5000,475,200.0,0.1,4501,1.6302527786313061,62.24085923754234,28.535766911567762,0.9965,33.70509232597459,33.70509232597459,33.70509232597459,0.0,False
msd,cqr,0,0.0,0.096,uncorrected,5000,480,200.0,0.1,4501,1.8066446559413682,66.10618202957903,28.535766911567762,0.9971,37.57041511801126,37.57041511801126,37.57041511801126,0.0,False
msd,cqr,0,0.0,0.097,uncorrected,5000,485,200.0,0.1,4501,1.9545896873129127,69.34814141257148,28.535766911567762,0.9986,40.812374501003724,40.812374501003724,40.812374501003724,0.0,False
msd,cqr,0,0.0,0.098,uncorrected,5000,490,200.0,0.1,4501,2.1958493522826275,74.63492953472145,28.535766911567762,0.999,46.09916262315369,46.09916262315369,46.09916262315369,0.0,False
msd,cqr,0,0.0,0.099,uncorrected,5000,495,200.0,0.1,4501,2.5340933331381037,82.0469611339526,28.535766911567762,0.9996,53.51119422238485,53.51119422238485,53.51119422238485,0.0,False
msd,cqr,0,0.0,0.1,uncorrected,5000,500,200.0,0.1,4501,200.0,4409.170643523986,28.535766911567762,1.0,4380.634876612419,4380.634876612419,4380.634876612419,0.0,False
msd,cqr,0,0.0,0.105,uncorrected,5000,525,200.0,0.1,4501,200.0,4409.170643523986,28.535766911567762,1.0,4380.634876612419,4380.634876612419,4380.634876612419,0.0,False
msd,cqr,0,0.0,0.11,uncorrected,5000,550,200.0,0.1,4501,200.0,4409.170643523986,28.535766911567762,1.0,4380.634876612419,4380.634876612419,4380.634876612419,0.0,False


==> anc/experiment_code/reference/checks/fixed/real/msd/rep00/trends.csv <==
dataset,score,rep,family,param,delta_train,delta_cal,method,n_cal,n_cal_replaced,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
msd,absolute,0,shift,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,shift,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.3791559581132433,30.22181655960069,29.820264737576373,0.8993,0.4015518220243208,0.4015518220243208,0.4015518220243208,0.0,False
msd,absolute,0,shift,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.4129892251313212,30.963214066834883,29.820264737576373,0.9034,1.14294932925851,1.14294932925851,1.14294932925851,0.0,False
msd,absolute,0,shift,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.447445576296009,31.71826538506069,29.820264737576373,0.9066,1.8980006474843176,1.8980006474843176,1.8980006474843176,0.0,False
msd,absolute,0,shift,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.482040120691208,32.476344968826524,29.820264737576373,0.9095,2.6560802312501526,2.6560802312501526,2.6560802312501526,0.0,False
msd,absolute,0,shift,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.5401911001922752,33.75062306979388,29.820264737576373,0.9147,3.9303583322175064,3.9303583322175064,3.9303583322175064,0.0,False
msd,absolute,0,shift,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.5609531158503496,34.205586719796365,29.820264737576373,0.9162,4.385321982219995,4.385321982219995,4.385321982219995,0.0,False
msd,absolute,0,shift,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.6028478353891908,35.12363701082432,29.820264737576373,0.9189,5.303372273247937,5.303372273247937,5.303372273247937,0.0,False
msd,absolute,0,shift,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.6386390425529054,35.90793938865563,29.820264737576373,0.9223,6.087674651079258,6.087674651079258,6.087674651079258,0.0,False
msd,absolute,0,shift,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.6749203493734703,36.70298145247977,29.820264737576373,0.9245,6.882716714903389,6.882716714903389,6.882716714903389,0.0,False
msd,absolute,0,shift,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.699681968270668,37.245589487218346,29.820264737576373,0.9258,7.425324749641985,7.425324749641985,7.425324749641985,0.0,False
msd,absolute,0,shift,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.7305416758773768,37.9218265849058,29.820264737576373,0.9285,8.101561847329444,8.101561847329444,8.101561847329444,0.0,False
msd,absolute,0,shift,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,1.7632396681138194,38.63834650959142,29.820264737576373,0.9309,8.818081772015057,8.818081772015057,8.818081772015057,0.0,False
msd,absolute,0,shift,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,1.7990621605810129,39.42333445071759,29.820264737576373,0.9338,9.603069713141219,9.603069713141219,9.603069713141219,0.0,False
msd,absolute,0,shift,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,1.810596914764354,39.6760986308223,29.820264737576373,0.9342,9.85583389324593,9.85583389324593,9.85583389324593,0.0,False
msd,absolute,0,shift,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,1.834368571070163,40.197013348237505,29.820264737576373,0.9358,10.376748610661124,10.376748610661124,10.376748610661124,0.0,False
msd,absolute,0,shift,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,1.846563593025142,40.46424615413994,29.820264737576373,0.9372,10.64398141656357,10.64398141656357,10.64398141656357,0.0,False
msd,absolute,0,shift,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,1.8709375619426996,40.99835951029988,29.820264737576373,0.9386,11.178094772723503,11.178094772723503,11.178094772723503,0.0,False
msd,absolute,0,shift,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,1.8827101126612702,41.256334590030505,29.820264737576373,0.9393,11.436069852454128,11.436069852454128,11.436069852454128,0.0,False
msd,absolute,0,shift,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,1.8957636759721184,41.54238084426943,29.820264737576373,0.9405,11.722116106693054,11.722116106693054,11.722116106693054,0.0,False
msd,absolute,0,shift,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,1.8989350606775008,41.611876252850436,29.820264737576373,0.9409,11.791611515274056,11.791611515274056,11.791611515274056,0.0,False
msd,absolute,0,shift,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,1.8989350606775008,41.611876252850436,29.820264737576373,0.9409,11.791611515274056,11.791611515274056,11.791611515274056,0.0,False
msd,absolute,0,shift,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,1.9009436703733915,41.65589145897118,29.820264737576373,0.941,11.835626721394815,11.835626721394815,11.835626721394815,0.0,False
msd,absolute,0,shift,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,1.902902354401313,41.698812630461504,29.820264737576373,0.941,11.87854789288513,11.87854789288513,11.87854789288513,0.0,False
msd,absolute,0,shift,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,1.909509975116439,41.843607205703854,29.820264737576373,0.9412,12.02334246812748,12.02334246812748,12.02334246812748,0.0,False
msd,absolute,0,shift,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,1.9220150951715014,42.11763527492736,29.820264737576373,0.942,12.297370537350991,12.297370537350991,12.297370537350991,0.0,False
msd,absolute,0,shift,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,1.9433397262964784,42.58492766943065,29.820264737576373,0.9437,12.764662931854275,12.764662931854275,12.764662931854275,0.0,False
msd,absolute,0,shift,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,shift,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.381147295489933,30.26545327273133,29.820264737576373,0.8998,0.4451885351549582,0.4451885351549582,0.4451885351549582,0.0,False
msd,absolute,0,shift,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.439554733885403,31.54535122663564,29.820264737576373,0.9061,1.725086489059258,1.725086489059258,1.725086489059258,0.0,False
msd,absolute,0,shift,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.477914285466343,32.38593442853376,29.820264737576373,0.9094,2.565669690957389,2.565669690957389,2.565669690957389,0.0,False
msd,absolute,0,shift,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.5459515809551507,33.876854038732965,29.820264737576373,0.9151,4.056589301156584,4.056589301156584,4.056589301156584,0.0,False
msd,absolute,0,shift,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.6028478353891908,35.12363701082432,29.820264737576373,0.9189,5.303372273247937,5.303372273247937,5.303372273247937,0.0,False
msd,absolute,0,shift,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.6617529600534975,36.41444089819649,29.820264737576373,0.9236,6.594176160620123,6.594176160620123,6.594176160620123,0.0,False
msd,absolute,0,shift,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.7460111043274882,38.26081234365983,29.820264737576373,0.9296,8.440547606083456,8.440547606083456,8.440547606083456,0.0,False
msd,absolute,0,shift,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.840760600373417,40.337083610712256,29.820264737576373,0.9366,10.516818873135875,10.516818873135875,10.516818873135875,0.0,False
msd,absolute,0,shift,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.9025399480296366,41.69087112187402,29.820264737576373,0.941,11.870606384297648,11.870606384297648,11.870606384297648,0.0,False
msd,absolute,0,shift,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.9694224437614785,43.156485293473054,29.820264737576373,0.945,13.336220555896675,13.336220555896675,13.336220555896675,0.0,False
msd,absolute,0,shift,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,2.0322219375939867,44.53262754299665,29.820264737576373,0.9484,14.712362805420277,14.712362805420277,14.712362805420277,0.0,False
msd,absolute,0,shift,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,2.1215714338711624,46.490567158379726,29.820264737576373,0.9543,16.670302420803356,16.670302420803356,16.670302420803356,0.0,False
msd,absolute,0,shift,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,2.219069141041251,48.62706071716995,29.820264737576373,0.9605,18.80679597959357,18.80679597959357,18.80679597959357,0.0,False
msd,absolute,0,shift,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.316682060178012,50.76607894686611,29.820264737576373,0.9648,20.94581420928975,20.94581420928975,20.94581420928975,0.0,False
msd,absolute,0,shift,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.379815012990364,52.14952837297095,29.820264737576373,0.9676,22.32926363539459,22.32926363539459,22.32926363539459,0.0,False
msd,absolute,0,shift,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.43241171325552,53.302094054685774,29.820264737576373,0.9704,23.481829317109405,23.481829317109405,23.481829317109405,0.0,False
msd,absolute,0,shift,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.4992102077146874,54.765867483735995,29.820264737576373,0.9733,24.94560274615961,24.94560274615961,24.94560274615961,0.0,False
msd,absolute,0,shift,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.572928635729912,56.38127928356328,29.820264737576373,0.9762,26.561014545986918,26.561014545986918,26.561014545986918,0.0,False
msd,absolute,0,shift,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.6361664899832715,57.76702744324376,29.820264737576373,0.9785,27.946762705667386,27.946762705667386,27.946762705667386,0.0,False
msd,absolute,0,shift,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.656418727142445,58.21082017947889,29.820264737576373,0.9795,28.39055544190253,28.39055544190253,28.39055544190253,0.0,False
msd,absolute,0,shift,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,2.6628963708416253,58.352766533307445,29.820264737576373,0.9796,28.532501795731065,28.532501795731065,28.532501795731065,0.0,False
msd,absolute,0,shift,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.6838788896337777,58.81256212797124,29.820264737576373,0.9807,28.992297390394867,28.992297390394867,28.992297390394867,0.0,False
msd,absolute,0,shift,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.6881068127139818,58.9052097469779,29.820264737576373,0.9808,29.084945009401512,29.084945009401512,29.084945009401512,0.0,False
msd,absolute,0,shift,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,2.7065337777413028,59.30900480259128,29.820264737576373,0.9812,29.488740065014905,29.488740065014905,29.488740065014905,0.0,False
msd,absolute,0,shift,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,2.734239965257996,59.916137963833535,29.820264737576373,0.9816,30.09587322625717,30.09587322625717,30.09587322625717,0.0,False
msd,absolute,0,shift,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,2.788644897965302,61.10832793085294,29.820264737576373,0.983,31.28806319327657,31.28806319327657,31.28806319327657,0.0,False
msd,absolute,0,shift,10.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,shift,10.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.3888604367810555,30.434473418587405,29.820264737576373,0.901,0.6142086810110379,0.6142086810110379,0.6142086810110379,0.0,False
msd,absolute,0,shift,10.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.447445576296009,31.71826538506069,29.820264737576373,0.9066,1.8980006474843176,1.8980006474843176,1.8980006474843176,0.0,False
msd,absolute,0,shift,10.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.4836190735100747,32.510944987894234,29.820264737576373,0.9095,2.690680250317857,2.690680250317857,2.690680250317857,0.0,False
msd,absolute,0,shift,10.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.5569134580019037,34.11706460760081,29.820264737576373,0.9158,4.296799870024434,4.296799870024434,4.296799870024434,0.0,False
msd,absolute,0,shift,10.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.62040722909536,35.508420742035995,29.820264737576373,0.9201,5.688156004459627,5.688156004459627,5.688156004459627,0.0,False
msd,absolute,0,shift,10.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.699322602120453,37.2377145998239,29.820264737576373,0.9258,7.417449862247533,7.417449862247533,7.417449862247533,0.0,False
msd,absolute,0,shift,10.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.7990621605810129,39.42333445071759,29.820264737576373,0.9338,9.603069713141219,9.603069713141219,9.603069713141219,0.0,False
msd,absolute,0,shift,10.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.8892941018482552,41.40061132122172,29.820264737576373,0.9397,11.580346583645337,11.580346583645337,11.580346583645337,0.0,False
msd,absolute,0,shift,10.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.9613780089010087,42.980205422260084,29.820264737576373,0.9446,13.159940684683725,13.159940684683725,13.159940684683725,0.0,False
msd,absolute,0,shift,10.0,0.0,0.05,uncorrected,5000,250,0.1,4501,2.046769942446842,44.851421897895186,29.820264737576373,0.9495,15.031157160318811,15.031157160318811,15.031157160318811,0.0,False
msd,absolute,0,shift,10.0,0.0,0.055,uncorrected,5000,275,0.1,4501,2.169178541108265,47.53379454204798,29.820264737576373,0.9573,17.7135298044716,17.7135298044716,17.7135298044716,0.0,False
msd,absolute,0,shift,10.0,0.0,0.06,uncorrected,5000,300,0.1,4501,2.3298012209223558,51.053562655361205,29.820264737576373,0.9652,21.23329791778482,21.23329791778482,21.23329791778482,0.0,False
msd,absolute,0,shift,10.0,0.0,0.065,uncorrected,5000,325,0.1,4501,2.4275497423532526,53.19555237470967,29.820264737576373,0.9701,23.37528763713329,23.37528763713329,23.37528763713329,0.0,False
msd,absolute,0,shift,10.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.528722727699398,55.41258329563713,29.820264737576373,0.9749,25.59231855806075,25.59231855806075,25.59231855806075,0.0,False
msd,absolute,0,shift,10.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.6881068127139818,58.9052097469779,29.820264737576373,0.9808,29.084945009401512,29.084945009401512,29.084945009401512,0.0,False
msd,absolute,0,shift,10.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.7987372237850736,61.32948378910855,29.820264737576373,0.9831,31.509219051532163,31.509219051532163,31.509219051532163,0.0,False
msd,absolute,0,shift,10.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.94569955381572,64.54990897251844,29.820264737576373,0.9866,34.72964423494205,34.72964423494205,34.72964423494205,0.0,False
msd,absolute,0,shift,10.0,0.0,0.09,uncorrected,5000,450,0.1,4501,3.133281571520443,68.66044432974334,29.820264737576373,0.9908,38.84017959216699,38.84017959216699,38.84017959216699,0.0,False
msd,absolute,0,shift,10.0,0.0,0.095,uncorrected,5000,475,0.1,4501,3.4586336408091776,75.78997199301237,29.820264737576373,0.9941,45.96970725543599,45.96970725543599,45.96970725543599,0.0,False
msd,absolute,0,shift,10.0,0.0,0.096,uncorrected,5000,480,0.1,4501,3.516348723125073,77.05469816137077,29.820264737576373,0.9948,47.23443342379442,47.23443342379442,47.23443342379442,0.0,False
msd,absolute,0,shift,10.0,0.0,0.097,uncorrected,5000,485,0.1,4501,3.640428802248814,79.77369840780304,29.820264737576373,0.9951,49.95343367022667,49.95343367022667,49.95343367022667,0.0,False
msd,absolute,0,shift,10.0,0.0,0.098,uncorrected,5000,490,0.1,4501,3.744180314940556,82.04723329405371,29.820264737576373,0.9959,52.226968556477324,52.226968556477324,52.226968556477324,0.0,False
msd,absolute,0,shift,10.0,0.0,0.099,uncorrected,5000,495,0.1,4501,3.8364803090347266,84.06982796404478,29.820264737576373,0.9964,54.24956322646836,54.24956322646836,54.24956322646836,0.0,False
msd,absolute,0,shift,10.0,0.0,0.1,uncorrected,5000,500,0.1,4501,3.934077131490373,86.20849346282532,29.820264737576373,0.997,56.38822872524895,56.38822872524895,56.38822872524895,0.0,False
msd,absolute,0,shift,10.0,0.0,0.105,uncorrected,5000,525,0.1,4501,4.566501324650139,100.06697541411641,29.820264737576373,0.9988,70.24671067654003,70.24671067654003,70.24671067654003,0.0,False
msd,absolute,0,shift,10.0,0.0,0.11,uncorrected,5000,550,0.1,4501,5.197634770089025,113.89717286239991,29.820264737576373,0.9992,84.07690812482356,84.07690812482356,84.07690812482356,0.0,False
msd,absolute,0,shift,15.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,shift,15.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.3888604367810555,30.434473418587405,29.820264737576373,0.901,0.6142086810110379,0.6142086810110379,0.6142086810110379,0.0,False
msd,absolute,0,shift,15.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.4477672677043991,31.725314695674168,29.820264737576373,0.9066,1.905049958097789,1.905049958097789,1.905049958097789,0.0,False
msd,absolute,0,shift,15.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.494323149576809,32.74550629434098,29.820264737576373,0.9104,2.9252415567646075,2.9252415567646075,2.9252415567646075,0.0,False
msd,absolute,0,shift,15.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.5581547430437777,34.14426522157996,29.820264737576373,0.9159,4.324000484003588,4.324000484003588,4.324000484003588,0.0,False
msd,absolute,0,shift,15.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.6231675236219332,35.568907820630585,29.820264737576373,0.9208,5.748643083054197,5.748643083054197,5.748643083054197,0.0,False
msd,absolute,0,shift,15.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.699681968270668,37.245589487218346,29.820264737576373,0.9258,7.425324749641985,7.425324749641985,7.425324749641985,0.0,False
msd,absolute,0,shift,15.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.8000068425670892,39.44403552192162,29.820264737576373,0.9339,9.623770784345247,9.623770784345247,9.623770784345247,0.0,False
msd,absolute,0,shift,15.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.890925305602608,41.43635632913425,29.820264737576373,0.9399,11.616091591557884,11.616091591557884,11.616091591557884,0.0,False
msd,absolute,0,shift,15.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.96266355213266,43.0083758778912,29.820264737576373,0.9446,13.188111140314831,13.188111140314831,13.188111140314831,0.0,False
msd,absolute,0,shift,15.0,0.0,0.05,uncorrected,5000,250,0.1,4501,2.0566330686511076,45.06755524314593,29.820264737576373,0.9505,15.24729050556955,15.24729050556955,15.24729050556955,0.0,False
msd,absolute,0,shift,15.0,0.0,0.055,uncorrected,5000,275,0.1,4501,2.1749597961741753,47.66048074389365,29.820264737576373,0.9578,17.840216006317288,17.840216006317288,17.840216006317288,0.0,False
msd,absolute,0,shift,15.0,0.0,0.06,uncorrected,5000,300,0.1,4501,2.3298076203745577,51.05370288828365,29.820264737576373,0.9652,21.233438150707276,21.233438150707276,21.233438150707276,0.0,False
msd,absolute,0,shift,15.0,0.0,0.065,uncorrected,5000,325,0.1,4501,2.429074942125927,53.228974488775414,29.820264737576373,0.9702,23.40870975119904,23.40870975119904,23.40870975119904,0.0,False
msd,absolute,0,shift,15.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.547483291355965,55.82368858800675,29.820264737576373,0.9756,26.00342385043038,26.00342385043038,26.00342385043038,0.0,False
msd,absolute,0,shift,15.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.701053628726124,59.18891681886349,29.820264737576373,0.9811,29.3686520812871,29.3686520812871,29.3686520812871,0.0,False
msd,absolute,0,shift,15.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.8287082075611383,61.98624604174758,29.820264737576373,0.9839,32.16598130417119,32.16598130417119,32.16598130417119,0.0,False
msd,absolute,0,shift,15.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.97851316760265,65.26896254343063,29.820264737576373,0.9873,35.44869780585427,35.44869780585427,35.44869780585427,0.0,False
msd,absolute,0,shift,15.0,0.0,0.09,uncorrected,5000,450,0.1,4501,3.200482467217564,70.13303568567505,29.820264737576373,0.9918,40.31277094809866,40.31277094809866,40.31277094809866,0.0,False
msd,absolute,0,shift,15.0,0.0,0.095,uncorrected,5000,475,0.1,4501,3.6588840382820247,80.17811297359508,29.820264737576373,0.9952,50.35784823601869,50.35784823601869,50.35784823601869,0.0,False
msd,absolute,0,shift,15.0,0.0,0.096,uncorrected,5000,480,0.1,4501,3.833643455381707,84.00766322465931,29.820264737576373,0.9963,54.18739848708294,54.18739848708294,54.18739848708294,0.0,False
msd,absolute,0,shift,15.0,0.0,0.097,uncorrected,5000,485,0.1,4501,4.0007827197288135,87.67023101279783,29.820264737576373,0.9972,57.84996627522146,57.84996627522146,57.84996627522146,0.0,False
msd,absolute,0,shift,15.0,0.0,0.098,uncorrected,5000,490,0.1,4501,4.242527484994984,92.96764926860759,29.820264737576373,0.9981,63.147384531031214,63.147384531031214,63.147384531031214,0.0,False
msd,absolute,0,shift,15.0,0.0,0.099,uncorrected,5000,495,0.1,4501,4.566501324650139,100.06697541411641,29.820264737576373,0.9988,70.24671067654003,70.24671067654003,70.24671067654003,0.0,False
msd,absolute,0,shift,15.0,0.0,0.1,uncorrected,5000,500,0.1,4501,5.306432646015217,116.28129006754457,29.820264737576373,0.9994,86.46102532996821,86.46102532996821,86.46102532996821,0.0,False
msd,absolute,0,shift,15.0,0.0,0.105,uncorrected,5000,525,0.1,4501,7.344116827212372,160.93361322814542,29.820264737576373,1.0,131.11334849056902,131.11334849056902,131.11334849056902,0.0,False
msd,absolute,0,shift,15.0,0.0,0.11,uncorrected,5000,550,0.1,4501,8.30017161886834,181.8838997888343,29.820264737576373,1.0,152.0636350512579,152.0636350512579,152.0636350512579,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.3847023622974168,30.343356410720084,29.820264737576373,0.9002,0.5230916731437038,0.5230916731437038,0.5230916731437038,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.4137842335968478,30.980635301806274,29.820264737576373,0.9035,1.1603705642298934,1.1603705642298934,1.1603705642298934,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.4331958037899781,31.40600627603109,29.820264737576373,0.9057,1.5857415384547149,1.5857415384547149,1.5857415384547149,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.4434838686419718,31.631451416503513,29.820264737576373,0.9064,1.8111866789271436,1.8111866789271436,1.8111866789271436,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.4613359251289828,32.02264834618229,29.820264737576373,0.9082,2.202383608605909,2.202383608605909,2.202383608605909,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.4812498616725465,32.45902780976554,29.820264737576373,0.9094,2.6387630721891684,2.6387630721891684,2.6387630721891684,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.4993355867575835,32.8553451824687,29.820264737576373,0.9108,3.0350804448923294,3.0350804448923294,3.0350804448923294,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.5126810770038681,33.147788510395834,29.820264737576373,0.9123,3.327523772819451,3.327523772819451,3.327523772819451,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.5296191214317247,33.51895644725292,29.820264737576373,0.914,3.6986917096765364,3.6986917096765364,3.6986917096765364,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,1.5497577977360903,33.960260693841775,29.820264737576373,0.9153,4.1399959562654045,4.1399959562654045,4.1399959562654045,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,1.5620769922184292,34.23021452583381,29.820264737576373,0.9162,4.409949788257426,4.409949788257426,4.409949788257426,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,1.5744545169462052,34.50144656422959,29.820264737576373,0.9164,4.681181826653223,4.681181826653223,4.681181826653223,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,1.5903437478391043,34.84963156716086,29.820264737576373,0.9178,5.029366829584491,5.029366829584491,5.029366829584491,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,1.5990401606563645,35.04019840722248,29.820264737576373,0.9187,5.219933669646109,5.219933669646109,5.219933669646109,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,1.6043018357001686,35.155498911878695,29.820264737576373,0.9189,5.335234174302324,5.335234174302324,5.335234174302324,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,1.6079431533352166,35.23529208751941,29.820264737576373,0.9193,5.415027349943032,5.415027349943032,5.415027349943032,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,1.6173420808136942,35.44125332086689,29.820264737576373,0.9199,5.620988583290523,5.620988583290523,5.620988583290523,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,1.6252165793911248,35.61380933246657,29.820264737576373,0.9209,5.793544594890193,5.793544594890193,5.793544594890193,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,1.633798687710415,35.8018713872287,29.820264737576373,0.9218,5.98160664965232,5.98160664965232,5.98160664965232,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,1.6338590055556468,35.80319314844295,29.820264737576373,0.9218,5.982928410866593,5.982928410866593,5.982928410866593,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,1.6379073802431434,35.89190627508416,29.820264737576373,0.9222,6.071641537507785,6.071641537507785,6.071641537507785,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,1.6388172062784692,35.91184353843644,29.820264737576373,0.9223,6.091578800860064,6.091578800860064,6.091578800860064,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,1.673779337658535,36.67797815496416,29.820264737576373,0.9245,6.857713417387782,6.857713417387782,6.857713417387782,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,1.6873665552143173,36.975718518634125,29.820264737576373,0.9255,7.155453781057744,7.155453781057744,7.155453781057744,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.370742566019928,30.03745162901226,29.820264737576373,0.8983,0.21718689143588607,0.21718689143588607,0.21718689143588607,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.3977058022154047,30.628304297529663,29.820264737576373,0.9017,0.8080395599532892,0.8080395599532892,0.8080395599532892,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.4137842335968478,30.980635301806274,29.820264737576373,0.9035,1.1603705642298934,1.1603705642298934,1.1603705642298934,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.4589358214707873,31.970054227253737,29.820264737576373,0.9078,2.1497894896773695,2.1497894896773695,2.1497894896773695,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.4834399902378654,32.50702068783973,29.820264737576373,0.9095,2.6867559502633505,2.6867559502633505,2.6867559502633505,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.5035017666232768,32.94663980575956,29.820264737576373,0.9113,3.1263750681831866,3.1263750681831866,3.1263750681831866,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.5428664330811999,33.80924836110289,29.820264737576373,0.915,3.9889836235265195,3.9889836235265195,3.9889836235265195,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.5680412733112907,34.36091142638227,29.820264737576373,0.9163,4.540646688805896,4.540646688805896,4.540646688805896,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.59167267064777,34.878752611165424,29.820264737576373,0.9179,5.058487873589052,5.058487873589052,5.058487873589052,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.6183645767815378,35.46365955084496,29.820264737576373,0.9199,5.643394813268583,5.643394813268583,5.643394813268583,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.642301692098526,35.988200016207344,29.820264737576373,0.9225,6.167935278630965,6.167935278630965,6.167935278630965,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,1.6911386402994653,37.0583772366855,29.820264737576373,0.9256,7.238112499109119,7.238112499109119,7.238112499109119,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,1.7419421300776021,38.17164781325093,29.820264737576373,0.9293,8.351383075674558,8.351383075674558,8.351383075674558,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,1.7894629395996082,39.21298413180809,29.820264737576373,0.933,9.392719394231705,9.392719394231705,9.392719394231705,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,1.81007100667062,39.66457426489215,29.820264737576373,0.9342,9.844309527315794,9.844309527315794,9.844309527315794,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,1.8404127545205575,40.32946117070152,29.820264737576373,0.9365,10.509196433125162,10.509196433125162,10.509196433125162,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,1.8709375619426996,40.99835951029988,29.820264737576373,0.9386,11.178094772723503,11.178094772723503,11.178094772723503,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,1.890925305602608,41.43635632913425,29.820264737576373,0.9399,11.616091591557884,11.616091591557884,11.616091591557884,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,1.9002488629802476,41.64066595712979,29.820264737576373,0.9409,11.820401219553409,11.820401219553409,11.820401219553409,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,1.9109442118106061,41.87503602129149,29.820264737576373,0.9412,12.05477128371514,12.05477128371514,12.05477128371514,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,1.9174782309225922,42.01821774474903,29.820264737576373,0.9415,12.197953007172664,12.197953007172664,12.197953007172664,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,1.9207752147303476,42.09046544034271,29.820264737576373,0.9419,12.270200702766331,12.270200702766331,12.270200702766331,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,1.9224950295235101,42.128152205852935,29.820264737576373,0.942,12.30788746827656,12.30788746827656,12.30788746827656,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,1.9325125477110228,42.34766878428228,29.820264737576373,0.9428,12.527404046705907,12.527404046705907,12.527404046705907,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,1.961848064678415,42.9905058813155,29.820264737576373,0.9446,13.17024114373913,13.17024114373913,13.17024114373913,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,2.008621585116933,44.01546665259294,29.820264737576373,0.9465,14.195201915016556,14.195201915016556,14.195201915016556,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.4245070553866845,31.215607388340317,29.820264737576373,0.9049,1.3953426507639446,1.3953426507639446,1.3953426507639446,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.4479843075988734,31.73007074943177,29.820264737576373,0.9066,1.909806011855403,1.909806011855403,1.909806011855403,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.4993355867575835,32.8553451824687,29.820264737576373,0.9108,3.0350804448923294,3.0350804448923294,3.0350804448923294,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.5480618714088366,33.92309740272931,29.820264737576373,0.9153,4.102832665152934,4.102832665152934,4.102832665152934,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.5777039782248878,34.57265288582373,29.820264737576373,0.9166,4.752388148247353,4.752388148247353,4.752388148247353,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.6231675236219332,35.568907820630585,29.820264737576373,0.9208,5.748643083054197,5.748643083054197,5.748643083054197,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.677314116090683,36.75543670831105,29.820264737576373,0.9246,6.935171970734677,6.935171970734677,6.935171970734677,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.7342161365877344,38.00234603369666,29.820264737576373,0.9288,8.18208129612029,8.18208129612029,8.18208129612029,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.8000068425670892,39.44403552192162,29.820264737576373,0.9339,9.623770784345247,9.623770784345247,9.623770784345247,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.8562747402781412,40.67704914363283,29.820264737576373,0.9377,10.856784406056441,10.856784406056441,10.856784406056441,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.06,uncorrected,5000,300,0.1,4501,1.9001725514076213,41.63899372105255,29.820264737576373,0.9409,11.818728983476177,11.818728983476177,11.818728983476177,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.065,uncorrected,5000,325,0.1,4501,1.9572937232540895,42.89070536907753,29.820264737576373,0.9444,13.07044063150115,13.07044063150115,13.07044063150115,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.0284340584572753,44.44962272563267,29.820264737576373,0.9481,14.629357988056302,14.629357988056302,14.629357988056302,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.0567065646051406,45.06916577981335,29.820264737576373,0.9505,15.248901042236982,15.248901042236982,15.248901042236982,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.113425709484459,46.31206770245396,29.820264737576373,0.9535,16.49180296487758,16.49180296487758,16.49180296487758,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.187276757313858,47.93038563604557,29.820264737576373,0.9585,18.1101208984692,18.1101208984692,18.1101208984692,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.256628640769848,49.45011216700083,29.820264737576373,0.9625,19.629847429424466,19.629847429424466,19.629847429424466,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.3323325722948343,51.109032840858994,29.820264737576373,0.9653,21.28876810328262,21.28876810328262,21.28876810328262,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.351544697761248,51.53003332898387,29.820264737576373,0.9659,21.70976859140748,21.70976859140748,21.70976859140748,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.097,uncorrected,5000,485,0.1,4501,2.3604897141731875,51.7260478866805,29.820264737576373,0.9663,21.905783149104128,21.905783149104128,21.905783149104128,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.374014548731162,52.02242123489069,29.820264737576373,0.9675,22.202156497314324,22.202156497314324,22.202156497314324,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.3943893338280984,52.468899397145286,29.820264737576373,0.9683,22.648634659568927,22.648634659568927,22.648634659568927,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.1,uncorrected,5000,500,0.1,4501,2.4009338361309815,52.61231084159297,29.820264737576373,0.9687,22.79204610401658,22.79204610401658,22.79204610401658,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.105,uncorrected,5000,525,0.1,4501,2.451307356047008,53.716159372578694,29.820264737576373,0.9713,23.89589463500233,23.89589463500233,23.89589463500233,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.11,uncorrected,5000,550,0.1,4501,2.5648695788067553,56.20467899514614,29.820264737576373,0.9758,26.384414257569773,26.384414257569773,26.384414257569773,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.3847023622974168,30.343356410720084,29.820264737576373,0.9002,0.5230916731437038,0.5230916731437038,0.5230916731437038,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.4272922497536127,31.276640103853723,29.820264737576373,0.9051,1.4563753662773444,1.4563753662773444,1.4563753662773444,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.4587487414778748,31.965954692901217,29.820264737576373,0.9078,2.145689955324845,2.145689955324845,2.145689955324845,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.5126810770038681,33.147788510395834,29.820264737576373,0.9123,3.327523772819451,3.327523772819451,3.327523772819451,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.5680412733112907,34.36091142638227,29.820264737576373,0.9163,4.540646688805896,4.540646688805896,4.540646688805896,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.604283918322975,35.155106283558744,29.820264737576373,0.9189,5.334841545982375,5.334841545982375,5.334841545982375,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.6640022089620934,36.46372929630157,29.820264737576373,0.9238,6.643464558725196,6.643464558725196,6.643464558725196,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.7176762993312458,37.63990411800854,29.820264737576373,0.9277,7.819639380432171,7.819639380432171,7.819639380432171,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.7971681278492395,39.38183000052051,29.820264737576373,0.9338,9.561565262944132,9.561565262944132,9.561565262944132,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.8579029167729684,40.71272781439072,29.820264737576373,0.9378,10.892463076814348,10.892463076814348,10.892463076814348,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.9002488629802476,41.64066595712979,29.820264737576373,0.9409,11.820401219553409,11.820401219553409,11.820401219553409,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.06,uncorrected,5000,300,0.1,4501,1.9807727745455477,43.40520815387835,29.820264737576373,0.9455,13.58494341630197,13.58494341630197,13.58494341630197,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.065,uncorrected,5000,325,0.1,4501,2.0567065646051406,45.06916577981335,29.820264737576373,0.9505,15.248901042236982,15.248901042236982,15.248901042236982,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.1378278161126443,46.84679764785746,29.820264737576373,0.9555,17.026532910281098,17.026532910281098,17.026532910281098,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.2288403885349046,48.841180699449296,29.820264737576373,0.9607,19.02091596187291,19.02091596187291,19.02091596187291,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.3298012209223558,51.053562655361205,29.820264737576373,0.9652,21.23329791778482,21.23329791778482,21.23329791778482,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.3950365645714915,52.48308233902615,29.820264737576373,0.9683,22.66281760144978,22.66281760144978,22.66281760144978,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.448891006066937,53.6632092436162,29.820264737576373,0.971,23.842944506039824,23.842944506039824,23.842944506039824,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.528722727699398,55.41258329563713,29.820264737576373,0.9749,25.59231855806075,25.59231855806075,25.59231855806075,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.567833086802128,56.269619145302606,29.820264737576373,0.9758,26.44935440772624,26.44935440772624,26.44935440772624,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.097,uncorrected,5000,485,0.1,4501,2.586065937309151,56.669160517067205,29.820264737576373,0.9766,26.84889577949082,26.84889577949082,26.84889577949082,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.606194479120846,57.110242683784236,29.820264737576373,0.9773,27.28997794620787,27.28997794620787,27.28997794620787,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.6409272232323153,57.87135067521429,29.820264737576373,0.9787,28.05108593763793,28.05108593763793,28.05108593763793,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.1,uncorrected,5000,500,0.1,4501,2.6617209179230845,58.327008516406146,29.820264737576373,0.9796,28.50674377882979,28.50674377882979,28.50674377882979,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.105,uncorrected,5000,525,0.1,4501,2.7275306692999575,59.769115351564736,29.820264737576373,0.9816,29.948850613988366,29.948850613988366,29.948850613988366,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.11,uncorrected,5000,550,0.1,4501,2.825774344308979,61.921955504846274,29.820264737576373,0.9838,32.10169076726992,32.10169076726992,32.10169076726992,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.3488964692794227,29.558732217802188,29.820264737576373,0.8948,-0.2615325197741873,0.2615325197741873,0.2615325197741873,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.3448506733456271,29.470075600086506,29.820264737576373,0.8943,-0.35018913748986696,0.35018913748986696,0.35018913748986696,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.340530032992752,29.375396242471847,29.820264737576373,0.894,-0.4448684951045334,0.4448684951045334,0.4448684951045334,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.3359334098222773,29.27466919892432,29.820264737576373,0.8936,-0.5455955386520566,0.5455955386520566,0.5455955386520566,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.3403841251428772,29.372198924396553,29.820264737576373,0.894,-0.448065813179826,0.448065813179826,0.448065813179826,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.340530032992752,29.375396242471847,29.820264737576373,0.894,-0.4448684951045334,0.4448684951045334,0.4448684951045334,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.335250515980061,29.25970476193825,29.820264737576373,0.8936,-0.5605599756381232,0.5605599756381232,0.5605599756381232,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.331399709239628,29.17532099501819,29.820264737576373,0.8929,-0.6449437425581814,0.6449437425581814,0.6449437425581814,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.3299682417183383,29.143952861062825,29.820264737576373,0.8928,-0.676311876513552,0.676311876513552,0.676311876513552,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.3280430759030648,29.101766183208337,29.820264737576373,0.8925,-0.7184985543680308,0.7184985543680308,0.7184985543680308,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.3292188658873252,29.127531586321673,29.820264737576373,0.8927,-0.6927331512547038,0.6927331512547038,0.6927331512547038,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.06,uncorrected,5000,300,0.1,4501,1.3280430759030648,29.101766183208337,29.820264737576373,0.8925,-0.7184985543680308,0.7184985543680308,0.7184985543680308,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.065,uncorrected,5000,325,0.1,4501,1.3191791494487763,28.90752857162903,29.820264737576373,0.8908,-0.9127361659473469,0.9127361659473469,0.9127361659473469,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.07,uncorrected,5000,350,0.1,4501,1.3168094297924655,28.85560026553036,29.820264737576373,0.8905,-0.9646644720460125,0.9646644720460125,0.9646644720460125,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.075,uncorrected,5000,375,0.1,4501,1.3182015082657816,28.886105256651657,29.820264737576373,0.8907,-0.9341594809247159,0.9341594809247159,0.9341594809247159,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.08,uncorrected,5000,400,0.1,4501,1.3168094297924655,28.85560026553036,29.820264737576373,0.8905,-0.9646644720460125,0.9646644720460125,0.9646644720460125,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.085,uncorrected,5000,425,0.1,4501,1.3082837309220965,28.668774326239788,29.820264737576373,0.8899,-1.1514904113365798,1.1514904113365798,1.1514904113365798,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.09,uncorrected,5000,450,0.1,4501,1.30518896046344,28.600957786315227,29.820264737576373,0.8894,-1.2193069512611474,1.2193069512611474,1.2193069512611474,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.095,uncorrected,5000,475,0.1,4501,1.304351575343201,28.58260794027735,29.820264737576373,0.8892,-1.2376567972990247,1.2376567972990247,1.2376567972990247,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.096,uncorrected,5000,480,0.1,4501,1.3025489039269906,28.543105515234373,29.820264737576373,0.8889,-1.2771592223420005,1.2771592223420005,1.2771592223420005,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.097,uncorrected,5000,485,0.1,4501,1.3025489039269906,28.543105515234373,29.820264737576373,0.8889,-1.2771592223420005,1.2771592223420005,1.2771592223420005,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.098,uncorrected,5000,490,0.1,4501,1.3020212618699876,28.531543152499346,29.820264737576373,0.8889,-1.2887215850770262,1.2887215850770262,1.2887215850770262,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.099,uncorrected,5000,495,0.1,4501,1.3020212618699876,28.531543152499346,29.820264737576373,0.8889,-1.2887215850770262,1.2887215850770262,1.2887215850770262,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.1,uncorrected,5000,500,0.1,4501,1.3014674477596626,28.519407274499553,29.820264737576373,0.8888,-1.300857463076826,1.300857463076826,1.300857463076826,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.105,uncorrected,5000,525,0.1,4501,1.3014674477596626,28.519407274499553,29.820264737576373,0.8888,-1.300857463076826,1.300857463076826,1.300857463076826,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.11,uncorrected,5000,550,0.1,4501,1.292080480560444,28.31370812997794,29.820264737576373,0.8876,-1.5065566075984345,1.5065566075984345,1.5065566075984345,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.3668790003338473,29.952788271874294,29.820264737576373,0.8979,0.13252353429792282,0.13252353429792282,0.13252353429792282,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.381147295489933,30.26545327273133,29.820264737576373,0.8998,0.4451885351549582,0.4451885351549582,0.4451885351549582,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.3944486462627983,30.556929360470086,29.820264737576373,0.9015,0.7366646228937079,0.7366646228937079,0.7366646228937079,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.4105248281538243,30.909211071056344,29.820264737576373,0.9032,1.0889463334799638,1.0889463334799638,1.0889463334799638,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.4214124372145043,31.147794185510392,29.820264737576373,0.9045,1.3275294479340136,1.3275294479340136,1.3275294479340136,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.4245070553866845,31.215607388340317,29.820264737576373,0.9049,1.3953426507639446,1.3953426507639446,1.3953426507639446,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.439554733885403,31.54535122663564,29.820264737576373,0.9061,1.725086489059258,1.725086489059258,1.725086489059258,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.4479843075988734,31.73007074943177,29.820264737576373,0.9066,1.909806011855403,1.909806011855403,1.909806011855403,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.468879185807995,32.187945852357174,29.820264737576373,0.9087,2.3676811147807966,2.3676811147807966,2.3676811147807966,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.4754785734092732,32.33256001315475,29.820264737576373,0.9092,2.51229527557838,2.51229527557838,2.51229527557838,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,1.482040120691208,32.476344968826524,29.820264737576373,0.9095,2.6560802312501526,2.6560802312501526,2.6560802312501526,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,1.4901021509561612,32.65301041288457,29.820264737576373,0.9102,2.8327456753081934,2.8327456753081934,2.8327456753081934,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,1.4993355867575835,32.8553451824687,29.820264737576373,0.9108,3.0350804448923294,3.0350804448923294,3.0350804448923294,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,1.5052330140443346,32.984577097528984,29.820264737576373,0.9116,3.164312359952617,3.164312359952617,3.164312359952617,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,1.5209702991728442,33.329432471935384,29.820264737576373,0.9134,3.5091677343590053,3.5091677343590053,3.5091677343590053,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,1.522282484873913,33.35818675118606,29.820264737576373,0.9136,3.5379220136096925,3.5379220136096925,3.5379220136096925,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,1.532532774102978,33.58280410424268,29.820264737576373,0.9141,3.7625393666663025,3.7625393666663025,3.7625393666663025,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,1.539261715702557,33.73025721675429,29.820264737576373,0.9147,3.909992479177924,3.909992479177924,3.909992479177924,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,1.5382134588083731,33.70728648064792,29.820264737576373,0.9147,3.8870217430715455,3.8870217430715455,3.8870217430715455,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,1.539261715702557,33.73025721675429,29.820264737576373,0.9147,3.909992479177924,3.909992479177924,3.909992479177924,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,1.5382134588083731,33.70728648064792,29.820264737576373,0.9147,3.8870217430715455,3.8870217430715455,3.8870217430715455,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,1.5382134588083731,33.70728648064792,29.820264737576373,0.9147,3.8870217430715455,3.8870217430715455,3.8870217430715455,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,1.5382134588083731,33.70728648064792,29.820264737576373,0.9147,3.8870217430715455,3.8870217430715455,3.8870217430715455,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,1.5609531158503496,34.205586719796365,29.820264737576373,0.9162,4.385321982219995,4.385321982219995,4.385321982219995,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,1.5615850136397178,34.21943366651937,29.820264737576373,0.9162,4.3991689289429985,4.3991689289429985,4.3991689289429985,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.3726324630206188,30.07886545181846,29.820264737576373,0.8986,0.2586007142420876,0.2586007142420876,0.2586007142420876,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.4245070553866845,31.215607388340317,29.820264737576373,0.9049,1.3953426507639446,1.3953426507639446,1.3953426507639446,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.4477672677043991,31.725314695674168,29.820264737576373,0.9066,1.905049958097789,1.905049958097789,1.905049958097789,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.4740147254288676,32.300482317463626,29.820264737576373,0.909,2.480217579887252,2.480217579887252,2.480217579887252,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.4950820381618122,32.76213602462654,29.820264737576373,0.9104,2.941871287050163,2.941871287050163,2.941871287050163,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.504370463235203,32.965675788961555,29.820264737576373,0.9113,3.145411051385184,3.145411051385184,3.145411051385184,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.5426613283579906,33.80475384597291,29.820264737576373,0.915,3.9844891083965415,3.9844891083965415,3.9844891083965415,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.5681165137558444,34.362560190541096,29.820264737576373,0.9163,4.542295452964715,4.542295452964715,4.542295452964715,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.59273029257185,34.901928565698285,29.820264737576373,0.918,5.081663828121911,5.081663828121911,5.081663828121911,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.6173420808136942,35.44125332086689,29.820264737576373,0.9199,5.620988583290523,5.620988583290523,5.620988583290523,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,1.6388172062784692,35.91184353843644,29.820264737576373,0.9223,6.091578800860064,6.091578800860064,6.091578800860064,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,1.673779337658535,36.67797815496416,29.820264737576373,0.9245,6.857713417387782,6.857713417387782,6.857713417387782,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,1.6873665552143173,36.975718518634125,29.820264737576373,0.9255,7.155453781057744,7.155453781057744,7.155453781057744,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,1.7026075149896094,37.30969778168372,29.820264737576373,0.9262,7.489433044107354,7.489433044107354,7.489433044107354,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,1.7409336087971434,38.14954781436743,29.820264737576373,0.9292,8.32928307679106,8.32928307679106,8.32928307679106,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,1.7579109751591617,38.52157742337553,29.820264737576373,0.9307,8.701312685799152,8.701312685799152,8.701312685799152,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,1.7804421394739687,39.015308905149254,29.820264737576373,0.9324,9.195044167572883,9.195044167572883,9.195044167572883,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,1.7990621605810129,39.42333445071759,29.820264737576373,0.9338,9.603069713141219,9.603069713141219,9.603069713141219,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,1.8000068425670892,39.44403552192162,29.820264737576373,0.9339,9.623770784345247,9.623770784345247,9.623770784345247,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,1.8025500472305263,39.4997654517818,29.820264737576373,0.934,9.67950071420544,9.67950071420544,9.67950071420544,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,1.8026505152933663,39.50196703554568,29.820264737576373,0.9341,9.681702297969322,9.681702297969322,9.681702297969322,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,1.8028191457595524,39.50566228044202,29.820264737576373,0.9341,9.685397542865639,9.685397542865639,9.685397542865639,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,1.8028191457595524,39.50566228044202,29.820264737576373,0.9341,9.685397542865639,9.685397542865639,9.685397542865639,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,1.8429022789208187,40.38401479047363,29.820264737576373,0.9366,10.563750052897259,10.563750052897259,10.563750052897259,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,1.8581485401220696,40.71811022510042,29.820264737576373,0.9378,10.897845487524046,10.897845487524046,10.897845487524046,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.3767630700440905,30.169380557821363,29.820264737576373,0.8992,0.3491158202449948,0.3491158202449948,0.3491158202449948,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.4129892251313212,30.963214066834883,29.820264737576373,0.9034,1.14294932925851,1.14294932925851,1.14294932925851,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.4568340900967753,31.92399842067923,29.820264737576373,0.9078,2.103733683102858,2.103733683102858,2.103733683102858,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.482040120691208,32.476344968826524,29.820264737576373,0.9095,2.6560802312501526,2.6560802312501526,2.6560802312501526,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.5330177817038422,33.593432206639,29.820264737576373,0.9141,3.773167469062629,3.773167469062629,3.773167469062629,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.58592470754414,34.75279594507024,29.820264737576373,0.9175,4.932531207493864,4.932531207493864,4.932531207493864,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.6079431533352166,35.23529208751941,29.820264737576373,0.9193,5.415027349943032,5.415027349943032,5.415027349943032,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.6640022089620934,36.46372929630157,29.820264737576373,0.9238,6.643464558725196,6.643464558725196,6.643464558725196,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.719384935825241,37.677345930433596,29.820264737576373,0.9278,7.857081192857217,7.857081192857217,7.857081192857217,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.7726613962208366,38.84480737926294,29.820264737576373,0.9317,9.024542641686574,9.024542641686574,9.024542641686574,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.814302178724415,39.75729307953357,29.820264737576373,0.9345,9.937028341957198,9.937028341957198,9.937028341957198,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.06,uncorrected,5000,300,0.1,4501,1.8579029167729684,40.71272781439072,29.820264737576373,0.9378,10.892463076814348,10.892463076814348,10.892463076814348,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.065,uncorrected,5000,325,0.1,4501,1.8892941018482552,41.40061132122172,29.820264737576373,0.9397,11.580346583645337,11.580346583645337,11.580346583645337,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.07,uncorrected,5000,350,0.1,4501,1.9201772826597496,42.077362793577926,29.820264737576373,0.9418,12.257098056001539,12.257098056001539,12.257098056001539,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.075,uncorrected,5000,375,0.1,4501,1.96266355213266,43.0083758778912,29.820264737576373,0.9446,13.188111140314831,13.188111140314831,13.188111140314831,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.0293776217392807,44.47029928237259,29.820264737576373,0.9482,14.65003454479623,14.65003454479623,14.65003454479623,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.08238121365978,45.63178129069651,29.820264737576373,0.9519,15.811516553120146,15.811516553120146,15.811516553120146,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.1227977569816554,46.5174399075203,29.820264737576373,0.9543,16.697175169943947,16.697175169943947,16.697175169943947,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.180487898853348,47.781619549196826,29.820264737576373,0.9581,17.961354811620463,17.961354811620463,17.961354811620463,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.187276757313858,47.93038563604557,29.820264737576373,0.9585,18.1101208984692,18.1101208984692,18.1101208984692,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.097,uncorrected,5000,485,0.1,4501,2.1946666070352747,48.0923214065216,29.820264737576373,0.9591,18.272056668945226,18.272056668945226,18.272056668945226,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.2032527431230973,48.28047172286215,29.820264737576373,0.9593,18.460206985285758,18.460206985285758,18.460206985285758,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.2253522754343593,48.76474473610253,29.820264737576373,0.9606,18.94447999852614,18.94447999852614,18.94447999852614,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.1,uncorrected,5000,500,0.1,4501,2.2322307270521597,48.915474101976145,29.820264737576373,0.9611,19.09520936439978,19.09520936439978,19.09520936439978,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.105,uncorrected,5000,525,0.1,4501,2.3279316982688494,51.012595301121145,29.820264737576373,0.9652,21.192330563544775,21.192330563544775,21.192330563544775,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.11,uncorrected,5000,550,0.1,4501,2.3641300707594186,51.805820002599226,29.820264737576373,0.9666,21.98555526502285,21.98555526502285,21.98555526502285,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.0,uncorrected,5000,0,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.005,uncorrected,5000,25,0.1,4501,1.370742566019928,30.03745162901226,29.820264737576373,0.8983,0.21718689143588607,0.21718689143588607,0.21718689143588607,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.01,uncorrected,5000,50,0.1,4501,1.4056444290707744,30.80226556938344,29.820264737576373,0.9025,0.9820008318070704,0.9820008318070704,0.9820008318070704,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.015,uncorrected,5000,75,0.1,4501,1.4480834090267753,31.732242385755598,29.820264737576373,0.9066,1.9119776481792214,1.9119776481792214,1.9119776481792214,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.02,uncorrected,5000,100,0.1,4501,1.4834399902378654,32.50702068783973,29.820264737576373,0.9095,2.6867559502633505,2.6867559502633505,2.6867559502633505,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.025,uncorrected,5000,125,0.1,4501,1.5330177817038422,33.593432206639,29.820264737576373,0.9141,3.773167469062629,3.773167469062629,3.773167469062629,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.03,uncorrected,5000,150,0.1,4501,1.5681165137558444,34.362560190541096,29.820264737576373,0.9163,4.542295452964715,4.542295452964715,4.542295452964715,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.035,uncorrected,5000,175,0.1,4501,1.6030570867210885,35.12822239170909,29.820264737576373,0.9189,5.3079576541327205,5.3079576541327205,5.3079576541327205,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.04,uncorrected,5000,200,0.1,4501,1.6379770925184594,35.893433898979175,29.820264737576373,0.9222,6.073169161402789,6.073169161402789,6.073169161402789,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.045,uncorrected,5000,225,0.1,4501,1.6977907661767504,37.204147065552206,29.820264737576373,0.9258,7.383882327975835,7.383882327975835,7.383882327975835,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.05,uncorrected,5000,250,0.1,4501,1.7326614406253282,37.96827756166826,29.820264737576373,0.9287,8.148012824091884,8.148012824091884,8.148012824091884,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.055,uncorrected,5000,275,0.1,4501,1.7907659023676454,39.2415363064392,29.820264737576373,0.9332,9.421271568862835,9.421271568862835,9.421271568862835,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.06,uncorrected,5000,300,0.1,4501,1.8253279680308305,39.99890417498876,29.820264737576373,0.9351,10.17863943741239,10.17863943741239,10.17863943741239,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.065,uncorrected,5000,325,0.1,4501,1.8744189793166124,41.074648748382664,29.820264737576373,0.9389,11.25438401080629,11.25438401080629,11.25438401080629,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.07,uncorrected,5000,350,0.1,4501,1.9174782309225922,42.01821774474903,29.820264737576373,0.9415,12.197953007172664,12.197953007172664,12.197953007172664,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.075,uncorrected,5000,375,0.1,4501,1.9515107699762537,42.7639819538558,29.820264737576373,0.944,12.943717216279428,12.943717216279428,12.943717216279428,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.08,uncorrected,5000,400,0.1,4501,2.0246533967423743,44.366776065579835,29.820264737576373,0.9477,14.546511328003474,14.546511328003474,14.546511328003474,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.085,uncorrected,5000,425,0.1,4501,2.0369460951460656,44.63614928185272,29.820264737576373,0.9488,14.815884544276338,14.815884544276338,14.815884544276338,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.09,uncorrected,5000,450,0.1,4501,2.090623581289665,45.812398516081224,29.820264737576373,0.9524,15.992133778504842,15.992133778504842,15.992133778504842,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.095,uncorrected,5000,475,0.1,4501,2.1232472853405397,46.52729054371604,29.820264737576373,0.9543,16.707025806139672,16.707025806139672,16.707025806139672,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.096,uncorrected,5000,480,0.1,4501,2.1356101401807686,46.798201116908594,29.820264737576373,0.9555,16.977936379332213,16.977936379332213,16.977936379332213,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.097,uncorrected,5000,485,0.1,4501,2.1411663084623207,46.919954931327844,29.820264737576373,0.9558,17.09969019375147,17.09969019375147,17.09969019375147,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.098,uncorrected,5000,490,0.1,4501,2.147817906874519,47.06571320170981,29.820264737576373,0.9564,17.245448464133453,17.245448464133453,17.245448464133453,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.099,uncorrected,5000,495,0.1,4501,2.164228067575821,47.425313480061796,29.820264737576373,0.9572,17.60504874248544,17.60504874248544,17.60504874248544,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.1,uncorrected,5000,500,0.1,4501,2.164352706024521,47.428044716011385,29.820264737576373,0.9572,17.607779978435023,17.607779978435023,17.607779978435023,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.105,uncorrected,5000,525,0.1,4501,2.201962031601311,48.25218801309508,29.820264737576373,0.9593,18.431923275518695,18.431923275518695,18.431923275518695,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.11,uncorrected,5000,550,0.1,4501,2.2857136607445376,50.087460055857385,29.820264737576373,0.9634,20.26719531828101,20.26719531828101,20.26719531828101,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.3726324630206188,30.07886545181846,29.820264737576373,0.8986,0.2586007142420876,0.2586007142420876,0.2586007142420876,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.4245070553866845,31.215607388340317,29.820264737576373,0.9049,1.3953426507639446,1.3953426507639446,1.3953426507639446,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.4740147254288676,32.300482317463626,29.820264737576373,0.909,2.480217579887252,2.480217579887252,2.480217579887252,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.5294438876142538,33.51511650133853,29.820264737576373,0.914,3.694851763762161,3.694851763762161,3.694851763762161,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.5593246421709903,34.16990153675365,29.820264737576373,0.916,4.349636799177274,4.349636799177274,4.349636799177274,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.6028478353891908,35.12363701082432,29.820264737576373,0.9189,5.303372273247937,5.303372273247937,5.303372273247937,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.6427823696566812,35.998733233209684,29.820264737576373,0.9225,6.178468495633312,6.178468495633312,6.178468495633312,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.699322602120453,37.2377145998239,29.820264737576373,0.9258,7.417449862247533,7.417449862247533,7.417449862247533,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.7790371927172204,38.98452192786167,29.820264737576373,0.9324,9.164257190285312,9.164257190285312,9.164257190285312,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.8374814003382265,40.26522561572425,29.820264737576373,0.9362,10.444960878147876,10.444960878147876,10.444960878147876,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.8805973629955368,41.21003733665715,29.820264737576373,0.9393,11.389772599080766,11.389772599080766,11.389772599080766,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,1.922374687647426,42.12551512185814,29.820264737576373,0.942,12.305250384281766,12.305250384281766,12.305250384281766,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,1.96266355213266,43.0083758778912,29.820264737576373,0.9446,13.188111140314831,13.188111140314831,13.188111140314831,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.0320810265389904,44.529539721035476,29.820264737576373,0.9484,14.709274983459123,14.709274983459123,14.709274983459123,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.088319383218426,45.761906002151726,29.820264737576373,0.9524,15.94164126457535,15.94164126457535,15.94164126457535,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.1755923521803666,47.67434211429948,29.820264737576373,0.9579,17.854077376723097,17.854077376723097,17.854077376723097,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.2288403885349046,48.841180699449296,29.820264737576373,0.9607,19.02091596187291,19.02091596187291,19.02091596187291,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.302471682010048,50.454683096593826,29.820264737576373,0.9643,20.634418359017467,20.634418359017467,20.634418359017467,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.3581942762712176,51.67574733670339,29.820264737576373,0.9663,21.85548259912702,21.85548259912702,21.85548259912702,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.365052064686676,51.82602390424988,29.820264737576373,0.9666,22.005759166673506,22.005759166673506,22.005759166673506,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,2.3789193002537163,52.12990037813991,29.820264737576373,0.9676,22.309635640563528,22.309635640563528,22.309635640563528,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.3943893338280984,52.468899397145286,29.820264737576373,0.9683,22.648634659568927,22.648634659568927,22.648634659568927,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.404500773502949,52.69047410246351,29.820264737576373,0.9689,22.870209364887135,22.870209364887135,22.870209364887135,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,2.4099015337513734,52.808822418729044,29.820264737576373,0.9694,22.98855768115266,22.98855768115266,22.98855768115266,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,2.4700922183836265,54.12779712847929,29.820264737576373,0.9721,24.307532390902907,24.307532390902907,24.307532390902907,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,2.542911502331492,55.72350574179998,29.820264737576373,0.9756,25.90324100422361,25.90324100422361,25.90324100422361,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.439554733885403,31.54535122663564,29.820264737576373,0.9061,1.725086489059258,1.725086489059258,1.725086489059258,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.482040120691208,32.476344968826524,29.820264737576373,0.9095,2.6560802312501526,2.6560802312501526,2.6560802312501526,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.5428664330811999,33.80924836110289,29.820264737576373,0.915,3.9889836235265195,3.9889836235265195,3.9889836235265195,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.581670185891205,34.65956546436394,29.820264737576373,0.9168,4.839300726787567,4.839300726787567,4.839300726787567,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.6252165793911248,35.61380933246657,29.820264737576373,0.9209,5.793544594890193,5.793544594890193,5.793544594890193,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.6911386402994653,37.0583772366855,29.820264737576373,0.9256,7.238112499109119,7.238112499109119,7.238112499109119,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.7460111043274882,38.26081234365983,29.820264737576373,0.9296,8.440547606083456,8.440547606083456,8.440547606083456,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.8266305071877171,40.02744706691447,29.820264737576373,0.9351,10.207182329338107,10.207182329338107,10.207182329338107,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.890925305602608,41.43635632913425,29.820264737576373,0.9399,11.616091591557884,11.616091591557884,11.616091591557884,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.9447693070312844,42.616254457724814,29.820264737576373,0.9437,12.79598972014844,12.79598972014844,12.79598972014844,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,2.011531073555134,44.079223057620446,29.820264737576373,0.9466,14.258958320044089,14.258958320044089,14.258958320044089,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,2.0567065646051406,45.06916577981335,29.820264737576373,0.9505,15.248901042236982,15.248901042236982,15.248901042236982,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.1749597961741753,47.66048074389365,29.820264737576373,0.9578,17.840216006317288,17.840216006317288,17.840216006317288,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.238224413138676,49.04681536208304,29.820264737576373,0.9615,19.22655062450667,19.22655062450667,19.22655062450667,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.3323325722948343,51.109032840858994,29.820264737576373,0.9653,21.28876810328262,21.28876810328262,21.28876810328262,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.3943893338280984,52.468899397145286,29.820264737576373,0.9683,22.648634659568927,22.648634659568927,22.648634659568927,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.4544916594692343,53.78593787248692,29.820264737576373,0.9713,23.96567313491056,23.96567313491056,23.96567313491056,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.526821950478672,55.37093105163418,29.820264737576373,0.9748,25.550666314057796,25.550666314057796,25.550666314057796,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.547483291355965,55.82368858800675,29.820264737576373,0.9756,26.00342385043038,26.00342385043038,26.00342385043038,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,2.5648695788067553,56.20467899514614,29.820264737576373,0.9758,26.384414257569773,26.384414257569773,26.384414257569773,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.572928635729912,56.38127928356328,29.820264737576373,0.9762,26.561014545986918,26.561014545986918,26.561014545986918,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.597564224629288,56.921125588961004,29.820264737576373,0.9768,27.100860851384617,27.100860851384617,27.100860851384617,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,2.6043720791014255,57.070307940537006,29.820264737576373,0.9772,27.25004320296063,27.25004320296063,27.25004320296063,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,2.695692387550247,59.07143449469559,29.820264737576373,0.981,29.251169757119218,29.251169757119218,29.251169757119218,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,2.7690039805594524,60.67793120928571,29.820264737576373,0.9826,30.857666471709333,30.857666471709333,30.857666471709333,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.3791559581132433,30.22181655960069,29.820264737576373,0.8993,0.4015518220243208,0.4015518220243208,0.4015518220243208,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.445291133701706,31.671054503296244,29.820264737576373,0.9065,1.8507897657198686,1.8507897657198686,1.8507897657198686,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.4836190735100747,32.510944987894234,29.820264737576373,0.9095,2.690680250317857,2.690680250317857,2.690680250317857,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.5520471657353707,34.01042823240378,29.820264737576373,0.9155,4.1901634948274165,4.1901634948274165,4.1901634948274165,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.5986119574612732,35.03081507509376,29.820264737576373,0.9187,5.210550337517386,5.210550337517386,5.210550337517386,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.646717446029091,36.08496362330834,29.820264737576373,0.9227,6.2646988857319625,6.2646988857319625,6.2646988857319625,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.7151363780638085,37.58424613809065,29.820264737576373,0.9272,7.763981400514269,7.763981400514269,7.763981400514269,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.7834595139739955,39.08142944655355,29.820264737576373,0.9326,9.26116470897719,9.26116470897719,9.26116470897719,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.8658686087571525,40.88728217171347,29.820264737576373,0.9381,11.067017434137096,11.067017434137096,11.067017434137096,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.9174782309225922,42.01821774474903,29.820264737576373,0.9415,12.197953007172664,12.197953007172664,12.197953007172664,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.9694224437614785,43.156485293473054,29.820264737576373,0.945,13.336220555896675,13.336220555896675,13.336220555896675,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.06,uncorrected,5000,300,0.1,4501,2.0428643383510705,44.76583734174511,29.820264737576373,0.9494,14.945572604168746,14.945572604168746,14.945572604168746,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.065,uncorrected,5000,325,0.1,4501,2.142858413723038,46.9570344903785,29.820264737576373,0.9561,17.136769752802138,17.136769752802138,17.136769752802138,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.2489799686800196,49.28250475214432,29.820264737576373,0.962,19.462240014567946,19.462240014567946,19.462240014567946,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.3572621685551454,51.6553218088701,29.820264737576373,0.9662,21.83505707129371,21.83505707129371,21.83505707129371,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.43241171325552,53.302094054685774,29.820264737576373,0.9704,23.481829317109405,23.481829317109405,23.481829317109405,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.502452966301327,54.83692692743123,29.820264737576373,0.9735,25.016662189854852,25.016662189854852,25.016662189854852,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.6033699474018785,57.04834795826371,29.820264737576373,0.9772,27.228083220687346,27.228083220687346,27.228083220687346,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.7129962652460367,59.450619034642294,29.820264737576373,0.9813,29.63035429706591,29.63035429706591,29.63035429706591,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.7275306692999575,59.769115351564736,29.820264737576373,0.9816,29.948850613988366,29.948850613988366,29.948850613988366,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.097,uncorrected,5000,485,0.1,4501,2.734239965257996,59.916137963833535,29.820264737576373,0.9816,30.09587322625717,30.09587322625717,30.09587322625717,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.759006435079693,60.45885229818932,29.820264737576373,0.9824,30.63858756061294,30.63858756061294,30.63858756061294,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.7706981011022416,60.71505492975606,29.820264737576373,0.9826,30.894790192179695,30.894790192179695,30.894790192179695,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.1,uncorrected,5000,500,0.1,4501,2.7941375600084077,61.22869011593731,29.820264737576373,0.9831,31.408425378360924,31.408425378360924,31.408425378360924,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.105,uncorrected,5000,525,0.1,4501,2.916455037377775,63.909065994635874,29.820264737576373,0.9862,34.088801257059465,34.088801257059465,34.088801257059465,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.11,uncorrected,5000,550,0.1,4501,3.032314631370415,66.44792853278244,29.820264737576373,0.9889,36.62766379520606,36.62766379520606,36.62766379520606,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,3.7812001062459477,29.299079476161122,28.976404119646723,0.9017,0.322675356514403,0.322675356514403,0.322675356514403,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,3.8411972622539485,29.763974586927233,28.976404119646723,0.9039,0.7875704672805173,0.7875704672805173,0.7875704672805173,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,3.896176853229648,30.189990497299974,28.976404119646723,0.9056,1.2135863776532523,1.2135863776532523,1.2135863776532523,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,3.9831553266423763,30.863953560250586,28.976404119646723,0.9102,1.8875494406038626,1.8875494406038626,1.8875494406038626,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,4.066098631108515,31.506649635910417,28.976404119646723,0.9144,2.5302455162636996,2.5302455162636996,2.5302455162636996,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,4.126078883496655,31.971413766964325,28.976404119646723,0.9172,2.9950096473176018,2.9950096473176018,2.9950096473176018,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,4.21884107397062,32.69019265057591,28.976404119646723,0.9202,3.7137885309291945,3.7137885309291945,3.7137885309291945,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,4.318605587166306,33.46322986598077,28.976404119646723,0.924,4.48682574633405,4.48682574633405,4.48682574633405,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,4.425396623466052,34.29071293272444,28.976404119646723,0.9275,5.314308813077719,5.314308813077719,5.314308813077719,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,4.4887031523622865,34.78125111355935,28.976404119646723,0.9303,5.80484699391263,5.80484699391263,5.80484699391263,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,4.540025599936138,35.17892921260878,28.976404119646723,0.9322,6.202525092962061,6.202525092962061,6.202525092962061,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,4.650386403549871,36.03407304664987,28.976404119646723,0.9351,7.057668927003158,7.057668927003158,7.057668927003158,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,4.757496258666076,36.86402651897363,28.976404119646723,0.9381,7.887622399326918,7.887622399326918,7.887622399326918,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,4.814472243979092,37.30551172869876,28.976404119646723,0.9399,8.329107609052043,8.329107609052043,8.329107609052043,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,4.965918344758496,38.47900988230371,28.976404119646723,0.9437,9.50260576265699,9.50260576265699,9.50260576265699,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,5.0725445780826135,39.305215953557806,28.976404119646723,0.9457,10.328811833911084,10.328811833911084,10.328811833911084,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,5.10895566456223,39.58735159478384,28.976404119646723,0.9463,10.610947475137118,10.610947475137118,10.610947475137118,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,5.164014743067516,40.01398342374889,28.976404119646723,0.9474,11.037579304102174,11.037579304102174,11.037579304102174,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,5.208287277330701,40.35703442965717,28.976404119646723,0.9488,11.380630310010442,11.380630310010442,11.380630310010442,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,5.207761149992484,40.35295766929964,28.976404119646723,0.9487,11.376553549652922,11.376553549652922,11.376553549652922,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,5.239152843806031,40.59619994849432,28.976404119646723,0.9492,11.619795828847602,11.619795828847602,11.619795828847602,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,5.245177679961638,40.64288410918245,28.976404119646723,0.9493,11.666479989535738,11.666479989535738,11.666479989535738,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,5.256460399850336,40.730309608346104,28.976404119646723,0.9495,11.753905488699392,11.753905488699392,11.753905488699392,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,5.282586915839616,40.932754029930855,28.976404119646723,0.9501,11.95634991028413,11.95634991028413,11.95634991028413,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,5.376432608371373,41.65992855831443,28.976404119646723,0.9517,12.683524438667709,12.683524438667709,12.683524438667709,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,5.460431911006051,42.31080716158385,28.976404119646723,0.9534,13.334403041937126,13.334403041937126,13.334403041937126,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,3.8039274628204205,29.475185106079675,28.976404119646723,0.9024,0.49878098643295327,0.49878098643295327,0.49878098643295327,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,3.8872810095185244,30.12105999254589,28.976404119646723,0.9053,1.1446558728991714,1.1446558728991714,1.1446558728991714,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,3.960549111801036,30.688786611482772,28.976404119646723,0.9094,1.7123824918360568,1.7123824918360568,1.7123824918360568,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,4.071442746529993,31.548059150896155,28.976404119646723,0.9147,2.5716550312494344,2.5716550312494344,2.5716550312494344,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,4.195599990973579,32.51010635027206,28.976404119646723,0.9194,3.533702230625344,3.533702230625344,3.533702230625344,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,4.2985626669940356,33.30792491132057,28.976404119646723,0.9235,4.331520791673845,4.331520791673845,4.331520791673845,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,4.4694501746039546,34.63206712179908,28.976404119646723,0.9297,5.65566300215236,5.65566300215236,5.65566300215236,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,4.6164157127725405,35.77084710224641,28.976404119646723,0.9342,6.794442982599686,6.794442982599686,6.794442982599686,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,4.786649709780318,37.08992550797176,28.976404119646723,0.9396,8.11352138832504,8.11352138832504,8.11352138832504,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,4.941103461532233,38.28672880343751,28.976404119646723,0.9428,9.310324683790796,9.310324683790796,9.310324683790796,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,5.046223148417715,39.101261220137545,28.976404119646723,0.9454,10.124857100490823,10.124857100490823,10.124857100490823,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,5.164128600824511,40.0148656641428,28.976404119646723,0.9475,11.038461544496082,11.038461544496082,11.038461544496082,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,5.256460399850336,40.730309608346104,28.976404119646723,0.9495,11.753905488699392,11.753905488699392,11.753905488699392,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,5.420056426090794,41.99795290680199,28.976404119646723,0.9528,13.021548787155275,13.021548787155275,13.021548787155275,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,5.58214833089143,43.253941341096,28.976404119646723,0.9558,14.277537221449276,14.277537221449276,14.277537221449276,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,5.7762330788573015,44.75783013195093,28.976404119646723,0.9601,15.781426012304212,15.781426012304212,15.781426012304212,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,5.9518001999168355,46.118232884724335,28.976404119646723,0.963,17.14182876507762,17.14182876507762,17.14182876507762,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,6.137476210454604,47.556965571887964,28.976404119646723,0.9649,18.58056145224124,18.58056145224124,18.58056145224124,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,6.351932100255965,49.21870258206148,28.976404119646723,0.9678,20.24229846241476,20.24229846241476,20.24229846241476,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,6.418939007173814,49.73791358282148,28.976404119646723,0.9681,20.761509463174765,20.761509463174765,20.761509463174765,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,6.4868683972935015,50.264272554566,28.976404119646723,0.969,21.28786843491928,21.28786843491928,21.28786843491928,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,6.525819391102896,50.566088970315015,28.976404119646723,0.9696,21.589684850668284,21.589684850668284,21.589684850668284,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,6.545132155198577,50.71573622363255,28.976404119646723,0.9697,21.739332103985827,21.739332103985827,21.739332103985827,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,6.611728196951129,51.23176358671303,28.976404119646723,0.9704,22.255359467066313,22.255359467066313,22.255359467066313,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,6.712084594877953,52.00938709146812,28.976404119646723,0.972,23.0329829718214,23.0329829718214,23.0329829718214,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,6.970783935626438,54.013949752010724,28.976404119646723,0.9743,25.037545632364,25.037545632364,25.037545632364,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.0,uncorrected,5000,0,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.005,uncorrected,5000,25,0.1,4501,3.826438795295432,29.649616847528684,28.976404119646723,0.9033,0.6732127278819607,0.6732127278819607,0.6732127278819607,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.01,uncorrected,5000,50,0.1,4501,3.9252219263993786,30.415049706884027,28.976404119646723,0.9071,1.4386455872373056,1.4386455872373056,1.4386455872373056,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.015,uncorrected,5000,75,0.1,4501,4.02750092692145,31.20757072688729,28.976404119646723,0.9127,2.2311666072405685,2.2311666072405685,2.2311666072405685,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.02,uncorrected,5000,100,0.1,4501,4.156777068780819,32.209282312701674,28.976404119646723,0.918,3.2328781930549537,3.2328781930549537,3.2328781930549537,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.025,uncorrected,5000,125,0.1,4501,4.289165128016612,33.23510696102879,28.976404119646723,0.9229,4.258702841382075,4.258702841382075,4.258702841382075,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.03,uncorrected,5000,150,0.1,4501,4.443468953609783,34.43074853579288,28.976404119646723,0.9286,5.454344416146159,5.454344416146159,5.454344416146159,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.035,uncorrected,5000,175,0.1,4501,4.6182638093624515,35.78516729883637,28.976404119646723,0.9342,6.808763179189649,6.808763179189649,6.808763179189649,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.04,uncorrected,5000,200,0.1,4501,4.814472243979092,37.30551172869876,28.976404119646723,0.9399,8.329107609052043,8.329107609052043,8.329107609052043,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.045,uncorrected,5000,225,0.1,4501,5.025419219570655,38.94005949910207,28.976404119646723,0.9452,9.96365537945534,9.96365537945534,9.96365537945534,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.05,uncorrected,5000,250,0.1,4501,5.166323115797698,40.03187012484426,28.976404119646723,0.9475,11.055466005197546,11.055466005197546,11.055466005197546,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.055,uncorrected,5000,275,0.1,4501,5.366693772629513,41.58446602938488,28.976404119646723,0.9514,12.608061909738147,12.608061909738147,12.608061909738147,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.06,uncorrected,5000,300,0.1,4501,5.578533862769295,43.225934204261435,28.976404119646723,0.9558,14.249530084614717,14.249530084614717,14.249530084614717,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.065,uncorrected,5000,325,0.1,4501,5.814316853239798,45.052926794659086,28.976404119646723,0.9608,16.076522675012377,16.076522675012377,16.076522675012377,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.07,uncorrected,5000,350,0.1,4501,6.1552097331067825,47.69437588474611,28.976404119646723,0.9653,18.717971765099378,18.717971765099378,18.717971765099378,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.075,uncorrected,5000,375,0.1,4501,6.625714864732071,51.34014094824003,28.976404119646723,0.9705,22.3637368285933,22.3637368285933,22.3637368285933,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.08,uncorrected,5000,400,0.1,4501,7.085732794425902,54.90464467823171,28.976404119646723,0.9748,25.92824055858499,25.92824055858499,25.92824055858499,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.085,uncorrected,5000,425,0.1,4501,7.461828424598711,57.8188664727535,28.976404119646723,0.9769,28.84246235310678,28.84246235310678,28.84246235310678,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.09,uncorrected,5000,450,0.1,4501,7.994405727566795,61.945605150530966,28.976404119646723,0.9804,32.96920103088425,32.96920103088425,32.96920103088425,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.095,uncorrected,5000,475,0.1,4501,8.712273536979323,67.50808939107998,28.976404119646723,0.9837,38.53168527143326,38.53168527143326,38.53168527143326,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.096,uncorrected,5000,480,0.1,4501,8.82611992451836,68.39024168740258,28.976404119646723,0.9844,39.41383756775586,39.41383756775586,39.41383756775586,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.097,uncorrected,5000,485,0.1,4501,9.140692414342878,70.82774409970757,28.976404119646723,0.9855,41.85133998006086,41.85133998006086,41.85133998006086,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.098,uncorrected,5000,490,0.1,4501,9.169530481128769,71.05119929566585,28.976404119646723,0.9859,42.07479517601914,42.07479517601914,42.07479517601914,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.099,uncorrected,5000,495,0.1,4501,9.230916636693433,71.52685723496775,28.976404119646723,0.9863,42.55045311532104,42.55045311532104,42.55045311532104,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.1,uncorrected,5000,500,0.1,4501,9.310575113821601,72.14410043467912,28.976404119646723,0.987,43.167696315032394,43.167696315032394,43.167696315032394,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.105,uncorrected,5000,525,0.1,4501,9.879578729099528,76.55309273284198,28.976404119646723,0.9898,47.576688613195266,47.576688613195266,47.576688613195266,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.11,uncorrected,5000,550,0.1,4501,10.372170366594235,80.36999771822204,28.976404119646723,0.9909,51.39359359857532,51.39359359857532,51.39359359857532,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.0,uncorrected,5000,0,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.005,uncorrected,5000,25,0.1,4501,3.826438795295432,29.649616847528684,28.976404119646723,0.9033,0.6732127278819607,0.6732127278819607,0.6732127278819607,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.01,uncorrected,5000,50,0.1,4501,3.927130427999996,30.429837958895472,28.976404119646723,0.9073,1.4534338392487505,1.4534338392487505,1.4534338392487505,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.015,uncorrected,5000,75,0.1,4501,4.029928839897769,31.22638369982064,28.976404119646723,0.9128,2.249979580173919,2.249979580173919,2.249979580173919,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.02,uncorrected,5000,100,0.1,4501,4.158730444244599,32.22441827518763,28.976404119646723,0.918,3.2480141555409165,3.2480141555409165,3.2480141555409165,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.025,uncorrected,5000,125,0.1,4501,4.290317975597579,33.24403993784821,28.976404119646723,0.923,4.267635818201483,4.267635818201483,4.267635818201483,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.03,uncorrected,5000,150,0.1,4501,4.4658469202279285,34.60414687601213,28.976404119646723,0.9294,5.627742756365414,5.627742756365414,5.627742756365414,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.035,uncorrected,5000,175,0.1,4501,4.621717723394034,35.81193036317354,28.976404119646723,0.9342,6.8355262435268145,6.8355262435268145,6.8355262435268145,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.04,uncorrected,5000,200,0.1,4501,4.831356155582224,37.436338729129524,28.976404119646723,0.9403,8.459934609482804,8.459934609482804,8.459934609482804,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.045,uncorrected,5000,225,0.1,4501,5.053807624434452,39.16003043608894,28.976404119646723,0.9455,10.183626316442218,10.183626316442218,10.183626316442218,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.05,uncorrected,5000,250,0.1,4501,5.1899623948727305,40.215041894895386,28.976404119646723,0.9483,11.23863777524866,11.23863777524866,11.23863777524866,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.055,uncorrected,5000,275,0.1,4501,5.399831915998612,41.841240881014606,28.976404119646723,0.9524,12.864836761367886,12.864836761367886,12.864836761367886,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.06,uncorrected,5000,300,0.1,4501,5.59406062506551,43.346245171610875,28.976404119646723,0.956,14.369841051964158,14.369841051964158,14.369841051964158,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.065,uncorrected,5000,325,0.1,4501,5.993960344927415,46.44491579086068,28.976404119646723,0.9634,17.46851167121395,17.46851167121395,17.46851167121395,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.07,uncorrected,5000,350,0.1,4501,6.415039606706082,49.70769861376319,28.976404119646723,0.9681,20.731294494116465,20.731294494116465,20.731294494116465,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.075,uncorrected,5000,375,0.1,4501,6.800628169348959,52.695477526418685,28.976404119646723,0.9731,23.71907340677197,23.71907340677197,23.71907340677197,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.08,uncorrected,5000,400,0.1,4501,7.430109510297114,57.57308868662551,28.976404119646723,0.9769,28.596684566978784,28.596684566978784,28.596684566978784,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.085,uncorrected,5000,425,0.1,4501,7.910933197369709,61.29880830624843,28.976404119646723,0.9802,32.3224041866017,32.3224041866017,32.3224041866017,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.09,uncorrected,5000,450,0.1,4501,9.161098844190356,70.98586575239091,28.976404119646723,0.9858,42.00946163274418,42.00946163274418,42.00946163274418,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.095,uncorrected,5000,475,0.1,4501,10.03941050576568,77.79156829503775,28.976404119646723,0.99,48.815164175391025,48.815164175391025,48.815164175391025,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.096,uncorrected,5000,480,0.1,4501,10.26840071185744,79.56592618645493,28.976404119646723,0.9908,50.5895220668082,50.5895220668082,50.5895220668082,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.097,uncorrected,5000,485,0.1,4501,10.472344453922187,81.14620856758316,28.976404119646723,0.9914,52.16980444793645,52.16980444793645,52.16980444793645,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.098,uncorrected,5000,490,0.1,4501,10.714264727982401,83.02075663100796,28.976404119646723,0.9926,54.04435251136123,54.04435251136123,54.04435251136123,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.099,uncorrected,5000,495,0.1,4501,11.32097777342562,87.72194494111648,28.976404119646723,0.994,58.74554082146976,58.74554082146976,58.74554082146976,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.1,uncorrected,5000,500,0.1,4501,11.930636905182867,92.44596135199541,28.976404119646723,0.9949,63.46955723234869,63.46955723234869,63.46955723234869,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.105,uncorrected,5000,525,0.1,4501,13.420552013101325,103.99074605871536,28.976404119646723,0.9964,75.01434193906863,75.01434193906863,75.01434193906863,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.11,uncorrected,5000,550,0.1,4501,14.631939861756507,113.37732911618855,28.976404119646723,0.9977,84.40092499654182,84.40092499654182,84.40092499654182,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,3.795281197131319,29.408188486361368,28.976404119646723,0.9021,0.4317843667146437,0.4317843667146437,0.4317843667146437,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,3.8213883258699193,29.610482683524616,28.976404119646723,0.9031,0.6340785638778942,0.6340785638778942,0.6340785638778942,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,3.8509669159725575,29.83967591262097,28.976404119646723,0.9042,0.8632717929742486,0.8632717929742486,0.8632717929742486,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,3.8716790258909852,30.000166163749597,28.976404119646723,0.9046,1.0237620441028747,1.0237620441028747,1.0237620441028747,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,3.9047803858072707,30.256655994413215,28.976404119646723,0.906,1.2802518747664893,1.2802518747664893,1.2802518747664893,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,3.9573499034333817,30.663997164325547,28.976404119646723,0.9092,1.687593044678826,1.687593044678826,1.687593044678826,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,3.994805220336818,30.954224149389322,28.976404119646723,0.9107,1.9778200297426003,1.9778200297426003,1.9778200297426003,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,4.033383095817309,31.253149413317374,28.976404119646723,0.9129,2.2767452936706567,2.2767452936706567,2.2767452936706567,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,4.0705378007156785,31.54104707044809,28.976404119646723,0.9146,2.5646429508013737,2.5646429508013737,2.5646429508013737,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,4.109711404163034,31.84458840349624,28.976404119646723,0.9166,2.8681842838495175,2.8681842838495175,2.8681842838495175,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,4.192244335311888,32.484104652619486,28.976404119646723,0.9191,3.5077005329727626,3.5077005329727626,3.5077005329727626,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,4.258863979608918,33.000314902827625,28.976404119646723,0.922,4.023910783180903,4.023910783180903,4.023910783180903,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,4.2985626669940356,33.30792491132057,28.976404119646723,0.9235,4.331520791673845,4.331520791673845,4.331520791673845,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,4.381250658818625,33.94864266656206,28.976404119646723,0.926,4.97223854691534,4.97223854691534,4.97223854691534,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,4.415759457272331,34.21603820240048,28.976404119646723,0.9271,5.239634082753766,5.239634082753766,5.239634082753766,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,4.4694501746039546,34.63206712179908,28.976404119646723,0.9297,5.65566300215236,5.65566300215236,5.65566300215236,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,4.481427559275148,34.72487531378505,28.976404119646723,0.9301,5.7484711941383315,5.7484711941383315,5.7484711941383315,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,4.494115096528881,34.82318620765703,28.976404119646723,0.9307,5.846782088010313,5.846782088010313,5.846782088010313,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,4.513664223790689,34.97466494912517,28.976404119646723,0.9319,5.998260829478449,5.998260829478449,5.998260829478449,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,4.533172843718676,35.12582981469156,28.976404119646723,0.9322,6.149425695044841,6.149425695044841,6.149425695044841,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,4.540025599936138,35.17892921260878,28.976404119646723,0.9322,6.202525092962061,6.202525092962061,6.202525092962061,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,4.553788922757479,35.285575959109295,28.976404119646723,0.9325,6.309171839462577,6.309171839462577,6.309171839462577,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,4.559619622736935,35.330755832509155,28.976404119646723,0.9327,6.354351712862439,6.354351712862439,6.354351712862439,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,4.6182638093624515,35.78516729883637,28.976404119646723,0.9342,6.808763179189649,6.808763179189649,6.808763179189649,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,4.671144482449557,36.194919493906056,28.976404119646723,0.9362,7.21851537425933,7.21851537425933,7.21851537425933,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,3.841655894881736,29.767528356480376,28.976404119646723,0.9039,0.791124236833658,0.791124236833658,0.791124236833658,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,3.8716790258909852,30.000166163749597,28.976404119646723,0.9046,1.0237620441028747,1.0237620441028747,1.0237620441028747,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,3.9352802669315055,30.492987956743452,28.976404119646723,0.9081,1.5165838370967297,1.5165838370967297,1.5165838370967297,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,3.984509034762088,30.874442928882896,28.976404119646723,0.9103,1.8980388092361768,1.8980388092361768,1.8980388092361768,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,4.033383095817309,31.253149413317374,28.976404119646723,0.9129,2.2767452936706567,2.2767452936706567,2.2767452936706567,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,4.071442746529993,31.548059150896155,28.976404119646723,0.9147,2.5716550312494344,2.5716550312494344,2.5716550312494344,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,4.158730444244599,32.22441827518763,28.976404119646723,0.918,3.2480141555409165,3.2480141555409165,3.2480141555409165,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,4.240978683301755,32.8617285537231,28.976404119646723,0.9213,3.8853244340763777,3.8853244340763777,3.8853244340763777,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,4.3000906664178915,33.3197647968863,28.976404119646723,0.9235,4.343360677239577,4.343360677239577,4.343360677239577,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,4.409905395707762,34.170677308975314,28.976404119646723,0.9269,5.194273189328602,5.194273189328602,5.194273189328602,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,4.4887031523622865,34.78125111355935,28.976404119646723,0.9303,5.80484699391263,5.80484699391263,5.80484699391263,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,4.566585205717339,35.384729482040036,28.976404119646723,0.9327,6.408325362393317,6.408325362393317,6.408325362393317,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,4.637756416885608,35.93620809037638,28.976404119646723,0.9349,6.959803970729665,6.959803970729665,6.959803970729665,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,4.735430710156325,36.69304898768553,28.976404119646723,0.9377,7.716644868038804,7.716644868038804,7.716644868038804,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,4.814472243979092,37.30551172869876,28.976404119646723,0.9399,8.329107609052043,8.329107609052043,8.329107609052043,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,4.897839417197673,37.95149220188222,28.976404119646723,0.9415,8.975088082235498,8.975088082235498,8.975088082235498,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,5.012547223937334,38.840319307501375,28.976404119646723,0.9447,9.86391518785466,9.86391518785466,9.86391518785466,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,5.067105961291699,39.26307418345308,28.976404119646723,0.9455,10.286670063806358,10.286670063806358,10.286670063806358,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,5.08545862425901,39.405281978800964,28.976404119646723,0.946,10.428877859154245,10.428877859154245,10.428877859154245,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,5.108010530037032,39.58002810732183,28.976404119646723,0.9463,10.603623987675112,10.603623987675112,10.603623987675112,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,5.119169561685947,39.666495193424595,28.976404119646723,0.9466,10.690091073777877,10.690091073777877,10.690091073777877,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,5.134499154506558,39.785278369603596,28.976404119646723,0.9469,10.808874249956876,10.808874249956876,10.808874249956876,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,5.140135832670276,39.82895484185047,28.976404119646723,0.947,10.852550722203747,10.852550722203747,10.852550722203747,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,5.245177679961638,40.64288410918245,28.976404119646723,0.9493,11.666479989535738,11.666479989535738,11.666479989535738,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,5.409101394779608,41.9130665416186,28.976404119646723,0.9526,12.936662421971876,12.936662421971876,12.936662421971876,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.0,uncorrected,5000,0,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.005,uncorrected,5000,25,0.1,4501,3.795281197131319,29.408188486361368,28.976404119646723,0.9021,0.4317843667146437,0.4317843667146437,0.4317843667146437,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.01,uncorrected,5000,50,0.1,4501,3.8872810095185244,30.12105999254589,28.976404119646723,0.9053,1.1446558728991714,1.1446558728991714,1.1446558728991714,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.015,uncorrected,5000,75,0.1,4501,3.927130427999996,30.429837958895472,28.976404119646723,0.9073,1.4534338392487505,1.4534338392487505,1.4534338392487505,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.02,uncorrected,5000,100,0.1,4501,4.02750092692145,31.20757072688729,28.976404119646723,0.9127,2.2311666072405685,2.2311666072405685,2.2311666072405685,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.025,uncorrected,5000,125,0.1,4501,4.071442746529993,31.548059150896155,28.976404119646723,0.9147,2.5716550312494344,2.5716550312494344,2.5716550312494344,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.03,uncorrected,5000,150,0.1,4501,4.175891146517002,32.35739002109322,28.976404119646723,0.9185,3.3809859014464965,3.3809859014464965,3.3809859014464965,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.035,uncorrected,5000,175,0.1,4501,4.265566024017281,33.052246492337794,28.976404119646723,0.9222,4.075842372691077,4.075842372691077,4.075842372691077,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.04,uncorrected,5000,200,0.1,4501,4.415726798579692,34.21578514262996,28.976404119646723,0.9271,5.23938102298324,5.23938102298324,5.23938102298324,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.045,uncorrected,5000,225,0.1,4501,4.535814484239294,35.146298880963194,28.976404119646723,0.9322,6.169894761316472,6.169894761316472,6.169894761316472,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.05,uncorrected,5000,250,0.1,4501,4.637756416885608,35.93620809037638,28.976404119646723,0.9349,6.959803970729665,6.959803970729665,6.959803970729665,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.055,uncorrected,5000,275,0.1,4501,4.776404569628691,37.01053981900727,28.976404119646723,0.9391,8.034135699360556,8.034135699360556,8.034135699360556,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.06,uncorrected,5000,300,0.1,4501,4.931436293902239,38.21182160341055,28.976404119646723,0.9428,9.23541748376383,9.23541748376383,9.23541748376383,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.065,uncorrected,5000,325,0.1,4501,5.0725445780826135,39.305215953557806,28.976404119646723,0.9457,10.328811833911084,10.328811833911084,10.328811833911084,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.07,uncorrected,5000,350,0.1,4501,5.1899623948727305,40.215041894895386,28.976404119646723,0.9483,11.23863777524866,11.23863777524866,11.23863777524866,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.075,uncorrected,5000,375,0.1,4501,5.294951041863723,41.02855893336223,28.976404119646723,0.9503,12.052154813715505,12.052154813715505,12.052154813715505,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.08,uncorrected,5000,400,0.1,4501,5.505498076115404,42.66000771064858,28.976404119646723,0.9547,13.683603591001866,13.683603591001866,13.683603591001866,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.085,uncorrected,5000,425,0.1,4501,5.58214833089143,43.253941341096,28.976404119646723,0.9558,14.277537221449276,14.277537221449276,14.277537221449276,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.09,uncorrected,5000,450,0.1,4501,5.704191106168284,44.199604324237576,28.976404119646723,0.9581,15.223200204590857,15.223200204590857,15.223200204590857,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.095,uncorrected,5000,475,0.1,4501,5.952450474439917,46.12327161433339,28.976404119646723,0.963,17.14686749468667,17.14686749468667,17.14686749468667,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.096,uncorrected,5000,480,0.1,4501,5.993960344927415,46.44491579086068,28.976404119646723,0.9634,17.46851167121395,17.46851167121395,17.46851167121395,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.097,uncorrected,5000,485,0.1,4501,6.030610819836315,46.72890636184926,28.976404119646723,0.9638,17.752502242202542,17.752502242202542,17.752502242202542,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.098,uncorrected,5000,490,0.1,4501,6.093109470336035,47.213184600686546,28.976404119646723,0.9642,18.236780481039823,18.236780481039823,18.236780481039823,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.099,uncorrected,5000,495,0.1,4501,6.127614476148544,47.48055074879284,28.976404119646723,0.9647,18.50414662914612,18.50414662914612,18.50414662914612,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.1,uncorrected,5000,500,0.1,4501,6.140712205750441,47.58204006694063,28.976404119646723,0.965,18.605635947293912,18.605635947293912,18.605635947293912,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.105,uncorrected,5000,525,0.1,4501,6.4128550105316,49.6907710100551,28.976404119646723,0.9681,20.714366890408385,20.714366890408385,20.714366890408385,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.11,uncorrected,5000,550,0.1,4501,6.675055329486465,51.72246141730004,28.976404119646723,0.9711,22.746057297653312,22.746057297653312,22.746057297653312,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.0,uncorrected,5000,0,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.005,uncorrected,5000,25,0.1,4501,3.807934848524613,29.506236811606932,28.976404119646723,0.9024,0.5298326919602075,0.5298326919602075,0.5298326919602075,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.01,uncorrected,5000,50,0.1,4501,3.895141474228274,30.18196773976353,28.976404119646723,0.9054,1.2055636201168052,1.2055636201168052,1.2055636201168052,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.015,uncorrected,5000,75,0.1,4501,3.9523382989656253,30.62516415007662,28.976404119646723,0.9091,1.648760030429903,1.648760030429903,1.648760030429903,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.02,uncorrected,5000,100,0.1,4501,4.044826719102353,31.34182169161598,28.976404119646723,0.9132,2.365417571969259,2.365417571969259,2.365417571969259,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.025,uncorrected,5000,125,0.1,4501,4.126078883496655,31.971413766964325,28.976404119646723,0.9172,2.9950096473176018,2.9950096473176018,2.9950096473176018,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.03,uncorrected,5000,150,0.1,4501,4.225781207817433,32.74396910446342,28.976404119646723,0.9204,3.7675649848167,3.7675649848167,3.7675649848167,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.035,uncorrected,5000,175,0.1,4501,4.38481399025726,33.97625356471262,28.976404119646723,0.9261,4.999849445065904,4.999849445065904,4.999849445065904,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.04,uncorrected,5000,200,0.1,4501,4.513664223790689,34.97466494912517,28.976404119646723,0.9319,5.998260829478449,5.998260829478449,5.998260829478449,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.045,uncorrected,5000,225,0.1,4501,4.637756416885608,35.93620809037638,28.976404119646723,0.9349,6.959803970729665,6.959803970729665,6.959803970729665,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.05,uncorrected,5000,250,0.1,4501,4.774074655219731,36.992486199647644,28.976404119646723,0.939,8.016082080000917,8.016082080000917,8.016082080000917,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.055,uncorrected,5000,275,0.1,4501,4.897020286875049,37.945145072994684,28.976404119646723,0.9415,8.968740953347968,8.968740953347968,8.968740953347968,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.06,uncorrected,5000,300,0.1,4501,5.08545862425901,39.405281978800964,28.976404119646723,0.946,10.428877859154245,10.428877859154245,10.428877859154245,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.065,uncorrected,5000,325,0.1,4501,5.195444515430919,40.25752075912341,28.976404119646723,0.9486,11.281116639476695,11.281116639476695,11.281116639476695,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.07,uncorrected,5000,350,0.1,4501,5.398843919405847,41.83358527171591,28.976404119646723,0.9524,12.857181152069193,12.857181152069193,12.857181152069193,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.075,uncorrected,5000,375,0.1,4501,5.547974910705469,42.98914452371867,28.976404119646723,0.9554,14.012740404071954,14.012740404071954,14.012740404071954,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.08,uncorrected,5000,400,0.1,4501,5.682443323478677,44.03108903926217,28.976404119646723,0.9577,15.05468491961545,15.05468491961545,15.05468491961545,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.085,uncorrected,5000,425,0.1,4501,5.971545732680997,46.27123349762516,28.976404119646723,0.9632,17.294829377978445,17.294829377978445,17.294829377978445,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.09,uncorrected,5000,450,0.1,4501,6.127614476148544,47.48055074879284,28.976404119646723,0.9647,18.50414662914612,18.50414662914612,18.50414662914612,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.095,uncorrected,5000,475,0.1,4501,6.415943051654729,49.714699064574816,28.976404119646723,0.9681,20.7382949449281,20.7382949449281,20.7382949449281,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.096,uncorrected,5000,480,0.1,4501,6.519137236537632,50.514311499623545,28.976404119646723,0.9696,21.537907379976833,21.537907379976833,21.537907379976833,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.097,uncorrected,5000,485,0.1,4501,6.610335016698198,51.22096836355417,28.976404119646723,0.9704,22.24456424390745,22.24456424390745,22.24456424390745,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.098,uncorrected,5000,490,0.1,4501,6.625714864732071,51.34014094824003,28.976404119646723,0.9705,22.3637368285933,22.3637368285933,22.3637368285933,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.099,uncorrected,5000,495,0.1,4501,6.666551030851908,51.65656484621634,28.976404119646723,0.971,22.680160726569618,22.680160726569618,22.680160726569618,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.1,uncorrected,5000,500,0.1,4501,6.722298791641973,52.08853301190746,28.976404119646723,0.972,23.112128892260742,23.112128892260742,23.112128892260742,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.105,uncorrected,5000,525,0.1,4501,7.112444350683776,55.11162235403327,28.976404119646723,0.9749,26.135218234386553,26.135218234386553,26.135218234386553,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.11,uncorrected,5000,550,0.1,4501,7.523860725085932,58.29953114296283,28.976404119646723,0.9776,29.323127023316104,29.323127023316104,29.323127023316104,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.0,uncorrected,5000,0,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.005,uncorrected,5000,25,0.1,4501,3.702355989877155,28.68814644780828,28.976404119646723,0.8965,-0.28825767183844525,0.28825767183844525,0.28825767183844525,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.01,uncorrected,5000,50,0.1,4501,3.699996227012875,28.66986154413675,28.976404119646723,0.8964,-0.30654257550996444,0.30654257550996444,0.30654257550996444,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.015,uncorrected,5000,75,0.1,4501,3.702355989877155,28.68814644780828,28.976404119646723,0.8965,-0.28825767183844525,0.28825767183844525,0.28825767183844525,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.02,uncorrected,5000,100,0.1,4501,3.6931566119690875,28.616863972169263,28.976404119646723,0.8963,-0.3595401474774599,0.3595401474774599,0.3595401474774599,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.025,uncorrected,5000,125,0.1,4501,3.702355989877155,28.68814644780828,28.976404119646723,0.8965,-0.28825767183844525,0.28825767183844525,0.28825767183844525,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.03,uncorrected,5000,150,0.1,4501,3.712794435810233,28.76902998964878,28.976404119646723,0.8968,-0.20737412999794327,0.20737412999794327,0.20737412999794327,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.035,uncorrected,5000,175,0.1,4501,3.702355989877155,28.68814644780828,28.976404119646723,0.8965,-0.28825767183844525,0.28825767183844525,0.28825767183844525,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.04,uncorrected,5000,200,0.1,4501,3.7079580057942776,28.731554335508097,28.976404119646723,0.8967,-0.24484978413862055,0.24484978413862055,0.24484978413862055,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.045,uncorrected,5000,225,0.1,4501,3.699996227012875,28.66986154413675,28.976404119646723,0.8964,-0.30654257550996444,0.30654257550996444,0.30654257550996444,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.05,uncorrected,5000,250,0.1,4501,3.699996227012875,28.66986154413675,28.976404119646723,0.8964,-0.30654257550996444,0.30654257550996444,0.30654257550996444,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.055,uncorrected,5000,275,0.1,4501,3.6931566119690875,28.616863972169263,28.976404119646723,0.8963,-0.3595401474774599,0.3595401474774599,0.3595401474774599,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.06,uncorrected,5000,300,0.1,4501,3.699996227012875,28.66986154413675,28.976404119646723,0.8964,-0.30654257550996444,0.30654257550996444,0.30654257550996444,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.065,uncorrected,5000,325,0.1,4501,3.7019557313670868,28.68504499706037,28.976404119646723,0.8965,-0.29135912258635277,0.29135912258635277,0.29135912258635277,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.07,uncorrected,5000,350,0.1,4501,3.6931566119690875,28.616863972169263,28.976404119646723,0.8963,-0.3595401474774599,0.3595401474774599,0.3595401474774599,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.075,uncorrected,5000,375,0.1,4501,3.692705165377387,28.61336588447281,28.976404119646723,0.8963,-0.36303823517390993,0.36303823517390993,0.36303823517390993,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.08,uncorrected,5000,400,0.1,4501,3.692705165377387,28.61336588447281,28.976404119646723,0.8963,-0.36303823517390993,0.36303823517390993,0.36303823517390993,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.085,uncorrected,5000,425,0.1,4501,3.6698853273381054,28.436543650906906,28.976404119646723,0.8951,-0.5398604687398129,0.5398604687398129,0.5398604687398129,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.09,uncorrected,5000,450,0.1,4501,3.662526627962868,28.379523892158854,28.976404119646723,0.8946,-0.5968802274878648,0.5968802274878648,0.5968802274878648,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.095,uncorrected,5000,475,0.1,4501,3.657400020131426,28.339799760646102,28.976404119646723,0.8943,-0.636604359000615,0.636604359000615,0.636604359000615,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.096,uncorrected,5000,480,0.1,4501,3.655334094543713,28.323791690116792,28.976404119646723,0.8941,-0.6526124295299268,0.6526124295299268,0.6526124295299268,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.097,uncorrected,5000,485,0.1,4501,3.655334094543713,28.323791690116792,28.976404119646723,0.8941,-0.6526124295299268,0.6526124295299268,0.6526124295299268,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.098,uncorrected,5000,490,0.1,4501,3.6531628101600297,28.306967234405544,28.976404119646723,0.894,-0.6694368852411712,0.6694368852411712,0.6694368852411712,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.099,uncorrected,5000,495,0.1,4501,3.6531628101600297,28.306967234405544,28.976404119646723,0.894,-0.6694368852411712,0.6694368852411712,0.6694368852411712,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.1,uncorrected,5000,500,0.1,4501,3.6531628101600297,28.306967234405544,28.976404119646723,0.894,-0.6694368852411712,0.6694368852411712,0.6694368852411712,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.105,uncorrected,5000,525,0.1,4501,3.655334094543713,28.323791690116792,28.976404119646723,0.8941,-0.6526124295299268,0.6526124295299268,0.6526124295299268,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.11,uncorrected,5000,550,0.1,4501,3.648404319533095,28.270095502905583,28.976404119646723,0.8937,-0.706308616741135,0.706308616741135,0.706308616741135,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,3.7492595801201283,29.051584504412617,28.976404119646723,0.8995,0.07518038476589793,0.07518038476589793,0.07518038476589793,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,3.841655894881736,29.767528356480376,28.976404119646723,0.9039,0.791124236833658,0.791124236833658,0.791124236833658,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,3.8678011070443477,29.970117647591444,28.976404119646723,0.9044,0.9937135279447231,0.9937135279447231,0.9937135279447231,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,3.927130427999996,30.429837958895472,28.976404119646723,0.9073,1.4534338392487505,1.4534338392487505,1.4534338392487505,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,3.9601339879586606,30.68556997493659,28.976404119646723,0.9094,1.7091658552898683,1.7091658552898683,1.7091658552898683,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,3.9707053637050054,30.76748353927107,28.976404119646723,0.9099,1.7910794196243485,1.7910794196243485,1.7910794196243485,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,3.988430504597203,30.904828905063475,28.976404119646723,0.9105,1.928424785416757,1.928424785416757,1.928424785416757,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,4.030321261295716,31.229424423771647,28.976404119646723,0.9129,2.2530203041249246,2.2530203041249246,2.2530203041249246,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,4.045617317643098,31.347947738592637,28.976404119646723,0.9133,2.371543618945917,2.371543618945917,2.371543618945917,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,4.075567780401318,31.580022467261816,28.976404119646723,0.9147,2.6036183476150985,2.6036183476150985,2.6036183476150985,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,4.105965424681572,31.815562235227038,28.976404119646723,0.9164,2.8391581155803176,2.8391581155803176,2.8391581155803176,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,4.163619987958882,32.26230548714722,28.976404119646723,0.918,3.285901367500506,3.285901367500506,3.285901367500506,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,4.199602854947839,32.54112301863626,28.976404119646723,0.9196,3.5647188989895437,3.5647188989895437,3.5647188989895437,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,4.239972812528817,32.85393444421,28.976404119646723,0.9212,3.8775303245632733,3.8775303245632733,3.8775303245632733,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,4.262017882655006,33.024753296303494,28.976404119646723,0.9221,4.048349176656772,4.048349176656772,4.048349176656772,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,4.287849924708663,33.22491595151749,28.976404119646723,0.9229,4.248511831870767,4.248511831870767,4.248511831870767,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,4.2910789966647584,33.24993680024739,28.976404119646723,0.923,4.273532680600674,4.273532680600674,4.273532680600674,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,4.381250658818625,33.94864266656206,28.976404119646723,0.926,4.97223854691534,4.97223854691534,4.97223854691534,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,4.378968301712068,33.93095755062558,28.976404119646723,0.926,4.95455343097886,4.95455343097886,4.95455343097886,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,4.381250658818625,33.94864266656206,28.976404119646723,0.926,4.97223854691534,4.97223854691534,4.97223854691534,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,4.381250658818625,33.94864266656206,28.976404119646723,0.926,4.97223854691534,4.97223854691534,4.97223854691534,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,4.392242770823221,34.03381635591575,28.976404119646723,0.9264,5.057412236269026,5.057412236269026,5.057412236269026,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,4.409905395707762,34.170677308975314,28.976404119646723,0.9269,5.194273189328602,5.194273189328602,5.194273189328602,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,4.478110677462743,34.699174059922775,28.976404119646723,0.93,5.722769940276056,5.722769940276056,5.722769940276056,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,4.495591279580503,34.83462458788965,28.976404119646723,0.9309,5.858220468242926,5.858220468242926,5.858220468242926,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,3.8194744477683082,29.595652771054723,28.976404119646723,0.9031,0.6192486514079989,0.6192486514079989,0.6192486514079989,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,3.896176853229648,30.189990497299974,28.976404119646723,0.9056,1.2135863776532523,1.2135863776532523,1.2135863776532523,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,3.9422443477388542,30.54694996650746,28.976404119646723,0.9088,1.57054584686074,1.57054584686074,1.57054584686074,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,4.012865224355733,31.094164242011214,28.976404119646723,0.9118,2.117760122364494,2.117760122364494,2.117760122364494,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,4.0705378007156785,31.54104707044809,28.976404119646723,0.9146,2.5646429508013737,2.5646429508013737,2.5646429508013737,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,4.105965424681572,31.815562235227038,28.976404119646723,0.9164,2.8391581155803176,2.8391581155803176,2.8391581155803176,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,4.185504081484228,32.43187699287201,28.976404119646723,0.9188,3.455472873225293,3.455472873225293,3.455472873225293,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,4.258863979608918,33.000314902827625,28.976404119646723,0.922,4.023910783180903,4.023910783180903,4.023910783180903,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,4.340205721995387,33.630601083919665,28.976404119646723,0.925,4.654196964272943,4.654196964272943,4.654196964272943,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,4.4182981245895965,34.23570936853878,28.976404119646723,0.9272,5.259305248892061,5.259305248892061,5.259305248892061,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,4.48303525856058,34.73733276322282,28.976404119646723,0.9302,5.7609286435761,5.7609286435761,5.7609286435761,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,4.5492054204828,35.25006014570308,28.976404119646723,0.9324,6.273656026056364,6.273656026056364,6.273656026056364,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,4.624417575719372,35.832850490548786,28.976404119646723,0.9345,6.8564463709020655,6.8564463709020655,6.8564463709020655,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,4.727100507472818,36.62850141981853,28.976404119646723,0.9375,7.652097300171807,7.652097300171807,7.652097300171807,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,4.790075277030537,37.1164689238966,28.976404119646723,0.9396,8.140064804249874,8.140064804249874,8.140064804249874,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,4.864071683287938,37.68983889294549,28.976404119646723,0.9409,8.713434773298763,8.713434773298763,8.713434773298763,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,4.896725807186337,37.94286326204545,28.976404119646723,0.9415,8.96645914239873,8.96645914239873,8.96645914239873,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,4.982672493154364,38.60883139706434,28.976404119646723,0.944,9.632427277417626,9.632427277417626,9.632427277417626,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,4.982672493154364,38.60883139706434,28.976404119646723,0.944,9.632427277417626,9.632427277417626,9.632427277417626,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,4.989665618753581,38.66301846385825,28.976404119646723,0.9442,9.686614344211527,9.686614344211527,9.686614344211527,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,4.989665618753581,38.66301846385825,28.976404119646723,0.9442,9.686614344211527,9.686614344211527,9.686614344211527,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,5.015230174030892,38.861108465920125,28.976404119646723,0.9449,9.884704346273406,9.884704346273406,9.884704346273406,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,5.017261534944012,38.876848707950685,28.976404119646723,0.9449,9.900444588303964,9.900444588303964,9.900444588303964,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,5.083767681592628,39.392179508109145,28.976404119646723,0.9459,10.415775388462432,10.415775388462432,10.415775388462432,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,5.10895566456223,39.58735159478384,28.976404119646723,0.9463,10.610947475137118,10.610947475137118,10.610947475137118,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.0,uncorrected,5000,0,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.005,uncorrected,5000,25,0.1,4501,3.791594066562054,29.379618315898966,28.976404119646723,0.902,0.4032141962522475,0.4032141962522475,0.4032141962522475,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.01,uncorrected,5000,50,0.1,4501,3.8565123447210556,29.882645327903507,28.976404119646723,0.9042,0.9062412082567812,0.9062412082567812,0.9062412082567812,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.015,uncorrected,5000,75,0.1,4501,3.9422443477388542,30.54694996650746,28.976404119646723,0.9088,1.57054584686074,1.57054584686074,1.57054584686074,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.02,uncorrected,5000,100,0.1,4501,4.0205348420597735,31.153593188469582,28.976404119646723,0.9122,2.177189068822861,2.177189068822861,2.177189068822861,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.025,uncorrected,5000,125,0.1,4501,4.085695614700578,31.658499197854635,28.976404119646723,0.915,2.682095078207917,2.682095078207917,2.682095078207917,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.03,uncorrected,5000,150,0.1,4501,4.21884107397062,32.69019265057591,28.976404119646723,0.9202,3.7137885309291945,3.7137885309291945,3.7137885309291945,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.035,uncorrected,5000,175,0.1,4501,4.2910789966647584,33.24993680024739,28.976404119646723,0.923,4.273532680600674,4.273532680600674,4.273532680600674,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.04,uncorrected,5000,200,0.1,4501,4.425396623466052,34.29071293272444,28.976404119646723,0.9275,5.314308813077719,5.314308813077719,5.314308813077719,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.045,uncorrected,5000,225,0.1,4501,4.535814484239294,35.146298880963194,28.976404119646723,0.9322,6.169894761316472,6.169894761316472,6.169894761316472,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.05,uncorrected,5000,250,0.1,4501,4.637756416885608,35.93620809037638,28.976404119646723,0.9349,6.959803970729665,6.959803970729665,6.959803970729665,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.055,uncorrected,5000,275,0.1,4501,4.750135361338606,36.80698972913087,28.976404119646723,0.9379,7.830585609484151,7.830585609484151,7.830585609484151,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.06,uncorrected,5000,300,0.1,4501,4.831356155582224,37.436338729129524,28.976404119646723,0.9403,8.459934609482804,8.459934609482804,8.459934609482804,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.065,uncorrected,5000,325,0.1,4501,4.98690958150882,38.641662980941554,28.976404119646723,0.9442,9.665258861294834,9.665258861294834,9.665258861294834,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.07,uncorrected,5000,350,0.1,4501,5.08545862425901,39.405281978800964,28.976404119646723,0.946,10.428877859154245,10.428877859154245,10.428877859154245,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.075,uncorrected,5000,375,0.1,4501,5.175692884168942,40.10447289128576,28.976404119646723,0.948,11.128068771639036,11.128068771639036,11.128068771639036,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.08,uncorrected,5000,400,0.1,4501,5.319093258513057,41.21562777512257,28.976404119646723,0.9508,12.239223655475849,12.239223655475849,12.239223655475849,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.085,uncorrected,5000,425,0.1,4501,5.442048761150905,42.168363134953665,28.976404119646723,0.9532,13.191959015306956,13.191959015306956,13.191959015306956,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.09,uncorrected,5000,450,0.1,4501,5.522572753263629,42.79231288063133,28.976404119646723,0.9551,13.815908760984609,13.815908760984609,13.815908760984609,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.095,uncorrected,5000,475,0.1,4501,5.603160985202554,43.41676039625517,28.976404119646723,0.9561,14.440356276608444,14.440356276608444,14.440356276608444,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.096,uncorrected,5000,480,0.1,4501,5.626561103027161,43.59807899686617,28.976404119646723,0.9565,14.62167487721945,14.62167487721945,14.62167487721945,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.097,uncorrected,5000,485,0.1,4501,5.634733565817245,43.661404298377484,28.976404119646723,0.9568,14.685000178730768,14.685000178730768,14.685000178730768,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.098,uncorrected,5000,490,0.1,4501,5.663442512005322,43.88385898800152,28.976404119646723,0.9575,14.907454868354794,14.907454868354794,14.907454868354794,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.099,uncorrected,5000,495,0.1,4501,5.693885958172838,44.11975365734654,28.976404119646723,0.958,15.143349537699827,15.143349537699827,15.143349537699827,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.1,uncorrected,5000,500,0.1,4501,5.731950307359892,44.414699801613715,28.976404119646723,0.9586,15.438295681966993,15.438295681966993,15.438295681966993,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.105,uncorrected,5000,525,0.1,4501,6.026460778556151,46.696749272597096,28.976404119646723,0.9636,17.720345152950376,17.720345152950376,17.720345152950376,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.11,uncorrected,5000,550,0.1,4501,6.18251098632891,47.905922897725546,28.976404119646723,0.9656,18.92951877807883,18.92951877807883,18.92951877807883,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.0,uncorrected,5000,0,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.005,uncorrected,5000,25,0.1,4501,3.791594066562054,29.379618315898966,28.976404119646723,0.902,0.4032141962522475,0.4032141962522475,0.4032141962522475,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.01,uncorrected,5000,50,0.1,4501,3.852605389251974,29.852371818017218,28.976404119646723,0.9042,0.8759676983704985,0.8759676983704985,0.8759676983704985,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.015,uncorrected,5000,75,0.1,4501,3.9337156291141278,30.480864174220798,28.976404119646723,0.9078,1.5044600545740774,1.5044600545740774,1.5044600545740774,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.02,uncorrected,5000,100,0.1,4501,3.9846166980512674,30.87527717070499,28.976404119646723,0.9103,1.8988730510582696,1.8988730510582696,1.8988730510582696,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.025,uncorrected,5000,125,0.1,4501,4.039244356099552,31.298566086864014,28.976404119646723,0.913,2.3221619672172937,2.3221619672172937,2.3221619672172937,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.03,uncorrected,5000,150,0.1,4501,4.097258399972111,31.748094817001267,28.976404119646723,0.9156,2.771690697354551,2.771690697354551,2.771690697354551,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.035,uncorrected,5000,175,0.1,4501,4.185504081484228,32.43187699287201,28.976404119646723,0.9188,3.455472873225293,3.455472873225293,3.455472873225293,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.04,uncorrected,5000,200,0.1,4501,4.258863979608918,33.000314902827625,28.976404119646723,0.922,4.023910783180903,4.023910783180903,4.023910783180903,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.045,uncorrected,5000,225,0.1,4501,4.3769475144835726,33.915299240049976,28.976404119646723,0.926,4.938895120403257,4.938895120403257,4.938895120403257,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.05,uncorrected,5000,250,0.1,4501,4.425396623466052,34.29071293272444,28.976404119646723,0.9275,5.314308813077719,5.314308813077719,5.314308813077719,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.055,uncorrected,5000,275,0.1,4501,4.502515356024865,34.88827661908136,28.976404119646723,0.9313,5.911872499434634,5.911872499434634,5.911872499434634,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.06,uncorrected,5000,300,0.1,4501,4.596506763365205,35.61658023601817,28.976404119646723,0.9334,6.6401761163714585,6.6401761163714585,6.6401761163714585,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.065,uncorrected,5000,325,0.1,4501,4.659778109231383,36.10684579695336,28.976404119646723,0.9356,7.130441677306642,7.130441677306642,7.130441677306642,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.07,uncorrected,5000,350,0.1,4501,4.790075277030537,37.1164689238966,28.976404119646723,0.9396,8.140064804249874,8.140064804249874,8.140064804249874,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.075,uncorrected,5000,375,0.1,4501,4.896725807186337,37.94286326204545,28.976404119646723,0.9415,8.96645914239873,8.96645914239873,8.96645914239873,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.08,uncorrected,5000,400,0.1,4501,5.021026534912146,38.906022258726765,28.976404119646723,0.945,9.929618139080045,9.929618139080045,9.929618139080045,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.085,uncorrected,5000,425,0.1,4501,5.059932397970091,39.20748897347177,28.976404119646723,0.9455,10.23108485382504,10.23108485382504,10.23108485382504,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.09,uncorrected,5000,450,0.1,4501,5.1377907047002225,39.81078333840032,28.976404119646723,0.9469,10.834379218753597,10.834379218753597,10.834379218753597,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.095,uncorrected,5000,475,0.1,4501,5.185871137467514,40.18334029950114,28.976404119646723,0.9483,11.206936179854422,11.206936179854422,11.206936179854422,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.096,uncorrected,5000,480,0.1,4501,5.1969968944900735,40.2695495531976,28.976404119646723,0.9487,11.293145433550874,11.293145433550874,11.293145433550874,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.097,uncorrected,5000,485,0.1,4501,5.207761149992484,40.35295766929964,28.976404119646723,0.9487,11.376553549652922,11.376553549652922,11.376553549652922,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.098,uncorrected,5000,490,0.1,4501,5.2228394669616645,40.469793804609445,28.976404119646723,0.949,11.493389684962718,11.493389684962718,11.493389684962718,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.099,uncorrected,5000,495,0.1,4501,5.255707214641667,40.72447346303009,28.976404119646723,0.9495,11.74806934338336,11.74806934338336,11.74806934338336,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.1,uncorrected,5000,500,0.1,4501,5.256460399850336,40.730309608346104,28.976404119646723,0.9495,11.753905488699392,11.753905488699392,11.753905488699392,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.105,uncorrected,5000,525,0.1,4501,5.366693772629513,41.58446602938488,28.976404119646723,0.9514,12.608061909738147,12.608061909738147,12.608061909738147,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.11,uncorrected,5000,550,0.1,4501,5.455577344430203,42.27319097414824,28.976404119646723,0.9534,13.296786854501523,13.296786854501523,13.296786854501523,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,3.791594066562054,29.379618315898966,28.976404119646723,0.902,0.4032141962522475,0.4032141962522475,0.4032141962522475,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,3.852605389251974,29.852371818017218,28.976404119646723,0.9042,0.8759676983704985,0.8759676983704985,0.8759676983704985,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,3.932257947332023,30.46956915327909,28.976404119646723,0.9077,1.4931650336323685,1.4931650336323685,1.4931650336323685,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,3.9846166980512674,30.87527717070499,28.976404119646723,0.9103,1.8988730510582696,1.8988730510582696,1.8988730510582696,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,4.039244356099552,31.298566086864014,28.976404119646723,0.913,2.3221619672172937,2.3221619672172937,2.3221619672172937,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,4.105965424681572,31.815562235227038,28.976404119646723,0.9164,2.8391581155803176,2.8391581155803176,2.8391581155803176,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,4.192646210778364,32.48721863254674,28.976404119646723,0.9191,3.5108145129000228,3.5108145129000228,3.5108145129000228,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,4.2531017249016445,32.95566538577313,28.976404119646723,0.9218,3.979261266126405,3.979261266126405,3.979261266126405,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,4.340205721995387,33.630601083919665,28.976404119646723,0.925,4.654196964272943,4.654196964272943,4.654196964272943,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,4.415759457272331,34.21603820240048,28.976404119646723,0.9271,5.239634082753766,5.239634082753766,5.239634082753766,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,4.483381409991268,34.74001495882039,28.976404119646723,0.9302,5.763610839173672,5.763610839173672,5.763610839173672,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,4.566585205717339,35.384729482040036,28.976404119646723,0.9327,6.408325362393317,6.408325362393317,6.408325362393317,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,4.637756416885608,35.93620809037638,28.976404119646723,0.9349,6.959803970729665,6.959803970729665,6.959803970729665,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,4.746965132295673,36.78242483172354,28.976404119646723,0.9379,7.80602071207682,7.80602071207682,7.80602071207682,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,4.85923164592126,37.65233528681798,28.976404119646723,0.9408,8.675931167171267,8.675931167171267,8.675931167171267,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,4.991417899081705,38.6765962167292,28.976404119646723,0.9442,9.700192097082478,9.700192097082478,9.700192097082478,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,5.0288527301785795,38.96666446508036,28.976404119646723,0.9452,9.99026034543364,9.99026034543364,9.99026034543364,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,5.089973513790329,39.44026613819144,28.976404119646723,0.9461,10.463862018544724,10.463862018544724,10.463862018544724,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,5.1412011718971105,39.83720974976305,28.976404119646723,0.947,10.86080563011633,10.86080563011633,10.86080563011633,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,5.145254956798724,39.86862098499904,28.976404119646723,0.947,10.89221686535232,10.89221686535232,10.89221686535232,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,5.164014743067516,40.01398342374889,28.976404119646723,0.9474,11.037579304102174,11.037579304102174,11.037579304102174,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,5.166323115797698,40.03187012484426,28.976404119646723,0.9475,11.055466005197546,11.055466005197546,11.055466005197546,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,5.185871137467514,40.18334029950114,28.976404119646723,0.9483,11.206936179854422,11.206936179854422,11.206936179854422,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,5.1899623948727305,40.215041894895386,28.976404119646723,0.9483,11.23863777524866,11.23863777524866,11.23863777524866,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,5.255707214641667,40.72447346303009,28.976404119646723,0.9495,11.74806934338336,11.74806934338336,11.74806934338336,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,5.366693772629513,41.58446602938488,28.976404119646723,0.9514,12.608061909738147,12.608061909738147,12.608061909738147,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,3.779643989393138,29.28702171934753,28.976404119646723,0.9016,0.31061759970080655,0.31061759970080655,0.31061759970080655,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,3.849108876995271,29.825278676257994,28.976404119646723,0.9041,0.8488745566112746,0.8488745566112746,0.8488745566112746,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,3.927130427999996,30.429837958895472,28.976404119646723,0.9073,1.4534338392487505,1.4534338392487505,1.4534338392487505,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,3.980180056732502,30.840899326911163,28.976404119646723,0.9102,1.8644952072644427,1.8644952072644427,1.8644952072644427,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,4.029928839897769,31.22638369982064,28.976404119646723,0.9128,2.249979580173919,2.249979580173919,2.249979580173919,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,4.075567780401318,31.580022467261816,28.976404119646723,0.9147,2.6036183476150985,2.6036183476150985,2.6036183476150985,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,4.156777068780819,32.209282312701674,28.976404119646723,0.918,3.2328781930549537,3.2328781930549537,3.2328781930549537,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,4.195599990973579,32.51010635027206,28.976404119646723,0.9194,3.533702230625344,3.533702230625344,3.533702230625344,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,4.288036874119552,33.22636455129897,28.976404119646723,0.9229,4.249960431652251,4.249960431652251,4.249960431652251,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,4.378968301712068,33.93095755062558,28.976404119646723,0.926,4.95455343097886,4.95455343097886,4.95455343097886,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,4.443468953609783,34.43074853579288,28.976404119646723,0.9286,5.454344416146159,5.454344416146159,5.454344416146159,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,4.533172843718676,35.12582981469156,28.976404119646723,0.9322,6.149425695044841,6.149425695044841,6.149425695044841,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,4.584409654722134,35.52284434857345,28.976404119646723,0.9331,6.546440228926728,6.546440228926728,6.546440228926728,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,4.727100507472818,36.62850141981853,28.976404119646723,0.9375,7.652097300171807,7.652097300171807,7.652097300171807,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,4.791565197210082,37.12801374790142,28.976404119646723,0.9396,8.151609628254697,8.151609628254697,8.151609628254697,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,4.897839417197673,37.95149220188222,28.976404119646723,0.9415,8.975088082235498,8.975088082235498,8.975088082235498,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,5.015230174030892,38.861108465920125,28.976404119646723,0.9449,9.884704346273406,9.884704346273406,9.884704346273406,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,5.062098380555873,39.22427234757036,28.976404119646723,0.9455,10.24786822792364,10.24786822792364,10.24786822792364,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,5.111327755351046,39.60573202284724,28.976404119646723,0.9465,10.629327903200522,10.629327903200522,10.629327903200522,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,5.13218591156047,39.76735393106009,28.976404119646723,0.9469,10.790949811413377,10.790949811413377,10.790949811413377,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,5.144755961080622,39.86475445723215,28.976404119646723,0.947,10.888350337585438,10.888350337585438,10.888350337585438,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,5.145254956798724,39.86862098499904,28.976404119646723,0.947,10.89221686535232,10.89221686535232,10.89221686535232,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,5.164014743067516,40.01398342374889,28.976404119646723,0.9474,11.037579304102174,11.037579304102174,11.037579304102174,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,5.166323115797698,40.03187012484426,28.976404119646723,0.9475,11.055466005197546,11.055466005197546,11.055466005197546,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,5.202568069436222,40.312718465959755,28.976404119646723,0.9487,11.336314346313038,11.336314346313038,11.336314346313038,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,5.283257317568131,40.937948717588945,28.976404119646723,0.9501,11.961544597942229,11.961544597942229,11.961544597942229,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.0,uncorrected,5000,0,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.005,uncorrected,5000,25,0.1,4501,3.779643989393138,29.28702171934753,28.976404119646723,0.9016,0.31061759970080655,0.31061759970080655,0.31061759970080655,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.01,uncorrected,5000,50,0.1,4501,3.8411972622539485,29.763974586927233,28.976404119646723,0.9039,0.7875704672805173,0.7875704672805173,0.7875704672805173,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.015,uncorrected,5000,75,0.1,4501,3.9252219263993786,30.415049706884027,28.976404119646723,0.9071,1.4386455872373056,1.4386455872373056,1.4386455872373056,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.02,uncorrected,5000,100,0.1,4501,3.9601339879586606,30.68556997493659,28.976404119646723,0.9094,1.7091658552898683,1.7091658552898683,1.7091658552898683,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.025,uncorrected,5000,125,0.1,4501,4.012865224355733,31.094164242011214,28.976404119646723,0.9118,2.117760122364494,2.117760122364494,2.117760122364494,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.03,uncorrected,5000,150,0.1,4501,4.066098631108515,31.506649635910417,28.976404119646723,0.9144,2.5302455162636996,2.5302455162636996,2.5302455162636996,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.035,uncorrected,5000,175,0.1,4501,4.122763638007618,31.9457251923486,28.976404119646723,0.917,2.969321072701879,2.969321072701879,2.969321072701879,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.04,uncorrected,5000,200,0.1,4501,4.1759350691894985,32.35773036115354,28.976404119646723,0.9185,3.381326241506826,3.381326241506826,3.381326241506826,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.045,uncorrected,5000,225,0.1,4501,4.258863979608918,33.000314902827625,28.976404119646723,0.922,4.023910783180903,4.023910783180903,4.023910783180903,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.05,uncorrected,5000,250,0.1,4501,4.332149730874313,33.5681782770109,28.976404119646723,0.9247,4.591774157364179,4.591774157364179,4.591774157364179,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.055,uncorrected,5000,275,0.1,4501,4.413077985709982,34.195260500556955,28.976404119646723,0.9269,5.218856380910235,5.218856380910235,5.218856380910235,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.06,uncorrected,5000,300,0.1,4501,4.479848244647777,34.71263780625173,28.976404119646723,0.93,5.736233686605005,5.736233686605005,5.736233686605005,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.065,uncorrected,5000,325,0.1,4501,4.535814484239294,35.146298880963194,28.976404119646723,0.9322,6.169894761316472,6.169894761316472,6.169894761316472,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.07,uncorrected,5000,350,0.1,4501,4.675117953376326,36.22570840674019,28.976404119646723,0.9363,7.249304287093461,7.249304287093461,7.249304287093461,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.075,uncorrected,5000,375,0.1,4501,4.771248906704597,36.97059055064779,28.976404119646723,0.939,7.994186431001069,7.994186431001069,7.994186431001069,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.08,uncorrected,5000,400,0.1,4501,4.878130643737787,37.79877642282969,28.976404119646723,0.9412,8.82237230318297,8.82237230318297,8.82237230318297,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.085,uncorrected,5000,425,0.1,4501,4.91651826604222,38.09622748735827,28.976404119646723,0.9421,9.11982336771155,9.11982336771155,9.11982336771155,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.09,uncorrected,5000,450,0.1,4501,5.021827570018115,38.91222917467237,28.976404119646723,0.9451,9.935825055025655,9.935825055025655,9.935825055025655,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.095,uncorrected,5000,475,0.1,4501,5.067105961291699,39.26307418345308,28.976404119646723,0.9455,10.286670063806358,10.286670063806358,10.286670063806358,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.096,uncorrected,5000,480,0.1,4501,5.083368596858203,39.38908715250166,28.976404119646723,0.9459,10.412683032854932,10.412683032854932,10.412683032854932,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.097,uncorrected,5000,485,0.1,4501,5.089973513790329,39.44026613819144,28.976404119646723,0.9461,10.463862018544724,10.463862018544724,10.463862018544724,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.098,uncorrected,5000,490,0.1,4501,5.108010530037032,39.58002810732183,28.976404119646723,0.9463,10.603623987675112,10.603623987675112,10.603623987675112,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.099,uncorrected,5000,495,0.1,4501,5.111327755351046,39.60573202284724,28.976404119646723,0.9465,10.629327903200522,10.629327903200522,10.629327903200522,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.1,uncorrected,5000,500,0.1,4501,5.116080705123191,39.64256082037379,28.976404119646723,0.9465,10.66615670072707,10.66615670072707,10.66615670072707,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.105,uncorrected,5000,525,0.1,4501,5.175692884168942,40.10447289128576,28.976404119646723,0.948,11.128068771639036,11.128068771639036,11.128068771639036,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.11,uncorrected,5000,550,0.1,4501,5.232963579951695,40.54824170019438,28.976404119646723,0.9492,11.57183758054766,11.57183758054766,11.57183758054766,0.0,False
msd,cqr,0,shift,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,shift,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.10294779409199173,28.772613096288417,28.535766911567762,0.9022,0.23684618472065078,0.23684618472065078,0.23684618472065078,0.0,False
msd,cqr,0,shift,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.1170243267388843,29.081075953550478,28.535766911567762,0.9085,0.5453090419827203,0.5453090419827203,0.5453090419827203,0.0,False
msd,cqr,0,shift,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.12274608146814758,29.20645830846804,28.535766911567762,0.9101,0.6706913969002821,0.6706913969002821,0.6706913969002821,0.0,False
msd,cqr,0,shift,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.1328904292405132,29.428754137804592,28.535766911567762,0.9132,0.8929872262368299,0.8929872262368299,0.8929872262368299,0.0,False
msd,cqr,0,shift,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.14959356148223535,29.794774380555573,28.535766911567762,0.9205,1.2590074689878166,1.2590074689878166,1.2590074689878166,0.0,False
msd,cqr,0,shift,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.16197648261194264,30.066124671762665,28.535766911567762,0.9242,1.530357760194903,1.530357760194903,1.530357760194903,0.0,False
msd,cqr,0,shift,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.17948559057382996,30.44980647789452,28.535766911567762,0.9287,1.9140395663267635,1.9140395663267635,1.9140395663267635,0.0,False
msd,cqr,0,shift,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.19823601630024756,30.860689615065937,28.535766911567762,0.9324,2.324922703498171,2.324922703498171,2.324922703498171,0.0,False
msd,cqr,0,shift,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.22172871020130958,31.375491354051317,28.535766911567762,0.9377,2.8397244424835515,2.8397244424835515,2.8397244424835515,0.0,False
msd,cqr,0,shift,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.23230591033105885,31.60727239386408,28.535766911567762,0.9397,3.0715054822963235,3.0715054822963235,3.0715054822963235,0.0,False
msd,cqr,0,shift,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.24644449312667505,31.917094972774155,28.535766911567762,0.9423,3.381328061206397,3.381328061206397,3.381328061206397,0.0,False
msd,cqr,0,shift,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.28048804361800805,32.66310047848513,28.535766911567762,0.9486,4.127333566917368,4.127333566917368,4.127333566917368,0.0,False
msd,cqr,0,shift,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.2969374519111778,33.023560799905376,28.535766911567762,0.951,4.487793888337619,4.487793888337619,4.487793888337619,0.0,False
msd,cqr,0,shift,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.3179457493413773,33.483921288818905,28.535766911567762,0.9547,4.94815437725115,4.94815437725115,4.94815437725115,0.0,False
msd,cqr,0,shift,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.36650855350533296,34.54809111705988,28.535766911567762,0.9612,6.012324205492118,6.012324205492118,6.012324205492118,0.0,False
msd,cqr,0,shift,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.403644611042701,35.36186356392405,28.535766911567762,0.9636,6.826096652356288,6.826096652356288,6.826096652356288,0.0,False
msd,cqr,0,shift,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.4390826565312196,36.13842701469577,28.535766911567762,0.966,7.602660103128007,7.602660103128007,7.602660103128007,0.0,False
msd,cqr,0,shift,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,0.4837024721769898,37.116193071853274,28.535766911567762,0.9681,8.580426160285516,8.580426160285516,8.580426160285516,0.0,False
msd,cqr,0,shift,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,0.5690901482399904,38.98731625211851,28.535766911567762,0.9726,10.451549340550756,10.451549340550756,10.451549340550756,0.0,False
msd,cqr,0,shift,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,0.583374968495807,39.30034337194387,28.535766911567762,0.9732,10.764576460376109,10.764576460376109,10.764576460376109,0.0,False
msd,cqr,0,shift,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,0.5984642998396981,39.63099996027197,28.535766911567762,0.9743,11.095233048704213,11.095233048704213,11.095233048704213,0.0,False
msd,cqr,0,shift,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,0.6094915014790345,39.87264200455947,28.535766911567762,0.9749,11.336875092991704,11.336875092991704,11.336875092991704,0.0,False
msd,cqr,0,shift,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,0.6189927900108978,40.08084630328334,28.535766911567762,0.9752,11.545079391715571,11.545079391715571,11.545079391715571,0.0,False
msd,cqr,0,shift,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,0.6357554011358488,40.448169922847896,28.535766911567762,0.9756,11.912403011280132,11.912403011280132,11.912403011280132,0.0,False
msd,cqr,0,shift,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,0.6602715987969248,40.98539997583303,28.535766911567762,0.9767,12.449633064265273,12.449633064265273,12.449633064265273,0.0,False
msd,cqr,0,shift,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,0.7359421558965531,42.64358930690503,28.535766911567762,0.9798,14.107822395337267,14.107822395337267,14.107822395337267,0.0,False
msd,cqr,0,shift,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,shift,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,shift,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.1174212936730884,29.089774797067896,28.535766911567762,0.9087,0.5540078855001396,0.5540078855001396,0.5540078855001396,0.0,False
msd,cqr,0,shift,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.1256155665634121,29.26933810945025,28.535766911567762,0.9106,0.7335711978824924,0.7335711978824924,0.7335711978824924,0.0,False
msd,cqr,0,shift,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.13467028471745301,29.467756591015366,28.535766911567762,0.9137,0.931989679447609,0.931989679447609,0.931989679447609,0.0,False
msd,cqr,0,shift,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.15280064899902002,29.86505215447423,28.535766911567762,0.9213,1.329285242906474,1.329285242906474,1.329285242906474,0.0,False
msd,cqr,0,shift,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.1650201955109104,30.132822373608178,28.535766911567762,0.925,1.5970554620404127,1.5970554620404127,1.5970554620404127,0.0,False
msd,cqr,0,shift,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.18615415651778833,30.595936562377222,28.535766911567762,0.9294,2.0601696508094633,2.0601696508094633,2.0601696508094633,0.0,False
msd,cqr,0,shift,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.21015897524027283,31.121960630728328,28.535766911567762,0.9345,2.5861937191605713,2.5861937191605713,2.5861937191605713,0.0,False
msd,cqr,0,shift,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.23120566819314992,31.583162491088103,28.535766911567762,0.9395,3.047395579520341,3.047395579520341,3.047395579520341,0.0,False
msd,cqr,0,shift,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.24952498037795678,31.98459852092239,28.535766911567762,0.9429,3.4488316093546336,3.4488316093546336,3.4488316093546336,0.0,False
msd,cqr,0,shift,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.2814250303473895,32.68363292145328,28.535766911567762,0.9487,4.147866009885524,4.147866009885524,4.147866009885524,0.0,False
msd,cqr,0,shift,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.3145114443123821,33.408664436259606,28.535766911567762,0.954,4.872897524691848,4.872897524691848,4.872897524691848,0.0,False
msd,cqr,0,shift,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.3709463771102871,34.64533834288941,28.535766911567762,0.9613,6.109571431321655,6.109571431321655,6.109571431321655,0.0,False
msd,cqr,0,shift,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.42926114972059426,35.92320568644537,28.535766911567762,0.9654,7.387438774877608,7.387438774877608,7.387438774877608,0.0,False
msd,cqr,0,shift,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.4832885571111527,37.10712283935535,28.535766911567762,0.9681,8.57135592778759,8.57135592778759,8.57135592778759,0.0,False
msd,cqr,0,shift,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.6146409920138094,39.985484179805745,28.535766911567762,0.9751,11.449717268237986,11.449717268237986,11.449717268237986,0.0,False
msd,cqr,0,shift,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.7069556268602868,42.00839967655167,28.535766911567762,0.9784,13.472632764983917,13.472632764983917,13.472632764983917,0.0,False
msd,cqr,0,shift,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,0.8121325203310206,44.31316931633173,28.535766911567762,0.9823,15.777402404763974,15.777402404763974,15.777402404763974,0.0,False
msd,cqr,0,shift,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,0.9821006485353663,48.037726761305365,28.535766911567762,0.9863,19.50195984973761,19.50195984973761,19.50195984973761,0.0,False
msd,cqr,0,shift,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,1.0095836315585367,48.63996878226807,28.535766911567762,0.9872,20.104201870700308,20.104201870700308,20.104201870700308,0.0,False
msd,cqr,0,shift,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,1.0577373947480853,49.695175185291475,28.535766911567762,0.9887,21.159408273723727,21.159408273723727,21.159408273723727,0.0,False
msd,cqr,0,shift,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,1.105713233605053,50.74648268441711,28.535766911567762,0.9897,22.210715772849362,22.210715772849362,22.210715772849362,0.0,False
msd,cqr,0,shift,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,1.1619322845610203,51.97842591400695,28.535766911567762,0.9908,23.442659002439196,23.442659002439196,23.442659002439196,0.0,False
msd,cqr,0,shift,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,1.202204829272494,52.86092905043509,28.535766911567762,0.9915,24.32516213886732,24.32516213886732,24.32516213886732,0.0,False
msd,cqr,0,shift,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,1.377062094923236,56.692623483194936,28.535766911567762,0.9941,28.15685657162717,28.15685657162717,28.15685657162717,0.0,False
msd,cqr,0,shift,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,1.524707212489104,59.92801077405705,28.535766911567762,0.9955,31.392243862489273,31.392243862489273,31.392243862489273,0.0,False
msd,cqr,0,shift,10.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,shift,10.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.10744014513163025,28.871055196503836,28.535766911567762,0.904,0.33528828493607926,0.33528828493607926,0.33528828493607926,0.0,False
msd,cqr,0,shift,10.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.11916675780420338,29.12802362344,28.535766911567762,0.9091,0.5922567118722384,0.5922567118722384,0.5922567118722384,0.0,False
msd,cqr,0,shift,10.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.12983592961435353,29.361820063496236,28.535766911567762,0.9121,0.8260531519284723,0.8260531519284723,0.8260531519284723,0.0,False
msd,cqr,0,shift,10.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.14234858210532741,29.63601319301988,28.535766911567762,0.9176,1.1002462814521154,1.1002462814521154,1.1002462814521154,0.0,False
msd,cqr,0,shift,10.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.15647426035694922,29.945552991176196,28.535766911567762,0.9229,1.4097860796084292,1.4097860796084292,1.4097860796084292,0.0,False
msd,cqr,0,shift,10.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.17682704117588843,30.391548967751046,28.535766911567762,0.928,1.8557820561832798,1.8557820561832798,1.8557820561832798,0.0,False
msd,cqr,0,shift,10.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.19496849310068542,30.789087497727074,28.535766911567762,0.9314,2.2533205861593175,2.2533205861593175,2.2533205861593175,0.0,False
msd,cqr,0,shift,10.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.22547760393910254,31.45764187385186,28.535766911567762,0.9382,2.9218749622840927,2.9218749622840927,2.9218749622840927,0.0,False
msd,cqr,0,shift,10.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.24413111936716492,31.866401389512294,28.535766911567762,0.9421,3.3306344779445354,3.3306344779445354,3.3306344779445354,0.0,False
msd,cqr,0,shift,10.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.28029868137506897,32.6589509325721,28.535766911567762,0.9486,4.123184021004341,4.123184021004341,4.123184021004341,0.0,False
msd,cqr,0,shift,10.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.31109455187301294,33.33378915047411,28.535766911567762,0.9535,4.798022238906349,4.798022238906349,4.798022238906349,0.0,False
msd,cqr,0,shift,10.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.36068317253570215,34.420437972382295,28.535766911567762,0.9606,5.88467106081454,5.88467106081454,5.88467106081454,0.0,False
msd,cqr,0,shift,10.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.42926114972059426,35.92320568644537,28.535766911567762,0.9654,7.387438774877608,7.387438774877608,7.387438774877608,0.0,False
msd,cqr,0,shift,10.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.4902342795127794,37.25932632806234,28.535766911567762,0.9683,8.723559416494579,8.723559416494579,8.723559416494579,0.0,False
msd,cqr,0,shift,10.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.6357554011358488,40.448169922847896,28.535766911567762,0.9756,11.912403011280132,11.912403011280132,11.912403011280132,0.0,False
msd,cqr,0,shift,10.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.7777777092441331,43.56034307322284,28.535766911567762,0.9814,15.024576161655073,15.024576161655073,15.024576161655073,0.0,False
msd,cqr,0,shift,10.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.9427222473450816,47.174817233066626,28.535766911567762,0.986,18.63905032149887,18.63905032149887,18.63905032149887,0.0,False
msd,cqr,0,shift,10.0,0.0,0.09,uncorrected,5000,450,0.1,4501,1.1863428259190523,52.513340691920995,28.535766911567762,0.9912,23.97757378035324,23.97757378035324,23.97757378035324,0.0,False
msd,cqr,0,shift,10.0,0.0,0.095,uncorrected,5000,475,0.1,4501,1.5612862398764,60.729576868974846,28.535766911567762,0.9961,32.1938099574071,32.1938099574071,32.1938099574071,0.0,False
msd,cqr,0,shift,10.0,0.0,0.096,uncorrected,5000,480,0.1,4501,1.7162002086178094,64.12424845653594,28.535766911567762,0.9971,35.58848154496816,35.58848154496816,35.58848154496816,0.0,False
msd,cqr,0,shift,10.0,0.0,0.097,uncorrected,5000,485,0.1,4501,1.856810309170128,67.20547552177132,28.535766911567762,0.9978,38.66970861020356,38.66970861020356,38.66970861020356,0.0,False
msd,cqr,0,shift,10.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.0471648506346782,71.37676594007814,28.535766911567762,0.9988,42.84099902851038,42.84099902851038,42.84099902851038,0.0,False
msd,cqr,0,shift,10.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.191540947225011,74.54051829243242,28.535766911567762,0.999,46.0047513808647,46.0047513808647,46.0047513808647,0.0,False
msd,cqr,0,shift,10.0,0.0,0.1,uncorrected,5000,500,0.1,4501,2.336868401210458,77.72511799602984,28.535766911567762,0.9993,49.18935108446207,49.18935108446207,49.18935108446207,0.0,False
msd,cqr,0,shift,10.0,0.0,0.105,uncorrected,5000,525,0.1,4501,3.1964619782968993,96.56162393989513,28.535766911567762,1.0,68.02585702832741,68.02585702832741,68.02585702832741,0.0,False
msd,cqr,0,shift,10.0,0.0,0.11,uncorrected,5000,550,0.1,4501,4.185564302840829,118.23609000386065,28.535766911567762,1.0,89.70032309229286,89.70032309229286,89.70032309229286,0.0,False
msd,cqr,0,shift,15.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,shift,15.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.10744014513163025,28.871055196503836,28.535766911567762,0.904,0.33528828493607926,0.33528828493607926,0.33528828493607926,0.0,False
msd,cqr,0,shift,15.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.1202009201325076,29.150685501522027,28.535766911567762,0.9097,0.614918589954265,0.614918589954265,0.614918589954265,0.0,False
msd,cqr,0,shift,15.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.12984111693196143,29.361933734586344,28.535766911567762,0.9121,0.8261668230185769,0.8261668230185769,0.8261668230185769,0.0,False
msd,cqr,0,shift,15.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.14280774806146657,29.64607502048414,28.535766911567762,0.9178,1.1103081089163784,1.1103081089163784,1.1103081089163784,0.0,False
msd,cqr,0,shift,15.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.15678920958642995,29.952454558604412,28.535766911567762,0.923,1.4166876470366514,1.4166876470366514,1.4166876470366514,0.0,False
msd,cqr,0,shift,15.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.17820772659449036,30.421804299790924,28.535766911567762,0.9284,1.8860373882231674,1.8860373882231674,1.8860373882231674,0.0,False
msd,cqr,0,shift,15.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.19823601630024756,30.860689615065937,28.535766911567762,0.9324,2.324922703498171,2.324922703498171,2.324922703498171,0.0,False
msd,cqr,0,shift,15.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.22570645083218033,31.462656657554994,28.535766911567762,0.9383,2.9268897459872285,2.9268897459872285,2.9268897459872285,0.0,False
msd,cqr,0,shift,15.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.24502751190642968,31.88604428104148,28.535766911567762,0.9422,3.3502773694737233,3.3502773694737233,3.3502773694737233,0.0,False
msd,cqr,0,shift,15.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.28048804361800805,32.66310047848513,28.535766911567762,0.9486,4.127333566917368,4.127333566917368,4.127333566917368,0.0,False
msd,cqr,0,shift,15.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.31112626154403344,33.33448401304937,28.535766911567762,0.9535,4.798717101481614,4.798717101481614,4.798717101481614,0.0,False
msd,cqr,0,shift,15.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.3640371082278786,34.49393366998298,28.535766911567762,0.9609,5.958166758415216,5.958166758415216,5.958166758415216,0.0,False
msd,cqr,0,shift,15.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.4301481724060672,35.94264325384075,28.535766911567762,0.9654,7.4068763422729855,7.4068763422729855,7.4068763422729855,0.0,False
msd,cqr,0,shift,15.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.5000066025086558,37.47346987811202,28.535766911567762,0.9687,8.937702966544265,8.937702966544265,8.937702966544265,0.0,False
msd,cqr,0,shift,15.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.6397022400332681,40.53465806833021,28.535766911567762,0.9758,11.99889115676245,11.99889115676245,11.99889115676245,0.0,False
msd,cqr,0,shift,15.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.7791167923341944,43.589686762214505,28.535766911567762,0.9814,15.053919850646754,15.053919850646754,15.053919850646754,0.0,False
msd,cqr,0,shift,15.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.9524701187285007,47.38842496833632,28.535766911567762,0.9861,18.85265805676856,18.85265805676856,18.85265805676856,0.0,False
msd,cqr,0,shift,15.0,0.0,0.09,uncorrected,5000,450,0.1,4501,1.2353604162770577,53.587476372718065,28.535766911567762,0.992,25.051709461150303,25.051709461150303,25.051709461150303,0.0,False
msd,cqr,0,shift,15.0,0.0,0.095,uncorrected,5000,475,0.1,4501,1.6302527786313061,62.24085923754234,28.535766911567762,0.9965,33.70509232597459,33.70509232597459,33.70509232597459,0.0,False
msd,cqr,0,shift,15.0,0.0,0.096,uncorrected,5000,480,0.1,4501,1.803815289912575,66.04418136852314,28.535766911567762,0.9971,37.5084144569554,37.5084144569554,37.5084144569554,0.0,False
msd,cqr,0,shift,15.0,0.0,0.097,uncorrected,5000,485,0.1,4501,1.9098408038406873,68.36754705731474,28.535766911567762,0.9983,39.83178014574698,39.83178014574698,39.83178014574698,0.0,False
msd,cqr,0,shift,15.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.1720583319939273,74.1135904891254,28.535766911567762,0.999,45.577823577557645,45.577823577557645,45.577823577557645,0.0,False
msd,cqr,0,shift,15.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.471399477598534,80.67313376483979,28.535766911567762,0.9995,52.13736685327205,52.13736685327205,52.13736685327205,0.0,False
msd,cqr,0,shift,15.0,0.0,0.1,uncorrected,5000,500,0.1,4501,3.257036234107116,97.88900394834262,28.535766911567762,1.0,69.35323703677484,69.35323703677484,69.35323703677484,0.0,False
msd,cqr,0,shift,15.0,0.0,0.105,uncorrected,5000,525,0.1,4501,6.345565579421795,165.56878067260743,28.535766911567762,1.0,137.03301376103968,137.03301376103968,137.03301376103968,0.0,False
msd,cqr,0,shift,15.0,0.0,0.11,uncorrected,5000,550,0.1,4501,7.334667903965725,187.24324673657296,28.535766911567762,1.0,158.70747982500512,158.70747982500512,158.70747982500512,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.0971442737846836,28.645438990201583,28.535766911567762,0.8994,0.1096720786338165,0.1096720786338165,0.1096720786338165,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.11643364984969751,29.06813229153315,28.535766911567762,0.9079,0.5323653799653943,0.5323653799653943,0.5323653799653943,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.1220164592979397,29.190469901024976,28.535766911567762,0.9101,0.6547029894572187,0.6547029894572187,0.6547029894572187,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.1249639668732151,29.255059429659493,28.535766911567762,0.9106,0.7192925180917266,0.7192925180917266,0.7192925180917266,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.13061889451461062,29.378977384572917,28.535766911567762,0.9126,0.8432104730051604,0.8432104730051604,0.8432104730051604,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.1321291237745822,29.412071445755277,28.535766911567762,0.913,0.8763045341875105,0.8763045341875105,0.8763045341875105,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.14123603489689673,29.61163364591406,28.535766911567762,0.9173,1.0758667343462964,1.0758667343462964,1.0758667343462964,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.147657286927372,29.75234427389371,28.535766911567762,0.9199,1.2165773623259477,1.2165773623259477,1.2165773623259477,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.15289071333078796,29.867025758472565,28.535766911567762,0.9213,1.3312588469048068,1.3312588469048068,1.3312588469048068,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.15903541576532776,30.001676280552783,28.535766911567762,0.9235,1.4659093689850262,1.4659093689850262,1.4659093689850262,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.1650201955109104,30.132822373608178,28.535766911567762,0.925,1.5970554620404127,1.5970554620404127,1.5970554620404127,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.17371061232380713,30.323257821608664,28.535766911567762,0.9275,1.7874909100408987,1.7874909100408987,1.7874909100408987,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.17820772659449036,30.421804299790924,28.535766911567762,0.9284,1.8860373882231674,1.8860373882231674,1.8860373882231674,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.1841766783165262,30.55260354909647,28.535766911567762,0.9294,2.016836637528713,2.016836637528713,2.016836637528713,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.1884562649994358,30.6463832865663,28.535766911567762,0.9301,2.1106163749985334,2.1106163749985334,2.1106163749985334,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,0.19386210825733985,30.764842988189773,28.535766911567762,0.9314,2.2290760766220075,2.2290760766220075,2.2290760766220075,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,0.20180849003636947,30.93897419577773,28.535766911567762,0.9327,2.4032072842099677,2.4032072842099677,2.4032072842099677,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,0.2024322411835674,30.952642622933162,28.535766911567762,0.9327,2.4168757113654,2.4168757113654,2.4168757113654,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,0.20276825894146377,30.960005870708137,28.535766911567762,0.9329,2.4242389591403697,2.4242389591403697,2.4242389591403697,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,0.20397683346896223,30.986489690361594,28.535766911567762,0.9329,2.450722778793831,2.450722778793831,2.450722778793831,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,0.20744132595574394,31.062408048826914,28.535766911567762,0.9336,2.5266411372591566,2.5266411372591566,2.5266411372591566,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,0.20879581701425964,31.092089376787882,28.535766911567762,0.9339,2.5563224652201235,2.5563224652201235,2.5563224652201235,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,0.22252467596056524,31.392933566458435,28.535766911567762,0.9377,2.8571666548906687,2.8571666548906687,2.8571666548906687,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,0.23103997242121155,31.57953155493852,28.535766911567762,0.9395,3.0437646433707624,3.0437646433707624,3.0437646433707624,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.09983093033806223,28.70431242002451,28.535766911567762,0.9008,0.16854550845675131,0.16854550845675131,0.16854550845675131,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.1086160834548916,28.896823850209707,28.535766911567762,0.9044,0.3610569386419486,0.3610569386419486,0.3610569386419486,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.11643364984969751,29.06813229153315,28.535766911567762,0.9079,0.5323653799653943,0.5323653799653943,0.5323653799653943,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.12476149160842553,29.250622534561195,28.535766911567762,0.9105,0.7148556229934384,0.7148556229934384,0.7148556229934384,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.1308556972200499,29.384166506138545,28.535766911567762,0.9127,0.8483995945707862,0.8483995945707862,0.8483995945707862,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.13467028471745301,29.467756591015366,28.535766911567762,0.9137,0.931989679447609,0.931989679447609,0.931989679447609,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.14708166250936894,29.739730460738077,28.535766911567762,0.9197,1.2039635491703167,1.2039635491703167,1.2039635491703167,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.15413739894037282,29.89434471654886,28.535766911567762,0.9219,1.358577804981099,1.358577804981099,1.358577804981099,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.1637236752777561,30.10441137598192,28.535766911567762,0.9246,1.5686444644141508,1.5686444644141508,1.5686444644141508,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.17682704117588843,30.391548967751046,28.535766911567762,0.928,1.8557820561832798,1.8557820561832798,1.8557820561832798,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.18487036206379415,30.567804428182686,28.535766911567762,0.9294,2.032037516614923,2.032037516614923,2.032037516614923,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.19877293097914905,30.87245517126606,28.535766911567762,0.9325,2.3366882596982963,2.3366882596982963,2.3366882596982963,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.21213653814463074,31.16529550013087,28.535766911567762,0.9351,2.6295285885631134,2.6295285885631134,2.6295285885631134,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.22547760393910254,31.45764187385186,28.535766911567762,0.9382,2.9218749622840927,2.9218749622840927,2.9218749622840927,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.23120566819314992,31.583162491088103,28.535766911567762,0.9395,3.047395579520341,3.047395579520341,3.047395579520341,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.2409840503006443,31.79743881608522,28.535766911567762,0.9415,3.261671904517453,3.261671904517453,3.261671904517453,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.25687619660501515,32.14568770521454,28.535766911567762,0.9441,3.6099207936467823,3.6099207936467823,3.6099207936467823,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,0.27619783367025397,32.56908795054697,28.535766911567762,0.9479,4.0333210389792145,4.0333210389792145,4.0333210389792145,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,0.28523653019695694,32.767155345870144,28.535766911567762,0.9491,4.231388434302379,4.231388434302379,4.231388434302379,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,0.2908304663309249,32.88973677742788,28.535766911567762,0.9502,4.3539698658601145,4.3539698658601145,4.3539698658601145,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,0.2975046332595791,33.035989597799166,28.535766911567762,0.951,4.500222686231411,4.500222686231411,4.500222686231411,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,0.3048699478370398,33.197387723046944,28.535766911567762,0.9525,4.661620811479186,4.661620811479186,4.661620811479186,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,0.310312839930613,33.31665928580095,28.535766911567762,0.9535,4.780892374233193,4.780892374233193,4.780892374233193,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,0.31229116219272623,33.36001079521483,28.535766911567762,0.9537,4.824243883647076,4.824243883647076,4.824243883647076,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,0.33074393089069765,33.764371293624144,28.535766911567762,0.957,5.228604382056385,5.228604382056385,5.228604382056385,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,0.3758853354721531,34.753567069836315,28.535766911567762,0.9616,6.217800158268548,6.217800158268548,6.217800158268548,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.10208472568969384,28.753700445562295,28.535766911567762,0.9018,0.2179335339945372,0.2179335339945372,0.2179335339945372,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.11531987745742456,29.043725896643288,28.535766911567762,0.9076,0.50795898507553,0.50795898507553,0.50795898507553,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.12193676617436255,29.18872356410954,28.535766911567762,0.9101,0.6529566525417735,0.6529566525417735,0.6529566525417735,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.1308556972200499,29.384166506138545,28.535766911567762,0.9127,0.8483995945707862,0.8483995945707862,0.8483995945707862,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.1435408255875591,29.66213914607284,28.535766911567762,0.9182,1.1263722345050782,1.1263722345050782,1.1263722345050782,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.15289071333078796,29.867025758472565,28.535766911567762,0.9213,1.3312588469048068,1.3312588469048068,1.3312588469048068,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.16423109304575378,30.115530558416133,28.535766911567762,0.9248,1.5797636468483764,1.5797636468483764,1.5797636468483764,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.17871853973167778,30.43299788586617,28.535766911567762,0.9285,1.897230974298402,1.897230974298402,1.897230974298402,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.19382956240778004,30.7641298022086,28.535766911567762,0.9314,2.2283628906408377,2.2283628906408377,2.2283628906408377,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.2113567220094722,31.148207178793225,28.535766911567762,0.9346,2.612440267225458,2.612440267225458,2.612440267225458,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.2263291016520539,31.47630097294093,28.535766911567762,0.9385,2.940534061373176,2.940534061373176,2.940534061373176,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.2409840503006443,31.79743881608522,28.535766911567762,0.9415,3.261671904517453,3.261671904517453,3.261671904517453,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.26613441069106714,32.34856544803411,28.535766911567762,0.9459,3.8127985364663504,3.8127985364663504,3.8127985364663504,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.28914462636583305,32.85279451149042,28.535766911567762,0.95,4.31702759992266,4.31702759992266,4.31702759992266,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.31247916777114526,33.364130612172254,28.535766911567762,0.9537,4.828363700604496,4.828363700604496,4.828363700604496,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.3433140232721976,34.03982311896422,28.535766911567762,0.959,5.504056207396455,5.504056207396455,5.504056207396455,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.3889556593007202,35.039980601821426,28.535766911567762,0.9624,6.504213690253668,6.504213690253668,6.504213690253668,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.09,uncorrected,5000,450,0.1,4501,0.43313983502853404,36.0082003639359,28.535766911567762,0.9655,7.472433452368134,7.472433452368134,7.472433452368134,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.095,uncorrected,5000,475,0.1,4501,0.4894568153749659,37.242289546677,28.535766911567762,0.9683,8.70652263510924,8.70652263510924,8.70652263510924,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.096,uncorrected,5000,480,0.1,4501,0.5089380875468641,37.669187919165786,28.535766911567762,0.9691,9.13342100759803,9.13342100759803,9.13342100759803,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.097,uncorrected,5000,485,0.1,4501,0.5208493098867653,37.93020174754353,28.535766911567762,0.9697,9.394434835975773,9.394434835975773,9.394434835975773,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.098,uncorrected,5000,490,0.1,4501,0.5370134540926172,38.28441100006381,28.535766911567762,0.9707,9.748644088496059,9.748644088496059,9.748644088496059,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.099,uncorrected,5000,495,0.1,4501,0.5506014091797984,38.58216752545828,28.535766911567762,0.9717,10.046400613890528,10.046400613890528,10.046400613890528,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.1,uncorrected,5000,500,0.1,4501,0.578128445608393,39.18537490057817,28.535766911567762,0.9729,10.649607989010411,10.649607989010411,10.649607989010411,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.105,uncorrected,5000,525,0.1,4501,0.645152287661934,40.65408643225503,28.535766911567762,0.9761,12.118319520687265,12.118319520687265,12.118319520687265,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.11,uncorrected,5000,550,0.1,4501,0.7359421558965531,42.64358930690503,28.535766911567762,0.9798,14.107822395337267,14.107822395337267,14.107822395337267,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.10294779409199173,28.772613096288417,28.535766911567762,0.9022,0.23684618472065078,0.23684618472065078,0.23684618472065078,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.11643364984969751,29.06813229153315,28.535766911567762,0.9079,0.5323653799653943,0.5323653799653943,0.5323653799653943,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.12337055761794702,29.22014262280106,28.535766911567762,0.9102,0.6843757112333043,0.6843757112333043,0.6843757112333043,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.1321291237745822,29.412071445755277,28.535766911567762,0.913,0.8763045341875105,0.8763045341875105,0.8763045341875105,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.1464355881927456,29.725572859948983,28.535766911567762,0.9196,1.1898059483812247,1.1898059483812247,1.1898059483812247,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.15647426035694922,29.945552991176196,28.535766911567762,0.9229,1.4097860796084292,1.4097860796084292,1.4097860796084292,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.17457747775403587,30.342253677632133,28.535766911567762,0.9277,1.8064867660643704,1.8064867660643704,1.8064867660643704,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.18920249062863914,30.662735530085374,28.535766911567762,0.9303,2.126968618517613,2.126968618517613,2.126968618517613,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.20692816164784278,31.05116294091357,28.535766911567762,0.9335,2.515396029345805,2.515396029345805,2.515396029345805,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.2263291016520539,31.47630097294093,28.535766911567762,0.9385,2.940534061373176,2.940534061373176,2.940534061373176,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.23889866602091248,31.751741227797556,28.535766911567762,0.9413,3.2159743162297967,3.2159743162297967,3.2159743162297967,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.26613441069106714,32.34856544803411,28.535766911567762,0.9459,3.8127985364663504,3.8127985364663504,3.8127985364663504,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.2919653334885105,32.91460542760069,28.535766911567762,0.9503,4.3788385160329275,4.3788385160329275,4.3788385160329275,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.32057753164748803,33.54159224445824,28.535766911567762,0.9549,5.005825332890489,5.005825332890489,5.005825332890489,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.3710450531064038,34.64750065661175,28.535766911567762,0.9613,6.111733745043997,6.111733745043997,6.111733745043997,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.4230098995856171,35.7862203558625,28.535766911567762,0.965,7.250453444294748,7.250453444294748,7.250453444294748,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.4793915985816881,37.02172773583206,28.535766911567762,0.9679,8.485960824264293,8.485960824264293,8.485960824264293,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.09,uncorrected,5000,450,0.1,4501,0.5506014091797984,38.58216752545828,28.535766911567762,0.9717,10.046400613890528,10.046400613890528,10.046400613890528,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.095,uncorrected,5000,475,0.1,4501,0.6312434996205636,40.34929940778556,28.535766911567762,0.9755,11.813532496217803,11.813532496217803,11.813532496217803,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.096,uncorrected,5000,480,0.1,4501,0.6420500618504335,40.5861065211724,28.535766911567762,0.9759,12.050339609604631,12.050339609604631,12.050339609604631,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.097,uncorrected,5000,485,0.1,4501,0.678918509735714,41.394014765538365,28.535766911567762,0.9774,12.858247853970607,12.858247853970607,12.858247853970607,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.098,uncorrected,5000,490,0.1,4501,0.7026411583563195,41.91385556432708,28.535766911567762,0.9784,13.378088652759324,13.378088652759324,13.378088652759324,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.099,uncorrected,5000,495,0.1,4501,0.7359421558965531,42.64358930690503,28.535766911567762,0.9798,14.107822395337267,14.107822395337267,14.107822395337267,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.1,uncorrected,5000,500,0.1,4501,0.7530044777222789,43.01748056790744,28.535766911567762,0.9805,14.481713656339684,14.481713656339684,14.481713656339684,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.105,uncorrected,5000,525,0.1,4501,0.8383131454939172,44.8868724181703,28.535766911567762,0.9834,16.35110550660255,16.35110550660255,16.35110550660255,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.11,uncorrected,5000,550,0.1,4501,0.9737898571320689,47.85561014731548,28.535766911567762,0.9863,19.319843235747722,19.319843235747722,19.319843235747722,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.09129704903044522,28.517307176779187,28.535766911567762,0.8966,-0.01845973478857388,0.01845973478857388,0.01845973478857388,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.091244483408501,28.516155292125095,28.535766911567762,0.8966,-0.01961161944266139,0.01961161944266139,0.01961161944266139,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.0913451625075763,28.518361500382937,28.535766911567762,0.8966,-0.017405411184819506,0.017405411184819506,0.017405411184819506,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.09669634487919654,28.63562340325963,28.535766911567762,0.8993,0.09985649169186377,0.09985649169186377,0.09985649169186377,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.0971442737846836,28.645438990201583,28.535766911567762,0.8994,0.1096720786338165,0.1096720786338165,0.1096720786338165,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.0971442737846836,28.645438990201583,28.535766911567762,0.8994,0.1096720786338165,0.1096720786338165,0.1096720786338165,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.09669634487919654,28.63562340325963,28.535766911567762,0.8993,0.09985649169186377,0.09985649169186377,0.09985649169186377,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.09828808691792335,28.670503675952226,28.535766911567762,0.9,0.13473676438445828,0.13473676438445828,0.13473676438445828,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.09670003694014773,28.635704308387236,28.535766911567762,0.8993,0.09993739681947986,0.09993739681947986,0.09993739681947986,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.09669634487919654,28.63562340325963,28.535766911567762,0.8993,0.09985649169186377,0.09985649169186377,0.09985649169186377,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.0971442737846836,28.645438990201583,28.535766911567762,0.8994,0.1096720786338165,0.1096720786338165,0.1096720786338165,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.09904250119333302,28.687035359484636,28.535766911567762,0.9005,0.15126844791687472,0.15126844791687472,0.15126844791687472,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.10076895144276465,28.724867529538113,28.535766911567762,0.9011,0.18910061797034736,0.18910061797034736,0.18910061797034736,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.10054398927107244,28.71993787278265,28.535766911567762,0.901,0.18417096121489804,0.18417096121489804,0.18417096121489804,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.09983093033806223,28.70431242002451,28.535766911567762,0.9008,0.16854550845675131,0.16854550845675131,0.16854550845675131,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.10136541855005676,28.737938074166777,28.535766911567762,0.9013,0.2021711625990205,0.2021711625990205,0.2021711625990205,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.10136541855005676,28.737938074166777,28.535766911567762,0.9013,0.2021711625990205,0.2021711625990205,0.2021711625990205,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.09,uncorrected,5000,450,0.1,4501,0.10054398927107244,28.71993787278265,28.535766911567762,0.901,0.18417096121489804,0.18417096121489804,0.18417096121489804,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.095,uncorrected,5000,475,0.1,4501,0.10208472568969384,28.753700445562295,28.535766911567762,0.9018,0.2179335339945372,0.2179335339945372,0.2179335339945372,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.096,uncorrected,5000,480,0.1,4501,0.10136541855005676,28.737938074166777,28.535766911567762,0.9013,0.2021711625990205,0.2021711625990205,0.2021711625990205,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.097,uncorrected,5000,485,0.1,4501,0.10212388065813416,28.75455845894841,28.535766911567762,0.902,0.21879154738065298,0.21879154738065298,0.21879154738065298,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.098,uncorrected,5000,490,0.1,4501,0.1028774095740741,28.771070741359928,28.535766911567762,0.9022,0.23530382979216957,0.23530382979216957,0.23530382979216957,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.099,uncorrected,5000,495,0.1,4501,0.1028774095740741,28.771070741359928,28.535766911567762,0.9022,0.23530382979216957,0.23530382979216957,0.23530382979216957,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.1,uncorrected,5000,500,0.1,4501,0.1028774095740741,28.771070741359928,28.535766911567762,0.9022,0.23530382979216957,0.23530382979216957,0.23530382979216957,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.105,uncorrected,5000,525,0.1,4501,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.11,uncorrected,5000,550,0.1,4501,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.09526356500106081,28.604226511274653,28.535766911567762,0.8984,0.06845959970689691,0.06845959970689691,0.06845959970689691,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.0971442737846836,28.645438990201583,28.535766911567762,0.8994,0.1096720786338165,0.1096720786338165,0.1096720786338165,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.10744014513163025,28.871055196503836,28.535766911567762,0.904,0.33528828493607926,0.33528828493607926,0.33528828493607926,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.11614519196448558,29.061811236078352,28.535766911567762,0.9079,0.526044324510601,0.526044324510601,0.526044324510601,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.1202009201325076,29.150685501522027,28.535766911567762,0.9097,0.614918589954265,0.614918589954265,0.614918589954265,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.12476149160842553,29.250622534561195,28.535766911567762,0.9105,0.7148556229934384,0.7148556229934384,0.7148556229934384,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.12660694266955175,29.291062401503723,28.535766911567762,0.911,0.7552954899359574,0.7552954899359574,0.7552954899359574,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.1308556972200499,29.384166506138545,28.535766911567762,0.9127,0.8483995945707862,0.8483995945707862,0.8483995945707862,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.13447919618753845,29.463569216510148,28.535766911567762,0.9137,0.9278023049423915,0.9278023049423915,0.9278023049423915,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.14123603489689673,29.61163364591406,28.535766911567762,0.9173,1.0758667343462964,1.0758667343462964,1.0758667343462964,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.147657286927372,29.75234427389371,28.535766911567762,0.9199,1.2165773623259477,1.2165773623259477,1.2165773623259477,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.15280064899902002,29.86505215447423,28.535766911567762,0.9213,1.329285242906474,1.329285242906474,1.329285242906474,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.15678920958642995,29.952454558604412,28.535766911567762,0.923,1.4166876470366514,1.4166876470366514,1.4166876470366514,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.1630223074226841,30.08904211296848,28.535766911567762,0.9244,1.5532752014007167,1.5532752014007167,1.5532752014007167,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.16825166304092065,30.203634393333537,28.535766911567762,0.9256,1.667867481765782,1.667867481765782,1.667867481765782,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.17682704117588843,30.391548967751046,28.535766911567762,0.928,1.8557820561832798,1.8557820561832798,1.8557820561832798,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.18100565935867668,30.483116155239838,28.535766911567762,0.9289,1.9473492436720732,1.9473492436720732,1.9473492436720732,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,0.18527075436405982,30.57657833267066,28.535766911567762,0.9294,2.040811421102895,2.040811421102895,2.040811421102895,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,0.19286265928725854,30.742941793290964,28.535766911567762,0.9312,2.207174881723207,2.207174881723207,2.207174881723207,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,0.19286265928725854,30.742941793290964,28.535766911567762,0.9312,2.207174881723207,2.207174881723207,2.207174881723207,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,0.19355769659726696,30.758172333362666,28.535766911567762,0.9312,2.2224054217949,2.2224054217949,2.2224054217949,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,0.19382956240778004,30.7641298022086,28.535766911567762,0.9314,2.2283628906408377,2.2283628906408377,2.2283628906408377,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,0.194893151116177,30.78743650849583,28.535766911567762,0.9314,2.2516695969280716,2.2516695969280716,2.2516695969280716,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,0.19514992909015438,30.793063353509584,28.535766911567762,0.9315,2.2572964419418224,2.2572964419418224,2.2572964419418224,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,0.20897668234797395,31.096052727636884,28.535766911567762,0.934,2.5602858160691335,2.5602858160691335,2.5602858160691335,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,0.21213653814463074,31.16529550013087,28.535766911567762,0.9351,2.6295285885631134,2.6295285885631134,2.6295285885631134,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.10054398927107244,28.71993787278265,28.535766911567762,0.901,0.18417096121489804,0.18417096121489804,0.18417096121489804,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.11615416195683326,29.06200779794048,28.535766911567762,0.9079,0.5262408863727134,0.5262408863727134,0.5262408863727134,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.12247457717065846,29.20050876155452,28.535766911567762,0.9101,0.6647418499867573,0.6647418499867573,0.6647418499867573,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.12984111693196143,29.361933734586344,28.535766911567762,0.9121,0.8261668230185769,0.8261668230185769,0.8261668230185769,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.1328904292405132,29.428754137804592,28.535766911567762,0.9132,0.8929872262368299,0.8929872262368299,0.8929872262368299,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.137005196684167,29.51892214682197,28.535766911567762,0.9152,0.9831552352542081,0.9831552352542081,0.9831552352542081,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.14959356148223535,29.794774380555573,28.535766911567762,0.9205,1.2590074689878166,1.2590074689878166,1.2590074689878166,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.1589303310630764,29.99937353112406,28.535766911567762,0.9233,1.4636066195563047,1.4636066195563047,1.4636066195563047,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.16825166304092065,30.203634393333537,28.535766911567762,0.9256,1.667867481765782,1.667867481765782,1.667867481765782,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.1795062120674099,30.450258362246316,28.535766911567762,0.9287,1.9144914506785575,1.9144914506785575,1.9144914506785575,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.18937757228021657,30.666572141547476,28.535766911567762,0.9303,2.130805229979714,2.130805229979714,2.130805229979714,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.2024322411835674,30.952642622933162,28.535766911567762,0.9327,2.4168757113654,2.4168757113654,2.4168757113654,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.2139976210443002,31.20607791176833,28.535766911567762,0.9357,2.6703110002005688,2.6703110002005688,2.6703110002005688,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.22457738656280335,31.437915167636913,28.535766911567762,0.9379,2.902148256069156,2.902148256069156,2.902148256069156,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.2306493769712823,31.570972331474827,28.535766911567762,0.9395,3.0352054199070686,3.0352054199070686,3.0352054199070686,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.2370108677115863,31.71037339418138,28.535766911567762,0.9411,3.1746064826136253,3.1746064826136253,3.1746064826136253,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,0.24802916566763722,31.951820329655124,28.535766911567762,0.9425,3.416053418087367,3.416053418087367,3.416053418087367,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,0.2629736938744053,32.27930380777649,28.535766911567762,0.9455,3.7435368962087248,3.7435368962087248,3.7435368962087248,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,0.2629736938744053,32.27930380777649,28.535766911567762,0.9455,3.7435368962087248,3.7435368962087248,3.7435368962087248,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,0.27336765207947145,32.50706941786123,28.535766911567762,0.9472,3.971302506293469,3.971302506293469,3.971302506293469,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,0.2740852549235038,32.5227944425674,28.535766911567762,0.9475,3.987027530999639,3.987027530999639,3.987027530999639,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,0.28048804361800805,32.66310047848513,28.535766911567762,0.9486,4.127333566917368,4.127333566917368,4.127333566917368,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,0.28171008323826396,32.689879362348606,28.535766911567762,0.9487,4.154112450780849,4.154112450780849,4.154112450780849,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,0.29897574359395773,33.06822643541204,28.535766911567762,0.9511,4.5324595238442855,4.5324595238442855,4.5324595238442855,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,0.31229116219272623,33.36001079521483,28.535766911567762,0.9537,4.824243883647076,4.824243883647076,4.824243883647076,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.10208472568969384,28.753700445562295,28.535766911567762,0.9018,0.2179335339945372,0.2179335339945372,0.2179335339945372,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.11388703797464406,29.012327698525663,28.535766911567762,0.9068,0.476560786957903,0.476560786957903,0.476560786957903,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.1220164592979397,29.190469901024976,28.535766911567762,0.9101,0.6547029894572187,0.6547029894572187,0.6547029894572187,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.12998655569223816,29.36512077337472,28.535766911567762,0.9122,0.8293538618069634,0.8293538618069634,0.8293538618069634,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.137005196684167,29.51892214682197,28.535766911567762,0.9152,0.9831552352542081,0.9831552352542081,0.9831552352542081,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.15282013971786157,29.86547925985414,28.535766911567762,0.9213,1.3297123482863833,1.3297123482863833,1.3297123482863833,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.16220453169636573,30.071121972869534,28.535766911567762,0.9243,1.535355061301769,1.535355061301769,1.535355061301769,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.17948559057382996,30.44980647789452,28.535766911567762,0.9287,1.9140395663267635,1.9140395663267635,1.9140395663267635,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.194893151116177,30.78743650849583,28.535766911567762,0.9314,2.2516695969280716,2.2516695969280716,2.2516695969280716,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.21036639769057885,31.126505934837418,28.535766911567762,0.9345,2.590739023269662,2.590739023269662,2.590739023269662,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.22657605965118066,31.481712630196682,28.535766911567762,0.9385,2.945945718628926,2.945945718628926,2.945945718628926,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.23889866602091248,31.751741227797556,28.535766911567762,0.9413,3.2159743162297967,3.2159743162297967,3.2159743162297967,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.25815019142298157,32.1736050973412,28.535766911567762,0.9445,3.6378381857734414,3.6378381857734414,3.6378381857734414,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.2844378015816692,32.74965259025347,28.535766911567762,0.949,4.213885678685711,4.213885678685711,4.213885678685711,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.31009843733601417,33.311961023906974,28.535766911567762,0.9535,4.776194112339206,4.776194112339206,4.776194112339206,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.33074393089069765,33.764371293624144,28.535766911567762,0.957,5.228604382056385,5.228604382056385,5.228604382056385,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.3709463771102871,34.64533834288941,28.535766911567762,0.9613,6.109571431321655,6.109571431321655,6.109571431321655,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.09,uncorrected,5000,450,0.1,4501,0.38744033374215836,35.006774864073265,28.535766911567762,0.9624,6.4710079525055,6.4710079525055,6.4710079525055,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.095,uncorrected,5000,475,0.1,4501,0.43313983502853404,36.0082003639359,28.535766911567762,0.9655,7.472433452368134,7.472433452368134,7.472433452368134,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.096,uncorrected,5000,480,0.1,4501,0.43378824996987153,36.02240925546577,28.535766911567762,0.9655,7.486642343898001,7.486642343898001,7.486642343898001,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.097,uncorrected,5000,485,0.1,4501,0.43933168549970003,36.14388405366164,28.535766911567762,0.966,7.60811714209388,7.60811714209388,7.60811714209388,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.098,uncorrected,5000,490,0.1,4501,0.4453733581570134,36.27627685643956,28.535766911567762,0.9661,7.7405099448718016,7.7405099448718016,7.7405099448718016,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.099,uncorrected,5000,495,0.1,4501,0.47077814421702113,36.83297878672148,28.535766911567762,0.9674,8.297211875153723,8.297211875153723,8.297211875153723,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.1,uncorrected,5000,500,0.1,4501,0.47817919316950985,36.995159968969155,28.535766911567762,0.9679,8.459393057401403,8.459393057401403,8.459393057401403,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.105,uncorrected,5000,525,0.1,4501,0.5506014091797984,38.58216752545828,28.535766911567762,0.9717,10.046400613890528,10.046400613890528,10.046400613890528,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.11,uncorrected,5000,550,0.1,4501,0.6101041536335068,39.886067216493174,28.535766911567762,0.9749,11.350300304925408,11.350300304925408,11.350300304925408,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.0,uncorrected,5000,0,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.005,uncorrected,5000,25,0.1,4501,0.10076895144276465,28.724867529538113,28.535766911567762,0.9011,0.18910061797034736,0.18910061797034736,0.18910061797034736,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.01,uncorrected,5000,50,0.1,4501,0.1143060603409275,29.02150984867605,28.535766911567762,0.9071,0.48574293710828403,0.48574293710828403,0.48574293710828403,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.015,uncorrected,5000,75,0.1,4501,0.1220164592979397,29.190469901024976,28.535766911567762,0.9101,0.6547029894572187,0.6547029894572187,0.6547029894572187,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.02,uncorrected,5000,100,0.1,4501,0.12998655569223816,29.36512077337472,28.535766911567762,0.9122,0.8293538618069634,0.8293538618069634,0.8293538618069634,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.025,uncorrected,5000,125,0.1,4501,0.13467028471745301,29.467756591015366,28.535766911567762,0.9137,0.931989679447609,0.931989679447609,0.931989679447609,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.03,uncorrected,5000,150,0.1,4501,0.14959356148223535,29.794774380555573,28.535766911567762,0.9205,1.2590074689878166,1.2590074689878166,1.2590074689878166,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.035,uncorrected,5000,175,0.1,4501,0.15678920958642995,29.952454558604412,28.535766911567762,0.923,1.4166876470366514,1.4166876470366514,1.4166876470366514,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.04,uncorrected,5000,200,0.1,4501,0.16897073979533017,30.21939171623542,28.535766911567762,0.9257,1.683624804667661,1.683624804667661,1.683624804667661,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.045,uncorrected,5000,225,0.1,4501,0.18454590399245874,30.56069449093773,28.535766911567762,0.9294,2.024927579369973,2.024927579369973,2.024927579369973,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.05,uncorrected,5000,250,0.1,4501,0.19877293097914905,30.87245517126606,28.535766911567762,0.9325,2.3366882596982963,2.3366882596982963,2.3366882596982963,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.055,uncorrected,5000,275,0.1,4501,0.21213653814463074,31.16529550013087,28.535766911567762,0.9351,2.6295285885631134,2.6295285885631134,2.6295285885631134,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.06,uncorrected,5000,300,0.1,4501,0.22581854422073022,31.46511299021727,28.535766911567762,0.9383,2.929346078649515,2.929346078649515,2.929346078649515,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.065,uncorrected,5000,325,0.1,4501,0.23679461691980397,31.70563463224393,28.535766911567762,0.941,3.169867720676173,3.169867720676173,3.169867720676173,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.07,uncorrected,5000,350,0.1,4501,0.25647607405166284,32.13691971176345,28.535766911567762,0.9441,3.6011528001956887,3.6011528001956887,3.6011528001956887,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.075,uncorrected,5000,375,0.1,4501,0.28048804361800805,32.66310047848513,28.535766911567762,0.9486,4.127333566917368,4.127333566917368,4.127333566917368,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.08,uncorrected,5000,400,0.1,4501,0.30734327017718677,33.251586302705,28.535766911567762,0.953,4.715819391137242,4.715819391137242,4.715819391137242,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.085,uncorrected,5000,425,0.1,4501,0.3179457493413773,33.483921288818905,28.535766911567762,0.9547,4.94815437725115,4.94815437725115,4.94815437725115,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.09,uncorrected,5000,450,0.1,4501,0.35804705757086924,34.362672074023585,28.535766911567762,0.9605,5.826905162455819,5.826905162455819,5.826905162455819,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.095,uncorrected,5000,475,0.1,4501,0.38112828986028546,34.86845734371459,28.535766911567762,0.9621,6.332690432146827,6.332690432146827,6.332690432146827,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.096,uncorrected,5000,480,0.1,4501,0.39281861449667854,35.12463058112466,28.535766911567762,0.9628,6.588863669556894,6.588863669556894,6.588863669556894,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.097,uncorrected,5000,485,0.1,4501,0.3996483307625238,35.27429199608376,28.535766911567762,0.9632,6.738525084515996,6.738525084515996,6.738525084515996,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.098,uncorrected,5000,490,0.1,4501,0.41529428501700894,35.61714601240967,28.535766911567762,0.9641,7.081379100841915,7.081379100841915,7.081379100841915,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.099,uncorrected,5000,495,0.1,4501,0.4258245540824359,35.84789863914954,28.535766911567762,0.9652,7.312131727581786,7.312131727581786,7.312131727581786,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.1,uncorrected,5000,500,0.1,4501,0.4267412712713585,35.86798691020959,28.535766911567762,0.9652,7.33221999864183,7.33221999864183,7.33221999864183,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.105,uncorrected,5000,525,0.1,4501,0.4630735760494955,36.66414650603552,28.535766911567762,0.9666,8.128379594467757,8.128379594467757,8.128379594467757,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.11,uncorrected,5000,550,0.1,4501,0.49401325305859567,37.34213599481061,28.535766911567762,0.9685,8.80636908324285,8.80636908324285,8.80636908324285,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.10076895144276465,28.724867529538113,28.535766911567762,0.9011,0.18910061797034736,0.18910061797034736,0.18910061797034736,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.1148600190554202,29.033648895425987,28.535766911567762,0.9073,0.49788198385822113,0.49788198385822113,0.49788198385822113,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.12247457717065846,29.20050876155452,28.535766911567762,0.9101,0.6647418499867573,0.6647418499867573,0.6647418499867573,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.12990495522002832,29.363332640214146,28.535766911567762,0.9121,0.8275657286463893,0.8275657286463893,0.8275657286463893,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.13467028471745301,29.467756591015366,28.535766911567762,0.9137,0.931989679447609,0.931989679447609,0.931989679447609,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.14959356148223535,29.794774380555573,28.535766911567762,0.9205,1.2590074689878166,1.2590074689878166,1.2590074689878166,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.15678920958642995,29.952454558604412,28.535766911567762,0.923,1.4166876470366514,1.4166876470366514,1.4166876470366514,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.1650201955109104,30.132822373608178,28.535766911567762,0.925,1.5970554620404127,1.5970554620404127,1.5970554620404127,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.18202337239389454,30.505417575524994,28.535766911567762,0.9289,1.9696506639572322,1.9696506639572322,1.9696506639572322,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.19412186701278344,30.770535151871893,28.535766911567762,0.9314,2.234768240304138,2.234768240304138,2.234768240304138,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.21036639769057885,31.126505934837418,28.535766911567762,0.9345,2.590739023269662,2.590739023269662,2.590739023269662,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.22547760393910254,31.45764187385186,28.535766911567762,0.9382,2.9218749622840927,2.9218749622840927,2.9218749622840927,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.23274876716699233,31.61697683517763,28.535766911567762,0.9398,3.0812099236098773,3.0812099236098773,3.0812099236098773,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.2512084539649929,32.021488931779146,28.535766911567762,0.9433,3.4857220202113894,3.4857220202113894,3.4857220202113894,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.27619783367025397,32.56908795054697,28.535766911567762,0.9479,4.0333210389792145,4.0333210389792145,4.0333210389792145,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.30478205298336825,33.195461659407385,28.535766911567762,0.9525,4.659694747839631,4.659694747839631,4.659694747839631,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.3145114443123821,33.408664436259606,28.535766911567762,0.954,4.872897524691848,4.872897524691848,4.872897524691848,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,0.3457863624809231,34.09400015499821,28.535766911567762,0.9592,5.558233243430452,5.558233243430452,5.558233243430452,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,0.37719264585952417,34.78221451502274,28.535766911567762,0.9618,6.246447603454981,6.246447603454981,6.246447603454981,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,0.3889556593007202,35.039980601821426,28.535766911567762,0.9624,6.504213690253668,6.504213690253668,6.504213690253668,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,0.3976523414553681,35.230553343945886,28.535766911567762,0.963,6.694786432378123,6.694786432378123,6.694786432378123,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,0.41517829307265197,35.61460424964229,28.535766911567762,0.9641,7.078837338074533,7.078837338074533,7.078837338074533,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,0.4230098995856171,35.7862203558625,28.535766911567762,0.965,7.250453444294748,7.250453444294748,7.250453444294748,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,0.426047713872475,35.852788799829604,28.535766911567762,0.9652,7.31702188826185,7.31702188826185,7.31702188826185,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,0.4485053117988552,36.344908201488025,28.535766911567762,0.9661,7.809141289920264,7.809141289920264,7.809141289920264,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,0.5089476380041962,37.669397200913686,28.535766911567762,0.9691,9.13363028934594,9.13363028934594,9.13363028934594,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.10054398927107244,28.71993787278265,28.535766911567762,0.901,0.18417096121489804,0.18417096121489804,0.18417096121489804,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.11388703797464406,29.012327698525663,28.535766911567762,0.9068,0.476560786957903,0.476560786957903,0.476560786957903,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.12193676617436255,29.18872356410954,28.535766911567762,0.9101,0.6529566525417735,0.6529566525417735,0.6529566525417735,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.12983592961435353,29.361820063496236,28.535766911567762,0.9121,0.8260531519284723,0.8260531519284723,0.8260531519284723,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.13447919618753845,29.463569216510148,28.535766911567762,0.9137,0.9278023049423915,0.9278023049423915,0.9278023049423915,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.148248104122208,29.765291010466576,28.535766911567762,0.9202,1.229524098898811,1.229524098898811,1.229524098898811,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.15617343571476783,29.938960939639795,28.535766911567762,0.9229,1.4031940280720308,1.4031940280720308,1.4031940280720308,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.16369088586907987,30.103692852824125,28.535766911567762,0.9246,1.567925941256359,1.567925941256359,1.567925941256359,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.17948559057382996,30.44980647789452,28.535766911567762,0.9287,1.9140395663267635,1.9140395663267635,1.9140395663267635,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.19319334414295997,30.75018817974151,28.535766911567762,0.9312,2.214421268173742,2.214421268173742,2.214421268173742,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.2058938790418281,31.028498427153625,28.535766911567762,0.9332,2.4927315155858683,2.4927315155858683,2.4927315155858683,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.21862450030140723,31.30746796510429,28.535766911567762,0.937,2.771701053536526,2.771701053536526,2.771701053536526,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.23120566819314992,31.583162491088103,28.535766911567762,0.9395,3.047395579520341,3.047395579520341,3.047395579520341,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.24597814467243995,31.906875753291526,28.535766911567762,0.9422,3.371108841723761,3.371108841723761,3.371108841723761,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.26491780415147703,32.32190562073292,28.535766911567762,0.9457,3.7861387091651646,3.7861387091651646,3.7861387091651646,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.2975046332595791,33.035989597799166,28.535766911567762,0.951,4.500222686231411,4.500222686231411,4.500222686231411,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.31229116219272623,33.36001079521483,28.535766911567762,0.9537,4.824243883647076,4.824243883647076,4.824243883647076,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,0.3457863624809231,34.09400015499821,28.535766911567762,0.9592,5.558233243430452,5.558233243430452,5.558233243430452,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,0.3758853354721531,34.753567069836315,28.535766911567762,0.9616,6.217800158268548,6.217800158268548,6.217800158268548,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,0.37719264585952417,34.78221451502274,28.535766911567762,0.9618,6.246447603454981,6.246447603454981,6.246447603454981,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,0.39599129174356495,35.1941543135163,28.535766911567762,0.9629,6.658387401948546,6.658387401948546,6.658387401948546,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,0.3996483307625238,35.27429199608376,28.535766911567762,0.9632,6.738525084515996,6.738525084515996,6.738525084515996,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,0.4230098995856171,35.7862203558625,28.535766911567762,0.965,7.250453444294748,7.250453444294748,7.250453444294748,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,0.426047713872475,35.852788799829604,28.535766911567762,0.9652,7.31702188826185,7.31702188826185,7.31702188826185,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,0.4485053117988552,36.344908201488025,28.535766911567762,0.9661,7.809141289920264,7.809141289920264,7.809141289920264,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,0.4883958448030128,37.21904021231994,28.535766911567762,0.9683,8.683273300752186,8.683273300752186,8.683273300752186,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.09983093033806223,28.70431242002451,28.535766911567762,0.9008,0.16854550845675131,0.16854550845675131,0.16854550845675131,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.11335043567215752,29.000568987514182,28.535766911567762,0.9068,0.46480207594643036,0.46480207594643036,0.46480207594643036,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.12083288437901274,29.164533904538196,28.535766911567762,0.9098,0.628766992970435,0.628766992970435,0.628766992970435,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.12774589788584167,29.316020634409732,28.535766911567762,0.9116,0.7802537228419749,0.7802537228419749,0.7802537228419749,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.1328904292405132,29.428754137804592,28.535766911567762,0.9132,0.8929872262368299,0.8929872262368299,0.8929872262368299,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.14622107739603818,29.720872226993006,28.535766911567762,0.9196,1.1851053154252456,1.1851053154252456,1.1851053154252456,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.15478690903442427,29.908577606455584,28.535766911567762,0.9221,1.372810694887828,1.372810694887828,1.372810694887828,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.15903541576532776,30.001676280552783,28.535766911567762,0.9235,1.4659093689850262,1.4659093689850262,1.4659093689850262,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.1750104073853992,30.351740581433912,28.535766911567762,0.9278,1.8159736698661537,1.8159736698661537,1.8159736698661537,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.18615415651778833,30.595936562377222,28.535766911567762,0.9294,2.0601696508094633,2.0601696508094633,2.0601696508094633,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.194893151116177,30.78743650849583,28.535766911567762,0.9314,2.2516695969280716,2.2516695969280716,2.2516695969280716,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.21015897524027283,31.121960630728328,28.535766911567762,0.9345,2.5861937191605713,2.5861937191605713,2.5861937191605713,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.22581854422073022,31.46511299021727,28.535766911567762,0.9383,2.929346078649515,2.929346078649515,2.929346078649515,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.2386447251903341,31.746176553872477,28.535766911567762,0.9413,3.210409642304718,3.210409642304718,3.210409642304718,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.2536688122443085,32.07540342647494,28.535766911567762,0.9438,3.539636514907186,3.539636514907186,3.539636514907186,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.28331920464019433,32.72514047371544,28.535766911567762,0.949,4.189373562147684,4.189373562147684,4.189373562147684,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.303993908432053,33.178190835239775,28.535766911567762,0.9522,4.642423923672011,4.642423923672011,4.642423923672011,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.09,uncorrected,5000,450,0.1,4501,0.32228311012857414,33.57896704582147,28.535766911567762,0.9551,5.043200134253714,5.043200134253714,5.043200134253714,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.095,uncorrected,5000,475,0.1,4501,0.36068317253570215,34.420437972382295,28.535766911567762,0.9606,5.88467106081454,5.88467106081454,5.88467106081454,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.096,uncorrected,5000,480,0.1,4501,0.36971441227284996,34.61834196506436,28.535766911567762,0.9613,6.082575053496598,6.082575053496598,6.082575053496598,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.097,uncorrected,5000,485,0.1,4501,0.3716479794227028,34.660712743629865,28.535766911567762,0.9613,6.12494583206211,6.12494583206211,6.12494583206211,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.098,uncorrected,5000,490,0.1,4501,0.3758853354721531,34.753567069836315,28.535766911567762,0.9616,6.217800158268548,6.217800158268548,6.217800158268548,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.099,uncorrected,5000,495,0.1,4501,0.3840968323913043,34.93350781700882,28.535766911567762,0.9621,6.39774090544106,6.39774090544106,6.39774090544106,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.1,uncorrected,5000,500,0.1,4501,0.3892728254841735,35.04693074996011,28.535766911567762,0.9624,6.511163838392351,6.511163838392351,6.511163838392351,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.105,uncorrected,5000,525,0.1,4501,0.43378824996987153,36.02240925546577,28.535766911567762,0.9655,7.486642343898001,7.486642343898001,7.486642343898001,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.11,uncorrected,5000,550,0.1,4501,0.47817919316950985,36.995159968969155,28.535766911567762,0.9679,8.459393057401403,8.459393057401403,8.459393057401403,0.0,False


==> anc/experiment_code/reference/checks/fixed/synthetic/synthetic/rep00/correction.csv <==
dataset,score,rep,delta_train,delta_cal,method,n_cal,n_cal_replaced,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
synthetic,absolute,0,0.0,0.0,uncorrected,5000,0,0.1,4501,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.0,tighter,5000,0,0.1,4501,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.0,naive,5000,0,0.1,4501,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.005,uncorrected,5000,25,0.1,4501,4.984075355505322,9.968150711010644,9.96867352557423,0.8999,-0.0005228145635864934,0.0005228145635864934,0.0005228145635864934,0.0,False
synthetic,absolute,0,0.0,0.005,tighter,5000,25,0.0995,4504,4.98663311192864,9.97326622385728,9.96867352557423,0.9,0.0045926982830497565,0.0045926982830497565,0.0045926982830497565,0.0,False
synthetic,absolute,0,0.0,0.005,naive,5000,25,0.095,4526,5.063291262453841,10.126582524907684,9.96867352557423,0.905,0.15790899933345234,0.15790899933345234,0.15790899933345234,0.0,False
synthetic,absolute,0,0.0,0.01,uncorrected,5000,50,0.1,4501,4.966767684180498,9.933535368360994,9.96867352557423,0.8983,-0.03513815721323432,0.03513815721323432,0.03513815721323432,0.0,False
synthetic,absolute,0,0.0,0.01,tighter,5000,50,0.099,4506,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.01,naive,5000,50,0.09000000000000001,4551,5.13068583966276,10.26137167932552,9.96867352557423,0.9098,0.2926981537512905,0.2926981537512905,0.2926981537512905,0.0,False
synthetic,absolute,0,0.0,0.015,uncorrected,5000,75,0.1,4501,4.952287951154309,9.90457590230862,9.96867352557423,0.8968,-0.06409762326561186,0.06409762326561186,0.06409762326561186,0.0,False
synthetic,absolute,0,0.0,0.015,tighter,5000,75,0.0985,4509,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.015,naive,5000,75,0.085,4576,5.197817492064045,10.395634984128092,9.96867352557423,0.915,0.42696145855386014,0.42696145855386014,0.42696145855386014,0.0,False
synthetic,absolute,0,0.0,0.02,uncorrected,5000,100,0.1,4501,4.94974468892756,9.89948937785512,9.96867352557423,0.8968,-0.06918414771910975,0.06918414771910975,0.06918414771910975,0.0,False
synthetic,absolute,0,0.0,0.02,tighter,5000,100,0.098,4511,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.02,naive,5000,100,0.08,4601,5.277600956580599,10.555201913161197,9.96867352557423,0.919,0.5865283875869682,0.5865283875869682,0.5865283875869682,0.0,False
synthetic,absolute,0,0.0,0.025,uncorrected,5000,125,0.1,4501,4.94974468892756,9.89948937785512,9.96867352557423,0.8968,-0.06918414771910975,0.06918414771910975,0.06918414771910975,0.0,False
synthetic,absolute,0,0.0,0.025,tighter,5000,125,0.0975,4514,5.004356330609934,10.00871266121987,9.96867352557423,0.9017,0.0400391356456371,0.0400391356456371,0.0400391356456371,0.0,False
synthetic,absolute,0,0.0,0.025,naive,5000,125,0.07500000000000001,4626,5.347092099398496,10.694184198796991,9.96867352557423,0.9227,0.7255106732227611,0.7255106732227611,0.7255106732227611,0.0,False
synthetic,absolute,0,0.0,0.03,uncorrected,5000,150,0.1,4501,4.933082555853877,9.866165111707756,9.96867352557423,0.8955,-0.10250841386647558,0.10250841386647558,0.10250841386647558,0.0,False
synthetic,absolute,0,0.0,0.03,tighter,5000,150,0.097,4516,4.98663311192864,9.97326622385728,9.96867352557423,0.9,0.0045926982830497565,0.0045926982830497565,0.0045926982830497565,0.0,False
synthetic,absolute,0,0.0,0.03,naive,5000,150,0.07,4651,5.429803837641555,10.859607675283113,9.96867352557423,0.9278,0.8909341497088795,0.8909341497088795,0.8909341497088795,0.0,False
synthetic,absolute,0,0.0,0.035,uncorrected,5000,175,0.1,4501,4.930652125851202,9.861304251702407,9.96867352557423,0.8952,-0.10736927387182682,0.10736927387182682,0.10736927387182682,0.0,False
synthetic,absolute,0,0.0,0.035,tighter,5000,175,0.0965,4519,5.001508982245661,10.00301796449132,9.96867352557423,0.9014,0.034344438917091935,0.034344438917091935,0.034344438917091935,0.0,False
synthetic,absolute,0,0.0,0.035,naive,5000,175,0.065,4676,5.525019251034175,11.050038502068347,9.96867352557423,0.9335,1.0813649764941202,1.0813649764941202,1.0813649764941202,0.0,False
synthetic,absolute,0,0.0,0.04,uncorrected,5000,200,0.1,4501,4.923381989487053,9.846763978974108,9.96867352557423,0.8947,-0.12190954660012387,0.12190954660012387,0.12190954660012387,0.0,False
synthetic,absolute,0,0.0,0.04,tighter,5000,200,0.096,4521,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.04,naive,5000,200,0.060000000000000005,4701,5.625165993951827,11.250331987903651,9.96867352557423,0.9389,1.2816584623294227,1.2816584623294227,1.2816584623294227,0.0,False
synthetic,absolute,0,0.0,0.045,uncorrected,5000,225,0.1,4501,4.9221981634237455,9.844396326847487,9.96867352557423,0.8947,-0.12427719872673924,0.12427719872673924,0.12427719872673924,0.0,False
synthetic,absolute,0,0.0,0.045,tighter,5000,225,0.0955,4524,5.001508982245661,10.00301796449132,9.96867352557423,0.9014,0.034344438917091935,0.034344438917091935,0.034344438917091935,0.0,False
synthetic,absolute,0,0.0,0.045,naive,5000,225,0.05500000000000001,4726,5.752839056728412,11.505678113456824,9.96867352557423,0.9451,1.5370045878825938,1.5370045878825938,1.5370045878825938,0.0,False
synthetic,absolute,0,0.0,0.05,uncorrected,5000,250,0.1,4501,4.920863095007759,9.84172619001552,9.96867352557423,0.8947,-0.12694733555871274,0.12694733555871274,0.12694733555871274,0.0,False
synthetic,absolute,0,0.0,0.05,tighter,5000,250,0.095,4526,5.001508982245661,10.00301796449132,9.96867352557423,0.9014,0.034344438917091935,0.034344438917091935,0.034344438917091935,0.0,False
synthetic,absolute,0,0.0,0.05,naive,5000,250,0.05,4751,5.88497559511543,11.769951190230858,9.96867352557423,0.95,1.8012776646566293,1.8012776646566293,1.8012776646566293,0.0,False
synthetic,absolute,0,0.0,0.055,uncorrected,5000,275,0.1,4501,4.919312720332812,9.838625440665622,9.96867352557423,0.8943,-0.13004808490860675,0.13004808490860675,0.13004808490860675,0.0,False
synthetic,absolute,0,0.0,0.055,tighter,5000,275,0.0945,4529,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.055,naive,5000,275,0.045000000000000005,4776,6.0529685803719655,12.105937160743933,9.96867352557423,0.9572,2.1372636351697007,2.1372636351697007,2.1372636351697007,0.0,False
synthetic,absolute,0,0.0,0.06,uncorrected,5000,300,0.1,4501,4.918280102908666,9.836560205817335,9.96867352557423,0.8943,-0.13211331975689866,0.13211331975689866,0.13211331975689866,0.0,False
synthetic,absolute,0,0.0,0.06,tighter,5000,300,0.094,4531,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.06,naive,5000,300,0.04000000000000001,4801,6.198133554050282,12.396267108100563,9.96867352557423,0.9624,2.4275935825263346,2.4275935825263346,2.4275935825263346,0.0,False
synthetic,absolute,0,0.0,0.065,uncorrected,5000,325,0.1,4501,4.91469929040015,9.829398580800301,9.96867352557423,0.8943,-0.13927494477393054,0.13927494477393054,0.13927494477393054,0.0,False
synthetic,absolute,0,0.0,0.065,tighter,5000,325,0.09350000000000001,4534,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.065,naive,5000,325,0.035,4826,6.3379807530432455,12.675961506086493,9.96867352557423,0.9654,2.707287980512261,2.707287980512261,2.707287980512261,0.0,False
synthetic,absolute,0,0.0,0.07,uncorrected,5000,350,0.1,4501,4.9079469209688655,9.815893841937731,9.96867352557423,0.8937,-0.1527796836364992,0.1527796836364992,0.1527796836364992,0.0,False
synthetic,absolute,0,0.0,0.07,tighter,5000,350,0.093,4536,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.07,naive,5000,350,0.03,4851,6.585124861153172,13.170249722306348,9.96867352557423,0.9699,3.2015761967321135,3.2015761967321135,3.2015761967321135,0.0,False
synthetic,absolute,0,0.0,0.075,uncorrected,5000,375,0.1,4501,4.892230895914974,9.78446179182995,9.96867352557423,0.8927,-0.1842117337442826,0.1842117337442826,0.1842117337442826,0.0,False
synthetic,absolute,0,0.0,0.075,tighter,5000,375,0.09250000000000001,4539,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.075,naive,5000,375,0.02500000000000001,4876,6.8237041360457615,13.647408272091521,9.96867352557423,0.9761,3.678734746517293,3.678734746517293,3.678734746517293,0.0,False
synthetic,absolute,0,0.0,0.08,uncorrected,5000,400,0.1,4501,4.88460448043583,9.76920896087166,9.96867352557423,0.8922,-0.1994645647025699,0.1994645647025699,0.1994645647025699,0.0,False
synthetic,absolute,0,0.0,0.08,tighter,5000,400,0.09200000000000001,4541,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.08,naive,5000,400,0.020000000000000004,4901,7.137947557320211,14.275895114640424,9.96867352557423,0.9814,4.307221589066192,4.307221589066192,4.307221589066192,0.0,False
synthetic,absolute,0,0.0,0.085,uncorrected,5000,425,0.1,4501,4.870248126847137,9.740496253694273,9.96867352557423,0.8915,-0.2281772718799555,0.2281772718799555,0.2281772718799555,0.0,False
synthetic,absolute,0,0.0,0.085,tighter,5000,425,0.09150000000000001,4544,5.004356330609934,10.00871266121987,9.96867352557423,0.9017,0.0400391356456371,0.0400391356456371,0.0400391356456371,0.0,False
synthetic,absolute,0,0.0,0.085,naive,5000,425,0.015,4926,7.397714550963752,14.795429101927509,9.96867352557423,0.9857,4.826755576353271,4.826755576353271,4.826755576353271,0.0,False
synthetic,absolute,0,0.0,0.09,uncorrected,5000,450,0.1,4501,4.867917741132531,9.735835482265061,9.96867352557423,0.8913,-0.23283804330916882,0.23283804330916882,0.23283804330916882,0.0,False
synthetic,absolute,0,0.0,0.09,tighter,5000,450,0.09100000000000001,4546,5.004356330609934,10.00871266121987,9.96867352557423,0.9017,0.0400391356456371,0.0400391356456371,0.0400391356456371,0.0,False
synthetic,absolute,0,0.0,0.09,naive,5000,450,0.010000000000000009,4951,7.7869630369778315,15.573926073955663,9.96867352557423,0.9896,5.605252548381432,5.605252548381432,5.605252548381432,0.0,False
synthetic,absolute,0,0.0,0.095,uncorrected,5000,475,0.1,4501,4.866558419777432,9.733116839554867,9.96867352557423,0.8911,-0.2355566860193665,0.2355566860193665,0.2355566860193665,0.0,False
synthetic,absolute,0,0.0,0.095,tighter,5000,475,0.09050000000000001,4549,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.095,naive,5000,475,0.0050000000000000044,4976,8.413494648227026,16.826989296454055,9.96867352557423,0.9941,6.8583157708798215,6.8583157708798215,6.8583157708798215,0.0,False
synthetic,absolute,0,0.0,0.1,uncorrected,5000,500,0.1,4501,4.8634115721263305,9.72682314425266,9.96867352557423,0.8909,-0.24185038132156933,0.24185038132156933,0.24185038132156933,0.0,False
synthetic,absolute,0,0.0,0.1,tighter,5000,500,0.09000000000000001,4551,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.1,naive,5000,500,0.0,5001,inf,inf,9.96867352557423,1.0,inf,inf,inf,0.0,True
synthetic,absolute,0,0.0,0.105,uncorrected,5000,525,0.1,4501,4.849760707011263,9.699521414022525,9.96867352557423,0.8901,-0.2691521115517048,0.2691521115517048,0.2691521115517048,0.0,False
synthetic,absolute,0,0.0,0.105,tighter,5000,525,0.08950000000000001,4554,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.11,uncorrected,5000,550,0.1,4501,4.834136612418844,9.668273224837687,9.96867352557423,0.8886,-0.300400300736543,0.300400300736543,0.300400300736543,0.0,False
synthetic,absolute,0,0.0,0.11,tighter,5000,550,0.08900000000000001,4556,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.115,uncorrected,5000,575,0.1,4501,4.827930361300411,9.65586072260082,9.96867352557423,0.8879,-0.31281280297340786,0.31281280297340786,0.31281280297340786,0.0,False
synthetic,absolute,0,0.0,0.115,tighter,5000,575,0.08850000000000001,4559,5.014417324356175,10.02883464871235,9.96867352557423,0.902,0.06016112313811916,0.06016112313811916,0.06016112313811916,0.0,False
synthetic,absolute,0,0.0,0.12,uncorrected,5000,600,0.1,4501,4.7979238477999955,9.595847695599991,9.96867352557423,0.8858,-0.3728258299742393,0.3728258299742393,0.3728258299742393,0.0,False
synthetic,absolute,0,0.0,0.12,tighter,5000,600,0.08800000000000001,4561,4.98663311192864,9.97326622385728,9.96867352557423,0.9,0.0045926982830497565,0.0045926982830497565,0.0045926982830497565,0.0,False
synthetic,absolute,0,0.0,0.125,uncorrected,5000,625,0.1,4501,4.795815213067842,9.591630426135682,9.96867352557423,0.8857,-0.3770430994385468,0.3770430994385468,0.3770430994385468,0.0,False
synthetic,absolute,0,0.0,0.125,tighter,5000,625,0.08750000000000001,4564,5.004356330609934,10.00871266121987,9.96867352557423,0.9017,0.0400391356456371,0.0400391356456371,0.0400391356456371,0.0,False
synthetic,absolute,0,0.0,0.13,uncorrected,5000,650,0.1,4501,4.789869171883367,9.579738343766733,9.96867352557423,0.8855,-0.3889351818074971,0.3889351818074971,0.3889351818074971,0.0,False
synthetic,absolute,0,0.0,0.13,tighter,5000,650,0.08700000000000001,4566,5.004356330609934,10.00871266121987,9.96867352557423,0.9017,0.0400391356456371,0.0400391356456371,0.0400391356456371,0.0,False
synthetic,absolute,0,0.0,0.135,uncorrected,5000,675,0.1,4501,4.7825656778439845,9.56513135568797,9.96867352557423,0.8849,-0.40354216988626135,0.40354216988626135,0.40354216988626135,0.0,False
synthetic,absolute,0,0.0,0.135,tighter,5000,675,0.08650000000000001,4569,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.14,uncorrected,5000,700,0.1,4501,4.765709280592425,9.53141856118485,9.96867352557423,0.8832,-0.43725496438938005,0.43725496438938005,0.43725496438938005,0.0,False
synthetic,absolute,0,0.0,0.14,tighter,5000,700,0.08600000000000001,4571,5.004356330609934,10.00871266121987,9.96867352557423,0.9017,0.0400391356456371,0.0400391356456371,0.0400391356456371,0.0,False
synthetic,absolute,0,0.0,0.145,uncorrected,5000,725,0.1,4501,4.763098319082144,9.526196638164288,9.96867352557423,0.883,-0.442476887409942,0.442476887409942,0.442476887409942,0.0,False
synthetic,absolute,0,0.0,0.145,tighter,5000,725,0.0855,4574,5.014417324356175,10.02883464871235,9.96867352557423,0.902,0.06016112313811916,0.06016112313811916,0.06016112313811916,0.0,False
synthetic,absolute,0,0.0,0.15,uncorrected,5000,750,0.1,4501,4.75748250560246,9.514965011204922,9.96867352557423,0.8826,-0.4537085143693104,0.4537085143693104,0.4537085143693104,0.0,False
synthetic,absolute,0,0.0,0.15,tighter,5000,750,0.085,4576,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.155,uncorrected,5000,775,0.1,4501,4.75748250560246,9.514965011204922,9.96867352557423,0.8826,-0.4537085143693104,0.4537085143693104,0.4537085143693104,0.0,False
synthetic,absolute,0,0.0,0.155,tighter,5000,775,0.0845,4579,5.016060147382105,10.032120294764212,9.96867352557423,0.902,0.06344676918998005,0.06344676918998005,0.06344676918998005,0.0,False
synthetic,absolute,0,0.0,0.16,uncorrected,5000,800,0.1,4501,4.756301763593532,9.512603527187066,9.96867352557423,0.8825,-0.4560699983871662,0.4560699983871662,0.4560699983871662,0.0,False
synthetic,absolute,0,0.0,0.16,tighter,5000,800,0.084,4581,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.165,uncorrected,5000,825,0.1,4501,4.752460938025791,9.504921876051583,9.96867352557423,0.8823,-0.4637516495226474,0.4637516495226474,0.4637516495226474,0.0,False
synthetic,absolute,0,0.0,0.165,tighter,5000,825,0.0835,4584,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.17,uncorrected,5000,850,0.1,4501,4.7473257410516005,9.4946514821032,9.96867352557423,0.8816,-0.47402204347102905,0.47402204347102905,0.47402204347102905,0.0,False
synthetic,absolute,0,0.0,0.17,tighter,5000,850,0.083,4586,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.175,uncorrected,5000,875,0.1,4501,4.719722455509672,9.439444911019342,9.96867352557423,0.8798,-0.5292286145548868,0.5292286145548868,0.5292286145548868,0.0,False
synthetic,absolute,0,0.0,0.175,tighter,5000,875,0.0825,4589,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.18,uncorrected,5000,900,0.1,4501,4.712483106589832,9.424966213179664,9.96867352557423,0.8795,-0.5437073123945665,0.5437073123945665,0.5437073123945665,0.0,False
synthetic,absolute,0,0.0,0.18,tighter,5000,900,0.08200000000000002,4591,5.017389969411829,10.03477993882366,9.96867352557423,0.902,0.06610641324942712,0.06610641324942712,0.06610641324942712,0.0,False
synthetic,absolute,0,0.0,0.185,uncorrected,5000,925,0.1,4501,4.711018957447139,9.422037914894277,9.96867352557423,0.8795,-0.546635610679953,0.546635610679953,0.546635610679953,0.0,False
synthetic,absolute,0,0.0,0.185,tighter,5000,925,0.0815,4594,5.019754655896654,10.039509311793308,9.96867352557423,0.9022,0.07083578621907805,0.07083578621907805,0.07083578621907805,0.0,False
synthetic,absolute,0,0.0,0.19,uncorrected,5000,950,0.1,4501,4.707829407877977,9.415658815755956,9.96867352557423,0.8793,-0.5530147098182763,0.5530147098182763,0.5530147098182763,0.0,False
synthetic,absolute,0,0.0,0.19,tighter,5000,950,0.08100000000000002,4596,5.022040219575916,10.04408043915183,9.96867352557423,0.9022,0.0754069135776021,0.0754069135776021,0.0754069135776021,0.0,False
synthetic,absolute,0,0.0,0.195,uncorrected,5000,975,0.1,4501,4.70194538122676,9.40389076245352,9.96867352557423,0.8787,-0.5647827631207107,0.5647827631207107,0.5647827631207107,0.0,False
synthetic,absolute,0,0.0,0.195,tighter,5000,975,0.0805,4599,5.040283742920511,10.080567485841021,9.96867352557423,0.9034,0.11189396026679256,0.11189396026679256,0.11189396026679256,0.0,False
synthetic,absolute,0,0.0,0.2,uncorrected,5000,1000,0.1,4501,4.6932168068044895,9.386433613608979,9.96867352557423,0.8782,-0.5822399119652513,0.5822399119652513,0.5822399119652513,0.0,False
synthetic,absolute,0,0.0,0.2,tighter,5000,1000,0.08000000000000002,4601,5.040283742920511,10.080567485841021,9.96867352557423,0.9034,0.11189396026679256,0.11189396026679256,0.11189396026679256,0.0,False
synthetic,absolute,0,0.0,0.205,uncorrected,5000,1025,0.1,4501,4.674154941499825,9.34830988299965,9.96867352557423,0.8773,-0.6203636425745795,0.6203636425745795,0.6203636425745795,0.0,False
synthetic,absolute,0,0.0,0.205,tighter,5000,1025,0.07950000000000002,4604,5.042211689523399,10.084423379046799,9.96867352557423,0.9034,0.11574985347256828,0.11574985347256828,0.11574985347256828,0.0,False
synthetic,absolute,0,0.0,0.21,uncorrected,5000,1050,0.1,4501,4.668726276162211,9.337452552324423,9.96867352557423,0.8771,-0.6312209732498086,0.6312209732498086,0.6312209732498086,0.0,False
synthetic,absolute,0,0.0,0.21,tighter,5000,1050,0.07900000000000001,4606,5.019754655896654,10.039509311793308,9.96867352557423,0.9022,0.07083578621907805,0.07083578621907805,0.07083578621907805,0.0,False
synthetic,absolute,0,0.0,0.215,uncorrected,5000,1075,0.1,4501,4.668726276162211,9.337452552324423,9.96867352557423,0.8771,-0.6312209732498086,0.6312209732498086,0.6312209732498086,0.0,False
synthetic,absolute,0,0.0,0.215,tighter,5000,1075,0.07850000000000001,4609,5.040283742920511,10.080567485841021,9.96867352557423,0.9034,0.11189396026679256,0.11189396026679256,0.11189396026679256,0.0,False
synthetic,absolute,0,0.0,0.22,uncorrected,5000,1100,0.1,4501,4.651689554138012,9.303379108276022,9.96867352557423,0.876,-0.6652944172982062,0.6652944172982062,0.6652944172982062,0.0,False
synthetic,absolute,0,0.0,0.22,tighter,5000,1100,0.07800000000000001,4611,5.022040219575916,10.04408043915183,9.96867352557423,0.9022,0.0754069135776021,0.0754069135776021,0.0754069135776021,0.0,False
synthetic,absolute,0,0.0,0.225,uncorrected,5000,1125,0.1,4501,4.643947973095853,9.287895946191707,9.96867352557423,0.8754,-0.680777579382525,0.680777579382525,0.680777579382525,0.0,False
synthetic,absolute,0,0.0,0.225,tighter,5000,1125,0.07750000000000001,4614,5.022040219575916,10.04408043915183,9.96867352557423,0.9022,0.0754069135776021,0.0754069135776021,0.0754069135776021,0.0,False
synthetic,absolute,0,0.0,0.23,uncorrected,5000,1150,0.1,4501,4.640714768994114,9.28142953798823,9.96867352557423,0.8752,-0.6872439875860028,0.6872439875860028,0.6872439875860028,0.0,False
synthetic,absolute,0,0.0,0.23,tighter,5000,1150,0.07700000000000001,4616,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.235,uncorrected,5000,1175,0.1,4501,4.626017889943501,9.252035779887,9.96867352557423,0.8741,-0.7166377456872278,0.7166377456872278,0.7166377456872278,0.0,False
synthetic,absolute,0,0.0,0.235,tighter,5000,1175,0.07650000000000001,4619,5.022040219575916,10.04408043915183,9.96867352557423,0.9022,0.0754069135776021,0.0754069135776021,0.0754069135776021,0.0,False
synthetic,absolute,0,0.0,0.24,uncorrected,5000,1200,0.1,4501,4.608423811035491,9.216847622070985,9.96867352557423,0.8727,-0.7518259035032475,0.7518259035032475,0.7518259035032475,0.0,False
synthetic,absolute,0,0.0,0.24,tighter,5000,1200,0.07600000000000001,4621,5.022040219575916,10.04408043915183,9.96867352557423,0.9022,0.0754069135776021,0.0754069135776021,0.0754069135776021,0.0,False
synthetic,absolute,0,0.0,0.245,uncorrected,5000,1225,0.1,4501,4.605416628789085,9.210833257578173,9.96867352557423,0.8727,-0.7578402679960609,0.7578402679960609,0.7578402679960609,0.0,False
synthetic,absolute,0,0.0,0.245,tighter,5000,1225,0.07550000000000001,4624,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.25,uncorrected,5000,1250,0.1,4501,4.5846494058188565,9.169298811637715,9.96867352557423,0.8711,-0.7993747139365173,0.7993747139365173,0.7993747139365173,0.0,False
synthetic,absolute,0,0.0,0.25,tighter,5000,1250,0.07500000000000001,4626,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.255,uncorrected,5000,1275,0.1,4501,4.568976372631081,9.137952745262163,9.96867352557423,0.8697,-0.8307207803120688,0.8307207803120688,0.8307207803120688,0.0,False
synthetic,absolute,0,0.0,0.255,tighter,5000,1275,0.0745,4629,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.26,uncorrected,5000,1300,0.1,4501,4.559112790373398,9.118225580746794,9.96867352557423,0.8691,-0.8504479448274349,0.8504479448274349,0.8504479448274349,0.0,False
synthetic,absolute,0,0.0,0.26,tighter,5000,1300,0.074,4631,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.265,uncorrected,5000,1325,0.1,4501,4.541248458653383,9.082496917306768,9.96867352557423,0.8677,-0.8861766082674639,0.8861766082674639,0.8861766082674639,0.0,False
synthetic,absolute,0,0.0,0.265,tighter,5000,1325,0.0735,4634,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.27,uncorrected,5000,1350,0.1,4501,4.52907061116363,9.058141222327261,9.96867352557423,0.8671,-0.9105323032469707,0.9105323032469707,0.9105323032469707,0.0,False
synthetic,absolute,0,0.0,0.27,tighter,5000,1350,0.073,4636,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.275,uncorrected,5000,1375,0.1,4501,4.526339888863081,9.052679777726162,9.96867352557423,0.8669,-0.9159937478480682,0.9159937478480682,0.9159937478480682,0.0,False
synthetic,absolute,0,0.0,0.275,tighter,5000,1375,0.0725,4639,5.001508982245661,10.00301796449132,9.96867352557423,0.9014,0.034344438917091935,0.034344438917091935,0.034344438917091935,0.0,False
synthetic,absolute,0,0.0,0.28,uncorrected,5000,1400,0.1,4501,4.516866006020285,9.033732012040572,9.96867352557423,0.8657,-0.9349415135336603,0.9349415135336603,0.9349415135336603,0.0,False
synthetic,absolute,0,0.0,0.28,tighter,5000,1400,0.072,4641,5.001508982245661,10.00301796449132,9.96867352557423,0.9014,0.034344438917091935,0.034344438917091935,0.034344438917091935,0.0,False
synthetic,absolute,0,0.0,0.285,uncorrected,5000,1425,0.1,4501,4.486227866519044,8.972455733038087,9.96867352557423,0.8627,-0.996217792536143,0.996217792536143,0.996217792536143,0.0,False
synthetic,absolute,0,0.0,0.285,tighter,5000,1425,0.07150000000000001,4644,4.9639631574636205,9.927926314927241,9.96867352557423,0.898,-0.040747210646989274,0.040747210646989274,0.040747210646989274,0.0,False
synthetic,absolute,0,0.0,0.29,uncorrected,5000,1450,0.1,4501,4.47968721583862,8.959374431677242,9.96867352557423,0.8621,-1.0092990938969901,1.0092990938969901,1.0092990938969901,0.0,False
synthetic,absolute,0,0.0,0.29,tighter,5000,1450,0.071,4646,4.972623165968495,9.945246331936989,9.96867352557423,0.8989,-0.02342719363723944,0.02342719363723944,0.02342719363723944,0.0,False
synthetic,absolute,0,0.0,0.295,uncorrected,5000,1475,0.1,4501,4.462921206871222,8.925842413742444,9.96867352557423,0.861,-1.0428311118317861,1.0428311118317861,1.0428311118317861,0.0,False
synthetic,absolute,0,0.0,0.295,tighter,5000,1475,0.07050000000000001,4649,4.984075355505322,9.968150711010644,9.96867352557423,0.8999,-0.0005228145635864934,0.0005228145635864934,0.0005228145635864934,0.0,False
synthetic,absolute,0,0.0,0.3,uncorrected,5000,1500,0.1,4501,4.448782567370393,8.897565134740788,9.96867352557423,0.8606,-1.0711083908334444,1.0711083908334444,1.0711083908334444,0.0,False
synthetic,absolute,0,0.0,0.3,tighter,5000,1500,0.06999999999999999,4651,4.972623165968495,9.945246331936989,9.96867352557423,0.8989,-0.02342719363723944,0.02342719363723944,0.02342719363723944,0.0,False
synthetic,absolute,0,0.0,0.305,uncorrected,5000,1525,0.1,4501,4.436829175014412,8.873658350028823,9.96867352557423,0.8589,-1.0950151755454058,1.0950151755454058,1.0950151755454058,0.0,False
synthetic,absolute,0,0.0,0.305,tighter,5000,1525,0.0695,4654,4.972623165968495,9.945246331936989,9.96867352557423,0.8989,-0.02342719363723944,0.02342719363723944,0.02342719363723944,0.0,False
synthetic,absolute,0,0.0,0.31,uncorrected,5000,1550,0.1,4501,4.412689331074638,8.825378662149276,9.96867352557423,0.8575,-1.1432948634249536,1.1432948634249536,1.1432948634249536,0.0,False
synthetic,absolute,0,0.0,0.31,tighter,5000,1550,0.06899999999999999,4656,4.952287951154309,9.90457590230862,9.96867352557423,0.8968,-0.06409762326561186,0.06409762326561186,0.06409762326561186,0.0,False
synthetic,absolute,0,0.0,0.315,uncorrected,5000,1575,0.1,4501,4.388625972376737,8.777251944753472,9.96867352557423,0.8554,-1.1914215808207569,1.1914215808207569,1.1914215808207569,0.0,False
synthetic,absolute,0,0.0,0.315,tighter,5000,1575,0.0685,4659,4.952287951154309,9.90457590230862,9.96867352557423,0.8968,-0.06409762326561186,0.06409762326561186,0.06409762326561186,0.0,False
synthetic,absolute,0,0.0,0.32,uncorrected,5000,1600,0.1,4501,4.383981419242338,8.767962838484676,9.96867352557423,0.855,-1.200710687089554,1.200710687089554,1.200710687089554,0.0,False
synthetic,absolute,0,0.0,0.32,tighter,5000,1600,0.06799999999999999,4661,4.958218604119213,9.916437208238426,9.96867352557423,0.8974,-0.05223631733580447,0.05223631733580447,0.05223631733580447,0.0,False
synthetic,absolute,0,0.0,0.325,uncorrected,5000,1625,0.1,4501,4.371737119346307,8.743474238692613,9.96867352557423,0.854,-1.225199286881617,1.225199286881617,1.225199286881617,0.0,False
synthetic,absolute,0,0.0,0.325,tighter,5000,1625,0.0675,4664,4.9639631574636205,9.927926314927241,9.96867352557423,0.898,-0.040747210646989274,0.040747210646989274,0.040747210646989274,0.0,False
synthetic,absolute,0,0.0,0.33,uncorrected,5000,1650,0.1,4501,4.363457456061512,8.726914912123021,9.96867352557423,0.8531,-1.241758613451207,1.241758613451207,1.241758613451207,0.0,False
synthetic,absolute,0,0.0,0.33,tighter,5000,1650,0.06699999999999999,4666,4.954348593546996,9.908697187093992,9.96867352557423,0.897,-0.05997633848023831,0.05997633848023831,0.05997633848023831,0.0,False
synthetic,absolute,0,0.0,0.335,uncorrected,5000,1675,0.1,4501,4.363457456061512,8.726914912123021,9.96867352557423,0.8531,-1.241758613451207,1.241758613451207,1.241758613451207,0.0,False
synthetic,absolute,0,0.0,0.335,tighter,5000,1675,0.0665,4669,4.966767684180498,9.933535368360994,9.96867352557423,0.8983,-0.03513815721323432,0.03513815721323432,0.03513815721323432,0.0,False
synthetic,absolute,0,0.0,0.34,uncorrected,5000,1700,0.1,4501,4.35980686702471,8.719613734049418,9.96867352557423,0.8526,-1.249059791524811,1.249059791524811,1.249059791524811,0.0,False
synthetic,absolute,0,0.0,0.34,tighter,5000,1700,0.06599999999999999,4671,4.972623165968495,9.945246331936989,9.96867352557423,0.8989,-0.02342719363723944,0.02342719363723944,0.02342719363723944,0.0,False
synthetic,absolute,0,0.0,0.345,uncorrected,5000,1725,0.1,4501,4.3365069747253076,8.673013949450615,9.96867352557423,0.8504,-1.2956595761236152,1.2956595761236152,1.2956595761236152,0.0,False
synthetic,absolute,0,0.0,0.345,tighter,5000,1725,0.0655,4674,4.984075355505322,9.968150711010644,9.96867352557423,0.8999,-0.0005228145635864934,0.0005228145635864934,0.0005228145635864934,0.0,False
synthetic,absolute,0,0.0,0.35,uncorrected,5000,1750,0.1,4501,4.321692375414385,8.643384750828771,9.96867352557423,0.8486,-1.3252887747454611,1.3252887747454611,1.3252887747454611,0.0,False
synthetic,absolute,0,0.0,0.35,tighter,5000,1750,0.065,4676,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.355,uncorrected,5000,1775,0.1,4501,4.316135798119417,8.632271596238837,9.96867352557423,0.8479,-1.3364019293353966,1.3364019293353966,1.3364019293353966,0.0,False
synthetic,absolute,0,0.0,0.355,tighter,5000,1775,0.0645,4679,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.36,uncorrected,5000,1800,0.1,4501,4.305961760350032,8.611923520700062,9.96867352557423,0.8472,-1.356750004874167,1.356750004874167,1.356750004874167,0.0,False
synthetic,absolute,0,0.0,0.36,tighter,5000,1800,0.064,4681,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.365,uncorrected,5000,1825,0.1,4501,4.301683892352331,8.60336778470466,9.96867352557423,0.8464,-1.3653057408695677,1.3653057408695677,1.3653057408695677,0.0,False
synthetic,absolute,0,0.0,0.365,tighter,5000,1825,0.0635,4684,5.004356330609934,10.00871266121987,9.96867352557423,0.9017,0.0400391356456371,0.0400391356456371,0.0400391356456371,0.0,False
synthetic,absolute,0,0.0,0.37,uncorrected,5000,1850,0.1,4501,4.300401912938585,8.60080382587717,9.96867352557423,0.8463,-1.36786969969706,1.36786969969706,1.36786969969706,0.0,False
synthetic,absolute,0,0.0,0.37,tighter,5000,1850,0.063,4686,5.004356330609934,10.00871266121987,9.96867352557423,0.9017,0.0400391356456371,0.0400391356456371,0.0400391356456371,0.0,False
synthetic,absolute,0,0.0,0.375,uncorrected,5000,1875,0.1,4501,4.273852864492626,8.547705728985251,9.96867352557423,0.8424,-1.4209677965889786,1.4209677965889786,1.4209677965889786,0.0,False
synthetic,absolute,0,0.0,0.375,tighter,5000,1875,0.0625,4689,5.004356330609934,10.00871266121987,9.96867352557423,0.9017,0.0400391356456371,0.0400391356456371,0.0400391356456371,0.0,False
synthetic,absolute,0,0.0,0.38,uncorrected,5000,1900,0.1,4501,4.265970597004471,8.53194119400894,9.96867352557423,0.8416,-1.4367323315652885,1.4367323315652885,1.4367323315652885,0.0,False
synthetic,absolute,0,0.0,0.38,tighter,5000,1900,0.062,4691,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.385,uncorrected,5000,1925,0.1,4501,4.246423816454465,8.492847632908932,9.96867352557423,0.8392,-1.4758258926653003,1.4758258926653003,1.4758258926653003,0.0,False
synthetic,absolute,0,0.0,0.385,tighter,5000,1925,0.0615,4694,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.39,uncorrected,5000,1950,0.1,4501,4.233582471738805,8.467164943477611,9.96867352557423,0.8383,-1.5015085820966212,1.5015085820966212,1.5015085820966212,0.0,False
synthetic,absolute,0,0.0,0.39,tighter,5000,1950,0.061,4696,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.395,uncorrected,5000,1975,0.1,4501,4.221328557821107,8.442657115642215,9.96867352557423,0.8373,-1.5260164099320157,1.5260164099320157,1.5260164099320157,0.0,False
synthetic,absolute,0,0.0,0.395,tighter,5000,1975,0.0605,4699,5.001508982245661,10.00301796449132,9.96867352557423,0.9014,0.034344438917091935,0.034344438917091935,0.034344438917091935,0.0,False
synthetic,absolute,0,0.0,0.4,uncorrected,5000,2000,0.1,4501,4.21467656474269,8.42935312948538,9.96867352557423,0.8364,-1.5393203960888506,1.5393203960888506,1.5393203960888506,0.0,False
synthetic,absolute,0,0.0,0.4,tighter,5000,2000,0.06,4701,5.004356330609934,10.00871266121987,9.96867352557423,0.9017,0.0400391356456371,0.0400391356456371,0.0400391356456371,0.0,False
synthetic,absolute,0,0.0,0.405,uncorrected,5000,2025,0.1,4501,4.2058702901816485,8.411740580363299,9.96867352557423,0.8358,-1.5569329452109333,1.5569329452109333,1.5569329452109333,0.0,False
synthetic,absolute,0,0.0,0.405,tighter,5000,2025,0.0595,4704,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.41,uncorrected,5000,2050,0.1,4501,4.191587578366441,8.383175156732882,9.96867352557423,0.8343,-1.5854983688413478,1.5854983688413478,1.5854983688413478,0.0,False
synthetic,absolute,0,0.0,0.41,tighter,5000,2050,0.05900000000000001,4706,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.415,uncorrected,5000,2075,0.1,4501,4.179779367383901,8.359558734767802,9.96867352557423,0.8333,-1.6091147908064283,1.6091147908064283,1.6091147908064283,0.0,False
synthetic,absolute,0,0.0,0.415,tighter,5000,2075,0.058499999999999996,4709,5.019754655896654,10.039509311793308,9.96867352557423,0.9022,0.07083578621907805,0.07083578621907805,0.07083578621907805,0.0,False
synthetic,absolute,0,0.0,0.42,uncorrected,5000,2100,0.1,4501,4.1655396340641255,8.331079268128251,9.96867352557423,0.8324,-1.637594257445979,1.637594257445979,1.637594257445979,0.0,False
synthetic,absolute,0,0.0,0.42,tighter,5000,2100,0.05800000000000001,4711,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.425,uncorrected,5000,2125,0.1,4501,4.151377789046494,8.302755578092984,9.96867352557423,0.8307,-1.6659179474812422,1.6659179474812422,1.6659179474812422,0.0,False
synthetic,absolute,0,0.0,0.425,tighter,5000,2125,0.057499999999999996,4714,5.043778366051954,10.087556732103907,9.96867352557423,0.904,0.11888320652967721,0.11888320652967721,0.11888320652967721,0.0,False
synthetic,absolute,0,0.0,0.43,uncorrected,5000,2150,0.1,4501,4.140125998282007,8.280251996564015,9.96867352557423,0.8297,-1.688421529010217,1.688421529010217,1.688421529010217,0.0,False
synthetic,absolute,0,0.0,0.43,tighter,5000,2150,0.05700000000000001,4716,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.435,uncorrected,5000,2175,0.1,4501,4.126711829741105,8.25342365948221,9.96867352557423,0.8288,-1.7152498660920195,1.7152498660920195,1.7152498660920195,0.0,False
synthetic,absolute,0,0.0,0.435,tighter,5000,2175,0.056499999999999995,4719,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.44,uncorrected,5000,2200,0.1,4501,4.120805825699333,8.241611651398667,9.96867352557423,0.8283,-1.727061874175565,1.727061874175565,1.727061874175565,0.0,False
synthetic,absolute,0,0.0,0.44,tighter,5000,2200,0.05600000000000001,4721,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.445,uncorrected,5000,2225,0.1,4501,4.097138241274497,8.194276482548995,9.96867352557423,0.8253,-1.7743970430252354,1.7743970430252354,1.7743970430252354,0.0,False
synthetic,absolute,0,0.0,0.445,tighter,5000,2225,0.055499999999999994,4724,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.45,uncorrected,5000,2250,0.1,4501,4.084368015749576,8.168736031499153,9.96867352557423,0.824,-1.7999374940750779,1.7999374940750779,1.7999374940750779,0.0,False
synthetic,absolute,0,0.0,0.45,tighter,5000,2250,0.05500000000000001,4726,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.455,uncorrected,5000,2275,0.1,4501,4.055900110014242,8.111800220028485,9.96867352557423,0.8208,-1.8568733055457458,1.8568733055457458,1.8568733055457458,0.0,False
synthetic,absolute,0,0.0,0.455,tighter,5000,2275,0.05449999999999999,4729,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.46,uncorrected,5000,2300,0.1,4501,4.028179456128312,8.056358912256627,9.96867352557423,0.8168,-1.9123146133176065,1.9123146133176065,1.9123146133176065,0.0,False
synthetic,absolute,0,0.0,0.46,tighter,5000,2300,0.054000000000000006,4731,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.465,uncorrected,5000,2325,0.1,4501,4.020849573375306,8.041699146750611,9.96867352557423,0.8154,-1.926974378823619,1.926974378823619,1.926974378823619,0.0,False
synthetic,absolute,0,0.0,0.465,tighter,5000,2325,0.05349999999999999,4734,5.048553434419039,10.097106868838077,9.96867352557423,0.9041,0.12843334326384692,0.12843334326384692,0.12843334326384692,0.0,False
synthetic,absolute,0,0.0,0.47,uncorrected,5000,2350,0.1,4501,4.00732827791728,8.014656555834561,9.96867352557423,0.8133,-1.9540169697396705,1.9540169697396705,1.9540169697396705,0.0,False
synthetic,absolute,0,0.0,0.47,tighter,5000,2350,0.053000000000000005,4736,5.043778366051954,10.087556732103907,9.96867352557423,0.904,0.11888320652967721,0.11888320652967721,0.11888320652967721,0.0,False
synthetic,absolute,0,0.0,0.475,uncorrected,5000,2375,0.1,4501,3.99683068071228,7.993661361424558,9.96867352557423,0.8115,-1.9750121641496705,1.9750121641496705,1.9750121641496705,0.0,False
synthetic,absolute,0,0.0,0.475,tighter,5000,2375,0.052500000000000005,4739,5.048553434419039,10.097106868838077,9.96867352557423,0.9041,0.12843334326384692,0.12843334326384692,0.12843334326384692,0.0,False
synthetic,absolute,0,0.0,0.48,uncorrected,5000,2400,0.1,4501,3.982368840597454,7.964737681194907,9.96867352557423,0.8092,-2.003935844379322,2.003935844379322,2.003935844379322,0.0,False
synthetic,absolute,0,0.0,0.48,tighter,5000,2400,0.052000000000000005,4741,5.048553434419039,10.097106868838077,9.96867352557423,0.9041,0.12843334326384692,0.12843334326384692,0.12843334326384692,0.0,False
synthetic,absolute,0,0.0,0.485,uncorrected,5000,2425,0.1,4501,3.9727507189598765,7.945501437919753,9.96867352557423,0.8078,-2.023172087654477,2.023172087654477,2.023172087654477,0.0,False
synthetic,absolute,0,0.0,0.485,tighter,5000,2425,0.051500000000000004,4744,5.058659930634899,10.117319861269799,9.96867352557423,0.9047,0.14864633569556848,0.14864633569556848,0.14864633569556848,0.0,False
synthetic,absolute,0,0.0,0.49,uncorrected,5000,2450,0.1,4501,3.9673501969258154,7.93470039385163,9.96867352557423,0.8073,-2.0339731317225995,2.0339731317225995,2.0339731317225995,0.0,False
synthetic,absolute,0,0.0,0.49,tighter,5000,2450,0.051000000000000004,4746,5.053278649275386,10.10655729855077,9.96867352557423,0.9044,0.1378837729765419,0.1378837729765419,0.1378837729765419,0.0,False
synthetic,absolute,0,0.0,0.495,uncorrected,5000,2475,0.1,4501,3.94618283502918,7.89236567005836,9.96867352557423,0.8046,-2.076307855515871,2.076307855515871,2.076307855515871,0.0,False
synthetic,absolute,0,0.0,0.495,tighter,5000,2475,0.0505,4749,5.043778366051954,10.087556732103907,9.96867352557423,0.904,0.11888320652967721,0.11888320652967721,0.11888320652967721,0.0,False
synthetic,absolute,0,0.0,0.5,uncorrected,5000,2500,0.1,4501,3.9262150318216875,7.852430063643373,9.96867352557423,0.8034,-2.1162434619308557,2.1162434619308557,2.1162434619308557,0.0,False
synthetic,absolute,0,0.0,0.5,tighter,5000,2500,0.05,4751,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.505,uncorrected,5000,2525,0.1,4501,3.8977779734785147,7.795555946957029,9.96867352557423,0.8005,-2.1731175786172012,2.1731175786172012,2.1731175786172012,0.0,False
synthetic,absolute,0,0.0,0.505,tighter,5000,2525,0.0495,4754,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.51,uncorrected,5000,2550,0.1,4501,3.8841409459020912,7.76828189180418,9.96867352557423,0.7981,-2.2003916337700478,2.2003916337700478,2.2003916337700478,0.0,False
synthetic,absolute,0,0.0,0.51,tighter,5000,2550,0.049,4756,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.515,uncorrected,5000,2575,0.1,4501,3.856174843866922,7.712349687733845,9.96867352557423,0.7944,-2.256323837840387,2.256323837840387,2.256323837840387,0.0,False
synthetic,absolute,0,0.0,0.515,tighter,5000,2575,0.0485,4759,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.52,uncorrected,5000,2600,0.1,4501,3.834602973085054,7.669205946170109,9.96867352557423,0.7915,-2.299467579404122,2.299467579404122,2.299467579404122,0.0,False
synthetic,absolute,0,0.0,0.52,tighter,5000,2600,0.048,4761,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.525,uncorrected,5000,2625,0.1,4501,3.811916939913152,7.6238338798263054,9.96867352557423,0.7888,-2.344839645747926,2.344839645747926,2.344839645747926,0.0,False
synthetic,absolute,0,0.0,0.525,tighter,5000,2625,0.0475,4764,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.53,uncorrected,5000,2650,0.1,4501,3.8010513270829427,7.602102654165885,9.96867352557423,0.7873,-2.366570871408345,2.366570871408345,2.366570871408345,0.0,False
synthetic,absolute,0,0.0,0.53,tighter,5000,2650,0.047,4766,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.535,uncorrected,5000,2675,0.1,4501,3.7622375580393053,7.5244751160786105,9.96867352557423,0.7825,-2.4441984094956197,2.4441984094956197,2.4441984094956197,0.0,False
synthetic,absolute,0,0.0,0.535,tighter,5000,2675,0.0465,4769,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.54,uncorrected,5000,2700,0.1,4501,3.760030163489249,7.520060326978498,9.96867352557423,0.7825,-2.448613198595733,2.448613198595733,2.448613198595733,0.0,False
synthetic,absolute,0,0.0,0.54,tighter,5000,2700,0.046,4771,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.545,uncorrected,5000,2725,0.1,4501,3.746437724016185,7.492875448032371,9.96867352557423,0.7809,-2.47579807754186,2.47579807754186,2.47579807754186,0.0,False
synthetic,absolute,0,0.0,0.545,tighter,5000,2725,0.0455,4774,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.55,uncorrected,5000,2750,0.1,4501,3.7194507858037804,7.438901571607561,9.96867352557423,0.7773,-2.5297719539666694,2.5297719539666694,2.5297719539666694,0.0,False
synthetic,absolute,0,0.0,0.55,tighter,5000,2750,0.045,4776,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.555,uncorrected,5000,2775,0.1,4501,3.6959985167213207,7.3919970334426415,9.96867352557423,0.7743,-2.5766764921315892,2.5766764921315892,2.5766764921315892,0.0,False
synthetic,absolute,0,0.0,0.555,tighter,5000,2775,0.0445,4779,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.56,uncorrected,5000,2800,0.1,4501,3.668117356964835,7.33623471392967,9.96867352557423,0.77,-2.6324388116445605,2.6324388116445605,2.6324388116445605,0.0,False
synthetic,absolute,0,0.0,0.56,tighter,5000,2800,0.044,4781,4.972623165968495,9.945246331936989,9.96867352557423,0.8989,-0.02342719363723944,0.02342719363723944,0.02342719363723944,0.0,False
synthetic,absolute,0,0.0,0.565,uncorrected,5000,2825,0.1,4501,3.651502654661307,7.303005309322616,9.96867352557423,0.7677,-2.6656682162516163,2.6656682162516163,2.6656682162516163,0.0,False
synthetic,absolute,0,0.0,0.565,tighter,5000,2825,0.04350000000000001,4784,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.57,uncorrected,5000,2850,0.1,4501,3.639460413060269,7.278920826120538,9.96867352557423,0.7666,-2.6897526994536927,2.6897526994536927,2.6897526994536927,0.0,False
synthetic,absolute,0,0.0,0.57,tighter,5000,2850,0.04300000000000001,4786,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.575,uncorrected,5000,2875,0.1,4501,3.5916352175917163,7.183270435183431,9.96867352557423,0.7606,-2.785403090390797,2.785403090390797,2.785403090390797,0.0,False
synthetic,absolute,0,0.0,0.575,tighter,5000,2875,0.04250000000000001,4789,4.972623165968495,9.945246331936989,9.96867352557423,0.8989,-0.02342719363723944,0.02342719363723944,0.02342719363723944,0.0,False
synthetic,absolute,0,0.0,0.58,uncorrected,5000,2900,0.1,4501,3.5551157948733483,7.1102315897466974,9.96867352557423,0.756,-2.858441935827534,2.858441935827534,2.858441935827534,0.0,False
synthetic,absolute,0,0.0,0.58,tighter,5000,2900,0.04200000000000001,4791,4.972623165968495,9.945246331936989,9.96867352557423,0.8989,-0.02342719363723944,0.02342719363723944,0.02342719363723944,0.0,False
synthetic,absolute,0,0.0,0.585,uncorrected,5000,2925,0.1,4501,3.5357004330772344,7.071400866154468,9.96867352557423,0.7541,-2.8972726594197615,2.8972726594197615,2.8972726594197615,0.0,False
synthetic,absolute,0,0.0,0.585,tighter,5000,2925,0.04150000000000001,4794,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.59,uncorrected,5000,2950,0.1,4501,3.511748917300523,7.023497834601047,9.96867352557423,0.7506,-2.945175690973184,2.945175690973184,2.945175690973184,0.0,False
synthetic,absolute,0,0.0,0.59,tighter,5000,2950,0.04100000000000001,4796,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.595,uncorrected,5000,2975,0.1,4501,3.4821122116763754,6.964224423352751,9.96867352557423,0.7472,-3.004449102221479,3.004449102221479,3.004449102221479,0.0,False
synthetic,absolute,0,0.0,0.595,tighter,5000,2975,0.04050000000000001,4799,5.001508982245661,10.00301796449132,9.96867352557423,0.9014,0.034344438917091935,0.034344438917091935,0.034344438917091935,0.0,False
synthetic,absolute,0,0.0,0.6,uncorrected,5000,3000,0.1,4501,3.4402835293876968,6.8805670587753935,9.96867352557423,0.7405,-3.088106466798837,3.088106466798837,3.088106466798837,0.0,False
synthetic,absolute,0,0.0,0.6,tighter,5000,3000,0.04000000000000001,4801,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.605,uncorrected,5000,3025,0.1,4501,3.4239454820905926,6.847890964181186,9.96867352557423,0.7384,-3.1207825613930456,3.1207825613930456,3.1207825613930456,0.0,False
synthetic,absolute,0,0.0,0.605,tighter,5000,3025,0.03950000000000001,4804,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.61,uncorrected,5000,3050,0.1,4501,3.4216919158453805,6.843383831690758,9.96867352557423,0.7381,-3.1252896938834698,3.1252896938834698,3.1252896938834698,0.0,False
synthetic,absolute,0,0.0,0.61,tighter,5000,3050,0.03900000000000001,4806,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.615,uncorrected,5000,3075,0.1,4501,3.4076872013683843,6.815374402736768,9.96867352557423,0.7358,-3.1532991228374607,3.1532991228374607,3.1532991228374607,0.0,False
synthetic,absolute,0,0.0,0.615,tighter,5000,3075,0.038500000000000006,4809,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.62,uncorrected,5000,3100,0.1,4501,3.375957205223509,6.751914410447016,9.96867352557423,0.7311,-3.216759115127211,3.216759115127211,3.216759115127211,0.0,False
synthetic,absolute,0,0.0,0.62,tighter,5000,3100,0.038000000000000006,4811,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.625,uncorrected,5000,3125,0.1,4501,3.355809918094955,6.711619836189911,9.96867352557423,0.7278,-3.2570536893843207,3.2570536893843207,3.2570536893843207,0.0,False
synthetic,absolute,0,0.0,0.625,tighter,5000,3125,0.037500000000000006,4814,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.63,uncorrected,5000,3150,0.1,4501,3.3218602524855037,6.643720504971008,9.96867352557423,0.7234,-3.3249530206032243,3.3249530206032243,3.3249530206032243,0.0,False
synthetic,absolute,0,0.0,0.63,tighter,5000,3150,0.037,4816,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.635,uncorrected,5000,3175,0.1,4501,3.3142043450937315,6.628408690187463,9.96867352557423,0.7226,-3.3402648353867685,3.3402648353867685,3.3402648353867685,0.0,False
synthetic,absolute,0,0.0,0.635,tighter,5000,3175,0.0365,4819,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.64,uncorrected,5000,3200,0.1,4501,3.297971330489798,6.595942660979596,9.96867352557423,0.7204,-3.372730864594634,3.372730864594634,3.372730864594634,0.0,False
synthetic,absolute,0,0.0,0.64,tighter,5000,3200,0.036,4821,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.645,uncorrected,5000,3225,0.1,4501,3.261968734715497,6.523937469430991,9.96867352557423,0.715,-3.444736056143236,3.444736056143236,3.444736056143236,0.0,False
synthetic,absolute,0,0.0,0.645,tighter,5000,3225,0.0355,4824,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.65,uncorrected,5000,3250,0.1,4501,3.2461084751541893,6.492216950308377,9.96867352557423,0.712,-3.47645657526585,3.47645657526585,3.47645657526585,0.0,False
synthetic,absolute,0,0.0,0.65,tighter,5000,3250,0.034999999999999996,4826,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.655,uncorrected,5000,3275,0.1,4501,3.1942447983443985,6.388489596688799,9.96867352557423,0.7041,-3.580183928885433,3.580183928885433,3.580183928885433,0.0,False
synthetic,absolute,0,0.0,0.655,tighter,5000,3275,0.034499999999999996,4829,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.66,uncorrected,5000,3300,0.1,4501,3.169524006084029,6.339048012168058,9.96867352557423,0.7006,-3.629625513406172,3.629625513406172,3.629625513406172,0.0,False
synthetic,absolute,0,0.0,0.66,tighter,5000,3300,0.033999999999999996,4831,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.665,uncorrected,5000,3325,0.1,4501,3.135521514584049,6.271043029168098,9.96867352557423,0.6956,-3.6976304964061333,3.6976304964061333,3.6976304964061333,0.0,False
synthetic,absolute,0,0.0,0.665,tighter,5000,3325,0.033499999999999995,4834,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.67,uncorrected,5000,3350,0.1,4501,3.121891743197596,6.243783486395194,9.96867352557423,0.6931,-3.7248900391790385,3.7248900391790385,3.7248900391790385,0.0,False
synthetic,absolute,0,0.0,0.67,tighter,5000,3350,0.032999999999999995,4836,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.675,uncorrected,5000,3375,0.1,4501,3.086820864065043,6.173641728130086,9.96867352557423,0.6882,-3.795031797444146,3.795031797444146,3.795031797444146,0.0,False
synthetic,absolute,0,0.0,0.675,tighter,5000,3375,0.032499999999999994,4839,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.68,uncorrected,5000,3400,0.1,4501,3.0725723651841483,6.145144730368296,9.96867352557423,0.6852,-3.823528795205934,3.823528795205934,3.823528795205934,0.0,False
synthetic,absolute,0,0.0,0.68,tighter,5000,3400,0.031999999999999994,4841,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.685,uncorrected,5000,3425,0.1,4501,3.045010512628198,6.090021025256398,9.96867352557423,0.6808,-3.8786525003178336,3.8786525003178336,3.8786525003178336,0.0,False
synthetic,absolute,0,0.0,0.685,tighter,5000,3425,0.03149999999999999,4844,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.69,uncorrected,5000,3450,0.1,4501,3.00131409331923,6.00262818663846,9.96867352557423,0.6732,-3.9660453389357704,3.9660453389357704,3.9660453389357704,0.0,False
synthetic,absolute,0,0.0,0.69,tighter,5000,3450,0.031000000000000007,4846,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.695,uncorrected,5000,3475,0.1,4501,2.9660516721745926,5.932103344349186,9.96867352557423,0.6679,-4.036570181225045,4.036570181225045,4.036570181225045,0.0,False
synthetic,absolute,0,0.0,0.695,tighter,5000,3475,0.030500000000000006,4849,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.7,uncorrected,5000,3500,0.1,4501,2.9196906427394618,5.839381285478922,9.96867352557423,0.6597,-4.129292240095308,4.129292240095308,4.129292240095308,0.0,False
synthetic,absolute,0,0.0,0.7,tighter,5000,3500,0.030000000000000006,4851,4.966767684180498,9.933535368360994,9.96867352557423,0.8983,-0.03513815721323432,0.03513815721323432,0.03513815721323432,0.0,False
synthetic,absolute,0,0.0,0.705,uncorrected,5000,3525,0.1,4501,2.8525226508433557,5.70504530168671,9.96867352557423,0.6478,-4.26362822388752,4.26362822388752,4.26362822388752,0.0,False
synthetic,absolute,0,0.0,0.705,tighter,5000,3525,0.029500000000000005,4854,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.71,uncorrected,5000,3550,0.1,4501,2.816361904432664,5.632723808865328,9.96867352557423,0.6421,-4.335949716708903,4.335949716708903,4.335949716708903,0.0,False
synthetic,absolute,0,0.0,0.71,tighter,5000,3550,0.029000000000000005,4856,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.715,uncorrected,5000,3575,0.1,4501,2.7910312520695784,5.582062504139158,9.96867352557423,0.6381,-4.386611021435073,4.386611021435073,4.386611021435073,0.0,False
synthetic,absolute,0,0.0,0.715,tighter,5000,3575,0.028500000000000004,4859,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.72,uncorrected,5000,3600,0.1,4501,2.749460060401234,5.498920120802468,9.96867352557423,0.6308,-4.4697534047717635,4.4697534047717635,4.4697534047717635,0.0,False
synthetic,absolute,0,0.0,0.72,tighter,5000,3600,0.028000000000000004,4861,4.935523682195857,9.871047364391716,9.96867352557423,0.8956,-0.09762616118251621,0.09762616118251621,0.09762616118251621,0.0,False
synthetic,absolute,0,0.0,0.725,uncorrected,5000,3625,0.1,4501,2.7075332695147503,5.415066539029502,9.96867352557423,0.6251,-4.55360698654473,4.55360698654473,4.55360698654473,0.0,False
synthetic,absolute,0,0.0,0.725,tighter,5000,3625,0.027500000000000004,4864,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.73,uncorrected,5000,3650,0.1,4501,2.663078943760474,5.3261578875209485,9.96867352557423,0.6159,-4.642515638053283,4.642515638053283,4.642515638053283,0.0,False
synthetic,absolute,0,0.0,0.73,tighter,5000,3650,0.027000000000000003,4866,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.735,uncorrected,5000,3675,0.1,4501,2.6382382255862176,5.276476451172435,9.96867352557423,0.6107,-4.692197074401796,4.692197074401796,4.692197074401796,0.0,False
synthetic,absolute,0,0.0,0.735,tighter,5000,3675,0.026500000000000003,4869,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.74,uncorrected,5000,3700,0.1,4501,2.6101000709376847,5.2202001418753685,9.96867352557423,0.6063,-4.748473383698861,4.748473383698861,4.748473383698861,0.0,False
synthetic,absolute,0,0.0,0.74,tighter,5000,3700,0.026000000000000002,4871,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.745,uncorrected,5000,3725,0.1,4501,2.578398748582174,5.156797497164348,9.96867352557423,0.6013,-4.811876028409882,4.811876028409882,4.811876028409882,0.0,False
synthetic,absolute,0,0.0,0.745,tighter,5000,3725,0.025500000000000002,4874,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.75,uncorrected,5000,3750,0.1,4501,2.5193371327949277,5.038674265589856,9.96867352557423,0.5891,-4.929999259984376,4.929999259984376,4.929999259984376,0.0,False
synthetic,absolute,0,0.0,0.75,tighter,5000,3750,0.025,4876,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.755,uncorrected,5000,3775,0.1,4501,2.4674007688757866,4.934801537751575,9.96867352557423,0.5799,-5.033871987822656,5.033871987822656,5.033871987822656,0.0,False
synthetic,absolute,0,0.0,0.755,tighter,5000,3775,0.0245,4879,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.76,uncorrected,5000,3800,0.1,4501,2.424169193981111,4.848338387962222,9.96867352557423,0.5726,-5.12033513761201,5.12033513761201,5.12033513761201,0.0,False
synthetic,absolute,0,0.0,0.76,tighter,5000,3800,0.024,4881,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.765,uncorrected,5000,3825,0.1,4501,2.3653842592687107,4.730768518537422,9.96867352557423,0.5622,-5.237905007036809,5.237905007036809,5.237905007036809,0.0,False
synthetic,absolute,0,0.0,0.765,tighter,5000,3825,0.0235,4884,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.77,uncorrected,5000,3850,0.1,4501,2.3276454717703166,4.655290943540634,9.96867352557423,0.557,-5.313382582033597,5.313382582033597,5.313382582033597,0.0,False
synthetic,absolute,0,0.0,0.77,tighter,5000,3850,0.023,4886,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.775,uncorrected,5000,3875,0.1,4501,2.2729705731446317,4.545941146289264,9.96867352557423,0.5459,-5.422732379284967,5.422732379284967,5.422732379284967,0.0,False
synthetic,absolute,0,0.0,0.775,tighter,5000,3875,0.0225,4889,5.053278649275386,10.10655729855077,9.96867352557423,0.9044,0.1378837729765419,0.1378837729765419,0.1378837729765419,0.0,False
synthetic,absolute,0,0.0,0.78,uncorrected,5000,3900,0.1,4501,2.142227800789922,4.284455601579844,9.96867352557423,0.5183,-5.684217923994387,5.684217923994387,5.684217923994387,0.0,False
synthetic,absolute,0,0.0,0.78,tighter,5000,3900,0.022,4891,5.053278649275386,10.10655729855077,9.96867352557423,0.9044,0.1378837729765419,0.1378837729765419,0.1378837729765419,0.0,False
synthetic,absolute,0,0.0,0.785,uncorrected,5000,3925,0.1,4501,2.1051877650464146,4.210375530092829,9.96867352557423,0.5121,-5.7582979954814,5.7582979954814,5.7582979954814,0.0,False
synthetic,absolute,0,0.0,0.785,tighter,5000,3925,0.0215,4894,5.065327787364377,10.130655574728753,9.96867352557423,0.905,0.16198204915452408,0.16198204915452408,0.16198204915452408,0.0,False
synthetic,absolute,0,0.0,0.79,uncorrected,5000,3950,0.1,4501,2.0617130138757616,4.123426027751522,9.96867352557423,0.5041,-5.845247497822706,5.845247497822706,5.845247497822706,0.0,False
synthetic,absolute,0,0.0,0.79,tighter,5000,3950,0.020999999999999998,4896,5.053278649275386,10.10655729855077,9.96867352557423,0.9044,0.1378837729765419,0.1378837729765419,0.1378837729765419,0.0,False
synthetic,absolute,0,0.0,0.795,uncorrected,5000,3975,0.1,4501,2.0122498206727966,4.024499641345592,9.96867352557423,0.4928,-5.944173884228639,5.944173884228639,5.944173884228639,0.0,False
synthetic,absolute,0,0.0,0.795,tighter,5000,3975,0.020499999999999997,4899,5.053278649275386,10.10655729855077,9.96867352557423,0.9044,0.1378837729765419,0.1378837729765419,0.1378837729765419,0.0,False
synthetic,absolute,0,0.0,0.8,uncorrected,5000,4000,0.1,4501,1.9352293500819466,3.8704587001638937,9.96867352557423,0.4761,-6.098214825410337,6.098214825410337,6.098214825410337,0.0,False
synthetic,absolute,0,0.0,0.8,tighter,5000,4000,0.019999999999999997,4901,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.805,uncorrected,5000,4025,0.1,4501,1.903812423835259,3.807624847670517,9.96867352557423,0.4688,-6.161048677903714,6.161048677903714,6.161048677903714,0.0,False
synthetic,absolute,0,0.0,0.805,tighter,5000,4025,0.019499999999999997,4904,5.053278649275386,10.10655729855077,9.96867352557423,0.9044,0.1378837729765419,0.1378837729765419,0.1378837729765419,0.0,False
synthetic,absolute,0,0.0,0.81,uncorrected,5000,4050,0.1,4501,1.812701539734042,3.6254030794680845,9.96867352557423,0.448,-6.343270446106146,6.343270446106146,6.343270446106146,0.0,False
synthetic,absolute,0,0.0,0.81,tighter,5000,4050,0.018999999999999996,4906,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.815,uncorrected,5000,4075,0.1,4501,1.7516446965713177,3.5032893931426363,9.96867352557423,0.4353,-6.465384132431595,6.465384132431595,6.465384132431595,0.0,False
synthetic,absolute,0,0.0,0.815,tighter,5000,4075,0.018500000000000006,4909,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.82,uncorrected,5000,4100,0.1,4501,1.6945993293872257,3.3891986587744514,9.96867352557423,0.4228,-6.579474866799781,6.579474866799781,6.579474866799781,0.0,False
synthetic,absolute,0,0.0,0.82,tighter,5000,4100,0.018000000000000006,4911,4.933082555853877,9.866165111707756,9.96867352557423,0.8955,-0.10250841386647558,0.10250841386647558,0.10250841386647558,0.0,False
synthetic,absolute,0,0.0,0.825,uncorrected,5000,4125,0.1,4501,1.6411855062354364,3.282371012470872,9.96867352557423,0.4107,-6.6863025131033575,6.6863025131033575,6.6863025131033575,0.0,False
synthetic,absolute,0,0.0,0.825,tighter,5000,4125,0.017500000000000005,4914,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.83,uncorrected,5000,4150,0.1,4501,1.5412193583909082,3.082438716781816,9.96867352557423,0.3878,-6.886234808792414,6.886234808792414,6.886234808792414,0.0,False
synthetic,absolute,0,0.0,0.83,tighter,5000,4150,0.017000000000000005,4916,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.835,uncorrected,5000,4175,0.1,4501,1.4643188450849018,2.928637690169804,9.96867352557423,0.3698,-7.040035835404425,7.040035835404425,7.040035835404425,0.0,False
synthetic,absolute,0,0.0,0.835,tighter,5000,4175,0.016500000000000004,4919,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.84,uncorrected,5000,4200,0.1,4501,1.4217675518149677,2.8435351036299363,9.96867352557423,0.3597,-7.1251384219442935,7.1251384219442935,7.1251384219442935,0.0,False
synthetic,absolute,0,0.0,0.84,tighter,5000,4200,0.016000000000000004,4921,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.845,uncorrected,5000,4225,0.1,4501,1.3039108629842366,2.607821725968474,9.96867352557423,0.3303,-7.360851799605755,7.360851799605755,7.360851799605755,0.0,False
synthetic,absolute,0,0.0,0.845,tighter,5000,4225,0.015500000000000003,4924,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.85,uncorrected,5000,4250,0.1,4501,1.1949241892269038,2.3898483784538076,9.96867352557423,0.305,-7.578825147120424,7.578825147120424,7.578825147120424,0.0,False
synthetic,absolute,0,0.0,0.85,tighter,5000,4250,0.015000000000000003,4926,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.855,uncorrected,5000,4275,0.1,4501,1.1232293310517267,2.2464586621034535,9.96867352557423,0.2889,-7.722214863470778,7.722214863470778,7.722214863470778,0.0,False
synthetic,absolute,0,0.0,0.855,tighter,5000,4275,0.014500000000000002,4929,5.090033439293744,10.180066878587485,9.96867352557423,0.907,0.211393353013257,0.211393353013257,0.211393353013257,0.0,False
synthetic,absolute,0,0.0,0.86,uncorrected,5000,4300,0.1,4501,0.9996746277633443,1.9993492555266887,9.96867352557423,0.2581,-7.969324270047543,7.969324270047543,7.969324270047543,0.0,False
synthetic,absolute,0,0.0,0.86,tighter,5000,4300,0.014000000000000002,4931,5.0992362002817995,10.1984724005636,9.96867352557423,0.9074,0.22979887498936868,0.22979887498936868,0.22979887498936868,0.0,False
synthetic,absolute,0,0.0,0.865,uncorrected,5000,4325,0.1,4501,0.8849333719031576,1.7698667438063151,9.96867352557423,0.2297,-8.198806781767914,8.198806781767914,8.198806781767914,0.0,False
synthetic,absolute,0,0.0,0.865,tighter,5000,4325,0.013500000000000002,4934,5.0992362002817995,10.1984724005636,9.96867352557423,0.9074,0.22979887498936868,0.22979887498936868,0.22979887498936868,0.0,False
synthetic,absolute,0,0.0,0.87,uncorrected,5000,4350,0.1,4501,0.7841490878110592,1.5682981756221182,9.96867352557423,0.2065,-8.400375349952114,8.400375349952114,8.400375349952114,0.0,False
synthetic,absolute,0,0.0,0.87,tighter,5000,4350,0.013000000000000001,4936,5.119012435063937,10.238024870127877,9.96867352557423,0.9092,0.26935134455364457,0.26935134455364457,0.26935134455364457,0.0,False
synthetic,absolute,0,0.0,0.875,uncorrected,5000,4375,0.1,4501,0.6906452032352127,1.3812904064704252,9.96867352557423,0.1846,-8.587383119103805,8.587383119103805,8.587383119103805,0.0,False
synthetic,absolute,0,0.0,0.875,tighter,5000,4375,0.0125,4939,5.119012435063937,10.238024870127877,9.96867352557423,0.9092,0.26935134455364457,0.26935134455364457,0.26935134455364457,0.0,False
synthetic,absolute,0,0.0,0.88,uncorrected,5000,4400,0.1,4501,0.5737215846251836,1.1474431692503677,9.96867352557423,0.1542,-8.821230356323866,8.821230356323866,8.821230356323866,0.0,False
synthetic,absolute,0,0.0,0.88,tighter,5000,4400,0.012,4941,5.0992362002817995,10.1984724005636,9.96867352557423,0.9074,0.22979887498936868,0.22979887498936868,0.22979887498936868,0.0,False
synthetic,absolute,0,0.0,0.885,uncorrected,5000,4425,0.1,4501,0.4707092673635237,0.9414185347270475,9.96867352557423,0.1279,-9.027254990847185,9.027254990847185,9.027254990847185,0.0,False
synthetic,absolute,0,0.0,0.885,tighter,5000,4425,0.0115,4944,5.119012435063937,10.238024870127877,9.96867352557423,0.9092,0.26935134455364457,0.26935134455364457,0.26935134455364457,0.0,False
synthetic,absolute,0,0.0,0.89,uncorrected,5000,4450,0.1,4501,0.31804781912223845,0.6360956382444769,9.96867352557423,0.0823,-9.332577887329753,9.332577887329753,9.332577887329753,0.0,False
synthetic,absolute,0,0.0,0.89,tighter,5000,4450,0.011,4946,5.119445072780112,10.238890145560223,9.96867352557423,0.9092,0.27021661998599456,0.27021661998599456,0.27021661998599456,0.0,False
synthetic,absolute,0,0.0,0.895,uncorrected,5000,4475,0.1,4501,0.18105542295947252,0.36211084591894505,9.96867352557423,0.047,-9.606562679655285,9.606562679655285,9.606562679655285,0.0,False
synthetic,absolute,0,0.0,0.895,tighter,5000,4475,0.010499999999999999,4949,5.090033439293744,10.180066878587485,9.96867352557423,0.907,0.211393353013257,0.211393353013257,0.211393353013257,0.0,False
synthetic,absolute,0,0.0,0.9,uncorrected,5000,4500,0.1,4501,0.0024499774521125617,0.004899954904225109,9.96867352557423,0.0005,-9.963773570670005,9.963773570670005,9.963773570670005,0.0,False
synthetic,absolute,0,0.0,0.9,tighter,5000,4500,0.009999999999999998,4951,5.119012435063937,10.238024870127877,9.96867352557423,0.9092,0.26935134455364457,0.26935134455364457,0.26935134455364457,0.0,False
synthetic,absolute,0,0.0,0.905,uncorrected,5000,4525,0.1,4501,0.0,0.0,9.96867352557423,0.0,-9.96867352557423,9.96867352557423,9.96867352557423,0.0,False
synthetic,absolute,0,0.0,0.905,tighter,5000,4525,0.009499999999999998,4954,5.119445072780112,10.238890145560223,9.96867352557423,0.9092,0.27021661998599456,0.27021661998599456,0.27021661998599456,0.0,False
synthetic,absolute,0,0.0,0.91,uncorrected,5000,4550,0.1,4501,0.0,0.0,9.96867352557423,0.0,-9.96867352557423,9.96867352557423,9.96867352557423,0.0,False
synthetic,absolute,0,0.0,0.91,tighter,5000,4550,0.008999999999999998,4956,5.149348954931132,10.298697909862266,9.96867352557423,0.9118,0.33002438428803416,0.33002438428803416,0.33002438428803416,0.0,False
synthetic,absolute,0,0.0,0.915,uncorrected,5000,4575,0.1,4501,0.0,0.0,9.96867352557423,0.0,-9.96867352557423,9.96867352557423,9.96867352557423,0.0,False
synthetic,absolute,0,0.0,0.915,tighter,5000,4575,0.008499999999999997,4959,5.240154897019459,10.480309794038918,9.96867352557423,0.9172,0.511636268464688,0.511636268464688,0.511636268464688,0.0,False
synthetic,absolute,0,0.0,0.92,uncorrected,5000,4600,0.1,4501,0.0,0.0,9.96867352557423,0.0,-9.96867352557423,9.96867352557423,9.96867352557423,0.0,False
synthetic,absolute,0,0.0,0.92,tighter,5000,4600,0.007999999999999997,4961,5.187782960491169,10.375565920982337,9.96867352557423,0.9146,0.4068923954081072,0.4068923954081072,0.4068923954081072,0.0,False
synthetic,absolute,0,0.0,0.925,uncorrected,5000,4625,0.1,4501,0.0,0.0,9.96867352557423,0.0,-9.96867352557423,9.96867352557423,9.96867352557423,0.0,False
synthetic,absolute,0,0.0,0.925,tighter,5000,4625,0.007499999999999996,4964,5.240154897019459,10.480309794038918,9.96867352557423,0.9172,0.511636268464688,0.511636268464688,0.511636268464688,0.0,False
synthetic,absolute,0,0.0,0.93,uncorrected,5000,4650,0.1,4501,0.0,0.0,9.96867352557423,0.0,-9.96867352557423,9.96867352557423,9.96867352557423,0.0,False
synthetic,absolute,0,0.0,0.93,tighter,5000,4650,0.006999999999999996,4966,5.149348954931132,10.298697909862266,9.96867352557423,0.9118,0.33002438428803416,0.33002438428803416,0.33002438428803416,0.0,False
synthetic,absolute,0,0.0,0.935,uncorrected,5000,4675,0.1,4501,0.0,0.0,9.96867352557423,0.0,-9.96867352557423,9.96867352557423,9.96867352557423,0.0,False
synthetic,absolute,0,0.0,0.935,tighter,5000,4675,0.006499999999999995,4969,5.25424190024243,10.50848380048486,9.96867352557423,0.918,0.5398102749106304,0.5398102749106304,0.5398102749106304,0.0,False
synthetic,absolute,0,0.0,0.94,uncorrected,5000,4700,0.1,4501,0.0,0.0,9.96867352557423,0.0,-9.96867352557423,9.96867352557423,9.96867352557423,0.0,False
synthetic,absolute,0,0.0,0.94,tighter,5000,4700,0.006000000000000005,4971,5.480000971873257,10.960001943746516,9.96867352557423,0.9311,0.9913284181722837,0.9913284181722837,0.9913284181722837,0.0,False
synthetic,absolute,0,0.0,0.945,uncorrected,5000,4725,0.1,4501,0.0,0.0,9.96867352557423,0.0,-9.96867352557423,9.96867352557423,9.96867352557423,0.0,False
synthetic,absolute,0,0.0,0.945,tighter,5000,4725,0.005500000000000005,4974,5.480000971873257,10.960001943746516,9.96867352557423,0.9311,0.9913284181722837,0.9913284181722837,0.9913284181722837,0.0,False
synthetic,absolute,0,0.0,0.95,uncorrected,5000,4750,0.1,4501,0.0,0.0,9.96867352557423,0.0,-9.96867352557423,9.96867352557423,9.96867352557423,0.0,False
synthetic,absolute,0,0.0,0.95,tighter,5000,4750,0.0050000000000000044,4976,5.573588300550529,11.147176601101059,9.96867352557423,0.9361,1.1785030755268286,1.1785030755268286,1.1785030755268286,0.0,False
synthetic,adaptive,0,0.0,0.0,uncorrected,5000,0,0.1,4501,3.254445144366735,10.097033936141132,10.097033936141132,0.9018,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,0.0,0.0,tighter,5000,0,0.1,4501,3.254445144366735,10.097033936141132,10.097033936141132,0.9018,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,0.0,0.0,naive,5000,0,0.1,4501,3.254445144366735,10.097033936141132,10.097033936141132,0.9018,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,0.0,0.005,uncorrected,5000,25,0.1,4501,3.2541631555139174,10.09615905551165,10.097033936141132,0.9018,-0.0008748806294803499,0.0008748806294803499,0.0008748806294803499,0.0,False
synthetic,adaptive,0,0.0,0.005,tighter,5000,25,0.0995,4504,3.2587576191718877,10.11041354542161,10.097033936141132,0.9021,0.013379609280479201,0.013379609280479201,0.013379609280479201,0.0,False
synthetic,adaptive,0,0.0,0.005,naive,5000,25,0.095,4526,3.3077581867888903,10.262439581250009,10.097033936141132,0.9058,0.16540564510887748,0.16540564510887748,0.16540564510887748,0.0,False
synthetic,adaptive,0,0.0,0.01,uncorrected,5000,50,0.1,4501,3.2411284607925834,10.05571844302311,10.097033936141132,0.9004,-0.0413154931180214,0.0413154931180214,0.0413154931180214,0.0,False
synthetic,adaptive,0,0.0,0.01,tighter,5000,50,0.099,4506,3.254851085697359,10.098293383822554,10.097033936141132,0.9018,0.001259447681423185,0.001259447681423185,0.001259447681423185,0.0,False
synthetic,adaptive,0,0.0,0.01,naive,5000,50,0.09000000000000001,4551,3.3555917135974997,10.410844830700242,10.097033936141132,0.9112,0.31381089455911076,0.31381089455911076,0.31381089455911076,0.0,False
synthetic,adaptive,0,0.0,0.015,uncorrected,5000,75,0.1,4501,3.2387039708202914,10.04819637506924,10.097033936141132,0.9001,-0.048837561071890766,0.048837561071890766,0.048837561071890766,0.0,False
synthetic,adaptive,0,0.0,0.015,tighter,5000,75,0.0985,4509,3.2587576191718877,10.11041354542161,10.097033936141132,0.9021,0.013379609280479201,0.013379609280479201,0.013379609280479201,0.0,False
synthetic,adaptive,0,0.0,0.015,naive,5000,75,0.085,4576,3.3911702882557893,10.52122864723072,10.097033936141132,0.9151,0.42419471108958806,0.42419471108958806,0.42419471108958806,0.0,False
synthetic,adaptive,0,0.0,0.02,uncorrected,5000,100,0.1,4501,3.2387039708202914,10.04819637506924,10.097033936141132,0.9001,-0.048837561071890766,0.048837561071890766,0.048837561071890766,0.0,False
synthetic,adaptive,0,0.0,0.02,tighter,5000,100,0.098,4511,3.262610374331603,10.122366857851112,10.097033936141132,0.9027,0.025332921709980524,0.025332921709980524,0.025332921709980524,0.0,False
synthetic,adaptive,0,0.0,0.02,naive,5000,100,0.08,4601,3.452910126893496,10.712778732816231,10.097033936141132,0.9218,0.6157447966750996,0.6157447966750996,0.6157447966750996,0.0,False
synthetic,adaptive,0,0.0,0.025,uncorrected,5000,125,0.1,4501,3.2387039708202914,10.04819637506924,10.097033936141132,0.9001,-0.048837561071890766,0.048837561071890766,0.048837561071890766,0.0,False
synthetic,adaptive,0,0.0,0.025,tighter,5000,125,0.0975,4514,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.025,naive,5000,125,0.07500000000000001,4626,3.5218642966016334,10.92671154185025,10.097033936141132,0.9284,0.8296776057091189,0.8296776057091189,0.8296776057091189,0.0,False
synthetic,adaptive,0,0.0,0.03,uncorrected,5000,150,0.1,4501,3.231560804686437,10.026034443414051,10.097033936141132,0.8996,-0.07099949272708102,0.07099949272708102,0.07099949272708102,0.0,False
synthetic,adaptive,0,0.0,0.03,tighter,5000,150,0.097,4516,3.2650248233324866,10.129857773327503,10.097033936141132,0.9027,0.03282383718637168,0.03282383718637168,0.03282383718637168,0.0,False
synthetic,adaptive,0,0.0,0.03,naive,5000,150,0.07,4651,3.573506136260396,11.086932219854871,10.097033936141132,0.9314,0.9898982837137396,0.9898982837137396,0.9898982837137396,0.0,False
synthetic,adaptive,0,0.0,0.035,uncorrected,5000,175,0.1,4501,3.2283376349858104,10.016034442674908,10.097033936141132,0.8992,-0.08099949346622443,0.08099949346622443,0.08099949346622443,0.0,False
synthetic,adaptive,0,0.0,0.035,tighter,5000,175,0.0965,4519,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.035,naive,5000,175,0.065,4676,3.6196492017957542,11.23009275197647,10.097033936141132,0.9347,1.1330588158353387,1.1330588158353387,1.1330588158353387,0.0,False
synthetic,adaptive,0,0.0,0.04,uncorrected,5000,200,0.1,4501,3.2144406640546164,9.9729185870137,10.097033936141132,0.8977,-0.12411534912743163,0.12411534912743163,0.12411534912743163,0.0,False
synthetic,adaptive,0,0.0,0.04,tighter,5000,200,0.096,4521,3.264868862456926,10.129373899062188,10.097033936141132,0.9027,0.0323399629210552,0.0323399629210552,0.0323399629210552,0.0,False
synthetic,adaptive,0,0.0,0.04,naive,5000,200,0.060000000000000005,4701,3.7053344196049713,11.495934243741317,10.097033936141132,0.9407,1.3989003076001842,1.3989003076001842,1.3989003076001842,0.0,False
synthetic,adaptive,0,0.0,0.045,uncorrected,5000,225,0.1,4501,3.2140361071238583,9.971663434483004,10.097033936141132,0.8977,-0.12537050165812816,0.12537050165812816,0.12537050165812816,0.0,False
synthetic,adaptive,0,0.0,0.045,tighter,5000,225,0.0955,4524,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.045,naive,5000,225,0.05500000000000001,4726,3.750005869812786,11.634529036007422,10.097033936141132,0.943,1.5374950998662897,1.5374950998662897,1.5374950998662897,0.0,False
synthetic,adaptive,0,0.0,0.05,uncorrected,5000,250,0.1,4501,3.21018653251334,9.959719989822585,10.097033936141132,0.8971,-0.1373139463185469,0.1373139463185469,0.1373139463185469,0.0,False
synthetic,adaptive,0,0.0,0.05,tighter,5000,250,0.095,4526,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.05,naive,5000,250,0.05,4751,3.813200267160855,11.830591942675833,10.097033936141132,0.9482,1.7335580065347007,1.7335580065347007,1.7335580065347007,0.0,False
synthetic,adaptive,0,0.0,0.055,uncorrected,5000,275,0.1,4501,3.2087642450102827,9.955307291329209,10.097033936141132,0.897,-0.1417266448119216,0.1417266448119216,0.1417266448119216,0.0,False
synthetic,adaptive,0,0.0,0.055,tighter,5000,275,0.0945,4529,3.273696123693632,10.156760796771765,10.097033936141132,0.903,0.05972686063063211,0.05972686063063211,0.05972686063063211,0.0,False
synthetic,adaptive,0,0.0,0.055,naive,5000,275,0.045000000000000005,4776,3.9600057412512615,12.286061243323871,10.097033936141132,0.9567,2.1890273071827395,2.1890273071827395,2.1890273071827395,0.0,False
synthetic,adaptive,0,0.0,0.06,uncorrected,5000,300,0.1,4501,3.2083243084902975,9.95394237234149,10.097033936141132,0.8968,-0.1430915637996413,0.1430915637996413,0.1430915637996413,0.0,False
synthetic,adaptive,0,0.0,0.06,tighter,5000,300,0.094,4531,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.06,naive,5000,300,0.04000000000000001,4801,4.077635709030075,12.651012478905683,10.097033936141132,0.9629,2.5539785427645527,2.5539785427645527,2.5539785427645527,0.0,False
synthetic,adaptive,0,0.0,0.065,uncorrected,5000,325,0.1,4501,3.190051248094319,9.897249540614176,10.097033936141132,0.8943,-0.19978439552695387,0.19978439552695387,0.19978439552695387,0.0,False
synthetic,adaptive,0,0.0,0.065,tighter,5000,325,0.09350000000000001,4534,3.273696123693632,10.156760796771765,10.097033936141132,0.903,0.05972686063063211,0.05972686063063211,0.05972686063063211,0.0,False
synthetic,adaptive,0,0.0,0.065,naive,5000,325,0.035,4826,4.202638914185442,13.038839450506323,10.097033936141132,0.9682,2.9418055143651904,2.9418055143651904,2.9418055143651904,0.0,False
synthetic,adaptive,0,0.0,0.07,uncorrected,5000,350,0.1,4501,3.1875863063949437,9.889601969711876,10.097033936141132,0.8942,-0.20743196642925696,0.20743196642925696,0.20743196642925696,0.0,False
synthetic,adaptive,0,0.0,0.07,tighter,5000,350,0.093,4536,3.273696123693632,10.156760796771765,10.097033936141132,0.903,0.05972686063063211,0.05972686063063211,0.05972686063063211,0.0,False
synthetic,adaptive,0,0.0,0.07,naive,5000,350,0.03,4851,4.329493666780511,13.432410915101535,10.097033936141132,0.9725,3.3353769789604035,3.3353769789604035,3.3353769789604035,0.0,False
synthetic,adaptive,0,0.0,0.075,uncorrected,5000,375,0.1,4501,3.177510629482866,9.858341817151942,10.097033936141132,0.8933,-0.23869211898919102,0.23869211898919102,0.23869211898919102,0.0,False
synthetic,adaptive,0,0.0,0.075,tighter,5000,375,0.09250000000000001,4539,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.075,naive,5000,375,0.02500000000000001,4876,4.497185106403083,13.95267968030112,10.097033936141132,0.9767,3.8556457441599896,3.8556457441599896,3.8556457441599896,0.0,False
synthetic,adaptive,0,0.0,0.08,uncorrected,5000,400,0.1,4501,3.174022703777393,9.84752040131832,10.097033936141132,0.893,-0.24951353482281147,0.24951353482281147,0.24951353482281147,0.0,False
synthetic,adaptive,0,0.0,0.08,tighter,5000,400,0.09200000000000001,4541,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.08,naive,5000,400,0.020000000000000004,4901,4.658694092231736,14.453767158677092,10.097033936141132,0.9813,4.356733222535959,4.356733222535959,4.356733222535959,0.0,False
synthetic,adaptive,0,0.0,0.085,uncorrected,5000,425,0.1,4501,3.164893800053726,9.81919764686748,10.097033936141132,0.8916,-0.2778362892736526,0.2778362892736526,0.2778362892736526,0.0,False
synthetic,adaptive,0,0.0,0.085,tighter,5000,425,0.09150000000000001,4544,3.2781562457623306,10.170598487035168,10.097033936141132,0.9036,0.07356455089403485,0.07356455089403485,0.07356455089403485,0.0,False
synthetic,adaptive,0,0.0,0.085,naive,5000,425,0.015,4926,4.8591048841164275,15.07554889936223,10.097033936141132,0.9853,4.978514963221099,4.978514963221099,4.978514963221099,0.0,False
synthetic,adaptive,0,0.0,0.09,uncorrected,5000,450,0.1,4501,3.1597724693272955,9.803308532794539,10.097033936141132,0.8905,-0.2937254033465937,0.2937254033465937,0.2937254033465937,0.0,False
synthetic,adaptive,0,0.0,0.09,tighter,5000,450,0.09100000000000001,4546,3.2781562457623306,10.170598487035168,10.097033936141132,0.9036,0.07356455089403485,0.07356455089403485,0.07356455089403485,0.0,False
synthetic,adaptive,0,0.0,0.09,naive,5000,450,0.010000000000000009,4951,5.159150113453526,16.006450090994836,10.097033936141132,0.9893,5.9094161548537025,5.9094161548537025,5.9094161548537025,0.0,False
synthetic,adaptive,0,0.0,0.095,uncorrected,5000,475,0.1,4501,3.157075935202414,9.794942438003842,10.097033936141132,0.8903,-0.3020914981372892,0.3020914981372892,0.3020914981372892,0.0,False
synthetic,adaptive,0,0.0,0.095,tighter,5000,475,0.09050000000000001,4549,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.095,naive,5000,475,0.0050000000000000044,4976,5.532128814684467,17.163630020822612,10.097033936141132,0.9937,7.066596084681481,7.066596084681481,7.066596084681481,0.0,False
synthetic,adaptive,0,0.0,0.1,uncorrected,5000,500,0.1,4501,3.155126690180495,9.78889483472184,10.097033936141132,0.89,-0.3081391014192918,0.3081391014192918,0.3081391014192918,0.0,False
synthetic,adaptive,0,0.0,0.1,tighter,5000,500,0.09000000000000001,4551,3.284930894168021,10.191617079091046,10.097033936141132,0.9043,0.09458314294991416,0.09458314294991416,0.09458314294991416,0.0,False
synthetic,adaptive,0,0.0,0.1,naive,5000,500,0.0,5001,inf,inf,10.097033936141132,1.0,inf,inf,inf,0.0,True
synthetic,adaptive,0,0.0,0.105,uncorrected,5000,525,0.1,4501,3.1487647865066584,9.769156798146119,10.097033936141132,0.889,-0.32787713799501345,0.32787713799501345,0.32787713799501345,0.0,False
synthetic,adaptive,0,0.0,0.105,tighter,5000,525,0.08950000000000001,4554,3.284930894168021,10.191617079091046,10.097033936141132,0.9043,0.09458314294991416,0.09458314294991416,0.09458314294991416,0.0,False
synthetic,adaptive,0,0.0,0.11,uncorrected,5000,550,0.1,4501,3.1417846214575262,9.747500583260164,10.097033936141132,0.8887,-0.3495333528809667,0.3495333528809667,0.3495333528809667,0.0,False
synthetic,adaptive,0,0.0,0.11,tighter,5000,550,0.08900000000000001,4556,3.2781562457623306,10.170598487035168,10.097033936141132,0.9036,0.07356455089403485,0.07356455089403485,0.07356455089403485,0.0,False
synthetic,adaptive,0,0.0,0.115,uncorrected,5000,575,0.1,4501,3.140182034930658,9.742528500515002,10.097033936141132,0.8886,-0.354505435626131,0.354505435626131,0.354505435626131,0.0,False
synthetic,adaptive,0,0.0,0.115,tighter,5000,575,0.08850000000000001,4559,3.284930894168021,10.191617079091046,10.097033936141132,0.9043,0.09458314294991416,0.09458314294991416,0.09458314294991416,0.0,False
synthetic,adaptive,0,0.0,0.12,uncorrected,5000,600,0.1,4501,3.1234277940948956,9.69054786148478,10.097033936141132,0.8867,-0.4064860746563501,0.4064860746563501,0.4064860746563501,0.0,False
synthetic,adaptive,0,0.0,0.12,tighter,5000,600,0.08800000000000001,4561,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.125,uncorrected,5000,625,0.1,4501,3.120317584666862,9.68089832408277,10.097033936141132,0.8866,-0.4161356120583613,0.4161356120583613,0.4161356120583613,0.0,False
synthetic,adaptive,0,0.0,0.125,tighter,5000,625,0.08750000000000001,4564,3.2781562457623306,10.170598487035168,10.097033936141132,0.9036,0.07356455089403485,0.07356455089403485,0.07356455089403485,0.0,False
synthetic,adaptive,0,0.0,0.13,uncorrected,5000,650,0.1,4501,3.1174245730753287,9.67192265083539,10.097033936141132,0.8863,-0.4251112853057423,0.4251112853057423,0.4251112853057423,0.0,False
synthetic,adaptive,0,0.0,0.13,tighter,5000,650,0.08700000000000001,4566,3.2781562457623306,10.170598487035168,10.097033936141132,0.9036,0.07356455089403485,0.07356455089403485,0.07356455089403485,0.0,False
synthetic,adaptive,0,0.0,0.135,uncorrected,5000,675,0.1,4501,3.1156566380765023,9.666437568467066,10.097033936141132,0.8859,-0.4305963676740659,0.4305963676740659,0.4305963676740659,0.0,False
synthetic,adaptive,0,0.0,0.135,tighter,5000,675,0.08650000000000001,4569,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.14,uncorrected,5000,700,0.1,4501,3.108520070188661,9.64429610810912,10.097033936141132,0.8852,-0.45273782803201246,0.45273782803201246,0.45273782803201246,0.0,False
synthetic,adaptive,0,0.0,0.14,tighter,5000,700,0.08600000000000001,4571,3.2781562457623306,10.170598487035168,10.097033936141132,0.9036,0.07356455089403485,0.07356455089403485,0.07356455089403485,0.0,False
synthetic,adaptive,0,0.0,0.145,uncorrected,5000,725,0.1,4501,3.108520070188661,9.64429610810912,10.097033936141132,0.8852,-0.45273782803201246,0.45273782803201246,0.45273782803201246,0.0,False
synthetic,adaptive,0,0.0,0.145,tighter,5000,725,0.0855,4574,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.15,uncorrected,5000,750,0.1,4501,3.100039404606154,9.617984535970361,10.097033936141132,0.8835,-0.4790494001707706,0.4790494001707706,0.4790494001707706,0.0,False
synthetic,adaptive,0,0.0,0.15,tighter,5000,750,0.085,4576,3.284930894168021,10.191617079091046,10.097033936141132,0.9043,0.09458314294991416,0.09458314294991416,0.09458314294991416,0.0,False
synthetic,adaptive,0,0.0,0.155,uncorrected,5000,775,0.1,4501,3.100039404606154,9.617984535970361,10.097033936141132,0.8835,-0.4790494001707706,0.4790494001707706,0.4790494001707706,0.0,False
synthetic,adaptive,0,0.0,0.155,tighter,5000,775,0.0845,4579,3.2945730782728635,10.221532304515456,10.097033936141132,0.9049,0.1244983683743263,0.1244983683743263,0.1244983683743263,0.0,False
synthetic,adaptive,0,0.0,0.16,uncorrected,5000,800,0.1,4501,3.100039404606154,9.617984535970361,10.097033936141132,0.8835,-0.4790494001707706,0.4790494001707706,0.4790494001707706,0.0,False
synthetic,adaptive,0,0.0,0.16,tighter,5000,800,0.084,4581,3.2965529027559235,10.227674781683236,10.097033936141132,0.9049,0.13064084554210467,0.13064084554210467,0.13064084554210467,0.0,False
synthetic,adaptive,0,0.0,0.165,uncorrected,5000,825,0.1,4501,3.094351143626061,9.600336500251263,10.097033936141132,0.8825,-0.4966974358898686,0.4966974358898686,0.4966974358898686,0.0,False
synthetic,adaptive,0,0.0,0.165,tighter,5000,825,0.0835,4584,3.2965529027559235,10.227674781683236,10.097033936141132,0.9049,0.13064084554210467,0.13064084554210467,0.13064084554210467,0.0,False
synthetic,adaptive,0,0.0,0.17,uncorrected,5000,850,0.1,4501,3.086850958026673,9.577066902773039,10.097033936141132,0.8822,-0.5199670333680926,0.5199670333680926,0.5199670333680926,0.0,False
synthetic,adaptive,0,0.0,0.17,tighter,5000,850,0.083,4586,3.2967422232131254,10.228262155258879,10.097033936141132,0.9049,0.13122821911774535,0.13122821911774535,0.13122821911774535,0.0,False
synthetic,adaptive,0,0.0,0.175,uncorrected,5000,875,0.1,4501,3.0724514050640095,9.532391768155716,10.097033936141132,0.8806,-0.5646421679854156,0.5646421679854156,0.5646421679854156,0.0,False
synthetic,adaptive,0,0.0,0.175,tighter,5000,875,0.0825,4589,3.2965529027559235,10.227674781683236,10.097033936141132,0.9049,0.13064084554210467,0.13064084554210467,0.13064084554210467,0.0,False
synthetic,adaptive,0,0.0,0.18,uncorrected,5000,900,0.1,4501,3.062167252002019,9.500484810789688,10.097033936141132,0.8793,-0.5965491253514443,0.5965491253514443,0.5965491253514443,0.0,False
synthetic,adaptive,0,0.0,0.18,tighter,5000,900,0.08200000000000002,4591,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.185,uncorrected,5000,925,0.1,4501,3.0583438695437275,9.48862262823023,10.097033936141132,0.8786,-0.6084113079109008,0.6084113079109008,0.6084113079109008,0.0,False
synthetic,adaptive,0,0.0,0.185,tighter,5000,925,0.0815,4594,3.2967422232131254,10.228262155258879,10.097033936141132,0.9049,0.13122821911774535,0.13122821911774535,0.13122821911774535,0.0,False
synthetic,adaptive,0,0.0,0.19,uncorrected,5000,950,0.1,4501,3.0510116493059125,9.465874149369979,10.097033936141132,0.8781,-0.6311597867711535,0.6311597867711535,0.6311597867711535,0.0,False
synthetic,adaptive,0,0.0,0.19,tighter,5000,950,0.08100000000000002,4596,3.2984008768252235,10.233408188166713,10.097033936141132,0.9049,0.13637425202558134,0.13637425202558134,0.13637425202558134,0.0,False
synthetic,adaptive,0,0.0,0.195,uncorrected,5000,975,0.1,4501,3.0455880976596936,9.449047383946976,10.097033936141132,0.8776,-0.6479865521941552,0.6479865521941552,0.6479865521941552,0.0,False
synthetic,adaptive,0,0.0,0.195,tighter,5000,975,0.0805,4599,3.3055560820902508,10.255607471662426,10.097033936141132,0.9052,0.15857353552129183,0.15857353552129183,0.15857353552129183,0.0,False
synthetic,adaptive,0,0.0,0.2,uncorrected,5000,1000,0.1,4501,3.0447562409934896,9.446466518510295,10.097033936141132,0.8775,-0.6505674176308351,0.6505674176308351,0.6505674176308351,0.0,False
synthetic,adaptive,0,0.0,0.2,tighter,5000,1000,0.08000000000000002,4601,3.3055560820902508,10.255607471662426,10.097033936141132,0.9052,0.15857353552129183,0.15857353552129183,0.15857353552129183,0.0,False
synthetic,adaptive,0,0.0,0.205,uncorrected,5000,1025,0.1,4501,3.0355032770921473,9.417758862864769,10.097033936141132,0.8772,-0.6792750732763637,0.6792750732763637,0.6792750732763637,0.0,False
synthetic,adaptive,0,0.0,0.205,tighter,5000,1025,0.07950000000000002,4604,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.21,uncorrected,5000,1050,0.1,4501,3.0189027199069556,9.366255032926855,10.097033936141132,0.8758,-0.7307789032142771,0.7307789032142771,0.7307789032142771,0.0,False
synthetic,adaptive,0,0.0,0.21,tighter,5000,1050,0.07900000000000001,4606,3.2995518332754505,10.236979072241093,10.097033936141132,0.905,0.13994513609996137,0.13994513609996137,0.13994513609996137,0.0,False
synthetic,adaptive,0,0.0,0.215,uncorrected,5000,1075,0.1,4501,3.0177100075467007,9.362554599629217,10.097033936141132,0.8758,-0.7344793365119142,0.7344793365119142,0.7344793365119142,0.0,False
synthetic,adaptive,0,0.0,0.215,tighter,5000,1075,0.07850000000000001,4609,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.22,uncorrected,5000,1100,0.1,4501,3.0132010872098802,9.348565510971499,10.097033936141132,0.8757,-0.7484684251696345,0.7484684251696345,0.7484684251696345,0.0,False
synthetic,adaptive,0,0.0,0.22,tighter,5000,1100,0.07800000000000001,4611,3.3055560820902508,10.255607471662426,10.097033936141132,0.9052,0.15857353552129183,0.15857353552129183,0.15857353552129183,0.0,False
synthetic,adaptive,0,0.0,0.225,uncorrected,5000,1125,0.1,4501,2.99766643640667,9.300368694190727,10.097033936141132,0.873,-0.796665241950406,0.796665241950406,0.796665241950406,0.0,False
synthetic,adaptive,0,0.0,0.225,tighter,5000,1125,0.07750000000000001,4614,3.3055560820902508,10.255607471662426,10.097033936141132,0.9052,0.15857353552129183,0.15857353552129183,0.15857353552129183,0.0,False
synthetic,adaptive,0,0.0,0.23,uncorrected,5000,1150,0.1,4501,2.9926432480850766,9.284784070483502,10.097033936141132,0.8726,-0.8122498656576297,0.8122498656576297,0.8122498656576297,0.0,False
synthetic,adaptive,0,0.0,0.23,tighter,5000,1150,0.07700000000000001,4616,3.3077581867888903,10.262439581250009,10.097033936141132,0.9058,0.16540564510887748,0.16540564510887748,0.16540564510887748,0.0,False
synthetic,adaptive,0,0.0,0.235,uncorrected,5000,1175,0.1,4501,2.985094545498066,9.261363947293896,10.097033936141132,0.8716,-0.8356699888472354,0.8356699888472354,0.8356699888472354,0.0,False
synthetic,adaptive,0,0.0,0.235,tighter,5000,1175,0.07650000000000001,4619,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.24,uncorrected,5000,1200,0.1,4501,2.9812148784195203,9.249327139661476,10.097033936141132,0.8711,-0.8477067964796552,0.8477067964796552,0.8477067964796552,0.0,False
synthetic,adaptive,0,0.0,0.24,tighter,5000,1200,0.07600000000000001,4621,3.3055560820902508,10.255607471662426,10.097033936141132,0.9052,0.15857353552129183,0.15857353552129183,0.15857353552129183,0.0,False
synthetic,adaptive,0,0.0,0.245,uncorrected,5000,1225,0.1,4501,2.979488029288849,9.24396952768723,10.097033936141132,0.8709,-0.8530644084539004,0.8530644084539004,0.8530644084539004,0.0,False
synthetic,adaptive,0,0.0,0.245,tighter,5000,1225,0.07550000000000001,4624,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.25,uncorrected,5000,1250,0.1,4501,2.9681956777673024,9.20893459808356,10.097033936141132,0.8691,-0.8880993380575694,0.8880993380575694,0.8880993380575694,0.0,False
synthetic,adaptive,0,0.0,0.25,tighter,5000,1250,0.07500000000000001,4626,3.2995518332754505,10.236979072241093,10.097033936141132,0.905,0.13994513609996137,0.13994513609996137,0.13994513609996137,0.0,False
synthetic,adaptive,0,0.0,0.255,uncorrected,5000,1275,0.1,4501,2.9657976067692413,9.201494495954137,10.097033936141132,0.8691,-0.8955394401869942,0.8955394401869942,0.8955394401869942,0.0,False
synthetic,adaptive,0,0.0,0.255,tighter,5000,1275,0.0745,4629,3.2984008768252235,10.233408188166713,10.097033936141132,0.9049,0.13637425202558134,0.13637425202558134,0.13637425202558134,0.0,False
synthetic,adaptive,0,0.0,0.26,uncorrected,5000,1300,0.1,4501,2.9588430218936987,9.17991764448326,10.097033936141132,0.868,-0.9171162916578741,0.9171162916578741,0.9171162916578741,0.0,False
synthetic,adaptive,0,0.0,0.26,tighter,5000,1300,0.074,4631,3.2967422232131254,10.228262155258879,10.097033936141132,0.9049,0.13122821911774535,0.13122821911774535,0.13122821911774535,0.0,False
synthetic,adaptive,0,0.0,0.265,uncorrected,5000,1325,0.1,4501,2.951385825404584,9.156781422276717,10.097033936141132,0.867,-0.9402525138644141,0.9402525138644141,0.9402525138644141,0.0,False
synthetic,adaptive,0,0.0,0.265,tighter,5000,1325,0.0735,4634,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.27,uncorrected,5000,1350,0.1,4501,2.9475931336246024,9.14501445865833,10.097033936141132,0.8664,-0.9520194774828006,0.9520194774828006,0.9520194774828006,0.0,False
synthetic,adaptive,0,0.0,0.27,tighter,5000,1350,0.073,4636,3.294546412814212,10.221449573964172,10.097033936141132,0.9049,0.12441563782303965,0.12441563782303965,0.12441563782303965,0.0,False
synthetic,adaptive,0,0.0,0.275,uncorrected,5000,1375,0.1,4501,2.9460162005164077,9.140121966573766,10.097033936141132,0.8663,-0.956911969567366,0.956911969567366,0.956911969567366,0.0,False
synthetic,adaptive,0,0.0,0.275,tighter,5000,1375,0.0725,4639,3.2965529027559235,10.227674781683236,10.097033936141132,0.9049,0.13064084554210467,0.13064084554210467,0.13064084554210467,0.0,False
synthetic,adaptive,0,0.0,0.28,uncorrected,5000,1400,0.1,4501,2.9392405702407114,9.119100328230632,10.097033936141132,0.866,-0.9779336079105013,0.9779336079105013,0.9779336079105013,0.0,False
synthetic,adaptive,0,0.0,0.28,tighter,5000,1400,0.072,4641,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.285,uncorrected,5000,1425,0.1,4501,2.924515999424227,9.073416813949708,10.097033936141132,0.8642,-1.0236171221914239,1.0236171221914239,1.0236171221914239,0.0,False
synthetic,adaptive,0,0.0,0.285,tighter,5000,1425,0.07150000000000001,4644,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.29,uncorrected,5000,1450,0.1,4501,2.92052161601116,9.06102409473442,10.097033936141132,0.8638,-1.0360098414067132,1.0360098414067132,1.0360098414067132,0.0,False
synthetic,adaptive,0,0.0,0.29,tighter,5000,1450,0.071,4646,3.284930894168021,10.191617079091046,10.097033936141132,0.9043,0.09458314294991416,0.09458314294991416,0.09458314294991416,0.0,False
synthetic,adaptive,0,0.0,0.295,uncorrected,5000,1475,0.1,4501,2.9158311902824856,9.046471879024361,10.097033936141132,0.8627,-1.0505620571167702,1.0505620571167702,1.0505620571167702,0.0,False
synthetic,adaptive,0,0.0,0.295,tighter,5000,1475,0.07050000000000001,4649,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.3,uncorrected,5000,1500,0.1,4501,2.9085672993839053,9.023935394413968,10.097033936141132,0.8614,-1.0730985417271641,1.0730985417271641,1.0730985417271641,0.0,False
synthetic,adaptive,0,0.0,0.3,tighter,5000,1500,0.06999999999999999,4651,3.284930894168021,10.191617079091046,10.097033936141132,0.9043,0.09458314294991416,0.09458314294991416,0.09458314294991416,0.0,False
synthetic,adaptive,0,0.0,0.305,uncorrected,5000,1525,0.1,4501,2.9064389983190915,9.017332263273488,10.097033936141132,0.861,-1.0797016728676436,1.0797016728676436,1.0797016728676436,0.0,False
synthetic,adaptive,0,0.0,0.305,tighter,5000,1525,0.0695,4654,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.31,uncorrected,5000,1550,0.1,4501,2.8953058886665546,8.98279138733615,10.097033936141132,0.8592,-1.1142425488049823,1.1142425488049823,1.1142425488049823,0.0,False
synthetic,adaptive,0,0.0,0.31,tighter,5000,1550,0.06899999999999999,4656,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.315,uncorrected,5000,1575,0.1,4501,2.889375961660494,8.964393574018363,10.097033936141132,0.8588,-1.1326403621227676,1.1326403621227676,1.1326403621227676,0.0,False
synthetic,adaptive,0,0.0,0.315,tighter,5000,1575,0.0685,4659,3.2650248233324866,10.129857773327503,10.097033936141132,0.9027,0.03282383718637168,0.03282383718637168,0.03282383718637168,0.0,False
synthetic,adaptive,0,0.0,0.32,uncorrected,5000,1600,0.1,4501,2.8883408920075984,8.961182232930115,10.097033936141132,0.8588,-1.135851703211017,1.135851703211017,1.135851703211017,0.0,False
synthetic,adaptive,0,0.0,0.32,tighter,5000,1600,0.06799999999999999,4661,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.325,uncorrected,5000,1625,0.1,4501,2.882537999550691,8.943178548902257,10.097033936141132,0.8583,-1.1538553872388744,1.1538553872388744,1.1538553872388744,0.0,False
synthetic,adaptive,0,0.0,0.325,tighter,5000,1625,0.0675,4664,3.2781562457623306,10.170598487035168,10.097033936141132,0.9036,0.07356455089403485,0.07356455089403485,0.07356455089403485,0.0,False
synthetic,adaptive,0,0.0,0.33,uncorrected,5000,1650,0.1,4501,2.875546557931115,8.921487348048066,10.097033936141132,0.8574,-1.1755465880930653,1.1755465880930653,1.1755465880930653,0.0,False
synthetic,adaptive,0,0.0,0.33,tighter,5000,1650,0.06699999999999999,4666,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.335,uncorrected,5000,1675,0.1,4501,2.875546557931115,8.921487348048066,10.097033936141132,0.8574,-1.1755465880930653,1.1755465880930653,1.1755465880930653,0.0,False
synthetic,adaptive,0,0.0,0.335,tighter,5000,1675,0.0665,4669,3.284930894168021,10.191617079091046,10.097033936141132,0.9043,0.09458314294991416,0.09458314294991416,0.09458314294991416,0.0,False
synthetic,adaptive,0,0.0,0.34,uncorrected,5000,1700,0.1,4501,2.8732397749844223,8.914330470404456,10.097033936141132,0.8573,-1.182703465736674,1.182703465736674,1.182703465736674,0.0,False
synthetic,adaptive,0,0.0,0.34,tighter,5000,1700,0.06599999999999999,4671,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.345,uncorrected,5000,1725,0.1,4501,2.8725685961141645,8.912248113649438,10.097033936141132,0.8572,-1.1847858224916938,1.1847858224916938,1.1847858224916938,0.0,False
synthetic,adaptive,0,0.0,0.345,tighter,5000,1725,0.0655,4674,3.294546412814212,10.221449573964172,10.097033936141132,0.9049,0.12441563782303965,0.12441563782303965,0.12441563782303965,0.0,False
synthetic,adaptive,0,0.0,0.35,uncorrected,5000,1750,0.1,4501,2.8619090504849356,8.879176487246863,10.097033936141132,0.8554,-1.2178574488942682,1.2178574488942682,1.2178574488942682,0.0,False
synthetic,adaptive,0,0.0,0.35,tighter,5000,1750,0.065,4676,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.355,uncorrected,5000,1775,0.1,4501,2.8578160993422377,8.866477958080278,10.097033936141132,0.8547,-1.2305559780608522,1.2305559780608522,1.2305559780608522,0.0,False
synthetic,adaptive,0,0.0,0.355,tighter,5000,1775,0.0645,4679,3.2965529027559235,10.227674781683236,10.097033936141132,0.9049,0.13064084554210467,0.13064084554210467,0.13064084554210467,0.0,False
synthetic,adaptive,0,0.0,0.36,uncorrected,5000,1800,0.1,4501,2.8541438803936634,8.855084765784852,10.097033936141132,0.8544,-1.241949170356281,1.241949170356281,1.241949170356281,0.0,False
synthetic,adaptive,0,0.0,0.36,tighter,5000,1800,0.064,4681,3.2967422232131254,10.228262155258879,10.097033936141132,0.9049,0.13122821911774535,0.13122821911774535,0.13122821911774535,0.0,False
synthetic,adaptive,0,0.0,0.365,uncorrected,5000,1825,0.1,4501,2.8538189603917266,8.854076689710265,10.097033936141132,0.8544,-1.2429572464308665,1.2429572464308665,1.2429572464308665,0.0,False
synthetic,adaptive,0,0.0,0.365,tighter,5000,1825,0.0635,4684,3.3055560820902508,10.255607471662426,10.097033936141132,0.9052,0.15857353552129183,0.15857353552129183,0.15857353552129183,0.0,False
synthetic,adaptive,0,0.0,0.37,uncorrected,5000,1850,0.1,4501,2.8479638872840622,8.835911113323457,10.097033936141132,0.8534,-1.2611228228176756,1.2611228228176756,1.2611228228176756,0.0,False
synthetic,adaptive,0,0.0,0.37,tighter,5000,1850,0.063,4686,3.3077581867888903,10.262439581250009,10.097033936141132,0.9058,0.16540564510887748,0.16540564510887748,0.16540564510887748,0.0,False
synthetic,adaptive,0,0.0,0.375,uncorrected,5000,1875,0.1,4501,2.8430610485590018,8.820699878598528,10.097033936141132,0.8524,-1.2763340575426032,1.2763340575426032,1.2763340575426032,0.0,False
synthetic,adaptive,0,0.0,0.375,tighter,5000,1875,0.0625,4689,3.3077581867888903,10.262439581250009,10.097033936141132,0.9058,0.16540564510887748,0.16540564510887748,0.16540564510887748,0.0,False
synthetic,adaptive,0,0.0,0.38,uncorrected,5000,1900,0.1,4501,2.822996641335534,8.758449328456491,10.097033936141132,0.8495,-1.3385846076846402,1.3385846076846402,1.3385846076846402,0.0,False
synthetic,adaptive,0,0.0,0.38,tighter,5000,1900,0.062,4691,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.385,uncorrected,5000,1925,0.1,4501,2.7982773947517727,8.681756970601235,10.097033936141132,0.8459,-1.415276965539897,1.415276965539897,1.415276965539897,0.0,False
synthetic,adaptive,0,0.0,0.385,tighter,5000,1925,0.0615,4694,3.3077581867888903,10.262439581250009,10.097033936141132,0.9058,0.16540564510887748,0.16540564510887748,0.16540564510887748,0.0,False
synthetic,adaptive,0,0.0,0.39,uncorrected,5000,1950,0.1,4501,2.789910156280119,8.65579731018222,10.097033936141132,0.8447,-1.4412366259589124,1.4412366259589124,1.4412366259589124,0.0,False
synthetic,adaptive,0,0.0,0.39,tighter,5000,1950,0.061,4696,3.3077581867888903,10.262439581250009,10.097033936141132,0.9058,0.16540564510887748,0.16540564510887748,0.16540564510887748,0.0,False
synthetic,adaptive,0,0.0,0.395,uncorrected,5000,1975,0.1,4501,2.783743794433644,8.636665949208398,10.097033936141132,0.8435,-1.4603679869327346,1.4603679869327346,1.4603679869327346,0.0,False
synthetic,adaptive,0,0.0,0.395,tighter,5000,1975,0.0605,4699,3.2984008768252235,10.233408188166713,10.097033936141132,0.9049,0.13637425202558134,0.13637425202558134,0.13637425202558134,0.0,False
synthetic,adaptive,0,0.0,0.4,uncorrected,5000,2000,0.1,4501,2.7776542918435965,8.617773046861476,10.097033936141132,0.8429,-1.479260889279655,1.479260889279655,1.479260889279655,0.0,False
synthetic,adaptive,0,0.0,0.4,tighter,5000,2000,0.06,4701,3.3055560820902508,10.255607471662426,10.097033936141132,0.9052,0.15857353552129183,0.15857353552129183,0.15857353552129183,0.0,False
synthetic,adaptive,0,0.0,0.405,uncorrected,5000,2025,0.1,4501,2.7744556498530595,8.607849144231277,10.097033936141132,0.8426,-1.4891847919098535,1.4891847919098535,1.4891847919098535,0.0,False
synthetic,adaptive,0,0.0,0.405,tighter,5000,2025,0.0595,4704,3.3077581867888903,10.262439581250009,10.097033936141132,0.9058,0.16540564510887748,0.16540564510887748,0.16540564510887748,0.0,False
synthetic,adaptive,0,0.0,0.41,uncorrected,5000,2050,0.1,4501,2.760035185189046,8.563109130303097,10.097033936141132,0.8402,-1.5339248058380341,1.5339248058380341,1.5339248058380341,0.0,False
synthetic,adaptive,0,0.0,0.41,tighter,5000,2050,0.05900000000000001,4706,3.3077581867888903,10.262439581250009,10.097033936141132,0.9058,0.16540564510887748,0.16540564510887748,0.16540564510887748,0.0,False
synthetic,adaptive,0,0.0,0.415,uncorrected,5000,2075,0.1,4501,2.7576382081735296,8.55567242229414,10.097033936141132,0.8399,-1.5413615138469905,1.5413615138469905,1.5413615138469905,0.0,False
synthetic,adaptive,0,0.0,0.415,tighter,5000,2075,0.058499999999999996,4709,3.3163417341332457,10.289070347781271,10.097033936141132,0.9066,0.19203641164013974,0.19203641164013974,0.19203641164013974,0.0,False
synthetic,adaptive,0,0.0,0.42,uncorrected,5000,2100,0.1,4501,2.743833023179682,8.512841335828032,10.097033936141132,0.8373,-1.5841926003131004,1.5841926003131004,1.5841926003131004,0.0,False
synthetic,adaptive,0,0.0,0.42,tighter,5000,2100,0.05800000000000001,4711,3.3163417341332457,10.289070347781271,10.097033936141132,0.9066,0.19203641164013974,0.19203641164013974,0.19203641164013974,0.0,False
synthetic,adaptive,0,0.0,0.425,uncorrected,5000,2125,0.1,4501,2.734537104900216,8.48400041266857,10.097033936141132,0.8355,-1.613033523472562,1.613033523472562,1.613033523472562,0.0,False
synthetic,adaptive,0,0.0,0.425,tighter,5000,2125,0.057499999999999996,4714,3.317878395974007,10.293837896800001,10.097033936141132,0.9067,0.19680396065887015,0.19680396065887015,0.19680396065887015,0.0,False
synthetic,adaptive,0,0.0,0.43,uncorrected,5000,2150,0.1,4501,2.7228044300754126,8.44759936406807,10.097033936141132,0.8333,-1.64943457207306,1.64943457207306,1.64943457207306,0.0,False
synthetic,adaptive,0,0.0,0.43,tighter,5000,2150,0.05700000000000001,4716,3.3163417341332457,10.289070347781271,10.097033936141132,0.9066,0.19203641164013974,0.19203641164013974,0.19203641164013974,0.0,False
synthetic,adaptive,0,0.0,0.435,uncorrected,5000,2175,0.1,4501,2.704322848783029,8.390259588707051,10.097033936141132,0.8301,-1.706774347434079,1.706774347434079,1.706774347434079,0.0,False
synthetic,adaptive,0,0.0,0.435,tighter,5000,2175,0.056499999999999995,4719,3.3163417341332457,10.289070347781271,10.097033936141132,0.9066,0.19203641164013974,0.19203641164013974,0.19203641164013974,0.0,False
synthetic,adaptive,0,0.0,0.44,uncorrected,5000,2200,0.1,4501,2.690781880477208,8.34824824408545,10.097033936141132,0.8273,-1.7487856920556806,1.7487856920556806,1.7487856920556806,0.0,False
synthetic,adaptive,0,0.0,0.44,tighter,5000,2200,0.05600000000000001,4721,3.3163417341332457,10.289070347781271,10.097033936141132,0.9066,0.19203641164013974,0.19203641164013974,0.19203641164013974,0.0,False
synthetic,adaptive,0,0.0,0.445,uncorrected,5000,2225,0.1,4501,2.685125191902803,8.330698162898551,10.097033936141132,0.8266,-1.76633577324258,1.76633577324258,1.76633577324258,0.0,False
synthetic,adaptive,0,0.0,0.445,tighter,5000,2225,0.055499999999999994,4724,3.3163417341332457,10.289070347781271,10.097033936141132,0.9066,0.19203641164013974,0.19203641164013974,0.19203641164013974,0.0,False
synthetic,adaptive,0,0.0,0.45,uncorrected,5000,2250,0.1,4501,2.6803722803227967,8.315952082571505,10.097033936141132,0.8255,-1.7810818535696278,1.7810818535696278,1.7810818535696278,0.0,False
synthetic,adaptive,0,0.0,0.45,tighter,5000,2250,0.05500000000000001,4726,3.3163417341332457,10.289070347781271,10.097033936141132,0.9066,0.19203641164013974,0.19203641164013974,0.19203641164013974,0.0,False
synthetic,adaptive,0,0.0,0.455,uncorrected,5000,2275,0.1,4501,2.6742663419110397,8.297008187492425,10.097033936141132,0.8245,-1.8000257486487055,1.8000257486487055,1.8000257486487055,0.0,False
synthetic,adaptive,0,0.0,0.455,tighter,5000,2275,0.05449999999999999,4729,3.317878395974007,10.293837896800001,10.097033936141132,0.9067,0.19680396065887015,0.19680396065887015,0.19680396065887015,0.0,False
synthetic,adaptive,0,0.0,0.46,uncorrected,5000,2300,0.1,4501,2.6662885491597237,8.27225679652645,10.097033936141132,0.8227,-1.8247771396146804,1.8247771396146804,1.8247771396146804,0.0,False
synthetic,adaptive,0,0.0,0.46,tighter,5000,2300,0.054000000000000006,4731,3.3163417341332457,10.289070347781271,10.097033936141132,0.9066,0.19203641164013974,0.19203641164013974,0.19203641164013974,0.0,False
synthetic,adaptive,0,0.0,0.465,uncorrected,5000,2325,0.1,4501,2.6650502902191424,8.268415053313658,10.097033936141132,0.8227,-1.8286188828274739,1.8286188828274739,1.8286188828274739,0.0,False
synthetic,adaptive,0,0.0,0.465,tighter,5000,2325,0.05349999999999999,4734,3.317878395974007,10.293837896800001,10.097033936141132,0.9067,0.19680396065887015,0.19680396065887015,0.19680396065887015,0.0,False
synthetic,adaptive,0,0.0,0.47,uncorrected,5000,2350,0.1,4501,2.6516121102929575,8.226722613362867,10.097033936141132,0.8202,-1.8703113227782666,1.8703113227782666,1.8703113227782666,0.0,False
synthetic,adaptive,0,0.0,0.47,tighter,5000,2350,0.053000000000000005,4736,3.3163417341332457,10.289070347781271,10.097033936141132,0.9066,0.19203641164013974,0.19203641164013974,0.19203641164013974,0.0,False
synthetic,adaptive,0,0.0,0.475,uncorrected,5000,2375,0.1,4501,2.6379551953323452,8.184351540045196,10.097033936141132,0.8177,-1.9126823960959358,1.9126823960959358,1.9126823960959358,0.0,False
synthetic,adaptive,0,0.0,0.475,tighter,5000,2375,0.052500000000000005,4739,3.3163417341332457,10.289070347781271,10.097033936141132,0.9066,0.19203641164013974,0.19203641164013974,0.19203641164013974,0.0,False
synthetic,adaptive,0,0.0,0.48,uncorrected,5000,2400,0.1,4501,2.634107149338486,8.17241283797333,10.097033936141132,0.8171,-1.924621098167802,1.924621098167802,1.924621098167802,0.0,False
synthetic,adaptive,0,0.0,0.48,tighter,5000,2400,0.052000000000000005,4741,3.3163417341332457,10.289070347781271,10.097033936141132,0.9066,0.19203641164013974,0.19203641164013974,0.19203641164013974,0.0,False
synthetic,adaptive,0,0.0,0.485,uncorrected,5000,2425,0.1,4501,2.6305909821143327,8.161503801805097,10.097033936141132,0.8165,-1.9355301343360345,1.9355301343360345,1.9355301343360345,0.0,False
synthetic,adaptive,0,0.0,0.485,tighter,5000,2425,0.051500000000000004,4744,3.317878395974007,10.293837896800001,10.097033936141132,0.9067,0.19680396065887015,0.19680396065887015,0.19680396065887015,0.0,False
synthetic,adaptive,0,0.0,0.49,uncorrected,5000,2450,0.1,4501,2.623195077369371,8.138557739454773,10.097033936141132,0.8155,-1.9584761966863582,1.9584761966863582,1.9584761966863582,0.0,False
synthetic,adaptive,0,0.0,0.49,tighter,5000,2450,0.051000000000000004,4746,3.3163417341332457,10.289070347781271,10.097033936141132,0.9066,0.19203641164013974,0.19203641164013974,0.19203641164013974,0.0,False
synthetic,adaptive,0,0.0,0.495,uncorrected,5000,2475,0.1,4501,2.5929569349207817,8.044742807284921,10.097033936141132,0.8109,-2.0522911288562113,2.0522911288562113,2.0522911288562113,0.0,False
synthetic,adaptive,0,0.0,0.495,tighter,5000,2475,0.0505,4749,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.5,uncorrected,5000,2500,0.1,4501,2.5700047579551124,7.973532846922914,10.097033936141132,0.8075,-2.1235010892182182,2.1235010892182182,2.1235010892182182,0.0,False
synthetic,adaptive,0,0.0,0.5,tighter,5000,2500,0.05,4751,3.2965529027559235,10.227674781683236,10.097033936141132,0.9049,0.13064084554210467,0.13064084554210467,0.13064084554210467,0.0,False
synthetic,adaptive,0,0.0,0.505,uncorrected,5000,2525,0.1,4501,2.556372550548214,7.931238429685548,10.097033936141132,0.8048,-2.1657955064555843,2.1657955064555843,2.1657955064555843,0.0,False
synthetic,adaptive,0,0.0,0.505,tighter,5000,2525,0.0495,4754,3.3077581867888903,10.262439581250009,10.097033936141132,0.9058,0.16540564510887748,0.16540564510887748,0.16540564510887748,0.0,False
synthetic,adaptive,0,0.0,0.51,uncorrected,5000,2550,0.1,4501,2.5484806140187706,7.906753410757639,10.097033936141132,0.8031,-2.190280525383494,2.190280525383494,2.190280525383494,0.0,False
synthetic,adaptive,0,0.0,0.51,tighter,5000,2550,0.049,4756,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.515,uncorrected,5000,2575,0.1,4501,2.539049406907977,7.877492749098832,10.097033936141132,0.8013,-2.2195411870423,2.2195411870423,2.2195411870423,0.0,False
synthetic,adaptive,0,0.0,0.515,tighter,5000,2575,0.0485,4759,3.31493207006149,10.28469681394073,10.097033936141132,0.9065,0.18766287779959792,0.18766287779959792,0.18766287779959792,0.0,False
synthetic,adaptive,0,0.0,0.52,uncorrected,5000,2600,0.1,4501,2.5259132358992256,7.8367373027531135,10.097033936141132,0.7985,-2.260296633388016,2.260296633388016,2.260296633388016,0.0,False
synthetic,adaptive,0,0.0,0.52,tighter,5000,2600,0.048,4761,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.525,uncorrected,5000,2625,0.1,4501,2.5123292420723,7.794592469893905,10.097033936141132,0.797,-2.3024414662472257,2.3024414662472257,2.3024414662472257,0.0,False
synthetic,adaptive,0,0.0,0.525,tighter,5000,2625,0.0475,4764,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.53,uncorrected,5000,2650,0.1,4501,2.5027138661854273,7.764760417936737,10.097033936141132,0.7957,-2.3322735182043943,2.3322735182043943,2.3322735182043943,0.0,False
synthetic,adaptive,0,0.0,0.53,tighter,5000,2650,0.047,4766,3.2967422232131254,10.228262155258879,10.097033936141132,0.9049,0.13122821911774535,0.13122821911774535,0.13122821911774535,0.0,False
synthetic,adaptive,0,0.0,0.535,uncorrected,5000,2675,0.1,4501,2.4611507919566855,7.635809474730835,10.097033936141132,0.7883,-2.4612244614102967,2.4612244614102967,2.4612244614102967,0.0,False
synthetic,adaptive,0,0.0,0.535,tighter,5000,2675,0.0465,4769,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.54,uncorrected,5000,2700,0.1,4501,2.4458157314465763,7.588231894063553,10.097033936141132,0.7856,-2.508802042077578,2.508802042077578,2.508802042077578,0.0,False
synthetic,adaptive,0,0.0,0.54,tighter,5000,2700,0.046,4771,3.294546412814212,10.221449573964172,10.097033936141132,0.9049,0.12441563782303965,0.12441563782303965,0.12441563782303965,0.0,False
synthetic,adaptive,0,0.0,0.545,uncorrected,5000,2725,0.1,4501,2.4336430991404208,7.5504658614419355,10.097033936141132,0.7839,-2.546568074699196,2.546568074699196,2.546568074699196,0.0,False
synthetic,adaptive,0,0.0,0.545,tighter,5000,2725,0.0455,4774,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.55,uncorrected,5000,2750,0.1,4501,2.415195345497288,7.493231037587952,10.097033936141132,0.78,-2.6038028985531803,2.6038028985531803,2.6038028985531803,0.0,False
synthetic,adaptive,0,0.0,0.55,tighter,5000,2750,0.045,4776,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.555,uncorrected,5000,2775,0.1,4501,2.3978820250859285,7.439515833924626,10.097033936141132,0.7765,-2.657518102216506,2.657518102216506,2.657518102216506,0.0,False
synthetic,adaptive,0,0.0,0.555,tighter,5000,2775,0.0445,4779,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.56,uncorrected,5000,2800,0.1,4501,2.3636048687372075,7.333169714836852,10.097033936141132,0.7698,-2.7638642213042792,2.7638642213042792,2.7638642213042792,0.0,False
synthetic,adaptive,0,0.0,0.56,tighter,5000,2800,0.044,4781,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.565,uncorrected,5000,2825,0.1,4501,2.3509156876684503,7.293801070969908,10.097033936141132,0.7678,-2.803232865171224,2.803232865171224,2.803232865171224,0.0,False
synthetic,adaptive,0,0.0,0.565,tighter,5000,2825,0.04350000000000001,4784,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.57,uncorrected,5000,2850,0.1,4501,2.343577424084885,7.271033842410575,10.097033936141132,0.7661,-2.8260000937305567,2.8260000937305567,2.8260000937305567,0.0,False
synthetic,adaptive,0,0.0,0.57,tighter,5000,2850,0.04300000000000001,4786,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.575,uncorrected,5000,2875,0.1,4501,2.3252128719679885,7.2140571543052925,10.097033936141132,0.762,-2.8829767818358394,2.8829767818358394,2.8829767818358394,0.0,False
synthetic,adaptive,0,0.0,0.575,tighter,5000,2875,0.04250000000000001,4789,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.58,uncorrected,5000,2900,0.1,4501,2.313096314499477,7.176465095898491,10.097033936141132,0.7601,-2.9205688402426406,2.9205688402426406,2.9205688402426406,0.0,False
synthetic,adaptive,0,0.0,0.58,tighter,5000,2900,0.04200000000000001,4791,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.585,uncorrected,5000,2925,0.1,4501,2.3051914919595378,7.151940097656287,10.097033936141132,0.7594,-2.9450938384848437,2.9450938384848437,2.9450938384848437,0.0,False
synthetic,adaptive,0,0.0,0.585,tighter,5000,2925,0.04150000000000001,4794,3.294546412814212,10.221449573964172,10.097033936141132,0.9049,0.12441563782303965,0.12441563782303965,0.12441563782303965,0.0,False
synthetic,adaptive,0,0.0,0.59,uncorrected,5000,2950,0.1,4501,2.284730870345333,7.088460278016135,10.097033936141132,0.754,-3.008573658124996,3.008573658124996,3.008573658124996,0.0,False
synthetic,adaptive,0,0.0,0.59,tighter,5000,2950,0.04100000000000001,4796,3.294546412814212,10.221449573964172,10.097033936141132,0.9049,0.12441563782303965,0.12441563782303965,0.12441563782303965,0.0,False
synthetic,adaptive,0,0.0,0.595,uncorrected,5000,2975,0.1,4501,2.269240224921568,7.040399989518964,10.097033936141132,0.7517,-3.056633946622167,3.056633946622167,3.056633946622167,0.0,False
synthetic,adaptive,0,0.0,0.595,tighter,5000,2975,0.04050000000000001,4799,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.6,uncorrected,5000,3000,0.1,4501,2.235938176259159,6.937079177346296,10.097033936141132,0.7432,-3.159954758794836,3.159954758794836,3.159954758794836,0.0,False
synthetic,adaptive,0,0.0,0.6,tighter,5000,3000,0.04000000000000001,4801,3.2965529027559235,10.227674781683236,10.097033936141132,0.9049,0.13064084554210467,0.13064084554210467,0.13064084554210467,0.0,False
synthetic,adaptive,0,0.0,0.605,uncorrected,5000,3025,0.1,4501,2.209982945134902,6.85655213268689,10.097033936141132,0.7379,-3.2404818034542417,3.2404818034542417,3.2404818034542417,0.0,False
synthetic,adaptive,0,0.0,0.605,tighter,5000,3025,0.03950000000000001,4804,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.61,uncorrected,5000,3050,0.1,4501,2.1971256243186295,6.816661829163271,10.097033936141132,0.7359,-3.2803721069778606,3.2803721069778606,3.2803721069778606,0.0,False
synthetic,adaptive,0,0.0,0.61,tighter,5000,3050,0.03900000000000001,4806,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.615,uncorrected,5000,3075,0.1,4501,2.186031737877791,6.782242644660888,10.097033936141132,0.733,-3.3147912914802435,3.3147912914802435,3.3147912914802435,0.0,False
synthetic,adaptive,0,0.0,0.615,tighter,5000,3075,0.038500000000000006,4809,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.62,uncorrected,5000,3100,0.1,4501,2.1689774656636995,6.729331147412292,10.097033936141132,0.7295,-3.367702788728841,3.367702788728841,3.367702788728841,0.0,False
synthetic,adaptive,0,0.0,0.62,tighter,5000,3100,0.038000000000000006,4811,3.294546412814212,10.221449573964172,10.097033936141132,0.9049,0.12441563782303965,0.12441563782303965,0.12441563782303965,0.0,False
synthetic,adaptive,0,0.0,0.625,uncorrected,5000,3125,0.1,4501,2.1506704105271597,6.672532845771101,10.097033936141132,0.7256,-3.4245010903700313,3.4245010903700313,3.4245010903700313,0.0,False
synthetic,adaptive,0,0.0,0.625,tighter,5000,3125,0.037500000000000006,4814,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.63,uncorrected,5000,3150,0.1,4501,2.137721228858309,6.632357540625165,10.097033936141132,0.7221,-3.4646763955159665,3.4646763955159665,3.4646763955159665,0.0,False
synthetic,adaptive,0,0.0,0.63,tighter,5000,3150,0.037,4816,3.294546412814212,10.221449573964172,10.097033936141132,0.9049,0.12441563782303965,0.12441563782303965,0.12441563782303965,0.0,False
synthetic,adaptive,0,0.0,0.635,uncorrected,5000,3175,0.1,4501,2.1317522084147034,6.613838438501435,10.097033936141132,0.7208,-3.483195497639697,3.483195497639697,3.483195497639697,0.0,False
synthetic,adaptive,0,0.0,0.635,tighter,5000,3175,0.0365,4819,3.2967422232131254,10.228262155258879,10.097033936141132,0.9049,0.13122821911774535,0.13122821911774535,0.13122821911774535,0.0,False
synthetic,adaptive,0,0.0,0.64,uncorrected,5000,3200,0.1,4501,2.1290904087903697,6.60558010875677,10.097033936141132,0.7199,-3.491453827384362,3.491453827384362,3.491453827384362,0.0,False
synthetic,adaptive,0,0.0,0.64,tighter,5000,3200,0.036,4821,3.2965529027559235,10.227674781683236,10.097033936141132,0.9049,0.13064084554210467,0.13064084554210467,0.13064084554210467,0.0,False
synthetic,adaptive,0,0.0,0.645,uncorrected,5000,3225,0.1,4501,2.1150249639480707,6.561941556684246,10.097033936141132,0.7155,-3.535092379456884,3.535092379456884,3.535092379456884,0.0,False
synthetic,adaptive,0,0.0,0.645,tighter,5000,3225,0.0355,4824,3.2965529027559235,10.227674781683236,10.097033936141132,0.9049,0.13064084554210467,0.13064084554210467,0.13064084554210467,0.0,False
synthetic,adaptive,0,0.0,0.65,uncorrected,5000,3250,0.1,4501,2.1071454705508676,6.537495143024804,10.097033936141132,0.7145,-3.5595387931163294,3.5595387931163294,3.5595387931163294,0.0,False
synthetic,adaptive,0,0.0,0.65,tighter,5000,3250,0.034999999999999996,4826,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.655,uncorrected,5000,3275,0.1,4501,2.079564887867902,6.451925386284398,10.097033936141132,0.7076,-3.6451085498567335,3.6451085498567335,3.6451085498567335,0.0,False
synthetic,adaptive,0,0.0,0.655,tighter,5000,3275,0.034499999999999996,4829,3.2965529027559235,10.227674781683236,10.097033936141132,0.9049,0.13064084554210467,0.13064084554210467,0.13064084554210467,0.0,False
synthetic,adaptive,0,0.0,0.66,uncorrected,5000,3300,0.1,4501,2.0564839255866794,6.3803158648162945,10.097033936141132,0.7019,-3.7167180713248373,3.7167180713248373,3.7167180713248373,0.0,False
synthetic,adaptive,0,0.0,0.66,tighter,5000,3300,0.033999999999999996,4831,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.665,uncorrected,5000,3325,0.1,4501,2.036783671147012,6.319195111875583,10.097033936141132,0.6956,-3.7778388242655483,3.7778388242655483,3.7778388242655483,0.0,False
synthetic,adaptive,0,0.0,0.665,tighter,5000,3325,0.033499999999999995,4834,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.67,uncorrected,5000,3350,0.1,4501,2.0309857757995973,6.301206931560921,10.097033936141132,0.6941,-3.795827004580209,3.795827004580209,3.795827004580209,0.0,False
synthetic,adaptive,0,0.0,0.67,tighter,5000,3350,0.032999999999999995,4836,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.675,uncorrected,5000,3375,0.1,4501,2.0174211285437638,6.259122122139258,10.097033936141132,0.6914,-3.8379118140018735,3.8379118140018735,3.8379118140018735,0.0,False
synthetic,adaptive,0,0.0,0.675,tighter,5000,3375,0.032499999999999994,4839,3.2967422232131254,10.228262155258879,10.097033936141132,0.9049,0.13122821911774535,0.13122821911774535,0.13122821911774535,0.0,False
synthetic,adaptive,0,0.0,0.68,uncorrected,5000,3400,0.1,4501,1.9971167486709964,6.196127048160979,10.097033936141132,0.6872,-3.9009068879801516,3.9009068879801516,3.9009068879801516,0.0,False
synthetic,adaptive,0,0.0,0.68,tighter,5000,3400,0.031999999999999994,4841,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.685,uncorrected,5000,3425,0.1,4501,1.9743110587817736,6.125371569259398,10.097033936141132,0.6814,-3.9716623668817337,3.9716623668817337,3.9716623668817337,0.0,False
synthetic,adaptive,0,0.0,0.685,tighter,5000,3425,0.03149999999999999,4844,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.69,uncorrected,5000,3450,0.1,4501,1.9360038786035507,6.006522155273454,10.097033936141132,0.671,-4.090511780867677,4.090511780867677,4.090511780867677,0.0,False
synthetic,adaptive,0,0.0,0.69,tighter,5000,3450,0.031000000000000007,4846,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.695,uncorrected,5000,3475,0.1,4501,1.8912045183400927,5.867530517426823,10.097033936141132,0.6594,-4.229503418714309,4.229503418714309,4.229503418714309,0.0,False
synthetic,adaptive,0,0.0,0.695,tighter,5000,3475,0.030500000000000006,4849,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.7,uncorrected,5000,3500,0.1,4501,1.8630612705211078,5.780215071722233,10.097033936141132,0.6518,-4.3168188644189,4.3168188644189,4.3168188644189,0.0,False
synthetic,adaptive,0,0.0,0.7,tighter,5000,3500,0.030000000000000006,4851,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.705,uncorrected,5000,3525,0.1,4501,1.8405222348449148,5.710286897174771,10.097033936141132,0.6463,-4.3867470389663605,4.3867470389663605,4.3867470389663605,0.0,False
synthetic,adaptive,0,0.0,0.705,tighter,5000,3525,0.029500000000000005,4854,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.71,uncorrected,5000,3550,0.1,4501,1.8192798894271514,5.644381751120104,10.097033936141132,0.6423,-4.452652185021027,4.452652185021027,4.452652185021027,0.0,False
synthetic,adaptive,0,0.0,0.71,tighter,5000,3550,0.029000000000000005,4856,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.715,uncorrected,5000,3575,0.1,4501,1.7967470113985826,5.5744726808974265,10.097033936141132,0.636,-4.522561255243705,4.522561255243705,4.522561255243705,0.0,False
synthetic,adaptive,0,0.0,0.715,tighter,5000,3575,0.028500000000000004,4859,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.72,uncorrected,5000,3600,0.1,4501,1.7722435999105115,5.498449959244077,10.097033936141132,0.6295,-4.5985839768970544,4.5985839768970544,4.5985839768970544,0.0,False
synthetic,adaptive,0,0.0,0.72,tighter,5000,3600,0.028000000000000004,4861,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.725,uncorrected,5000,3625,0.1,4501,1.7650887558813717,5.4762517964957915,10.097033936141132,0.6276,-4.620782139645339,4.620782139645339,4.620782139645339,0.0,False
synthetic,adaptive,0,0.0,0.725,tighter,5000,3625,0.027500000000000004,4864,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.73,uncorrected,5000,3650,0.1,4501,1.7254321931092444,5.35321587413773,10.097033936141132,0.6164,-4.7438180620034025,4.7438180620034025,4.7438180620034025,0.0,False
synthetic,adaptive,0,0.0,0.73,tighter,5000,3650,0.027000000000000003,4866,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.735,uncorrected,5000,3675,0.1,4501,1.712430700517834,5.312878272459854,10.097033936141132,0.613,-4.784155663681277,4.784155663681277,4.784155663681277,0.0,False
synthetic,adaptive,0,0.0,0.735,tighter,5000,3675,0.026500000000000003,4869,3.2967422232131254,10.228262155258879,10.097033936141132,0.9049,0.13122821911774535,0.13122821911774535,0.13122821911774535,0.0,False
synthetic,adaptive,0,0.0,0.74,uncorrected,5000,3700,0.1,4501,1.6764436645481693,5.2012271899164,10.097033936141132,0.6034,-4.895806746224731,4.895806746224731,4.895806746224731,0.0,False
synthetic,adaptive,0,0.0,0.74,tighter,5000,3700,0.026000000000000002,4871,3.2967422232131254,10.228262155258879,10.097033936141132,0.9049,0.13122821911774535,0.13122821911774535,0.13122821911774535,0.0,False
synthetic,adaptive,0,0.0,0.745,uncorrected,5000,3725,0.1,4501,1.6621121685790525,5.156763204586575,10.097033936141132,0.5994,-4.940270731554557,4.940270731554557,4.940270731554557,0.0,False
synthetic,adaptive,0,0.0,0.745,tighter,5000,3725,0.025500000000000002,4874,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.75,uncorrected,5000,3750,0.1,4501,1.6344680608794202,5.070996359181091,10.097033936141132,0.5907,-5.02603757696004,5.02603757696004,5.02603757696004,0.0,False
synthetic,adaptive,0,0.0,0.75,tighter,5000,3750,0.025,4876,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.755,uncorrected,5000,3775,0.1,4501,1.6032364626239461,4.974099194387487,10.097033936141132,0.5826,-5.122934741753645,5.122934741753645,5.122934741753645,0.0,False
synthetic,adaptive,0,0.0,0.755,tighter,5000,3775,0.0245,4879,3.2967422232131254,10.228262155258879,10.097033936141132,0.9049,0.13122821911774535,0.13122821911774535,0.13122821911774535,0.0,False
synthetic,adaptive,0,0.0,0.76,uncorrected,5000,3800,0.1,4501,1.5744012776774665,4.884636988682937,10.097033936141132,0.5742,-5.212396947458195,5.212396947458195,5.212396947458195,0.0,False
synthetic,adaptive,0,0.0,0.76,tighter,5000,3800,0.024,4881,3.2967422232131254,10.228262155258879,10.097033936141132,0.9049,0.13122821911774535,0.13122821911774535,0.13122821911774535,0.0,False
synthetic,adaptive,0,0.0,0.765,uncorrected,5000,3825,0.1,4501,1.5213301225674012,4.719981807720958,10.097033936141132,0.557,-5.377052128420173,5.377052128420173,5.377052128420173,0.0,False
synthetic,adaptive,0,0.0,0.765,tighter,5000,3825,0.0235,4884,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.77,uncorrected,5000,3850,0.1,4501,1.4958324247277877,4.640874276648977,10.097033936141132,0.5501,-5.456159659492155,5.456159659492155,5.456159659492155,0.0,False
synthetic,adaptive,0,0.0,0.77,tighter,5000,3850,0.023,4886,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.775,uncorrected,5000,3875,0.1,4501,1.4690474971522778,4.55777306869802,10.097033936141132,0.5415,-5.539260867443113,5.539260867443113,5.539260867443113,0.0,False
synthetic,adaptive,0,0.0,0.775,tighter,5000,3875,0.0225,4889,3.3163417341332457,10.289070347781271,10.097033936141132,0.9066,0.19203641164013974,0.19203641164013974,0.19203641164013974,0.0,False
synthetic,adaptive,0,0.0,0.78,uncorrected,5000,3900,0.1,4501,1.422638260116596,4.413786729855956,10.097033936141132,0.5289,-5.683247206285175,5.683247206285175,5.683247206285175,0.0,False
synthetic,adaptive,0,0.0,0.78,tighter,5000,3900,0.022,4891,3.3163417341332457,10.289070347781271,10.097033936141132,0.9066,0.19203641164013974,0.19203641164013974,0.19203641164013974,0.0,False
synthetic,adaptive,0,0.0,0.785,uncorrected,5000,3925,0.1,4501,1.3833459084768236,4.291880785727721,10.097033936141132,0.5175,-5.8051531504134095,5.8051531504134095,5.8051531504134095,0.0,False
synthetic,adaptive,0,0.0,0.785,tighter,5000,3925,0.0215,4894,3.317878395974007,10.293837896800001,10.097033936141132,0.9067,0.19680396065887015,0.19680396065887015,0.19680396065887015,0.0,False
synthetic,adaptive,0,0.0,0.79,uncorrected,5000,3950,0.1,4501,1.348243521414243,4.182974358460408,10.097033936141132,0.5066,-5.914059577680724,5.914059577680724,5.914059577680724,0.0,False
synthetic,adaptive,0,0.0,0.79,tighter,5000,3950,0.020999999999999998,4896,3.3163417341332457,10.289070347781271,10.097033936141132,0.9066,0.19203641164013974,0.19203641164013974,0.19203641164013974,0.0,False
synthetic,adaptive,0,0.0,0.795,uncorrected,5000,3975,0.1,4501,1.2751440477870835,3.9561805938750463,10.097033936141132,0.4831,-6.140853342266086,6.140853342266086,6.140853342266086,0.0,False
synthetic,adaptive,0,0.0,0.795,tighter,5000,3975,0.020499999999999997,4899,3.317878395974007,10.293837896800001,10.097033936141132,0.9067,0.19680396065887015,0.19680396065887015,0.19680396065887015,0.0,False
synthetic,adaptive,0,0.0,0.8,uncorrected,5000,4000,0.1,4501,1.226728246589216,3.8059688170422072,10.097033936141132,0.4681,-6.291065119098924,6.291065119098924,6.291065119098924,0.0,False
synthetic,adaptive,0,0.0,0.8,tighter,5000,4000,0.019999999999999997,4901,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.805,uncorrected,5000,4025,0.1,4501,1.1987064425231877,3.719030154979849,10.097033936141132,0.4604,-6.378003781161283,6.378003781161283,6.378003781161283,0.0,False
synthetic,adaptive,0,0.0,0.805,tighter,5000,4025,0.019499999999999997,4904,3.3163417341332457,10.289070347781271,10.097033936141132,0.9066,0.19203641164013974,0.19203641164013974,0.19203641164013974,0.0,False
synthetic,adaptive,0,0.0,0.81,uncorrected,5000,4050,0.1,4501,1.155532667644397,3.5850819546677215,10.097033936141132,0.4439,-6.51195198147341,6.51195198147341,6.51195198147341,0.0,False
synthetic,adaptive,0,0.0,0.81,tighter,5000,4050,0.018999999999999996,4906,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.815,uncorrected,5000,4075,0.1,4501,1.1269295291488495,3.496339681481892,10.097033936141132,0.4338,-6.60069425465924,6.60069425465924,6.60069425465924,0.0,False
synthetic,adaptive,0,0.0,0.815,tighter,5000,4075,0.018500000000000006,4909,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.82,uncorrected,5000,4100,0.1,4501,1.0803189842046845,3.3517287775624025,10.097033936141132,0.4187,-6.74530515857873,6.74530515857873,6.74530515857873,0.0,False
synthetic,adaptive,0,0.0,0.82,tighter,5000,4100,0.018000000000000006,4911,3.2650248233324866,10.129857773327503,10.097033936141132,0.9027,0.03282383718637168,0.03282383718637168,0.03282383718637168,0.0,False
synthetic,adaptive,0,0.0,0.825,uncorrected,5000,4125,0.1,4501,1.0311579220390246,3.199204801583696,10.097033936141132,0.3994,-6.897829134557437,6.897829134557437,6.897829134557437,0.0,False
synthetic,adaptive,0,0.0,0.825,tighter,5000,4125,0.017500000000000005,4914,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.83,uncorrected,5000,4150,0.1,4501,0.9848883506788189,3.0556517805584766,10.097033936141132,0.3857,-7.041382155582655,7.041382155582655,7.041382155582655,0.0,False
synthetic,adaptive,0,0.0,0.83,tighter,5000,4150,0.017000000000000005,4916,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.835,uncorrected,5000,4175,0.1,4501,0.944961566688892,2.931777487084799,10.097033936141132,0.3707,-7.165256449056332,7.165256449056332,7.165256449056332,0.0,False
synthetic,adaptive,0,0.0,0.835,tighter,5000,4175,0.016500000000000004,4919,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.84,uncorrected,5000,4200,0.1,4501,0.9095754417463674,2.8219907527679964,10.097033936141132,0.3571,-7.275043183373136,7.275043183373136,7.275043183373136,0.0,False
synthetic,adaptive,0,0.0,0.84,tighter,5000,4200,0.016000000000000004,4921,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.845,uncorrected,5000,4225,0.1,4501,0.8443851733598192,2.619735583912413,10.097033936141132,0.3316,-7.4772983522287175,7.4772983522287175,7.4772983522287175,0.0,False
synthetic,adaptive,0,0.0,0.845,tighter,5000,4225,0.015500000000000003,4924,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.85,uncorrected,5000,4250,0.1,4501,0.7760295124769873,2.4076596701868467,10.097033936141132,0.3055,-7.689374265954284,7.689374265954284,7.689374265954284,0.0,False
synthetic,adaptive,0,0.0,0.85,tighter,5000,4250,0.015000000000000003,4926,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.855,uncorrected,5000,4275,0.1,4501,0.7119580744495164,2.208875713044248,10.097033936141132,0.2834,-7.888158223096884,7.888158223096884,7.888158223096884,0.0,False
synthetic,adaptive,0,0.0,0.855,tighter,5000,4275,0.014500000000000002,4929,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.86,uncorrected,5000,4300,0.1,4501,0.6433498317509913,1.9960161550869997,10.097033936141132,0.2585,-8.101017781054132,8.101017781054132,8.101017781054132,0.0,False
synthetic,adaptive,0,0.0,0.86,tighter,5000,4300,0.014000000000000002,4931,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.865,uncorrected,5000,4325,0.1,4501,0.570125517757843,1.7688350687444498,10.097033936141132,0.2319,-8.328198867396681,8.328198867396681,8.328198867396681,0.0,False
synthetic,adaptive,0,0.0,0.865,tighter,5000,4325,0.013500000000000002,4934,3.348322338128847,10.38829133001255,10.097033936141132,0.9108,0.29125739387141697,0.29125739387141697,0.29125739387141697,0.0,False
synthetic,adaptive,0,0.0,0.87,uncorrected,5000,4350,0.1,4501,0.5045244489494052,1.5653053767007958,10.097033936141132,0.207,-8.531728559440335,8.531728559440335,8.531728559440335,0.0,False
synthetic,adaptive,0,0.0,0.87,tighter,5000,4350,0.013000000000000001,4936,3.348322338128847,10.38829133001255,10.097033936141132,0.9108,0.29125739387141697,0.29125739387141697,0.29125739387141697,0.0,False
synthetic,adaptive,0,0.0,0.875,uncorrected,5000,4375,0.1,4501,0.4493635881074422,1.3941668080166292,10.097033936141132,0.1851,-8.7028671281245,8.7028671281245,8.7028671281245,0.0,False
synthetic,adaptive,0,0.0,0.875,tighter,5000,4375,0.0125,4939,3.348322338128847,10.38829133001255,10.097033936141132,0.9108,0.29125739387141697,0.29125739387141697,0.29125739387141697,0.0,False
synthetic,adaptive,0,0.0,0.88,uncorrected,5000,4400,0.1,4501,0.3788960319008008,1.1755386625562638,10.097033936141132,0.1586,-8.921495273584867,8.921495273584867,8.921495273584867,0.0,False
synthetic,adaptive,0,0.0,0.88,tighter,5000,4400,0.012,4941,3.348322338128847,10.38829133001255,10.097033936141132,0.9108,0.29125739387141697,0.29125739387141697,0.29125739387141697,0.0,False
synthetic,adaptive,0,0.0,0.885,uncorrected,5000,4425,0.1,4501,0.31696095532502105,0.9833828441963777,10.097033936141132,0.1317,-9.113651091944755,9.113651091944755,9.113651091944755,0.0,False
synthetic,adaptive,0,0.0,0.885,tighter,5000,4425,0.0115,4944,3.3561957080508633,10.412718745368434,10.097033936141132,0.9112,0.31568480922730213,0.31568480922730213,0.31568480922730213,0.0,False
synthetic,adaptive,0,0.0,0.89,uncorrected,5000,4450,0.1,4501,0.20546288675110938,0.6374560479946735,10.097033936141132,0.0829,-9.459577888146459,9.459577888146459,9.459577888146459,0.0,False
synthetic,adaptive,0,0.0,0.89,tighter,5000,4450,0.011,4946,3.382751470949962,10.4951089616105,10.097033936141132,0.914,0.3980750254693681,0.3980750254693681,0.3980750254693681,0.0,False
synthetic,adaptive,0,0.0,0.895,uncorrected,5000,4475,0.1,4501,0.11939980293890884,0.37044221326929583,10.097033936141132,0.0478,-9.726591722871834,9.726591722871834,9.726591722871834,0.0,False
synthetic,adaptive,0,0.0,0.895,tighter,5000,4475,0.010499999999999999,4949,3.3561957080508633,10.412718745368434,10.097033936141132,0.9112,0.31568480922730213,0.31568480922730213,0.31568480922730213,0.0,False
synthetic,adaptive,0,0.0,0.9,uncorrected,5000,4500,0.1,4501,0.0014929004653876793,0.004631777766600957,10.097033936141132,0.0005,-10.092402158374531,10.092402158374531,10.092402158374531,0.0,False
synthetic,adaptive,0,0.0,0.9,tighter,5000,4500,0.009999999999999998,4951,3.382751470949962,10.4951089616105,10.097033936141132,0.914,0.3980750254693681,0.3980750254693681,0.3980750254693681,0.0,False
synthetic,adaptive,0,0.0,0.905,uncorrected,5000,4525,0.1,4501,0.0,0.0,10.097033936141132,0.0,-10.097033936141132,10.097033936141132,10.097033936141132,0.0,False
synthetic,adaptive,0,0.0,0.905,tighter,5000,4525,0.009499999999999998,4954,3.4047974101907483,10.5635072866072,10.097033936141132,0.9162,0.46647335046606714,0.46647335046606714,0.46647335046606714,0.0,False
synthetic,adaptive,0,0.0,0.91,uncorrected,5000,4550,0.1,4501,0.0,0.0,10.097033936141132,0.0,-10.097033936141132,10.097033936141132,10.097033936141132,0.0,False
synthetic,adaptive,0,0.0,0.91,tighter,5000,4550,0.008999999999999998,4956,3.4047974101907483,10.5635072866072,10.097033936141132,0.9162,0.46647335046606714,0.46647335046606714,0.46647335046606714,0.0,False
synthetic,adaptive,0,0.0,0.915,uncorrected,5000,4575,0.1,4501,0.0,0.0,10.097033936141132,0.0,-10.097033936141132,10.097033936141132,10.097033936141132,0.0,False
synthetic,adaptive,0,0.0,0.915,tighter,5000,4575,0.008499999999999997,4959,3.4116035080847538,10.584623451839674,10.097033936141132,0.917,0.4875895156985414,0.4875895156985414,0.4875895156985414,0.0,False
synthetic,adaptive,0,0.0,0.92,uncorrected,5000,4600,0.1,4501,0.0,0.0,10.097033936141132,0.0,-10.097033936141132,10.097033936141132,10.097033936141132,0.0,False
synthetic,adaptive,0,0.0,0.92,tighter,5000,4600,0.007999999999999997,4961,3.4116035080847538,10.584623451839674,10.097033936141132,0.917,0.4875895156985414,0.4875895156985414,0.4875895156985414,0.0,False
synthetic,adaptive,0,0.0,0.925,uncorrected,5000,4625,0.1,4501,0.0,0.0,10.097033936141132,0.0,-10.097033936141132,10.097033936141132,10.097033936141132,0.0,False
synthetic,adaptive,0,0.0,0.925,tighter,5000,4625,0.007499999999999996,4964,3.417189816068377,10.601955174694492,10.097033936141132,0.918,0.5049212385533615,0.5049212385533615,0.5049212385533615,0.0,False
synthetic,adaptive,0,0.0,0.93,uncorrected,5000,4650,0.1,4501,0.0,0.0,10.097033936141132,0.0,-10.097033936141132,10.097033936141132,10.097033936141132,0.0,False
synthetic,adaptive,0,0.0,0.93,tighter,5000,4650,0.006999999999999996,4966,3.4116035080847538,10.584623451839674,10.097033936141132,0.917,0.4875895156985414,0.4875895156985414,0.4875895156985414,0.0,False
synthetic,adaptive,0,0.0,0.935,uncorrected,5000,4675,0.1,4501,0.0,0.0,10.097033936141132,0.0,-10.097033936141132,10.097033936141132,10.097033936141132,0.0,False
synthetic,adaptive,0,0.0,0.935,tighter,5000,4675,0.006499999999999995,4969,3.4424655366332093,10.680374013231468,10.097033936141132,0.9207,0.5833400770903352,0.5833400770903352,0.5833400770903352,0.0,False
synthetic,adaptive,0,0.0,0.94,uncorrected,5000,4700,0.1,4501,0.0,0.0,10.097033936141132,0.0,-10.097033936141132,10.097033936141132,10.097033936141132,0.0,False
synthetic,adaptive,0,0.0,0.94,tighter,5000,4700,0.006000000000000005,4971,3.5431681788266856,10.992807608078389,10.097033936141132,0.9293,0.8957736719372568,0.8957736719372568,0.8957736719372568,0.0,False
synthetic,adaptive,0,0.0,0.945,uncorrected,5000,4725,0.1,4501,0.0,0.0,10.097033936141132,0.0,-10.097033936141132,10.097033936141132,10.097033936141132,0.0,False
synthetic,adaptive,0,0.0,0.945,tighter,5000,4725,0.005500000000000005,4974,3.5431681788266856,10.992807608078389,10.097033936141132,0.9293,0.8957736719372568,0.8957736719372568,0.8957736719372568,0.0,False
synthetic,adaptive,0,0.0,0.95,uncorrected,5000,4750,0.1,4501,0.0,0.0,10.097033936141132,0.0,-10.097033936141132,10.097033936141132,10.097033936141132,0.0,False
synthetic,adaptive,0,0.0,0.95,tighter,5000,4750,0.0050000000000000044,4976,3.5699027116085884,11.075752464356887,10.097033936141132,0.9312,0.9787185282157534,0.9787185282157534,0.9787185282157534,0.0,False
synthetic,cqr,0,0.0,0.0,uncorrected,5000,0,0.1,4501,2.5557933764682836,9.987471040304872,9.987471040304872,0.8983,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,0.0,0.0,tighter,5000,0,0.1,4501,2.5557933764682836,9.987471040304872,9.987471040304872,0.8983,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,0.0,0.0,naive,5000,0,0.1,4501,2.5557933764682836,9.987471040304872,9.987471040304872,0.8983,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,0.0,0.005,uncorrected,5000,25,0.1,4501,2.5537029951760566,9.983290277720418,9.987471040304872,0.8982,-0.004180762584454101,0.004180762584454101,0.004180762584454101,0.0,False
synthetic,cqr,0,0.0,0.005,tighter,5000,25,0.0995,4504,2.5625898604536723,10.00106400827565,9.987471040304872,0.8986,0.013592967970777352,0.013592967970777352,0.013592967970777352,0.0,False
synthetic,cqr,0,0.0,0.005,naive,5000,25,0.095,4526,2.6317075299358494,10.139299347240003,9.987471040304872,0.9035,0.1518283069351316,0.1518283069351316,0.1518283069351316,0.0,False
synthetic,cqr,0,0.0,0.01,uncorrected,5000,50,0.1,4501,2.5483827118422067,9.972649711052718,9.987471040304872,0.8979,-0.014821329252153959,0.014821329252153959,0.014821329252153959,0.0,False
synthetic,cqr,0,0.0,0.01,tighter,5000,50,0.099,4506,2.56064692485373,9.997178137075764,9.987471040304872,0.8983,0.00970709677089232,0.00970709677089232,0.00970709677089232,0.0,False
synthetic,cqr,0,0.0,0.01,naive,5000,50,0.09000000000000001,4551,2.699245466193382,10.27437521975507,9.987471040304872,0.9074,0.28690417945019675,0.28690417945019675,0.28690417945019675,0.0,False
synthetic,cqr,0,0.0,0.015,uncorrected,5000,75,0.1,4501,2.5476352891287872,9.971154865625879,9.987471040304872,0.8979,-0.01631617467899282,0.01631617467899282,0.01631617467899282,0.0,False
synthetic,cqr,0,0.0,0.015,tighter,5000,75,0.0985,4509,2.5625898604536723,10.00106400827565,9.987471040304872,0.8986,0.013592967970777352,0.013592967970777352,0.013592967970777352,0.0,False
synthetic,cqr,0,0.0,0.015,naive,5000,75,0.085,4576,2.7972594149188574,10.470403117206018,9.987471040304872,0.9144,0.4829320769011476,0.4829320769011476,0.4829320769011476,0.0,False
synthetic,cqr,0,0.0,0.02,uncorrected,5000,100,0.1,4501,2.5457616576662745,9.967407602700852,9.987471040304872,0.8979,-0.020063437604018304,0.020063437604018304,0.020063437604018304,0.0,False
synthetic,cqr,0,0.0,0.02,tighter,5000,100,0.098,4511,2.5636426501658707,10.003169587700045,9.987471040304872,0.8986,0.01569854739517407,0.01569854739517407,0.01569854739517407,0.0,False
synthetic,cqr,0,0.0,0.02,naive,5000,100,0.08,4601,2.892101298859468,10.660086885087242,9.987471040304872,0.9207,0.6726158447823689,0.6726158447823689,0.6726158447823689,0.0,False
synthetic,cqr,0,0.0,0.025,uncorrected,5000,125,0.1,4501,2.5457616576662745,9.967407602700852,9.987471040304872,0.8979,-0.020063437604018304,0.020063437604018304,0.020063437604018304,0.0,False
synthetic,cqr,0,0.0,0.025,tighter,5000,125,0.0975,4514,2.58777679550964,10.051437878387585,9.987471040304872,0.9006,0.06396683808271232,0.06396683808271232,0.06396683808271232,0.0,False
synthetic,cqr,0,0.0,0.025,naive,5000,125,0.07500000000000001,4626,2.978124456994226,10.832133201356756,9.987471040304872,0.9259,0.8446621610518843,0.8446621610518843,0.8446621610518843,0.0,False
synthetic,cqr,0,0.0,0.03,uncorrected,5000,150,0.1,4501,2.5330046648222146,9.941893617012733,9.987471040304872,0.8969,-0.045577423292137986,0.045577423292137986,0.045577423292137986,0.0,False
synthetic,cqr,0,0.0,0.03,tighter,5000,150,0.097,4516,2.587019289898156,10.049922867164616,9.987471040304872,0.9006,0.062451826859744486,0.062451826859744486,0.062451826859744486,0.0,False
synthetic,cqr,0,0.0,0.03,naive,5000,150,0.07,4651,3.0541899017388072,10.98426409084592,9.987471040304872,0.9287,0.9967930505410474,0.9967930505410474,0.9967930505410474,0.0,False
synthetic,cqr,0,0.0,0.035,uncorrected,5000,175,0.1,4501,2.5286281888861106,9.933140665140527,9.987471040304872,0.8968,-0.05433037516434602,0.05433037516434602,0.05433037516434602,0.0,False
synthetic,cqr,0,0.0,0.035,tighter,5000,175,0.0965,4519,2.58777679550964,10.051437878387585,9.987471040304872,0.9006,0.06396683808271232,0.06396683808271232,0.06396683808271232,0.0,False
synthetic,cqr,0,0.0,0.035,naive,5000,175,0.065,4676,3.158039553996523,11.191963395361352,9.987471040304872,0.9336,1.2044923550564786,1.2044923550564786,1.2044923550564786,0.0,False
synthetic,cqr,0,0.0,0.04,uncorrected,5000,200,0.1,4501,2.5131634032270016,9.902211093822308,9.987471040304872,0.8957,-0.08525994648256408,0.08525994648256408,0.08525994648256408,0.0,False
synthetic,cqr,0,0.0,0.04,tighter,5000,200,0.096,4521,2.5694223948735027,10.01472907711531,9.987471040304872,0.8993,0.02725803681043803,0.02725803681043803,0.02725803681043803,0.0,False
synthetic,cqr,0,0.0,0.04,naive,5000,200,0.060000000000000005,4701,3.275256423582128,11.42639713453256,9.987471040304872,0.9405,1.4389260942276891,1.4389260942276891,1.4389260942276891,0.0,False
synthetic,cqr,0,0.0,0.045,uncorrected,5000,225,0.1,4501,2.508969662406593,9.89382361218149,9.987471040304872,0.8953,-0.09364742812338099,0.09364742812338099,0.09364742812338099,0.0,False
synthetic,cqr,0,0.0,0.045,tighter,5000,225,0.0955,4524,2.58777679550964,10.051437878387585,9.987471040304872,0.9006,0.06396683808271232,0.06396683808271232,0.06396683808271232,0.0,False
synthetic,cqr,0,0.0,0.045,naive,5000,225,0.05500000000000001,4726,3.3933986201650983,11.662681527698501,9.987471040304872,0.9469,1.6752104873936289,1.6752104873936289,1.6752104873936289,0.0,False
synthetic,cqr,0,0.0,0.05,uncorrected,5000,250,0.1,4501,2.503133350288239,9.882150987944781,9.987471040304872,0.8952,-0.10532005236008944,0.10532005236008944,0.10532005236008944,0.0,False
synthetic,cqr,0,0.0,0.05,tighter,5000,250,0.095,4526,2.58777679550964,10.051437878387585,9.987471040304872,0.9006,0.06396683808271232,0.06396683808271232,0.06396683808271232,0.0,False
synthetic,cqr,0,0.0,0.05,naive,5000,250,0.05,4751,3.49895948013188,11.873803247632067,9.987471040304872,0.9518,1.8863322073271926,1.8863322073271926,1.8863322073271926,0.0,False
synthetic,cqr,0,0.0,0.055,uncorrected,5000,275,0.1,4501,2.5007759337727693,9.877436154913845,9.987471040304872,0.895,-0.11003488539102868,0.11003488539102868,0.11003488539102868,0.0,False
synthetic,cqr,0,0.0,0.055,tighter,5000,275,0.0945,4529,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.055,naive,5000,275,0.045000000000000005,4776,3.6295094316105683,12.134903150589441,9.987471040304872,0.9561,2.1474321102845693,2.1474321102845693,2.1474321102845693,0.0,False
synthetic,cqr,0,0.0,0.06,uncorrected,5000,300,0.1,4501,2.494198058977835,9.864280405323976,9.987471040304872,0.8946,-0.12319063498089733,0.12319063498089733,0.12319063498089733,0.0,False
synthetic,cqr,0,0.0,0.06,tighter,5000,300,0.094,4531,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.06,naive,5000,300,0.04000000000000001,4801,3.7829078201361686,12.441699927640641,9.987471040304872,0.9609,2.45422888733577,2.45422888733577,2.45422888733577,0.0,False
synthetic,cqr,0,0.0,0.065,uncorrected,5000,325,0.1,4501,2.4884183280701593,9.852720943508624,9.987471040304872,0.8943,-0.13475009679624872,0.13475009679624872,0.13475009679624872,0.0,False
synthetic,cqr,0,0.0,0.065,tighter,5000,325,0.09350000000000001,4534,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.065,naive,5000,325,0.035,4826,3.986460401954627,12.84880509127756,9.987471040304872,0.9662,2.861334050972687,2.861334050972687,2.861334050972687,0.0,False
synthetic,cqr,0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.4844593909540387,9.844803069276383,9.987471040304872,0.8941,-0.14266797102848996,0.14266797102848996,0.14266797102848996,0.0,False
synthetic,cqr,0,0.0,0.07,tighter,5000,350,0.093,4536,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.07,naive,5000,350,0.03,4851,4.205352825092673,13.286589937553648,9.987471040304872,0.9717,3.2991188972487784,3.2991188972487784,3.2991188972487784,0.0,False
synthetic,cqr,0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.467500668643577,9.810885624655459,9.987471040304872,0.8925,-0.17658541564941288,0.17658541564941288,0.17658541564941288,0.0,False
synthetic,cqr,0,0.0,0.075,tighter,5000,375,0.09250000000000001,4539,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.075,naive,5000,375,0.02500000000000001,4876,4.43868605423775,13.753256395843806,9.987471040304872,0.9766,3.7657853555389322,3.7657853555389322,3.7657853555389322,0.0,False
synthetic,cqr,0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.4580740459773662,9.792032379323038,9.987471040304872,0.8916,-0.19543866098183485,0.19543866098183485,0.19543866098183485,0.0,False
synthetic,cqr,0,0.0,0.08,tighter,5000,400,0.09200000000000001,4541,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.08,naive,5000,400,0.020000000000000004,4901,4.655283044503628,14.18645037637556,9.987471040304872,0.9808,4.19897933607069,4.19897933607069,4.19897933607069,0.0,False
synthetic,cqr,0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.446297641638406,9.768479570645118,9.987471040304872,0.891,-0.21899146965975547,0.21899146965975547,0.21899146965975547,0.0,False
synthetic,cqr,0,0.0,0.085,tighter,5000,425,0.09150000000000001,4544,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.085,naive,5000,425,0.015,4926,5.012250002364623,14.90038429209755,9.987471040304872,0.9855,4.912913251792679,4.912913251792679,4.912913251792679,0.0,False
synthetic,cqr,0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.4425271652917573,9.760938617951819,9.987471040304872,0.8907,-0.2265324223530527,0.2265324223530527,0.2265324223530527,0.0,False
synthetic,cqr,0,0.0,0.09,tighter,5000,450,0.09100000000000001,4546,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.09,naive,5000,450,0.010000000000000009,4951,5.40097321557366,15.677830718515624,9.987471040304872,0.9899,5.690359678210752,5.690359678210752,5.690359678210752,0.0,False
synthetic,cqr,0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.4379105447373464,9.751705376842997,9.987471040304872,0.8905,-0.23576566346187455,0.23576566346187455,0.23576566346187455,0.0,False
synthetic,cqr,0,0.0,0.095,tighter,5000,475,0.09050000000000001,4549,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.095,naive,5000,475,0.0050000000000000044,4976,6.043414437281601,16.962713161931507,9.987471040304872,0.9944,6.975242121626635,6.975242121626635,6.975242121626635,0.0,False
synthetic,cqr,0,0.0,0.1,uncorrected,5000,500,0.1,4501,2.436827009746297,9.749538306860899,9.987471040304872,0.8904,-0.23793273344397295,0.23793273344397295,0.23793273344397295,0.0,False
synthetic,cqr,0,0.0,0.1,tighter,5000,500,0.09000000000000001,4551,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.1,naive,5000,500,0.0,5001,inf,inf,9.987471040304872,1.0,inf,inf,inf,0.0,True
synthetic,cqr,0,0.0,0.105,uncorrected,5000,525,0.1,4501,2.434796228810426,9.745476744989157,9.987471040304872,0.8901,-0.24199429531571504,0.24199429531571504,0.24199429531571504,0.0,False
synthetic,cqr,0,0.0,0.105,tighter,5000,525,0.08950000000000001,4554,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.11,uncorrected,5000,550,0.1,4501,2.427266956110153,9.73041819958861,9.987471040304872,0.8895,-0.25705284071626094,0.25705284071626094,0.25705284071626094,0.0,False
synthetic,cqr,0,0.0,0.11,tighter,5000,550,0.08900000000000001,4556,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.115,uncorrected,5000,575,0.1,4501,2.421041862408873,9.71796801218605,9.987471040304872,0.889,-0.2695030281188213,0.2695030281188213,0.2695030281188213,0.0,False
synthetic,cqr,0,0.0,0.115,tighter,5000,575,0.08850000000000001,4559,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.12,uncorrected,5000,600,0.1,4501,2.413157703474104,9.70219969431651,9.987471040304872,0.8888,-0.28527134598835957,0.28527134598835957,0.28527134598835957,0.0,False
synthetic,cqr,0,0.0,0.12,tighter,5000,600,0.08800000000000001,4561,2.587019289898156,10.049922867164616,9.987471040304872,0.9006,0.062451826859744486,0.062451826859744486,0.062451826859744486,0.0,False
synthetic,cqr,0,0.0,0.125,uncorrected,5000,625,0.1,4501,2.410071770383288,9.696027828134882,9.987471040304872,0.8885,-0.2914432121699911,0.2914432121699911,0.2914432121699911,0.0,False
synthetic,cqr,0,0.0,0.125,tighter,5000,625,0.08750000000000001,4564,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.13,uncorrected,5000,650,0.1,4501,2.40586920648473,9.687622700337762,9.987471040304872,0.888,-0.2998483399671077,0.2998483399671077,0.2998483399671077,0.0,False
synthetic,cqr,0,0.0,0.13,tighter,5000,650,0.08700000000000001,4566,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.135,uncorrected,5000,675,0.1,4501,2.3901096609797747,9.656103609327852,9.987471040304872,0.8869,-0.3313674309770178,0.3313674309770178,0.3313674309770178,0.0,False
synthetic,cqr,0,0.0,0.135,tighter,5000,675,0.08650000000000001,4569,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.14,uncorrected,5000,700,0.1,4501,2.3658960327618255,9.607676352891955,9.987471040304872,0.8852,-0.3797946874129163,0.3797946874129163,0.3797946874129163,0.0,False
synthetic,cqr,0,0.0,0.14,tighter,5000,700,0.08600000000000001,4571,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.145,uncorrected,5000,725,0.1,4501,2.3658960327618255,9.607676352891955,9.987471040304872,0.8852,-0.3797946874129163,0.3797946874129163,0.3797946874129163,0.0,False
synthetic,cqr,0,0.0,0.145,tighter,5000,725,0.0855,4574,2.597516535538194,10.070917358444692,9.987471040304872,0.9012,0.08344631813982062,0.08344631813982062,0.08344631813982062,0.0,False
synthetic,cqr,0,0.0,0.15,uncorrected,5000,750,0.1,4501,2.3475999764768125,9.571084240321929,9.987471040304872,0.884,-0.41638679998294226,0.41638679998294226,0.41638679998294226,0.0,False
synthetic,cqr,0,0.0,0.15,tighter,5000,750,0.085,4576,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.155,uncorrected,5000,775,0.1,4501,2.3475999764768125,9.571084240321929,9.987471040304872,0.884,-0.41638679998294226,0.41638679998294226,0.41638679998294226,0.0,False
synthetic,cqr,0,0.0,0.155,tighter,5000,775,0.0845,4579,2.609383374939337,10.094651037246978,9.987471040304872,0.902,0.10717999694210703,0.10717999694210703,0.10717999694210703,0.0,False
synthetic,cqr,0,0.0,0.16,uncorrected,5000,800,0.1,4501,2.3475999764768125,9.571084240321929,9.987471040304872,0.884,-0.41638679998294226,0.41638679998294226,0.41638679998294226,0.0,False
synthetic,cqr,0,0.0,0.16,tighter,5000,800,0.084,4581,2.618486186229771,10.112856659827846,9.987471040304872,0.9024,0.12538561952297478,0.12538561952297478,0.12538561952297478,0.0,False
synthetic,cqr,0,0.0,0.165,uncorrected,5000,825,0.1,4501,2.3424414373860962,9.560767162140497,9.987471040304872,0.8837,-0.4267038781643749,0.4267038781643749,0.4267038781643749,0.0,False
synthetic,cqr,0,0.0,0.165,tighter,5000,825,0.0835,4584,2.618486186229771,10.112856659827846,9.987471040304872,0.9024,0.12538561952297478,0.12538561952297478,0.12538561952297478,0.0,False
synthetic,cqr,0,0.0,0.17,uncorrected,5000,850,0.1,4501,2.3400636756462787,9.556011638660863,9.987471040304872,0.8835,-0.4314594016440098,0.4314594016440098,0.4314594016440098,0.0,False
synthetic,cqr,0,0.0,0.17,tighter,5000,850,0.083,4586,2.6189181958124923,10.113720678993289,9.987471040304872,0.9024,0.12624963868841732,0.12624963868841732,0.12624963868841732,0.0,False
synthetic,cqr,0,0.0,0.175,uncorrected,5000,875,0.1,4501,2.327189811844053,9.53026391105641,9.987471040304872,0.8828,-0.4572071292484612,0.4572071292484612,0.4572071292484612,0.0,False
synthetic,cqr,0,0.0,0.175,tighter,5000,875,0.0825,4589,2.6189181958124923,10.113720678993289,9.987471040304872,0.9024,0.12624963868841732,0.12624963868841732,0.12624963868841732,0.0,False
synthetic,cqr,0,0.0,0.18,uncorrected,5000,900,0.1,4501,2.318732299689182,9.51334888674667,9.987471040304872,0.8824,-0.474122153558203,0.474122153558203,0.474122153558203,0.0,False
synthetic,cqr,0,0.0,0.18,tighter,5000,900,0.08200000000000002,4591,2.618486186229771,10.112856659827846,9.987471040304872,0.9024,0.12538561952297478,0.12538561952297478,0.12538561952297478,0.0,False
synthetic,cqr,0,0.0,0.185,uncorrected,5000,925,0.1,4501,2.309942646436837,9.495769580241978,9.987471040304872,0.8821,-0.4917014600628935,0.4917014600628935,0.4917014600628935,0.0,False
synthetic,cqr,0,0.0,0.185,tighter,5000,925,0.0815,4594,2.625001003521418,10.12588629441114,9.987471040304872,0.903,0.13841525410626865,0.13841525410626865,0.13841525410626865,0.0,False
synthetic,cqr,0,0.0,0.19,uncorrected,5000,950,0.1,4501,2.3081303020860906,9.492144891540486,9.987471040304872,0.8819,-0.49532614876438613,0.49532614876438613,0.49532614876438613,0.0,False
synthetic,cqr,0,0.0,0.19,tighter,5000,950,0.08100000000000002,4596,2.6295964051929057,10.135077097754117,9.987471040304872,0.9035,0.14760605744924415,0.14760605744924415,0.14760605744924415,0.0,False
synthetic,cqr,0,0.0,0.195,uncorrected,5000,975,0.1,4501,2.301328625470142,9.47854153830859,9.987471040304872,0.8814,-0.5089295019962828,0.5089295019962828,0.5089295019962828,0.0,False
synthetic,cqr,0,0.0,0.195,tighter,5000,975,0.0805,4599,2.639872898723115,10.155630084814536,9.987471040304872,0.9039,0.16815904450966276,0.16815904450966276,0.16815904450966276,0.0,False
synthetic,cqr,0,0.0,0.2,uncorrected,5000,1000,0.1,4501,2.295262798489244,9.466409884346795,9.987471040304872,0.8808,-0.5210611559580789,0.5210611559580789,0.5210611559580789,0.0,False
synthetic,cqr,0,0.0,0.2,tighter,5000,1000,0.08000000000000002,4601,2.639872898723115,10.155630084814536,9.987471040304872,0.9039,0.16815904450966276,0.16815904450966276,0.16815904450966276,0.0,False
synthetic,cqr,0,0.0,0.205,uncorrected,5000,1025,0.1,4501,2.282018489252711,9.439921265873727,9.987471040304872,0.8796,-0.547549774431145,0.547549774431145,0.547549774431145,0.0,False
synthetic,cqr,0,0.0,0.205,tighter,5000,1025,0.07950000000000002,4604,2.6429336344774708,10.161751556323246,9.987471040304872,0.9042,0.17428051601837424,0.17428051601837424,0.17428051601837424,0.0,False
synthetic,cqr,0,0.0,0.21,uncorrected,5000,1050,0.1,4501,2.266016595318377,9.407917478005059,9.987471040304872,0.8779,-0.5795535622998136,0.5795535622998136,0.5795535622998136,0.0,False
synthetic,cqr,0,0.0,0.21,tighter,5000,1050,0.07900000000000001,4606,2.625808667135707,10.127501621639718,9.987471040304872,0.9031,0.1400305813348464,0.1400305813348464,0.1400305813348464,0.0,False
synthetic,cqr,0,0.0,0.215,uncorrected,5000,1075,0.1,4501,2.266016595318377,9.407917478005059,9.987471040304872,0.8779,-0.5795535622998136,0.5795535622998136,0.5795535622998136,0.0,False
synthetic,cqr,0,0.0,0.215,tighter,5000,1075,0.07850000000000001,4609,2.639872898723115,10.155630084814536,9.987471040304872,0.9039,0.16815904450966276,0.16815904450966276,0.16815904450966276,0.0,False
synthetic,cqr,0,0.0,0.22,uncorrected,5000,1100,0.1,4501,2.245771058104884,9.36742640357807,9.987471040304872,0.8771,-0.6200446367267994,0.6200446367267994,0.6200446367267994,0.0,False
synthetic,cqr,0,0.0,0.22,tighter,5000,1100,0.07800000000000001,4611,2.6295964051929057,10.135077097754117,9.987471040304872,0.9035,0.14760605744924415,0.14760605744924415,0.14760605744924415,0.0,False
synthetic,cqr,0,0.0,0.225,uncorrected,5000,1125,0.1,4501,2.2420420366403713,9.359968360649047,9.987471040304872,0.877,-0.6275026796558247,0.6275026796558247,0.6275026796558247,0.0,False
synthetic,cqr,0,0.0,0.225,tighter,5000,1125,0.07750000000000001,4614,2.6295964051929057,10.135077097754117,9.987471040304872,0.9035,0.14760605744924415,0.14760605744924415,0.14760605744924415,0.0,False
synthetic,cqr,0,0.0,0.23,uncorrected,5000,1150,0.1,4501,2.2390271823942127,9.35393865215673,9.987471040304872,0.8769,-0.6335323881481418,0.6335323881481418,0.6335323881481418,0.0,False
synthetic,cqr,0,0.0,0.23,tighter,5000,1150,0.07700000000000001,4616,2.6295964051929057,10.135077097754117,9.987471040304872,0.9035,0.14760605744924415,0.14760605744924415,0.14760605744924415,0.0,False
synthetic,cqr,0,0.0,0.235,uncorrected,5000,1175,0.1,4501,2.2086971055485067,9.293278498465318,9.987471040304872,0.8746,-0.6941925418395538,0.6941925418395538,0.6941925418395538,0.0,False
synthetic,cqr,0,0.0,0.235,tighter,5000,1175,0.07650000000000001,4619,2.629773904760719,10.135432096889744,9.987471040304872,0.9035,0.14796105658487058,0.14796105658487058,0.14796105658487058,0.0,False
synthetic,cqr,0,0.0,0.24,uncorrected,5000,1200,0.1,4501,2.203809291680773,9.283502870729851,9.987471040304872,0.8744,-0.7039681695750213,0.7039681695750213,0.7039681695750213,0.0,False
synthetic,cqr,0,0.0,0.24,tighter,5000,1200,0.07600000000000001,4621,2.625808667135707,10.127501621639718,9.987471040304872,0.9031,0.1400305813348464,0.1400305813348464,0.1400305813348464,0.0,False
synthetic,cqr,0,0.0,0.245,uncorrected,5000,1225,0.1,4501,2.2001631562485904,9.276210599865484,9.987471040304872,0.874,-0.7112604404393865,0.7112604404393865,0.7112604404393865,0.0,False
synthetic,cqr,0,0.0,0.245,tighter,5000,1225,0.07550000000000001,4624,2.629773904760719,10.135432096889744,9.987471040304872,0.9035,0.14796105658487058,0.14796105658487058,0.14796105658487058,0.0,False
synthetic,cqr,0,0.0,0.25,uncorrected,5000,1250,0.1,4501,2.17051199911167,9.216908285591646,9.987471040304872,0.8717,-0.770562754713227,0.770562754713227,0.770562754713227,0.0,False
synthetic,cqr,0,0.0,0.25,tighter,5000,1250,0.07500000000000001,4626,2.6189181958124923,10.113720678993289,9.987471040304872,0.9024,0.12624963868841732,0.12624963868841732,0.12624963868841732,0.0,False
synthetic,cqr,0,0.0,0.255,uncorrected,5000,1275,0.1,4501,2.1589148124946678,9.19371391235764,9.987471040304872,0.871,-0.7937571279472317,0.7937571279472317,0.7937571279472317,0.0,False
synthetic,cqr,0,0.0,0.255,tighter,5000,1275,0.0745,4629,2.6189181958124923,10.113720678993289,9.987471040304872,0.9024,0.12624963868841732,0.12624963868841732,0.12624963868841732,0.0,False
synthetic,cqr,0,0.0,0.26,uncorrected,5000,1300,0.1,4501,2.154139898751758,9.18416408487182,9.987471040304872,0.8705,-0.803306955433051,0.803306955433051,0.803306955433051,0.0,False
synthetic,cqr,0,0.0,0.26,tighter,5000,1300,0.074,4631,2.609383374939337,10.094651037246978,9.987471040304872,0.902,0.10717999694210703,0.10717999694210703,0.10717999694210703,0.0,False
synthetic,cqr,0,0.0,0.265,uncorrected,5000,1325,0.1,4501,2.14708379487014,9.170051877108582,9.987471040304872,0.87,-0.8174191631962876,0.8174191631962876,0.8174191631962876,0.0,False
synthetic,cqr,0,0.0,0.265,tighter,5000,1325,0.0735,4634,2.597516535538194,10.070917358444692,9.987471040304872,0.9012,0.08344631813982062,0.08344631813982062,0.08344631813982062,0.0,False
synthetic,cqr,0,0.0,0.27,uncorrected,5000,1350,0.1,4501,2.1290143750135906,9.133913037395486,9.987471040304872,0.8681,-0.8535580029093861,0.8535580029093861,0.8535580029093861,0.0,False
synthetic,cqr,0,0.0,0.27,tighter,5000,1350,0.073,4636,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.275,uncorrected,5000,1375,0.1,4501,2.1261216533584495,9.128127594085203,9.987471040304872,0.8679,-0.8593434462196683,0.8593434462196683,0.8593434462196683,0.0,False
synthetic,cqr,0,0.0,0.275,tighter,5000,1375,0.0725,4639,2.606292317023701,10.088468921415705,9.987471040304872,0.9019,0.10099788111083453,0.10099788111083453,0.10099788111083453,0.0,False
synthetic,cqr,0,0.0,0.28,uncorrected,5000,1400,0.1,4501,2.117102322662592,9.110088932693488,9.987471040304872,0.8676,-0.8773821076113836,0.8773821076113836,0.8773821076113836,0.0,False
synthetic,cqr,0,0.0,0.28,tighter,5000,1400,0.072,4641,2.597516535538194,10.070917358444692,9.987471040304872,0.9012,0.08344631813982062,0.08344631813982062,0.08344631813982062,0.0,False
synthetic,cqr,0,0.0,0.285,uncorrected,5000,1425,0.1,4501,2.0898678078622965,9.055619903092898,9.987471040304872,0.8661,-0.9318511372119743,0.9318511372119743,0.9318511372119743,0.0,False
synthetic,cqr,0,0.0,0.285,tighter,5000,1425,0.07150000000000001,4644,2.5694223948735027,10.01472907711531,9.987471040304872,0.8993,0.02725803681043803,0.02725803681043803,0.02725803681043803,0.0,False
synthetic,cqr,0,0.0,0.29,uncorrected,5000,1450,0.1,4501,2.0880050888282633,9.05189446502483,9.987471040304872,0.8657,-0.9355765752800406,0.9355765752800406,0.9355765752800406,0.0,False
synthetic,cqr,0,0.0,0.29,tighter,5000,1450,0.071,4646,2.587019289898156,10.049922867164616,9.987471040304872,0.9006,0.062451826859744486,0.062451826859744486,0.062451826859744486,0.0,False
synthetic,cqr,0,0.0,0.295,uncorrected,5000,1475,0.1,4501,2.0846077531256038,9.045099793619512,9.987471040304872,0.8657,-0.9423712466853598,0.9423712466853598,0.9423712466853598,0.0,False
synthetic,cqr,0,0.0,0.295,tighter,5000,1475,0.07050000000000001,4649,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.3,uncorrected,5000,1500,0.1,4501,2.076401601891206,9.028687491150716,9.987471040304872,0.8651,-0.9587835491541555,0.9587835491541555,0.9587835491541555,0.0,False
synthetic,cqr,0,0.0,0.3,tighter,5000,1500,0.06999999999999999,4651,2.587019289898156,10.049922867164616,9.987471040304872,0.9006,0.062451826859744486,0.062451826859744486,0.062451826859744486,0.0,False
synthetic,cqr,0,0.0,0.305,uncorrected,5000,1525,0.1,4501,2.067811318477425,9.011506924323156,9.987471040304872,0.8648,-0.975964115981717,0.975964115981717,0.975964115981717,0.0,False
synthetic,cqr,0,0.0,0.305,tighter,5000,1525,0.0695,4654,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.31,uncorrected,5000,1550,0.1,4501,2.0565948736571085,8.989074034682522,9.987471040304872,0.8637,-0.9983970056223505,0.9983970056223505,0.9983970056223505,0.0,False
synthetic,cqr,0,0.0,0.31,tighter,5000,1550,0.06899999999999999,4656,2.5557933764682836,9.987471040304872,9.987471040304872,0.8983,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,0.0,0.315,uncorrected,5000,1575,0.1,4501,2.040737235540294,8.95735875844889,9.987471040304872,0.8621,-1.0301122818559794,1.0301122818559794,1.0301122818559794,0.0,False
synthetic,cqr,0,0.0,0.315,tighter,5000,1575,0.0685,4659,2.5557933764682836,9.987471040304872,9.987471040304872,0.8983,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,0.0,0.32,uncorrected,5000,1600,0.1,4501,2.0252058964494366,8.926296080267178,9.987471040304872,0.8605,-1.061174960037694,1.061174960037694,1.061174960037694,0.0,False
synthetic,cqr,0,0.0,0.32,tighter,5000,1600,0.06799999999999999,4661,2.5636426501658707,10.003169587700045,9.987471040304872,0.8986,0.01569854739517407,0.01569854739517407,0.01569854739517407,0.0,False
synthetic,cqr,0,0.0,0.325,uncorrected,5000,1625,0.1,4501,2.014899225443336,8.905682738254976,9.987471040304872,0.8591,-1.0817883020498948,1.0817883020498948,1.0817883020498948,0.0,False
synthetic,cqr,0,0.0,0.325,tighter,5000,1625,0.0675,4664,2.5694223948735027,10.01472907711531,9.987471040304872,0.8993,0.02725803681043803,0.02725803681043803,0.02725803681043803,0.0,False
synthetic,cqr,0,0.0,0.33,uncorrected,5000,1650,0.1,4501,2.0001925733723693,8.876269434113043,9.987471040304872,0.8578,-1.1112016061918286,1.1112016061918286,1.1112016061918286,0.0,False
synthetic,cqr,0,0.0,0.33,tighter,5000,1650,0.06699999999999999,4666,2.5636426501658707,10.003169587700045,9.987471040304872,0.8986,0.01569854739517407,0.01569854739517407,0.01569854739517407,0.0,False
synthetic,cqr,0,0.0,0.335,uncorrected,5000,1675,0.1,4501,2.0001925733723693,8.876269434113043,9.987471040304872,0.8578,-1.1112016061918286,1.1112016061918286,1.1112016061918286,0.0,False
synthetic,cqr,0,0.0,0.335,tighter,5000,1675,0.0665,4669,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.34,uncorrected,5000,1700,0.1,4501,1.9972393351431323,8.87036295765457,9.987471040304872,0.8573,-1.1171080826503024,1.1171080826503024,1.1171080826503024,0.0,False
synthetic,cqr,0,0.0,0.34,tighter,5000,1700,0.06599999999999999,4671,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.345,uncorrected,5000,1725,0.1,4501,1.9912914824962158,8.858467252360736,9.987471040304872,0.8562,-1.1290037879441355,1.1290037879441355,1.1290037879441355,0.0,False
synthetic,cqr,0,0.0,0.345,tighter,5000,1725,0.0655,4674,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.35,uncorrected,5000,1750,0.1,4501,1.9815238530299193,8.838931993428144,9.987471040304872,0.8548,-1.1485390468767287,1.1485390468767287,1.1485390468767287,0.0,False
synthetic,cqr,0,0.0,0.35,tighter,5000,1750,0.065,4676,2.597516535538194,10.070917358444692,9.987471040304872,0.9012,0.08344631813982062,0.08344631813982062,0.08344631813982062,0.0,False
synthetic,cqr,0,0.0,0.355,uncorrected,5000,1775,0.1,4501,1.9671335517582937,8.810151390884892,9.987471040304872,0.8534,-1.1773196494199798,1.1773196494199798,1.1773196494199798,0.0,False
synthetic,cqr,0,0.0,0.355,tighter,5000,1775,0.0645,4679,2.606292317023701,10.088468921415705,9.987471040304872,0.9019,0.10099788111083453,0.10099788111083453,0.10099788111083453,0.0,False
synthetic,cqr,0,0.0,0.36,uncorrected,5000,1800,0.1,4501,1.9576696443561197,8.791223576080544,9.987471040304872,0.8525,-1.196247464224328,1.196247464224328,1.196247464224328,0.0,False
synthetic,cqr,0,0.0,0.36,tighter,5000,1800,0.064,4681,2.609383374939337,10.094651037246978,9.987471040304872,0.902,0.10717999694210703,0.10717999694210703,0.10717999694210703,0.0,False
synthetic,cqr,0,0.0,0.365,uncorrected,5000,1825,0.1,4501,1.9573571034627664,8.790598494293837,9.987471040304872,0.8525,-1.1968725460110345,1.1968725460110345,1.1968725460110345,0.0,False
synthetic,cqr,0,0.0,0.365,tighter,5000,1825,0.0635,4684,2.625001003521418,10.12588629441114,9.987471040304872,0.903,0.13841525410626865,0.13841525410626865,0.13841525410626865,0.0,False
synthetic,cqr,0,0.0,0.37,uncorrected,5000,1850,0.1,4501,1.9508114756693495,8.777507238707004,9.987471040304872,0.8515,-1.2099638015978682,1.2099638015978682,1.2099638015978682,0.0,False
synthetic,cqr,0,0.0,0.37,tighter,5000,1850,0.063,4686,2.625808667135707,10.127501621639718,9.987471040304872,0.9031,0.1400305813348464,0.1400305813348464,0.1400305813348464,0.0,False
synthetic,cqr,0,0.0,0.375,uncorrected,5000,1875,0.1,4501,1.9474088177405213,8.770701922849348,9.987471040304872,0.8514,-1.2167691174555246,1.2167691174555246,1.2167691174555246,0.0,False
synthetic,cqr,0,0.0,0.375,tighter,5000,1875,0.0625,4689,2.625808667135707,10.127501621639718,9.987471040304872,0.9031,0.1400305813348464,0.1400305813348464,0.1400305813348464,0.0,False
synthetic,cqr,0,0.0,0.38,uncorrected,5000,1900,0.1,4501,1.942261636526692,8.76040756042169,9.987471040304872,0.8508,-1.2270634798831832,1.2270634798831832,1.2270634798831832,0.0,False
synthetic,cqr,0,0.0,0.38,tighter,5000,1900,0.062,4691,2.6295964051929057,10.135077097754117,9.987471040304872,0.9035,0.14760605744924415,0.14760605744924415,0.14760605744924415,0.0,False
synthetic,cqr,0,0.0,0.385,uncorrected,5000,1925,0.1,4501,1.9199699755471666,8.715824238462638,9.987471040304872,0.8489,-1.271646801842234,1.271646801842234,1.271646801842234,0.0,False
synthetic,cqr,0,0.0,0.385,tighter,5000,1925,0.0615,4694,2.625808667135707,10.127501621639718,9.987471040304872,0.9031,0.1400305813348464,0.1400305813348464,0.1400305813348464,0.0,False
synthetic,cqr,0,0.0,0.39,uncorrected,5000,1950,0.1,4501,1.9118693613756017,8.699623010119508,9.987471040304872,0.8478,-1.287848030185364,1.287848030185364,1.287848030185364,0.0,False
synthetic,cqr,0,0.0,0.39,tighter,5000,1950,0.061,4696,2.625808667135707,10.127501621639718,9.987471040304872,0.9031,0.1400305813348464,0.1400305813348464,0.1400305813348464,0.0,False
synthetic,cqr,0,0.0,0.395,uncorrected,5000,1975,0.1,4501,1.877584338143688,8.63105296365568,9.987471040304872,0.8442,-1.3564180766491913,1.3564180766491913,1.3564180766491913,0.0,False
synthetic,cqr,0,0.0,0.395,tighter,5000,1975,0.0605,4699,2.6189181958124923,10.113720678993289,9.987471040304872,0.9024,0.12624963868841732,0.12624963868841732,0.12624963868841732,0.0,False
synthetic,cqr,0,0.0,0.4,uncorrected,5000,2000,0.1,4501,1.8742868479642611,8.624457983296827,9.987471040304872,0.8439,-1.363013057008045,1.363013057008045,1.363013057008045,0.0,False
synthetic,cqr,0,0.0,0.4,tighter,5000,2000,0.06,4701,2.625001003521418,10.12588629441114,9.987471040304872,0.903,0.13841525410626865,0.13841525410626865,0.13841525410626865,0.0,False
synthetic,cqr,0,0.0,0.405,uncorrected,5000,2025,0.1,4501,1.8628459122012804,8.601576111770866,9.987471040304872,0.8427,-1.3858949285340065,1.3858949285340065,1.3858949285340065,0.0,False
synthetic,cqr,0,0.0,0.405,tighter,5000,2025,0.0595,4704,2.625808667135707,10.127501621639718,9.987471040304872,0.9031,0.1400305813348464,0.1400305813348464,0.1400305813348464,0.0,False
synthetic,cqr,0,0.0,0.41,uncorrected,5000,2050,0.1,4501,1.847989342100366,8.571862971569036,9.987471040304872,0.8404,-1.4156080687358352,1.4156080687358352,1.4156080687358352,0.0,False
synthetic,cqr,0,0.0,0.41,tighter,5000,2050,0.05900000000000001,4706,2.625808667135707,10.127501621639718,9.987471040304872,0.9031,0.1400305813348464,0.1400305813348464,0.1400305813348464,0.0,False
synthetic,cqr,0,0.0,0.415,uncorrected,5000,2075,0.1,4501,1.844853083248406,8.565590453865116,9.987471040304872,0.8401,-1.4218805864397552,1.4218805864397552,1.4218805864397552,0.0,False
synthetic,cqr,0,0.0,0.415,tighter,5000,2075,0.058499999999999996,4709,2.639872898723115,10.155630084814536,9.987471040304872,0.9039,0.16815904450966276,0.16815904450966276,0.16815904450966276,0.0,False
synthetic,cqr,0,0.0,0.42,uncorrected,5000,2100,0.1,4501,1.8379839364457506,8.551852160259806,9.987471040304872,0.8395,-1.4356188800450658,1.4356188800450658,1.4356188800450658,0.0,False
synthetic,cqr,0,0.0,0.42,tighter,5000,2100,0.05800000000000001,4711,2.6524183854321333,10.180721058232571,9.987471040304872,0.9048,0.19325001792769925,0.19325001792769925,0.19325001792769925,0.0,False
synthetic,cqr,0,0.0,0.425,uncorrected,5000,2125,0.1,4501,1.8142128015736327,8.50430989051557,9.987471040304872,0.8369,-1.4831611497893018,1.4831611497893018,1.4831611497893018,0.0,False
synthetic,cqr,0,0.0,0.425,tighter,5000,2125,0.057499999999999996,4714,2.65272863818785,10.181341563744004,9.987471040304872,0.9048,0.19387052343913247,0.19387052343913247,0.19387052343913247,0.0,False
synthetic,cqr,0,0.0,0.43,uncorrected,5000,2150,0.1,4501,1.7748503898679617,8.425585067104228,9.987471040304872,0.8329,-1.5618859732006438,1.5618859732006438,1.5618859732006438,0.0,False
synthetic,cqr,0,0.0,0.43,tighter,5000,2150,0.05700000000000001,4716,2.639872898723115,10.155630084814536,9.987471040304872,0.9039,0.16815904450966276,0.16815904450966276,0.16815904450966276,0.0,False
synthetic,cqr,0,0.0,0.435,uncorrected,5000,2175,0.1,4501,1.765162845704296,8.406209978776896,9.987471040304872,0.8319,-1.5812610615279752,1.5812610615279752,1.5812610615279752,0.0,False
synthetic,cqr,0,0.0,0.435,tighter,5000,2175,0.056499999999999995,4719,2.639872898723115,10.155630084814536,9.987471040304872,0.9039,0.16815904450966276,0.16815904450966276,0.16815904450966276,0.0,False
synthetic,cqr,0,0.0,0.44,uncorrected,5000,2200,0.1,4501,1.7492711867822184,8.374426660932741,9.987471040304872,0.8297,-1.6130443793721305,1.6130443793721305,1.6130443793721305,0.0,False
synthetic,cqr,0,0.0,0.44,tighter,5000,2200,0.05600000000000001,4721,2.629773904760719,10.135432096889744,9.987471040304872,0.9035,0.14796105658487058,0.14796105658487058,0.14796105658487058,0.0,False
synthetic,cqr,0,0.0,0.445,uncorrected,5000,2225,0.1,4501,1.737612786663603,8.351109860695512,9.987471040304872,0.8284,-1.6363611796093611,1.6363611796093611,1.6363611796093611,0.0,False
synthetic,cqr,0,0.0,0.445,tighter,5000,2225,0.055499999999999994,4724,2.629773904760719,10.135432096889744,9.987471040304872,0.9035,0.14796105658487058,0.14796105658487058,0.14796105658487058,0.0,False
synthetic,cqr,0,0.0,0.45,uncorrected,5000,2250,0.1,4501,1.7151551381419856,8.306194563652275,9.987471040304872,0.826,-1.681276476652596,1.681276476652596,1.681276476652596,0.0,False
synthetic,cqr,0,0.0,0.45,tighter,5000,2250,0.05500000000000001,4726,2.629773904760719,10.135432096889744,9.987471040304872,0.9035,0.14796105658487058,0.14796105658487058,0.14796105658487058,0.0,False
synthetic,cqr,0,0.0,0.455,uncorrected,5000,2275,0.1,4501,1.7047627497947277,8.28540978695776,9.987471040304872,0.8249,-1.7020612533471118,1.7020612533471118,1.7020612533471118,0.0,False
synthetic,cqr,0,0.0,0.455,tighter,5000,2275,0.05449999999999999,4729,2.6524183854321333,10.180721058232571,9.987471040304872,0.9048,0.19325001792769925,0.19325001792769925,0.19325001792769925,0.0,False
synthetic,cqr,0,0.0,0.46,uncorrected,5000,2300,0.1,4501,1.68678663282369,8.249457553015684,9.987471040304872,0.8226,-1.7380134872891875,1.7380134872891875,1.7380134872891875,0.0,False
synthetic,cqr,0,0.0,0.46,tighter,5000,2300,0.054000000000000006,4731,2.629773904760719,10.135432096889744,9.987471040304872,0.9035,0.14796105658487058,0.14796105658487058,0.14796105658487058,0.0,False
synthetic,cqr,0,0.0,0.465,uncorrected,5000,2325,0.1,4501,1.6854144004484453,8.246713088265196,9.987471040304872,0.8225,-1.7407579520396765,1.7407579520396765,1.7407579520396765,0.0,False
synthetic,cqr,0,0.0,0.465,tighter,5000,2325,0.05349999999999999,4734,2.65272863818785,10.181341563744004,9.987471040304872,0.9048,0.19387052343913247,0.19387052343913247,0.19387052343913247,0.0,False
synthetic,cqr,0,0.0,0.47,uncorrected,5000,2350,0.1,4501,1.6665747213374988,8.209033730043302,9.987471040304872,0.8206,-1.7784373102615696,1.7784373102615696,1.7784373102615696,0.0,False
synthetic,cqr,0,0.0,0.47,tighter,5000,2350,0.053000000000000005,4736,2.6524183854321333,10.180721058232571,9.987471040304872,0.9048,0.19325001792769925,0.19325001792769925,0.19325001792769925,0.0,False
synthetic,cqr,0,0.0,0.475,uncorrected,5000,2375,0.1,4501,1.650008355029327,8.175900997426957,9.987471040304872,0.8186,-1.8115700428779136,1.8115700428779136,1.8115700428779136,0.0,False
synthetic,cqr,0,0.0,0.475,tighter,5000,2375,0.052500000000000005,4739,2.6524183854321333,10.180721058232571,9.987471040304872,0.9048,0.19325001792769925,0.19325001792769925,0.19325001792769925,0.0,False
synthetic,cqr,0,0.0,0.48,uncorrected,5000,2400,0.1,4501,1.6232819132657252,8.122448113899754,9.987471040304872,0.8155,-1.865022926405117,1.865022926405117,1.865022926405117,0.0,False
synthetic,cqr,0,0.0,0.48,tighter,5000,2400,0.052000000000000005,4741,2.6524183854321333,10.180721058232571,9.987471040304872,0.9048,0.19325001792769925,0.19325001792769925,0.19325001792769925,0.0,False
synthetic,cqr,0,0.0,0.485,uncorrected,5000,2425,0.1,4501,1.6187547224212828,8.113393732210872,9.987471040304872,0.8151,-1.8740773080940016,1.8740773080940016,1.8740773080940016,0.0,False
synthetic,cqr,0,0.0,0.485,tighter,5000,2425,0.051500000000000004,4744,2.6537529205366255,10.183390128441557,9.987471040304872,0.9048,0.19591908813668368,0.19591908813668368,0.19591908813668368,0.0,False
synthetic,cqr,0,0.0,0.49,uncorrected,5000,2450,0.1,4501,1.6125861220034539,8.101056531375212,9.987471040304872,0.8142,-1.8864145089296596,1.8864145089296596,1.8864145089296596,0.0,False
synthetic,cqr,0,0.0,0.49,tighter,5000,2450,0.051000000000000004,4746,2.65272863818785,10.181341563744004,9.987471040304872,0.9048,0.19387052343913247,0.19387052343913247,0.19387052343913247,0.0,False
synthetic,cqr,0,0.0,0.495,uncorrected,5000,2475,0.1,4501,1.5727803334176778,8.02144495420366,9.987471040304872,0.8105,-1.966026086101212,1.966026086101212,1.966026086101212,0.0,False
synthetic,cqr,0,0.0,0.495,tighter,5000,2475,0.0505,4749,2.629773904760719,10.135432096889744,9.987471040304872,0.9035,0.14796105658487058,0.14796105658487058,0.14796105658487058,0.0,False
synthetic,cqr,0,0.0,0.5,uncorrected,5000,2500,0.1,4501,1.5463585099803296,7.968601307328965,9.987471040304872,0.8066,-2.018869732975908,2.018869732975908,2.018869732975908,0.0,False
synthetic,cqr,0,0.0,0.5,tighter,5000,2500,0.05,4751,2.625001003521418,10.12588629441114,9.987471040304872,0.903,0.13841525410626865,0.13841525410626865,0.13841525410626865,0.0,False
synthetic,cqr,0,0.0,0.505,uncorrected,5000,2525,0.1,4501,1.5364962404114846,7.948876768191275,9.987471040304872,0.8051,-2.038594272113598,2.038594272113598,2.038594272113598,0.0,False
synthetic,cqr,0,0.0,0.505,tighter,5000,2525,0.0495,4754,2.6295964051929057,10.135077097754117,9.987471040304872,0.9035,0.14760605744924415,0.14760605744924415,0.14760605744924415,0.0,False
synthetic,cqr,0,0.0,0.51,uncorrected,5000,2550,0.1,4501,1.5205744463114197,7.9170331799911455,9.987471040304872,0.8025,-2.070437860313728,2.070437860313728,2.070437860313728,0.0,False
synthetic,cqr,0,0.0,0.51,tighter,5000,2550,0.049,4756,2.6295964051929057,10.135077097754117,9.987471040304872,0.9035,0.14760605744924415,0.14760605744924415,0.14760605744924415,0.0,False
synthetic,cqr,0,0.0,0.515,uncorrected,5000,2575,0.1,4501,1.4935762642342723,7.863036815836848,9.987471040304872,0.7998,-2.1244342244680228,2.1244342244680228,2.1244342244680228,0.0,False
synthetic,cqr,0,0.0,0.515,tighter,5000,2575,0.0485,4759,2.629773904760719,10.135432096889744,9.987471040304872,0.9035,0.14796105658487058,0.14796105658487058,0.14796105658487058,0.0,False
synthetic,cqr,0,0.0,0.52,uncorrected,5000,2600,0.1,4501,1.4623599640826739,7.800604215533653,9.987471040304872,0.7962,-2.1868668247712195,2.1868668247712195,2.1868668247712195,0.0,False
synthetic,cqr,0,0.0,0.52,tighter,5000,2600,0.048,4761,2.6295964051929057,10.135077097754117,9.987471040304872,0.9035,0.14760605744924415,0.14760605744924415,0.14760605744924415,0.0,False
synthetic,cqr,0,0.0,0.525,uncorrected,5000,2625,0.1,4501,1.4378574006692126,7.751599088706731,9.987471040304872,0.7935,-2.235871951598142,2.235871951598142,2.235871951598142,0.0,False
synthetic,cqr,0,0.0,0.525,tighter,5000,2625,0.0475,4764,2.6295964051929057,10.135077097754117,9.987471040304872,0.9035,0.14760605744924415,0.14760605744924415,0.14760605744924415,0.0,False
synthetic,cqr,0,0.0,0.53,uncorrected,5000,2650,0.1,4501,1.4230437138956833,7.721971715159671,9.987471040304872,0.7917,-2.2654993251452002,2.2654993251452002,2.2654993251452002,0.0,False
synthetic,cqr,0,0.0,0.53,tighter,5000,2650,0.047,4766,2.625808667135707,10.127501621639718,9.987471040304872,0.9031,0.1400305813348464,0.1400305813348464,0.1400305813348464,0.0,False
synthetic,cqr,0,0.0,0.535,uncorrected,5000,2675,0.1,4501,1.3707478969422175,7.6173800812527395,9.987471040304872,0.785,-2.3700909590521317,2.3700909590521317,2.3700909590521317,0.0,False
synthetic,cqr,0,0.0,0.535,tighter,5000,2675,0.0465,4769,2.609383374939337,10.094651037246978,9.987471040304872,0.902,0.10717999694210703,0.10717999694210703,0.10717999694210703,0.0,False
synthetic,cqr,0,0.0,0.54,uncorrected,5000,2700,0.1,4501,1.3643212795255812,7.604526846419467,9.987471040304872,0.7838,-2.3829441938854043,2.3829441938854043,2.3829441938854043,0.0,False
synthetic,cqr,0,0.0,0.54,tighter,5000,2700,0.046,4771,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.545,uncorrected,5000,2725,0.1,4501,1.342043521771278,7.55997133091086,9.987471040304872,0.7814,-2.427499709394011,2.427499709394011,2.427499709394011,0.0,False
synthetic,cqr,0,0.0,0.545,tighter,5000,2725,0.0455,4774,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.55,uncorrected,5000,2750,0.1,4501,1.30732333523143,7.490530957831166,9.987471040304872,0.7774,-2.496940082473707,2.496940082473707,2.496940082473707,0.0,False
synthetic,cqr,0,0.0,0.55,tighter,5000,2750,0.045,4776,2.587019289898156,10.049922867164616,9.987471040304872,0.9006,0.062451826859744486,0.062451826859744486,0.062451826859744486,0.0,False
synthetic,cqr,0,0.0,0.555,uncorrected,5000,2775,0.1,4501,1.3012778197430297,7.478439926854364,9.987471040304872,0.7765,-2.509031113450508,2.509031113450508,2.509031113450508,0.0,False
synthetic,cqr,0,0.0,0.555,tighter,5000,2775,0.0445,4779,2.5694223948735027,10.01472907711531,9.987471040304872,0.8993,0.02725803681043803,0.02725803681043803,0.02725803681043803,0.0,False
synthetic,cqr,0,0.0,0.56,uncorrected,5000,2800,0.1,4501,1.262087551274461,7.400059389917226,9.987471040304872,0.7721,-2.5874116503876454,2.5874116503876454,2.5874116503876454,0.0,False
synthetic,cqr,0,0.0,0.56,tighter,5000,2800,0.044,4781,2.5557933764682836,9.987471040304872,9.987471040304872,0.8983,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,0.0,0.565,uncorrected,5000,2825,0.1,4501,1.2310368396311926,7.33795796663069,9.987471040304872,0.7682,-2.649513073674182,2.649513073674182,2.649513073674182,0.0,False
synthetic,cqr,0,0.0,0.565,tighter,5000,2825,0.04350000000000001,4784,2.5694223948735027,10.01472907711531,9.987471040304872,0.8993,0.02725803681043803,0.02725803681043803,0.02725803681043803,0.0,False
synthetic,cqr,0,0.0,0.57,uncorrected,5000,2850,0.1,4501,1.2129521373593777,7.30178856208706,9.987471040304872,0.7663,-2.6856824782178124,2.6856824782178124,2.6856824782178124,0.0,False
synthetic,cqr,0,0.0,0.57,tighter,5000,2850,0.04300000000000001,4786,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.575,uncorrected,5000,2875,0.1,4501,1.186636583685851,7.249157454740006,9.987471040304872,0.762,-2.7383135855648653,2.7383135855648653,2.7383135855648653,0.0,False
synthetic,cqr,0,0.0,0.575,tighter,5000,2875,0.04250000000000001,4789,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.58,uncorrected,5000,2900,0.1,4501,1.1522122031115987,7.180308693591503,9.987471040304872,0.7578,-2.8071623467133695,2.8071623467133695,2.8071623467133695,0.0,False
synthetic,cqr,0,0.0,0.58,tighter,5000,2900,0.04200000000000001,4791,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.585,uncorrected,5000,2925,0.1,4501,1.136714929576709,7.149314146521722,9.987471040304872,0.7551,-2.83815689378315,2.83815689378315,2.83815689378315,0.0,False
synthetic,cqr,0,0.0,0.585,tighter,5000,2925,0.04150000000000001,4794,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.59,uncorrected,5000,2950,0.1,4501,1.116260050630236,7.108404388628778,9.987471040304872,0.753,-2.879066651676095,2.879066651676095,2.879066651676095,0.0,False
synthetic,cqr,0,0.0,0.59,tighter,5000,2950,0.04100000000000001,4796,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.595,uncorrected,5000,2975,0.1,4501,1.0849598825955962,7.045804052559498,9.987471040304872,0.7479,-2.941666987745375,2.941666987745375,2.941666987745375,0.0,False
synthetic,cqr,0,0.0,0.595,tighter,5000,2975,0.04050000000000001,4799,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.6,uncorrected,5000,3000,0.1,4501,1.0656001071794585,7.007084501727222,9.987471040304872,0.7459,-2.9803865385776502,2.9803865385776502,2.9803865385776502,0.0,False
synthetic,cqr,0,0.0,0.6,tighter,5000,3000,0.04000000000000001,4801,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.605,uncorrected,5000,3025,0.1,4501,1.0177525342123581,6.911389355793022,9.987471040304872,0.7393,-3.076081684511851,3.076081684511851,3.076081684511851,0.0,False
synthetic,cqr,0,0.0,0.605,tighter,5000,3025,0.03950000000000001,4804,2.5694223948735027,10.01472907711531,9.987471040304872,0.8993,0.02725803681043803,0.02725803681043803,0.02725803681043803,0.0,False
synthetic,cqr,0,0.0,0.61,uncorrected,5000,3050,0.1,4501,1.0077803540290975,6.8914449954265,9.987471040304872,0.7381,-3.0960260448783723,3.0960260448783723,3.0960260448783723,0.0,False
synthetic,cqr,0,0.0,0.61,tighter,5000,3050,0.03900000000000001,4806,2.5694223948735027,10.01472907711531,9.987471040304872,0.8993,0.02725803681043803,0.02725803681043803,0.02725803681043803,0.0,False
synthetic,cqr,0,0.0,0.615,uncorrected,5000,3075,0.1,4501,0.9694920452469726,6.8148683778622505,9.987471040304872,0.7322,-3.172602662442622,3.172602662442622,3.172602662442622,0.0,False
synthetic,cqr,0,0.0,0.615,tighter,5000,3075,0.038500000000000006,4809,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.62,uncorrected,5000,3100,0.1,4501,0.9330043700799746,6.741893027528254,9.987471040304872,0.7283,-3.2455780127766185,3.2455780127766185,3.2455780127766185,0.0,False
synthetic,cqr,0,0.0,0.62,tighter,5000,3100,0.038000000000000006,4811,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.625,uncorrected,5000,3125,0.1,4501,0.9127633683741518,6.7014110241166085,9.987471040304872,0.7253,-3.286060016188264,3.286060016188264,3.286060016188264,0.0,False
synthetic,cqr,0,0.0,0.625,tighter,5000,3125,0.037500000000000006,4814,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.63,uncorrected,5000,3150,0.1,4501,0.893726899914153,6.66333808719661,9.987471040304872,0.7225,-3.324132953108261,3.324132953108261,3.324132953108261,0.0,False
synthetic,cqr,0,0.0,0.63,tighter,5000,3150,0.037,4816,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.635,uncorrected,5000,3175,0.1,4501,0.8742996788701682,6.624483645108642,9.987471040304872,0.7196,-3.3629873951962312,3.3629873951962312,3.3629873951962312,0.0,False
synthetic,cqr,0,0.0,0.635,tighter,5000,3175,0.0365,4819,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.64,uncorrected,5000,3200,0.1,4501,0.868136331658262,6.612156950684829,9.987471040304872,0.7191,-3.3753140896200433,3.3753140896200433,3.3753140896200433,0.0,False
synthetic,cqr,0,0.0,0.64,tighter,5000,3200,0.036,4821,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.645,uncorrected,5000,3225,0.1,4501,0.8316941933193731,6.5392726740070515,9.987471040304872,0.7134,-3.4481983662978206,3.4481983662978206,3.4481983662978206,0.0,False
synthetic,cqr,0,0.0,0.645,tighter,5000,3225,0.0355,4824,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.65,uncorrected,5000,3250,0.1,4501,0.8226350864505774,6.52115446026946,9.987471040304872,0.7124,-3.4663165800354125,3.4663165800354125,3.4663165800354125,0.0,False
synthetic,cqr,0,0.0,0.65,tighter,5000,3250,0.034999999999999996,4826,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.655,uncorrected,5000,3275,0.1,4501,0.7764402529863845,6.428764793341074,9.987471040304872,0.7049,-3.5587062469637982,3.5587062469637982,3.5587062469637982,0.0,False
synthetic,cqr,0,0.0,0.655,tighter,5000,3275,0.034499999999999996,4829,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.66,uncorrected,5000,3300,0.1,4501,0.7520835088914302,6.380051305151165,9.987471040304872,0.7022,-3.607419735153706,3.607419735153706,3.607419735153706,0.0,False
synthetic,cqr,0,0.0,0.66,tighter,5000,3300,0.033999999999999996,4831,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.665,uncorrected,5000,3325,0.1,4501,0.7352731365258371,6.3464305604199795,9.987471040304872,0.6998,-3.6410404798848925,3.6410404798848925,3.6410404798848925,0.0,False
synthetic,cqr,0,0.0,0.665,tighter,5000,3325,0.033499999999999995,4834,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.67,uncorrected,5000,3350,0.1,4501,0.7315653142979044,6.339014915964114,9.987471040304872,0.6993,-3.648456124340759,3.648456124340759,3.648456124340759,0.0,False
synthetic,cqr,0,0.0,0.67,tighter,5000,3350,0.032999999999999995,4836,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.675,uncorrected,5000,3375,0.1,4501,0.7047679215464266,6.285420130461158,9.987471040304872,0.6943,-3.7020509098437135,3.7020509098437135,3.7020509098437135,0.0,False
synthetic,cqr,0,0.0,0.675,tighter,5000,3375,0.032499999999999994,4839,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.68,uncorrected,5000,3400,0.1,4501,0.6744738705810769,6.224832028530458,9.987471040304872,0.6895,-3.7626390117744135,3.7626390117744135,3.7626390117744135,0.0,False
synthetic,cqr,0,0.0,0.68,tighter,5000,3400,0.031999999999999994,4841,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.685,uncorrected,5000,3425,0.1,4501,0.6163531890023428,6.108590665372991,9.987471040304872,0.6783,-3.8788803749318816,3.8788803749318816,3.8788803749318816,0.0,False
synthetic,cqr,0,0.0,0.685,tighter,5000,3425,0.03149999999999999,4844,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.69,uncorrected,5000,3450,0.1,4501,0.5847055915211419,6.045295470410588,9.987471040304872,0.6722,-3.9421755698942826,3.9421755698942826,3.9421755698942826,0.0,False
synthetic,cqr,0,0.0,0.69,tighter,5000,3450,0.031000000000000007,4846,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.695,uncorrected,5000,3475,0.1,4501,0.5185319587000738,5.912948204768452,9.987471040304872,0.6617,-4.0745228355364205,4.0745228355364205,4.0745228355364205,0.0,False
synthetic,cqr,0,0.0,0.695,tighter,5000,3475,0.030500000000000006,4849,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.7,uncorrected,5000,3500,0.1,4501,0.4949172604182803,5.865718808204866,9.987471040304872,0.658,-4.1217522321000075,4.1217522321000075,4.1217522321000075,0.0,False
synthetic,cqr,0,0.0,0.7,tighter,5000,3500,0.030000000000000006,4851,2.5513316029860187,9.978547493340344,9.987471040304872,0.8981,-0.008923546964529903,0.008923546964529903,0.008923546964529903,0.0,False
synthetic,cqr,0,0.0,0.705,uncorrected,5000,3525,0.1,4501,0.463870597694624,5.803625482757552,9.987471040304872,0.6513,-4.183845557547318,4.183845557547318,4.183845557547318,0.0,False
synthetic,cqr,0,0.0,0.705,tighter,5000,3525,0.029500000000000005,4854,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.71,uncorrected,5000,3550,0.1,4501,0.42208965755608086,5.720063602480467,9.987471040304872,0.6453,-4.267407437824406,4.267407437824406,4.267407437824406,0.0,False
synthetic,cqr,0,0.0,0.71,tighter,5000,3550,0.029000000000000005,4856,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.715,uncorrected,5000,3575,0.1,4501,0.37315451893755114,5.6221933252434075,9.987471040304872,0.6377,-4.365277715061465,4.365277715061465,4.365277715061465,0.0,False
synthetic,cqr,0,0.0,0.715,tighter,5000,3575,0.028500000000000004,4859,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.72,uncorrected,5000,3600,0.1,4501,0.320224885463126,5.516334058294557,9.987471040304872,0.6287,-4.471136982010314,4.471136982010314,4.471136982010314,0.0,False
synthetic,cqr,0,0.0,0.72,tighter,5000,3600,0.028000000000000004,4861,2.5513316029860187,9.978547493340344,9.987471040304872,0.8981,-0.008923546964529903,0.008923546964529903,0.008923546964529903,0.0,False
synthetic,cqr,0,0.0,0.725,uncorrected,5000,3625,0.1,4501,0.2877112629486098,5.451306813265524,9.987471040304872,0.6234,-4.536164227039348,4.536164227039348,4.536164227039348,0.0,False
synthetic,cqr,0,0.0,0.725,tighter,5000,3625,0.027500000000000004,4864,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.73,uncorrected,5000,3650,0.1,4501,0.22128277212210756,5.31844983161252,9.987471040304872,0.6107,-4.669021208692352,4.669021208692352,4.669021208692352,0.0,False
synthetic,cqr,0,0.0,0.73,tighter,5000,3650,0.027000000000000003,4866,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.735,uncorrected,5000,3675,0.1,4501,0.21120007715367173,5.298284441675648,9.987471040304872,0.6089,-4.689186598629224,4.689186598629224,4.689186598629224,0.0,False
synthetic,cqr,0,0.0,0.735,tighter,5000,3675,0.026500000000000003,4869,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.74,uncorrected,5000,3700,0.1,4501,0.17499115586156,5.225866599091424,9.987471040304872,0.602,-4.761604441213447,4.761604441213447,4.761604441213447,0.0,False
synthetic,cqr,0,0.0,0.74,tighter,5000,3700,0.026000000000000002,4871,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.745,uncorrected,5000,3725,0.1,4501,0.1521095920624389,5.180103471493182,9.987471040304872,0.5977,-4.8073675688116895,4.8073675688116895,4.8073675688116895,0.0,False
synthetic,cqr,0,0.0,0.745,tighter,5000,3725,0.025500000000000002,4874,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.75,uncorrected,5000,3750,0.1,4501,0.11984233092098884,5.1155689492102825,9.987471040304872,0.5931,-4.871902091094589,4.871902091094589,4.871902091094589,0.0,False
synthetic,cqr,0,0.0,0.75,tighter,5000,3750,0.025,4876,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.755,uncorrected,5000,3775,0.1,4501,0.038076414317470775,4.952037116003246,9.987471040304872,0.5771,-5.035433924301627,5.035433924301627,5.035433924301627,0.0,False
synthetic,cqr,0,0.0,0.755,tighter,5000,3775,0.0245,4879,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.76,uncorrected,5000,3800,0.1,4501,0.018129997255295294,4.912144281878895,9.987471040304872,0.5734,-5.075326758425977,5.075326758425977,5.075326758425977,0.0,False
synthetic,cqr,0,0.0,0.76,tighter,5000,3800,0.024,4881,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.765,uncorrected,5000,3825,0.1,4501,-0.05268313173604833,4.770518023896209,9.987471040304872,0.5603,-5.216953016408665,5.216953016408665,5.216953016408665,0.0,False
synthetic,cqr,0,0.0,0.765,tighter,5000,3825,0.0235,4884,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.77,uncorrected,5000,3850,0.1,4501,-0.1097207923711796,4.656442702625945,9.987471040304872,0.5499,-5.3310283376789265,5.3310283376789265,5.3310283376789265,0.0,False
synthetic,cqr,0,0.0,0.77,tighter,5000,3850,0.023,4886,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.775,uncorrected,5000,3875,0.1,4501,-0.18932496246950814,4.497234362429289,9.987471040304872,0.5336,-5.4902366778755844,5.4902366778755844,5.4902366778755844,0.0,False
synthetic,cqr,0,0.0,0.775,tighter,5000,3875,0.0225,4889,2.625001003521418,10.12588629441114,9.987471040304872,0.903,0.13841525410626865,0.13841525410626865,0.13841525410626865,0.0,False
synthetic,cqr,0,0.0,0.78,uncorrected,5000,3900,0.1,4501,-0.25329143845187385,4.369301410464557,9.987471040304872,0.521,-5.618169629840316,5.618169629840316,5.618169629840316,0.0,False
synthetic,cqr,0,0.0,0.78,tighter,5000,3900,0.022,4891,2.625001003521418,10.12588629441114,9.987471040304872,0.903,0.13841525410626865,0.13841525410626865,0.13841525410626865,0.0,False
synthetic,cqr,0,0.0,0.785,uncorrected,5000,3925,0.1,4501,-0.2886563586756943,4.298571570016916,9.987471040304872,0.5139,-5.688899470287955,5.688899470287955,5.688899470287955,0.0,False
synthetic,cqr,0,0.0,0.785,tighter,5000,3925,0.0215,4894,2.625808667135707,10.127501621639718,9.987471040304872,0.9031,0.1400305813348464,0.1400305813348464,0.1400305813348464,0.0,False
synthetic,cqr,0,0.0,0.79,uncorrected,5000,3950,0.1,4501,-0.34391378077748636,4.188056725813332,9.987471040304872,0.5032,-5.799414314491542,5.799414314491542,5.799414314491542,0.0,False
synthetic,cqr,0,0.0,0.79,tighter,5000,3950,0.020999999999999998,4896,2.625001003521418,10.12588629441114,9.987471040304872,0.903,0.13841525410626865,0.13841525410626865,0.13841525410626865,0.0,False
synthetic,cqr,0,0.0,0.795,uncorrected,5000,3975,0.1,4501,-0.42610225721396766,4.02367977294037,9.987471040304872,0.4875,-5.963791267364501,5.963791267364501,5.963791267364501,0.0,False
synthetic,cqr,0,0.0,0.795,tighter,5000,3975,0.020499999999999997,4899,2.625001003521418,10.12588629441114,9.987471040304872,0.903,0.13841525410626865,0.13841525410626865,0.13841525410626865,0.0,False
synthetic,cqr,0,0.0,0.8,uncorrected,5000,4000,0.1,4501,-0.5077012854781349,3.860481716412035,9.987471040304872,0.4717,-6.126989323892836,6.126989323892836,6.126989323892836,0.0,False
synthetic,cqr,0,0.0,0.8,tighter,5000,4000,0.019999999999999997,4901,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.805,uncorrected,5000,4025,0.1,4501,-0.5478905265010847,3.7801032343661354,9.987471040304872,0.463,-6.207367805938737,6.207367805938737,6.207367805938737,0.0,False
synthetic,cqr,0,0.0,0.805,tighter,5000,4025,0.019499999999999997,4904,2.609383374939337,10.094651037246978,9.987471040304872,0.902,0.10717999694210703,0.10717999694210703,0.10717999694210703,0.0,False
synthetic,cqr,0,0.0,0.81,uncorrected,5000,4050,0.1,4501,-0.6110429938872359,3.6537982995938334,9.987471040304872,0.4492,-6.333672740711039,6.333672740711039,6.333672740711039,0.0,False
synthetic,cqr,0,0.0,0.81,tighter,5000,4050,0.018999999999999996,4906,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.815,uncorrected,5000,4075,0.1,4501,-0.7033985053577236,3.469087276652857,9.987471040304872,0.4294,-6.518383763652014,6.518383763652014,6.518383763652014,0.0,False
synthetic,cqr,0,0.0,0.815,tighter,5000,4075,0.018500000000000006,4909,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.82,uncorrected,5000,4100,0.1,4501,-0.7647263086617375,3.3464316700448298,9.987471040304872,0.4142,-6.641039370260043,6.641039370260043,6.641039370260043,0.0,False
synthetic,cqr,0,0.0,0.82,tighter,5000,4100,0.018000000000000006,4911,2.5286281888861106,9.933140665140527,9.987471040304872,0.8968,-0.05433037516434602,0.05433037516434602,0.05433037516434602,0.0,False
synthetic,cqr,0,0.0,0.825,uncorrected,5000,4125,0.1,4501,-0.8550843490076674,3.16571558935297,9.987471040304872,0.3925,-6.821755450951902,6.821755450951902,6.821755450951902,0.0,False
synthetic,cqr,0,0.0,0.825,tighter,5000,4125,0.017500000000000005,4914,2.5286281888861106,9.933140665140527,9.987471040304872,0.8968,-0.05433037516434602,0.05433037516434602,0.05433037516434602,0.0,False
synthetic,cqr,0,0.0,0.83,uncorrected,5000,4150,0.1,4501,-0.9367633105586595,3.0023576662509854,9.987471040304872,0.3732,-6.9851133740538875,6.9851133740538875,6.9851133740538875,0.0,False
synthetic,cqr,0,0.0,0.83,tighter,5000,4150,0.017000000000000005,4916,2.5513316029860187,9.978547493340344,9.987471040304872,0.8981,-0.008923546964529903,0.008923546964529903,0.008923546964529903,0.0,False
synthetic,cqr,0,0.0,0.835,uncorrected,5000,4175,0.1,4501,-0.9955436728922638,2.8847969415837773,9.987471040304872,0.3604,-7.102674098721096,7.102674098721096,7.102674098721096,0.0,False
synthetic,cqr,0,0.0,0.835,tighter,5000,4175,0.016500000000000004,4919,2.5286281888861106,9.933140665140527,9.987471040304872,0.8968,-0.05433037516434602,0.05433037516434602,0.05433037516434602,0.0,False
synthetic,cqr,0,0.0,0.84,uncorrected,5000,4200,0.1,4501,-1.0518245491508025,2.7722351890667,9.987471040304872,0.3484,-7.215235851238173,7.215235851238173,7.215235851238173,0.0,False
synthetic,cqr,0,0.0,0.84,tighter,5000,4200,0.016000000000000004,4921,2.5286281888861106,9.933140665140527,9.987471040304872,0.8968,-0.05433037516434602,0.05433037516434602,0.05433037516434602,0.0,False
synthetic,cqr,0,0.0,0.845,uncorrected,5000,4225,0.1,4501,-1.1209237891356123,2.63403670909708,9.987471040304872,0.3333,-7.353434331207792,7.353434331207792,7.353434331207792,0.0,False
synthetic,cqr,0,0.0,0.845,tighter,5000,4225,0.015500000000000003,4924,2.5513316029860187,9.978547493340344,9.987471040304872,0.8981,-0.008923546964529903,0.008923546964529903,0.008923546964529903,0.0,False
synthetic,cqr,0,0.0,0.85,uncorrected,5000,4250,0.1,4501,-1.2197679405314286,2.4363484063054472,9.987471040304872,0.3112,-7.551122633999425,7.551122633999425,7.551122633999425,0.0,False
synthetic,cqr,0,0.0,0.85,tighter,5000,4250,0.015000000000000003,4926,2.5286281888861106,9.933140665140527,9.987471040304872,0.8968,-0.05433037516434602,0.05433037516434602,0.05433037516434602,0.0,False
synthetic,cqr,0,0.0,0.855,uncorrected,5000,4275,0.1,4501,-1.3538599621479692,2.1681643630723664,9.987471040304872,0.2794,-7.819306677232505,7.819306677232505,7.819306677232505,0.0,False
synthetic,cqr,0,0.0,0.855,tighter,5000,4275,0.014500000000000002,4929,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.86,uncorrected,5000,4300,0.1,4501,-1.431131202677803,2.013621882012699,9.987471040304872,0.2589,-7.9738491582921736,7.9738491582921736,7.9738491582921736,0.0,False
synthetic,cqr,0,0.0,0.86,tighter,5000,4300,0.014000000000000002,4931,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.865,uncorrected,5000,4325,0.1,4501,-1.540113124964486,1.795658037439333,9.987471040304872,0.2334,-8.19181300286554,8.19181300286554,8.19181300286554,0.0,False
synthetic,cqr,0,0.0,0.865,tighter,5000,4325,0.013500000000000002,4934,2.609383374939337,10.094651037246978,9.987471040304872,0.902,0.10717999694210703,0.10717999694210703,0.10717999694210703,0.0,False
synthetic,cqr,0,0.0,0.87,uncorrected,5000,4350,0.1,4501,-1.6106220903942254,1.6546401065798537,9.987471040304872,0.2177,-8.332830933725019,8.332830933725019,8.332830933725019,0.0,False
synthetic,cqr,0,0.0,0.87,tighter,5000,4350,0.013000000000000001,4936,2.6986481918844447,10.273180671137194,9.987471040304872,0.9074,0.28570963083232215,0.28570963083232215,0.28570963083232215,0.0,False
synthetic,cqr,0,0.0,0.875,uncorrected,5000,4375,0.1,4501,-1.7068085602067142,1.4622671669548761,9.987471040304872,0.1922,-8.525203873349994,8.525203873349994,8.525203873349994,0.0,False
synthetic,cqr,0,0.0,0.875,tighter,5000,4375,0.0125,4939,2.6986481918844447,10.273180671137194,9.987471040304872,0.9074,0.28570963083232215,0.28570963083232215,0.28570963083232215,0.0,False
synthetic,cqr,0,0.0,0.88,uncorrected,5000,4400,0.1,4501,-1.7824685444799873,1.31094719840833,9.987471040304872,0.1726,-8.676523841896541,8.676523841896541,8.676523841896541,0.0,False
synthetic,cqr,0,0.0,0.88,tighter,5000,4400,0.012,4941,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.885,uncorrected,5000,4425,0.1,4501,-1.9564947911507469,0.9635967141669658,9.987471040304872,0.1289,-9.023874326137905,9.023874326137905,9.023874326137905,0.0115,False
synthetic,cqr,0,0.0,0.885,tighter,5000,4425,0.0115,4944,2.6986481918844447,10.273180671137194,9.987471040304872,0.9074,0.28570963083232215,0.28570963083232215,0.28570963083232215,0.0,False
synthetic,cqr,0,0.0,0.89,uncorrected,5000,4450,0.1,4501,-2.141480922749296,0.6145186483361815,9.987471040304872,0.0838,-9.37295239196869,9.37295239196869,9.37295239196869,0.1222,False
synthetic,cqr,0,0.0,0.89,tighter,5000,4450,0.011,4946,2.7210666407103963,10.318017568789097,9.987471040304872,0.9094,0.3305465284842253,0.3305465284842253,0.3305465284842253,0.0,False
synthetic,cqr,0,0.0,0.895,uncorrected,5000,4475,0.1,4501,-2.3357383332635355,0.3189027073554098,9.987471040304872,0.0413,-9.668568332949464,9.668568332949464,9.668568332949464,0.3747,False
synthetic,cqr,0,0.0,0.895,tighter,5000,4475,0.010499999999999999,4949,2.699245466193382,10.27437521975507,9.987471040304872,0.9074,0.28690417945019675,0.28690417945019675,0.28690417945019675,0.0,False
synthetic,cqr,0,0.0,0.9,uncorrected,5000,4500,0.1,4501,-2.9612685776905057,0.0068457351079199355,9.987471040304872,0.0008,-9.980625305196952,9.980625305196952,9.980625305196952,0.9701,False
synthetic,cqr,0,0.0,0.9,tighter,5000,4500,0.009999999999999998,4951,2.7210666407103963,10.318017568789097,9.987471040304872,0.9094,0.3305465284842253,0.3305465284842253,0.3305465284842253,0.0,False
synthetic,cqr,0,0.0,0.905,uncorrected,5000,4525,0.1,4501,-3.9519529367207014,0.0,9.987471040304872,0.0,-9.987471040304872,9.987471040304872,9.987471040304872,1.0,False
synthetic,cqr,0,0.0,0.905,tighter,5000,4525,0.009499999999999998,4954,2.7528195987799418,10.381523484928188,9.987471040304872,0.9115,0.3940524446233162,0.3940524446233162,0.3940524446233162,0.0,False
synthetic,cqr,0,0.0,0.91,uncorrected,5000,4550,0.1,4501,-3.9519529367207014,0.0,9.987471040304872,0.0,-9.987471040304872,9.987471040304872,9.987471040304872,1.0,False
synthetic,cqr,0,0.0,0.91,tighter,5000,4550,0.008999999999999998,4956,2.799775593226384,10.475435473821074,9.987471040304872,0.9145,0.48796443351620056,0.48796443351620056,0.48796443351620056,0.0,False
synthetic,cqr,0,0.0,0.915,uncorrected,5000,4575,0.1,4501,-3.9519529367207014,0.0,9.987471040304872,0.0,-9.987471040304872,9.987471040304872,9.987471040304872,1.0,False
synthetic,cqr,0,0.0,0.915,tighter,5000,4575,0.008499999999999997,4959,2.8574409536348417,10.590766194637988,9.987471040304872,0.9185,0.6032951543331162,0.6032951543331162,0.6032951543331162,0.0,False
synthetic,cqr,0,0.0,0.92,uncorrected,5000,4600,0.1,4501,-3.9519529367207014,0.0,9.987471040304872,0.0,-9.987471040304872,9.987471040304872,9.987471040304872,1.0,False
synthetic,cqr,0,0.0,0.92,tighter,5000,4600,0.007999999999999997,4961,2.8574409536348417,10.590766194637988,9.987471040304872,0.9185,0.6032951543331162,0.6032951543331162,0.6032951543331162,0.0,False
synthetic,cqr,0,0.0,0.925,uncorrected,5000,4625,0.1,4501,-3.9519529367207014,0.0,9.987471040304872,0.0,-9.987471040304872,9.987471040304872,9.987471040304872,1.0,False
synthetic,cqr,0,0.0,0.925,tighter,5000,4625,0.007499999999999996,4964,2.8642842334504364,10.604452754269177,9.987471040304872,0.9191,0.6169817139643055,0.6169817139643055,0.6169817139643055,0.0,False
synthetic,cqr,0,0.0,0.93,uncorrected,5000,4650,0.1,4501,-3.9519529367207014,0.0,9.987471040304872,0.0,-9.987471040304872,9.987471040304872,9.987471040304872,1.0,False
synthetic,cqr,0,0.0,0.93,tighter,5000,4650,0.006999999999999996,4966,2.8574409536348417,10.590766194637988,9.987471040304872,0.9185,0.6032951543331162,0.6032951543331162,0.6032951543331162,0.0,False
synthetic,cqr,0,0.0,0.935,uncorrected,5000,4675,0.1,4501,-3.9519529367207014,0.0,9.987471040304872,0.0,-9.987471040304872,9.987471040304872,9.987471040304872,1.0,False
synthetic,cqr,0,0.0,0.935,tighter,5000,4675,0.006499999999999995,4969,2.9044291525872215,10.684742592542747,9.987471040304872,0.9218,0.6972715522378756,0.6972715522378756,0.6972715522378756,0.0,False
synthetic,cqr,0,0.0,0.94,uncorrected,5000,4700,0.1,4501,-3.9519529367207014,0.0,9.987471040304872,0.0,-9.987471040304872,9.987471040304872,9.987471040304872,1.0,False
synthetic,cqr,0,0.0,0.94,tighter,5000,4700,0.006000000000000005,4971,3.022389756019202,10.920663799406707,9.987471040304872,0.9275,0.9331927591018364,0.9331927591018364,0.9331927591018364,0.0,False
synthetic,cqr,0,0.0,0.945,uncorrected,5000,4725,0.1,4501,-3.9519529367207014,0.0,9.987471040304872,0.0,-9.987471040304872,9.987471040304872,9.987471040304872,1.0,False
synthetic,cqr,0,0.0,0.945,tighter,5000,4725,0.005500000000000005,4974,3.022389756019202,10.920663799406707,9.987471040304872,0.9275,0.9331927591018364,0.9331927591018364,0.9331927591018364,0.0,False
synthetic,cqr,0,0.0,0.95,uncorrected,5000,4750,0.1,4501,-3.9519529367207014,0.0,9.987471040304872,0.0,-9.987471040304872,9.987471040304872,9.987471040304872,1.0,False
synthetic,cqr,0,0.0,0.95,tighter,5000,4750,0.0050000000000000044,4976,3.0749272764241593,11.025738840216622,9.987471040304872,0.9296,1.0382677999117513,1.0382677999117513,1.0382677999117513,0.0,False


==> anc/experiment_code/reference/checks/fixed/synthetic/synthetic/rep00/dirac.csv <==
dataset,score,rep,delta_train,delta_cal,method,n_cal,n_cal_replaced,calibration_score_target,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
synthetic,absolute,0,0.0,0.0,uncorrected,5000,0,200.0,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.005,uncorrected,5000,25,200.0,0.1,4501,1.714815583062378,3.429631166124756,3.3807759541840774,0.9021,0.04885521194067932,0.04885521194067932,0.04885521194067932,0.0,False
synthetic,absolute,0,0.0,0.01,uncorrected,5000,50,200.0,0.1,4501,1.7370321620851121,3.4740643241702243,3.3807759541840774,0.9058,0.09328836998614776,0.09328836998614776,0.09328836998614776,0.0,False
synthetic,absolute,0,0.0,0.015,uncorrected,5000,75,200.0,0.1,4501,1.76544071492096,3.53088142984192,3.3807759541840774,0.9112,0.15010547565784374,0.15010547565784374,0.15010547565784374,0.0,False
synthetic,absolute,0,0.0,0.02,uncorrected,5000,100,200.0,0.1,4501,1.790694177176561,3.581388354353122,3.3807759541840774,0.9157,0.20061240016904547,0.20061240016904547,0.20061240016904547,0.0,False
synthetic,absolute,0,0.0,0.025,uncorrected,5000,125,200.0,0.1,4501,1.8196502520890196,3.639300504178039,3.3807759541840774,0.9207,0.2585245499939628,0.2585245499939628,0.2585245499939628,0.0,False
synthetic,absolute,0,0.0,0.03,uncorrected,5000,150,200.0,0.1,4501,1.8532917091891696,3.70658341837834,3.3807759541840774,0.9255,0.32580746419426276,0.32580746419426276,0.32580746419426276,0.0,False
synthetic,absolute,0,0.0,0.035,uncorrected,5000,175,200.0,0.1,4501,1.9065294226286695,3.8130588452573377,3.3807759541840774,0.9343,0.43228289107326257,0.43228289107326257,0.43228289107326257,0.0,False
synthetic,absolute,0,0.0,0.04,uncorrected,5000,200,200.0,0.1,4501,1.9309437111583416,3.861887422316683,3.3807759541840774,0.9381,0.48111146813260675,0.48111146813260675,0.48111146813260675,0.0,False
synthetic,absolute,0,0.0,0.045,uncorrected,5000,225,200.0,0.1,4501,1.9689693626159586,3.9379387252319167,3.3807759541840774,0.9431,0.5571627710478406,0.5571627710478406,0.5571627710478406,0.0,False
synthetic,absolute,0,0.0,0.05,uncorrected,5000,250,200.0,0.1,4501,2.007816481658579,4.015632963317159,3.3807759541840774,0.9482,0.6348570091330812,0.6348570091330812,0.6348570091330812,0.0,False
synthetic,absolute,0,0.0,0.055,uncorrected,5000,275,200.0,0.1,4501,2.05974111682986,4.119482233659719,3.3807759541840774,0.9542,0.7387062794756432,0.7387062794756432,0.7387062794756432,0.0,False
synthetic,absolute,0,0.0,0.06,uncorrected,5000,300,200.0,0.1,4501,2.0987021416567586,4.197404283313517,3.3807759541840774,0.9589,0.8166283291294407,0.8166283291294407,0.8166283291294407,0.0,False
synthetic,absolute,0,0.0,0.065,uncorrected,5000,325,200.0,0.1,4501,2.1756788335531567,4.351357667106313,3.3807759541840774,0.9648,0.9705817129222367,0.9705817129222367,0.9705817129222367,0.0,False
synthetic,absolute,0,0.0,0.07,uncorrected,5000,350,200.0,0.1,4501,2.2461698840716475,4.492339768143295,3.3807759541840774,0.9693,1.1115638139592185,1.1115638139592185,1.1115638139592185,0.0,False
synthetic,absolute,0,0.0,0.075,uncorrected,5000,375,200.0,0.1,4501,2.329444093494046,4.658888186988093,3.3807759541840774,0.9765,1.2781122328040153,1.2781122328040153,1.2781122328040153,0.0,False
synthetic,absolute,0,0.0,0.08,uncorrected,5000,400,200.0,0.1,4501,2.4256559405230727,4.851311881046144,3.3807759541840774,0.9814,1.470535926862069,1.470535926862069,1.470535926862069,0.0,False
synthetic,absolute,0,0.0,0.085,uncorrected,5000,425,200.0,0.1,4501,2.5376022012507766,5.075204402501554,3.3807759541840774,0.9867,1.6944284483174772,1.6944284483174772,1.6944284483174772,0.0,False
synthetic,absolute,0,0.0,0.09,uncorrected,5000,450,200.0,0.1,4501,2.6767009942517626,5.353401988503526,3.3807759541840774,0.9904,1.9726260343194482,1.9726260343194482,1.9726260343194482,0.0,False
synthetic,absolute,0,0.0,0.095,uncorrected,5000,475,200.0,0.1,4501,2.883559056556482,5.767118113112965,3.3807759541840774,0.9945,2.3863421589288873,2.3863421589288873,2.3863421589288873,0.0,False
synthetic,absolute,0,0.0,0.096,uncorrected,5000,480,200.0,0.1,4501,2.9239921683111865,5.847984336622374,3.3807759541840774,0.9955,2.467208382438297,2.467208382438297,2.467208382438297,0.0,False
synthetic,absolute,0,0.0,0.097,uncorrected,5000,485,200.0,0.1,4501,3.007768571041285,6.01553714208257,3.3807759541840774,0.9964,2.634761187898494,2.634761187898494,2.634761187898494,0.0,False
synthetic,absolute,0,0.0,0.098,uncorrected,5000,490,200.0,0.1,4501,3.094538996436611,6.189077992873223,3.3807759541840774,0.9972,2.8083020386891455,2.8083020386891455,2.8083020386891455,0.0,False
synthetic,absolute,0,0.0,0.099,uncorrected,5000,495,200.0,0.1,4501,3.3391379570283886,6.678275914056776,3.3807759541840774,0.9986,3.297499959872701,3.297499959872701,3.297499959872701,0.0,False
synthetic,absolute,0,0.0,0.1,uncorrected,5000,500,200.0,0.1,4501,200.0,400.0,3.3807759541840774,1.0,396.6192240458159,396.6192240458159,396.6192240458159,0.0,False
synthetic,absolute,0,0.0,0.105,uncorrected,5000,525,200.0,0.1,4501,200.0,400.0,3.3807759541840774,1.0,396.6192240458159,396.6192240458159,396.6192240458159,0.0,False
synthetic,absolute,0,0.0,0.11,uncorrected,5000,550,200.0,0.1,4501,200.0,400.0,3.3807759541840774,1.0,396.6192240458159,396.6192240458159,396.6192240458159,0.0,False
synthetic,adaptive,0,0.0,0.0,uncorrected,5000,0,200.0,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,0.0,0.005,uncorrected,5000,25,200.0,0.1,4501,2.754925102768798,3.4484289397806633,3.4054092186169598,0.9004,0.04301972116370404,0.04301972116370404,0.04301972116370404,0.0,False
synthetic,adaptive,0,0.0,0.01,uncorrected,5000,50,200.0,0.1,4501,2.807209593908234,3.513875130011291,3.4054092186169598,0.9072,0.10846591139433116,0.10846591139433116,0.10846591139433116,0.0,False
synthetic,adaptive,0,0.0,0.015,uncorrected,5000,75,200.0,0.1,4501,2.85264585962396,3.570749174772871,3.4054092186169598,0.9115,0.16533995615591124,0.16533995615591124,0.16533995615591124,0.0,False
synthetic,adaptive,0,0.0,0.02,uncorrected,5000,100,200.0,0.1,4501,2.8991647406642693,3.6289783641850955,3.4054092186169598,0.9168,0.22356914556813598,0.22356914556813598,0.22356914556813598,0.0,False
synthetic,adaptive,0,0.0,0.025,uncorrected,5000,125,200.0,0.1,4501,2.9476037051784343,3.6896109842428153,3.4054092186169598,0.9206,0.28420176562585575,0.28420176562585575,0.28420176562585575,0.0,False
synthetic,adaptive,0,0.0,0.03,uncorrected,5000,150,200.0,0.1,4501,2.9999499565506698,3.7551344817562784,3.4054092186169598,0.9265,0.3497252631393195,0.3497252631393195,0.3497252631393195,0.0,False
synthetic,adaptive,0,0.0,0.035,uncorrected,5000,175,200.0,0.1,4501,3.0547165496901667,3.8236875994165835,3.4054092186169598,0.9314,0.4182783807996235,0.4182783807996235,0.4182783807996235,0.0,False
synthetic,adaptive,0,0.0,0.04,uncorrected,5000,200,200.0,0.1,4501,3.114113450304083,3.8980366228453684,3.4054092186169598,0.9365,0.49262740422840834,0.49262740422840834,0.49262740422840834,0.0,False
synthetic,adaptive,0,0.0,0.045,uncorrected,5000,225,200.0,0.1,4501,3.175294468523124,3.9746188840399643,3.4054092186169598,0.9417,0.5692096654230041,0.5692096654230041,0.5692096654230041,0.0,False
synthetic,adaptive,0,0.0,0.05,uncorrected,5000,250,200.0,0.1,4501,3.244703996782461,4.061501037643873,3.4054092186169598,0.9464,0.6560918190269124,0.6560918190269124,0.6560918190269124,0.0,False
synthetic,adaptive,0,0.0,0.055,uncorrected,5000,275,200.0,0.1,4501,3.3310148349108664,4.169539107978191,3.4054092186169598,0.9543,0.7641298893612318,0.7641298893612318,0.7641298893612318,0.0,False
synthetic,adaptive,0,0.0,0.06,uncorrected,5000,300,200.0,0.1,4501,3.4688933182554944,4.342126069293699,3.4054092186169598,0.9633,0.9367168506767403,0.9367168506767403,0.9367168506767403,0.0,False
synthetic,adaptive,0,0.0,0.065,uncorrected,5000,325,200.0,0.1,4501,3.5472616113643887,4.440222198893128,3.4054092186169598,0.9684,1.0348129802761679,1.0348129802761679,1.0348129802761679,0.0,False
synthetic,adaptive,0,0.0,0.07,uncorrected,5000,350,200.0,0.1,4501,3.67252260401606,4.597015438626414,3.4054092186169598,0.9731,1.1916062200094544,1.1916062200094544,1.1916062200094544,0.0,False
synthetic,adaptive,0,0.0,0.075,uncorrected,5000,375,200.0,0.1,4501,3.793506126250995,4.748454430159157,3.4054092186169598,0.9777,1.3430452115421976,1.3430452115421976,1.3430452115421976,0.0,False
synthetic,adaptive,0,0.0,0.08,uncorrected,5000,400,200.0,0.1,4501,3.9445181004686916,4.937481007187456,3.4054092186169598,0.9816,1.5320717885704953,1.5320717885704953,1.5320717885704953,0.0,False
synthetic,adaptive,0,0.0,0.085,uncorrected,5000,425,200.0,0.1,4501,4.112991983945172,5.148365221351257,3.4054092186169598,0.986,1.7429560027342974,1.7429560027342974,1.7429560027342974,0.0,False
synthetic,adaptive,0,0.0,0.09,uncorrected,5000,450,200.0,0.1,4501,4.340616987031674,5.433290806904292,3.4054092186169598,0.9897,2.0278815882873333,2.0278815882873333,2.0278815882873333,0.0,False
synthetic,adaptive,0,0.0,0.095,uncorrected,5000,475,200.0,0.1,4501,4.709501691357962,5.895035733676613,3.4054092186169598,0.9943,2.4896265150596535,2.4896265150596535,2.4896265150596535,0.0,False
synthetic,adaptive,0,0.0,0.096,uncorrected,5000,480,200.0,0.1,4501,4.8748951877620605,6.102064127616682,3.4054092186169598,0.9958,2.696654908999722,2.696654908999722,2.696654908999722,0.0,False
synthetic,adaptive,0,0.0,0.097,uncorrected,5000,485,200.0,0.1,4501,4.988405344523359,6.244148465641443,3.4054092186169598,0.9967,2.838739247024483,2.838739247024483,2.838739247024483,0.0,False
synthetic,adaptive,0,0.0,0.098,uncorrected,5000,490,200.0,0.1,4501,5.1968087639185265,6.505013772603602,3.4054092186169598,0.9977,3.0996045539866426,3.0996045539866426,3.0996045539866426,0.0,False
synthetic,adaptive,0,0.0,0.099,uncorrected,5000,495,200.0,0.1,4501,5.463915553018556,6.839359987903138,3.4054092186169598,0.9987,3.4339507692861795,3.4339507692861795,3.4339507692861795,0.0,False
synthetic,adaptive,0,0.0,0.1,uncorrected,5000,500,200.0,0.1,4501,200.0,250.34647485079503,3.4054092186169598,1.0,246.94106563217807,246.94106563217807,246.94106563217807,0.0,False
synthetic,adaptive,0,0.0,0.105,uncorrected,5000,525,200.0,0.1,4501,200.0,250.34647485079503,3.4054092186169598,1.0,246.94106563217807,246.94106563217807,246.94106563217807,0.0,False
synthetic,adaptive,0,0.0,0.11,uncorrected,5000,550,200.0,0.1,4501,200.0,250.34647485079503,3.4054092186169598,1.0,246.94106563217807,246.94106563217807,246.94106563217807,0.0,False
synthetic,cqr,0,0.0,0.0,uncorrected,5000,0,200.0,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,0.0,0.005,uncorrected,5000,25,200.0,0.1,4501,0.5628999849883716,3.5574372616036527,3.51053007815962,0.9016,0.04690718344403333,0.04690718344403333,0.04690718344403333,0.0,False
synthetic,cqr,0,0.0,0.01,uncorrected,5000,50,200.0,0.1,4501,0.5867160656107133,3.605069422848336,3.51053007815962,0.9064,0.09453934468871682,0.09453934468871682,0.09453934468871682,0.0,False
synthetic,cqr,0,0.0,0.015,uncorrected,5000,75,200.0,0.1,4501,0.6132624900972523,3.6581622718214146,3.51053007815962,0.9105,0.14763219366179478,0.14763219366179478,0.14763219366179478,0.0,False
synthetic,cqr,0,0.0,0.02,uncorrected,5000,100,200.0,0.1,4501,0.6388173383117761,3.7092719682504613,3.51053007815962,0.9147,0.19874189009084242,0.19874189009084242,0.19874189009084242,0.0,False
synthetic,cqr,0,0.0,0.025,uncorrected,5000,125,200.0,0.1,4501,0.6653101560044294,3.7622576036357684,3.51053007815962,0.9188,0.25172752547614907,0.25172752547614907,0.25172752547614907,0.0,False
synthetic,cqr,0,0.0,0.03,uncorrected,5000,150,200.0,0.1,4501,0.6970666754259907,3.825770642478891,3.51053007815962,0.9238,0.31524056431927144,0.31524056431927144,0.31524056431927144,0.0,False
synthetic,cqr,0,0.0,0.035,uncorrected,5000,175,200.0,0.1,4501,0.7360474649277531,3.903732221482416,3.51053007815962,0.9296,0.3932021433227964,0.3932021433227964,0.3932021433227964,0.0,False
synthetic,cqr,0,0.0,0.04,uncorrected,5000,200,200.0,0.1,4501,0.7907544358561648,4.013146163339239,3.51053007815962,0.9377,0.5026160851796198,0.5026160851796198,0.5026160851796198,0.0,False
synthetic,cqr,0,0.0,0.045,uncorrected,5000,225,200.0,0.1,4501,0.8309067087764859,4.093450709179881,3.51053007815962,0.9432,0.5829206310202619,0.5829206310202619,0.5829206310202619,0.0,False
synthetic,cqr,0,0.0,0.05,uncorrected,5000,250,200.0,0.1,4501,0.8806387555218815,4.192914802670672,3.51053007815962,0.9501,0.6823847245110531,0.6823847245110531,0.6823847245110531,0.0,False
synthetic,cqr,0,0.0,0.055,uncorrected,5000,275,200.0,0.1,4501,0.9367499328743167,4.305137157375543,3.51053007815962,0.955,0.7946070792159237,0.7946070792159237,0.7946070792159237,0.0,False
synthetic,cqr,0,0.0,0.06,uncorrected,5000,300,200.0,0.1,4501,0.9758923241591645,4.383421939945238,3.51053007815962,0.9599,0.8728918617856191,0.8728918617856191,0.8728918617856191,0.0,False
synthetic,cqr,0,0.0,0.065,uncorrected,5000,325,200.0,0.1,4501,1.0311169732533312,4.493871238133572,3.51053007815962,0.9658,0.9833411599739525,0.9833411599739525,0.9833411599739525,0.0,False
synthetic,cqr,0,0.0,0.07,uncorrected,5000,350,200.0,0.1,4501,1.102594622498652,4.636826536624214,3.51053007815962,0.9706,1.1262964584645943,1.1262964584645943,1.1262964584645943,0.0,False
synthetic,cqr,0,0.0,0.075,uncorrected,5000,375,200.0,0.1,4501,1.169827597603866,4.771292486834641,3.51053007815962,0.9761,1.260762408675022,1.260762408675022,1.260762408675022,0.0,False
synthetic,cqr,0,0.0,0.08,uncorrected,5000,400,200.0,0.1,4501,1.2914714276867065,5.014580147000323,3.51053007815962,0.9832,1.5040500688407032,1.5040500688407032,1.5040500688407032,0.0,False
synthetic,cqr,0,0.0,0.085,uncorrected,5000,425,200.0,0.1,4501,1.4151946257471466,5.262026543121203,3.51053007815962,0.9865,1.7514964649615834,1.7514964649615834,1.7514964649615834,0.0,False
synthetic,cqr,0,0.0,0.09,uncorrected,5000,450,200.0,0.1,4501,1.5847491511898815,5.6011355940066725,3.51053007815962,0.9913,2.090605515847053,2.090605515847053,2.090605515847053,0.0,False
synthetic,cqr,0,0.0,0.095,uncorrected,5000,475,200.0,0.1,4501,1.8059215169926905,6.043480325612291,3.51053007815962,0.9954,2.5329502474526713,2.5329502474526713,2.5329502474526713,0.0,False
synthetic,cqr,0,0.0,0.096,uncorrected,5000,480,200.0,0.1,4501,1.8933556486762217,6.218348588979353,3.51053007815962,0.9962,2.7078185108197337,2.7078185108197337,2.7078185108197337,0.0,False
synthetic,cqr,0,0.0,0.097,uncorrected,5000,485,200.0,0.1,4501,1.987046712261257,6.4057307161494235,3.51053007815962,0.9969,2.8952006379898036,2.8952006379898036,2.8952006379898036,0.0,False
synthetic,cqr,0,0.0,0.098,uncorrected,5000,490,200.0,0.1,4501,2.05417990927351,6.539997110173929,3.51053007815962,0.9977,3.02946703201431,3.02946703201431,3.02946703201431,0.0,False
synthetic,cqr,0,0.0,0.099,uncorrected,5000,495,200.0,0.1,4501,2.255497154507402,6.9426316006417155,3.51053007815962,0.9991,3.4321015224820934,3.4321015224820934,3.4321015224820934,0.0,False
synthetic,cqr,0,0.0,0.1,uncorrected,5000,500,200.0,0.1,4501,200.0,402.4316372916269,3.51053007815962,1.0,398.9211072134673,398.9211072134673,398.9211072134673,0.0,False
synthetic,cqr,0,0.0,0.105,uncorrected,5000,525,200.0,0.1,4501,200.0,402.4316372916269,3.51053007815962,1.0,398.9211072134673,398.9211072134673,398.9211072134673,0.0,False
synthetic,cqr,0,0.0,0.11,uncorrected,5000,550,200.0,0.1,4501,200.0,402.4316372916269,3.51053007815962,1.0,398.9211072134673,398.9211072134673,398.9211072134673,0.0,False


==> anc/experiment_code/reference/checks/fixed/synthetic/synthetic/rep00/trends.csv <==
dataset,score,rep,family,param,delta_train,delta_cal,method,n_cal,n_cal_replaced,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
synthetic,absolute,0,shift,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.7141359655404478,3.4282719310808956,3.3807759541840774,0.902,0.04749597689681906,0.04749597689681906,0.04749597689681906,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.728673784871594,3.4573475697431886,3.3807759541840774,0.9043,0.07657161555911163,0.07657161555911163,0.07657161555911163,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.7496021479096573,3.4992042958193155,3.3807759541840774,0.9085,0.11842834163523808,0.11842834163523808,0.11842834163523808,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.7735554614590314,3.547110922918063,3.3807759541840774,0.9126,0.16633496873398634,0.16633496873398634,0.16633496873398634,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.7966779073559735,3.5933558147119475,3.3807759541840774,0.9172,0.21257986052787056,0.21257986052787056,0.21257986052787056,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.820859050466076,3.6417181009321515,3.3807759541840774,0.9207,0.2609421467480755,0.2609421467480755,0.2609421467480755,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.8532917091891696,3.70658341837834,3.3807759541840774,0.9255,0.32580746419426276,0.32580746419426276,0.32580746419426276,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.8993521287970547,3.79870425759411,3.3807759541840774,0.9331,0.417928303410033,0.417928303410033,0.417928303410033,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.9214205429757785,3.8428410859515556,3.3807759541840774,0.9364,0.4620651317674804,0.4620651317674804,0.4620651317674804,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.9583003598826427,3.9166007197652855,3.3807759541840774,0.942,0.5358247655812088,0.5358247655812088,0.5358247655812088,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.980602628691932,3.9612052573838636,3.3807759541840774,0.9447,0.5804293031997877,0.5804293031997877,0.5804293031997877,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,2.0050024182232793,4.010004836446558,3.3807759541840774,0.948,0.6292288822624822,0.6292288822624822,0.6292288822624822,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,2.0325295644984256,4.06505912899685,3.3807759541840774,0.9508,0.6842831748127747,0.6842831748127747,0.6842831748127747,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.062644967312564,4.125289934625129,3.3807759541840774,0.9546,0.7445139804410513,0.7445139804410513,0.7445139804410513,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.0800215394415886,4.160043078883177,3.3807759541840774,0.9562,0.7792671246991008,0.7792671246991008,0.7792671246991008,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.112816892456903,4.225633784913806,3.3807759541840774,0.9602,0.8448578307297295,0.8448578307297295,0.8448578307297295,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.1632079323360625,4.326415864672126,3.3807759541840774,0.9638,0.9456399104880482,0.9456399104880482,0.9456399104880482,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.1934543908601833,4.386908781720366,3.3807759541840774,0.9659,1.0061328275362902,1.0061328275362902,1.0061328275362902,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.244724241388845,4.48944848277769,3.3807759541840774,0.9692,1.1086725285936136,1.1086725285936136,1.1086725285936136,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.2511971762863237,4.502394352572648,3.3807759541840774,0.9697,1.1216183983885706,1.1216183983885706,1.1216183983885706,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,2.254055992201054,4.508111984402106,3.3807759541840774,0.9699,1.1273360302180313,1.1273360302180313,1.1273360302180313,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.2596893594961065,4.519378718992214,3.3807759541840774,0.9704,1.1386027648081367,1.1386027648081367,1.1386027648081367,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.2691401656897137,4.538280331379427,3.3807759541840774,0.9713,1.157504377195351,1.157504377195351,1.157504377195351,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,2.275196805857846,4.550393611715692,3.3807759541840774,0.9715,1.1696176575316155,1.1696176575316155,1.1696176575316155,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,2.3063046634692483,4.612609326938496,3.3807759541840774,0.9749,1.23183337275442,1.23183337275442,1.23183337275442,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,2.363413372901877,4.726826745803755,3.3807759541840774,0.9785,1.3460507916196778,1.3460507916196778,1.3460507916196778,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.7179181831314991,3.4358363662629987,3.3807759541840774,0.9024,0.05506041207892176,0.05506041207892176,0.05506041207892176,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.7370321620851121,3.4740643241702243,3.3807759541840774,0.9058,0.09328836998614776,0.09328836998614776,0.09328836998614776,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.7642250161497968,3.528450032299594,3.3807759541840774,0.9111,0.14767407811551703,0.14767407811551703,0.14767407811551703,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.790694177176561,3.581388354353122,3.3807759541840774,0.9157,0.20061240016904547,0.20061240016904547,0.20061240016904547,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.8196502520890196,3.639300504178039,3.3807759541840774,0.9207,0.2585245499939628,0.2585245499939628,0.2585245499939628,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.8560415731343778,3.7120831462687565,3.3807759541840774,0.9261,0.33130719208467907,0.33130719208467907,0.33130719208467907,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.908152359882094,3.816304719764188,3.3807759541840774,0.9345,0.4355287655801114,0.4355287655801114,0.4355287655801114,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.9382027205239616,3.8764054410479227,3.3807759541840774,0.939,0.4956294868638466,0.4956294868638466,0.4956294868638466,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.9781587700572354,3.95631754011447,3.3807759541840774,0.944,0.5755415859303943,0.5755415859303943,0.5755415859303943,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,2.0116859708511945,4.023371941702389,3.3807759541840774,0.9487,0.6425959875183126,0.6425959875183126,0.6425959875183126,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,2.0595012815474587,4.1190025630949165,3.3807759541840774,0.9542,0.7382266089108409,0.7382266089108409,0.7382266089108409,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,2.098486900566175,4.19697380113235,3.3807759541840774,0.9589,0.816197846948273,0.816197846948273,0.816197846948273,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,2.1692189747857533,4.338437949571507,3.3807759541840774,0.9644,0.95766199538743,0.95766199538743,0.95766199538743,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.2437578522020396,4.487515704404079,3.3807759541840774,0.9692,1.1067397502200027,1.1067397502200027,1.1067397502200027,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.3063046634692483,4.612609326938496,3.3807759541840774,0.9749,1.23183337275442,1.23183337275442,1.23183337275442,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.4020844277608773,4.8041688555217545,3.3807759541840774,0.9807,1.423392901337678,1.423392901337678,1.423392901337678,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.521858700778221,5.043717401556442,3.3807759541840774,0.9865,1.6629414473723656,1.6629414473723656,1.6629414473723656,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.6283834681734586,5.256766936346918,3.3807759541840774,0.9893,1.8759909821628404,1.8759909821628404,1.8759909821628404,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.803275827088213,5.606551654176427,3.3807759541840774,0.993,2.2257756999923504,2.2257756999923504,2.2257756999923504,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.8382598529272487,5.6765197058544965,3.3807759541840774,0.9936,2.2957437516704213,2.2957437516704213,2.2957437516704213,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,2.8722116088840464,5.744423217768094,3.3807759541840774,0.994,2.3636472635840167,2.3636472635840167,2.3636472635840167,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.9139164831994013,5.827832966398803,3.3807759541840774,0.9951,2.447057012214726,2.447057012214726,2.447057012214726,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.945951640875424,5.891903281750848,3.3807759541840774,0.9958,2.5111273275667716,2.5111273275667716,2.5111273275667716,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,3.055959350805791,6.111918701611583,3.3807759541840774,0.9969,2.731142747427505,2.731142747427505,2.731142747427505,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,3.4277619470728546,6.855523894145712,3.3807759541840774,0.9991,3.474747939961633,3.474747939961633,3.474747939961633,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,3.6244143097082238,7.248828619416448,3.3807759541840774,0.9995,3.8680526652323706,3.8680526652323706,3.8680526652323706,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.7179181831314991,3.4358363662629987,3.3807759541840774,0.9024,0.05506041207892176,0.05506041207892176,0.05506041207892176,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.7370321620851121,3.4740643241702243,3.3807759541840774,0.9058,0.09328836998614776,0.09328836998614776,0.09328836998614776,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.7642250161497968,3.528450032299594,3.3807759541840774,0.9111,0.14767407811551703,0.14767407811551703,0.14767407811551703,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.790694177176561,3.581388354353122,3.3807759541840774,0.9157,0.20061240016904547,0.20061240016904547,0.20061240016904547,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.8196502520890196,3.639300504178039,3.3807759541840774,0.9207,0.2585245499939628,0.2585245499939628,0.2585245499939628,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.8560415731343778,3.7120831462687565,3.3807759541840774,0.9261,0.33130719208467907,0.33130719208467907,0.33130719208467907,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.908152359882094,3.816304719764188,3.3807759541840774,0.9345,0.4355287655801114,0.4355287655801114,0.4355287655801114,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.9382027205239616,3.8764054410479227,3.3807759541840774,0.939,0.4956294868638466,0.4956294868638466,0.4956294868638466,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.9781587700572354,3.95631754011447,3.3807759541840774,0.944,0.5755415859303943,0.5755415859303943,0.5755415859303943,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.05,uncorrected,5000,250,0.1,4501,2.0116859708511945,4.023371941702389,3.3807759541840774,0.9487,0.6425959875183126,0.6425959875183126,0.6425959875183126,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.055,uncorrected,5000,275,0.1,4501,2.0595012815474587,4.1190025630949165,3.3807759541840774,0.9542,0.7382266089108409,0.7382266089108409,0.7382266089108409,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.06,uncorrected,5000,300,0.1,4501,2.098486900566175,4.19697380113235,3.3807759541840774,0.9589,0.816197846948273,0.816197846948273,0.816197846948273,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.065,uncorrected,5000,325,0.1,4501,2.1692189747857533,4.338437949571507,3.3807759541840774,0.9644,0.95766199538743,0.95766199538743,0.95766199538743,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.2457635306426997,4.491527061285399,3.3807759541840774,0.9693,1.1107511071013227,1.1107511071013227,1.1107511071013227,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.31661511830721,4.63323023661442,3.3807759541840774,0.9755,1.2524542824303433,1.2524542824303433,1.2524542824303433,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.417388600331697,4.834777200663395,3.3807759541840774,0.9813,1.4540012464793177,1.4540012464793177,1.4540012464793177,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.5537125852463176,5.107425170492635,3.3807759541840774,0.987,1.726649216308559,1.726649216308559,1.726649216308559,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.6735430139571257,5.3470860279142505,3.3807759541840774,0.9904,1.9663100737301742,1.9663100737301742,1.9663100737301742,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.879338201238582,5.758676402477163,3.3807759541840774,0.9943,2.377900448293087,2.377900448293087,2.377900448293087,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.9239921683111865,5.847984336622374,3.3807759541840774,0.9955,2.467208382438297,2.467208382438297,2.467208382438297,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.097,uncorrected,5000,485,0.1,4501,3.051519571070901,6.103039142141802,3.3807759541840774,0.9969,2.722263187957726,2.722263187957726,2.722263187957726,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.098,uncorrected,5000,490,0.1,4501,3.1325110777963823,6.265022155592766,3.3807759541840774,0.9977,2.884246201408688,2.884246201408688,2.884246201408688,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.099,uncorrected,5000,495,0.1,4501,3.3391379570283886,6.678275914056776,3.3807759541840774,0.9986,3.297499959872701,3.297499959872701,3.297499959872701,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.1,uncorrected,5000,500,0.1,4501,6.430201980996141,12.860403961992278,3.3807759541840774,1.0,9.479628007808202,9.479628007808202,9.479628007808202,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.105,uncorrected,5000,525,0.1,4501,8.347060060187669,16.694120120375345,3.3807759541840774,1.0,13.31334416619126,13.31334416619126,13.31334416619126,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.11,uncorrected,5000,550,0.1,4501,8.620574510499184,17.241149020998368,3.3807759541840774,1.0,13.86037306681429,13.86037306681429,13.86037306681429,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.7179181831314991,3.4358363662629987,3.3807759541840774,0.9024,0.05506041207892176,0.05506041207892176,0.05506041207892176,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.7370321620851121,3.4740643241702243,3.3807759541840774,0.9058,0.09328836998614776,0.09328836998614776,0.09328836998614776,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.7642250161497968,3.528450032299594,3.3807759541840774,0.9111,0.14767407811551703,0.14767407811551703,0.14767407811551703,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.790694177176561,3.581388354353122,3.3807759541840774,0.9157,0.20061240016904547,0.20061240016904547,0.20061240016904547,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.8196502520890196,3.639300504178039,3.3807759541840774,0.9207,0.2585245499939628,0.2585245499939628,0.2585245499939628,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.8560415731343778,3.7120831462687565,3.3807759541840774,0.9261,0.33130719208467907,0.33130719208467907,0.33130719208467907,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.908152359882094,3.816304719764188,3.3807759541840774,0.9345,0.4355287655801114,0.4355287655801114,0.4355287655801114,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.9382027205239616,3.8764054410479227,3.3807759541840774,0.939,0.4956294868638466,0.4956294868638466,0.4956294868638466,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.9781587700572354,3.95631754011447,3.3807759541840774,0.944,0.5755415859303943,0.5755415859303943,0.5755415859303943,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.05,uncorrected,5000,250,0.1,4501,2.0116859708511945,4.023371941702389,3.3807759541840774,0.9487,0.6425959875183126,0.6425959875183126,0.6425959875183126,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.055,uncorrected,5000,275,0.1,4501,2.0595012815474587,4.1190025630949165,3.3807759541840774,0.9542,0.7382266089108409,0.7382266089108409,0.7382266089108409,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.06,uncorrected,5000,300,0.1,4501,2.098486900566175,4.19697380113235,3.3807759541840774,0.9589,0.816197846948273,0.816197846948273,0.816197846948273,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.065,uncorrected,5000,325,0.1,4501,2.1692189747857533,4.338437949571507,3.3807759541840774,0.9644,0.95766199538743,0.95766199538743,0.95766199538743,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.2457635306426997,4.491527061285399,3.3807759541840774,0.9693,1.1107511071013227,1.1107511071013227,1.1107511071013227,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.31661511830721,4.63323023661442,3.3807759541840774,0.9755,1.2524542824303433,1.2524542824303433,1.2524542824303433,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.417388600331697,4.834777200663395,3.3807759541840774,0.9813,1.4540012464793177,1.4540012464793177,1.4540012464793177,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.5537125852463176,5.107425170492635,3.3807759541840774,0.987,1.726649216308559,1.726649216308559,1.726649216308559,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.6735430139571257,5.3470860279142505,3.3807759541840774,0.9904,1.9663100737301742,1.9663100737301742,1.9663100737301742,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.879338201238582,5.758676402477163,3.3807759541840774,0.9943,2.377900448293087,2.377900448293087,2.377900448293087,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.9239921683111865,5.847984336622374,3.3807759541840774,0.9955,2.467208382438297,2.467208382438297,2.467208382438297,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.097,uncorrected,5000,485,0.1,4501,3.051519571070901,6.103039142141802,3.3807759541840774,0.9969,2.722263187957726,2.722263187957726,2.722263187957726,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.098,uncorrected,5000,490,0.1,4501,3.1325110777963823,6.265022155592766,3.3807759541840774,0.9977,2.884246201408688,2.884246201408688,2.884246201408688,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.099,uncorrected,5000,495,0.1,4501,3.3391379570283886,6.678275914056776,3.3807759541840774,0.9986,3.297499959872701,3.297499959872701,3.297499959872701,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.1,uncorrected,5000,500,0.1,4501,11.43020198099614,22.860403961992287,3.3807759541840774,1.0,19.479628007808206,19.479628007808206,19.479628007808206,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.105,uncorrected,5000,525,0.1,4501,13.347060060187669,26.694120120375334,3.3807759541840774,1.0,23.31334416619126,23.31334416619126,23.31334416619126,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.11,uncorrected,5000,550,0.1,4501,13.620574510499184,27.241149020998368,3.3807759541840774,1.0,23.86037306681429,23.86037306681429,23.86037306681429,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.694270539788014,3.388541079576029,3.3807759541840774,0.898,0.0077651253919515115,0.0077651253919515115,0.0077651253919515115,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.7139913717663084,3.4279827435326164,3.3807759541840774,0.9019,0.04720678934854039,0.04720678934854039,0.04720678934854039,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.7212049642464575,3.442409928492914,3.3807759541840774,0.903,0.061633974308838546,0.061633974308838546,0.061633974308838546,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.7292943351338592,3.4585886702677193,3.3807759541840774,0.9044,0.07781271608364193,0.07781271608364193,0.07781271608364193,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.740511381457365,3.4810227629147295,3.3807759541840774,0.9068,0.10024680873065339,0.10024680873065339,0.10024680873065339,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.7513015880796237,3.5026031761592473,3.3807759541840774,0.9089,0.12182722197517082,0.12182722197517082,0.12182722197517082,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.770530851972031,3.541061703944062,3.3807759541840774,0.9118,0.16028574975998566,0.16028574975998566,0.16028574975998566,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.7861527085316804,3.5723054170633617,3.3807759541840774,0.9149,0.1915294628792843,0.1915294628792843,0.1915294628792843,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.7986290692270903,3.59725813845418,3.3807759541840774,0.9175,0.21648218427010416,0.21648218427010416,0.21648218427010416,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.8187051877932319,3.637410375586463,3.3807759541840774,0.9207,0.25663442140238724,0.25663442140238724,0.25663442140238724,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.832900640059219,3.6658012801184383,3.3807759541840774,0.9226,0.28502532593436136,0.28502532593436136,0.28502532593436136,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,1.8542818995159784,3.7085637990319564,3.3807759541840774,0.9257,0.32778784484788037,0.32778784484788037,0.32778784484788037,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,1.8781374106526991,3.7562748213053974,3.3807759541840774,0.9303,0.37549886712132174,0.37549886712132174,0.37549886712132174,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,1.887045227105364,3.774090454210728,3.3807759541840774,0.9313,0.3933145000266513,0.3933145000266513,0.3933145000266513,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,1.901365851135992,3.802731702271984,3.3807759541840774,0.9333,0.4219557480879077,0.4219557480879077,0.4219557480879077,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,1.9136908798858598,3.8273817597717192,3.3807759541840774,0.9356,0.44660580558764323,0.44660580558764323,0.44660580558764323,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,1.9281616412163305,3.856323282432661,3.3807759541840774,0.9376,0.4755473282485846,0.4755473282485846,0.4755473282485846,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,1.9433673047365174,3.8867346094730353,3.3807759541840774,0.9394,0.5059586552889583,0.5059586552889583,0.5059586552889583,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,1.9546634010839057,3.9093268021678114,3.3807759541840774,0.9412,0.5285508479837349,0.5285508479837349,0.5285508479837349,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,1.9603247744571477,3.920649548914295,3.3807759541840774,0.9423,0.539873594730219,0.539873594730219,0.539873594730219,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,1.9613581216199716,3.922716243239943,3.3807759541840774,0.9425,0.5419402890558668,0.5419402890558668,0.5419402890558668,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,1.9680085529602045,3.936017105920409,3.3807759541840774,0.9431,0.5552411517363326,0.5552411517363326,0.5552411517363326,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,1.9686304014124278,3.937260802824855,3.3807759541840774,0.9431,0.5564848486407792,0.5564848486407792,0.5564848486407792,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,1.9689693626159586,3.9379387252319167,3.3807759541840774,0.9431,0.5571627710478406,0.5571627710478406,0.5571627710478406,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,1.9785776619497468,3.9571553238994923,3.3807759541840774,0.9442,0.5763793697154171,0.5763793697154171,0.5763793697154171,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,2.0006319376907404,4.001263875381482,3.3807759541840774,0.9477,0.6204879211974043,0.6204879211974043,0.6204879211974043,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.6993587413582805,3.3987174827165605,3.3807759541840774,0.899,0.01794152853248443,0.01794152853248443,0.01794152853248443,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.7212049642464575,3.442409928492914,3.3807759541840774,0.903,0.061633974308838546,0.061633974308838546,0.061633974308838546,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.7290301186292154,3.4580602372584304,3.3807759541840774,0.9043,0.07728428307435431,0.07728428307435431,0.07728428307435431,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.7496021479096573,3.4992042958193155,3.3807759541840774,0.9085,0.11842834163523808,0.11842834163523808,0.11842834163523808,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.7735554614590314,3.547110922918063,3.3807759541840774,0.9126,0.16633496873398634,0.16633496873398634,0.16633496873398634,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.7875129938342607,3.5750259876685218,3.3807759541840774,0.9153,0.1942500334844448,0.1942500334844448,0.1942500334844448,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.7997601895490252,3.599520379098051,3.3807759541840774,0.9178,0.21874442491397386,0.21874442491397386,0.21874442491397386,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.821232653064686,3.6424653061293735,3.3807759541840774,0.9208,0.2616893519452956,0.2616893519452956,0.2616893519452956,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.8464364178960357,3.692872835792072,3.3807759541840774,0.9249,0.312096881607995,0.312096881607995,0.312096881607995,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.8806484079227244,3.7612968158454487,3.3807759541840774,0.9306,0.3805208616613722,0.3805208616613722,0.3805208616613722,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.9024400674886146,3.804880134977229,3.3807759541840774,0.9337,0.42410418079315276,0.42410418079315276,0.42410418079315276,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,1.9267892196157401,3.8535784392314802,3.3807759541840774,0.9373,0.47280248504740374,0.47280248504740374,0.47280248504740374,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,1.9525921282699747,3.90518425653995,3.3807759541840774,0.9411,0.524408302355873,0.524408302355873,0.524408302355873,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,1.9688394976042831,3.9376789952085645,3.3807759541840774,0.9431,0.5569030410244897,0.5569030410244897,0.5569030410244897,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,1.9878276387040978,3.9756552774081944,3.3807759541840774,0.9464,0.5948793232241192,0.5948793232241192,0.5948793232241192,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.0116859708511945,4.023371941702389,3.3807759541840774,0.9487,0.6425959875183126,0.6425959875183126,0.6425959875183126,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.039938184934857,4.079876369869715,3.3807759541840774,0.9515,0.6991004156856375,0.6991004156856375,0.6991004156856375,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.0620526850227896,4.124105370045579,3.3807759541840774,0.9546,0.7433294158615026,0.7433294158615026,0.7433294158615026,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.080387393760632,4.160774787521263,3.3807759541840774,0.9562,0.7799988333371877,0.7799988333371877,0.7799988333371877,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.0966739069426876,4.193347813885375,3.3807759541840774,0.9584,0.8125718597012986,0.8125718597012986,0.8125718597012986,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,2.0987021416567586,4.197404283313517,3.3807759541840774,0.9589,0.8166283291294407,0.8166283291294407,0.8166283291294407,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.1122382185796966,4.224476437159394,3.3807759541840774,0.9602,0.8437004829753169,0.8437004829753169,0.8437004829753169,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.118278964919406,4.236557929838811,3.3807759541840774,0.9603,0.8557819756547351,0.8557819756547351,0.8557819756547351,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,2.132679543801279,4.265359087602558,3.3807759541840774,0.9615,0.8845831334184817,0.8845831334184817,0.8845831334184817,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,2.1690746461965498,4.338149292393099,3.3807759541840774,0.9644,0.9573733382090232,0.9573733382090232,0.9573733382090232,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,2.2012561834100293,4.4025123668200585,3.3807759541840774,0.9664,1.0217364126359818,1.0217364126359818,1.0217364126359818,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.7032865530021553,3.406573106004311,3.3807759541840774,0.9,0.025797151820234013,0.025797151820234013,0.025797151820234013,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.7275084737910928,3.4550169475821866,3.3807759541840774,0.904,0.07424099339810919,0.07424099339810919,0.07424099339810919,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.7445296870883928,3.4890593741767866,3.3807759541840774,0.9074,0.1082834199927092,0.1082834199927092,0.1082834199927092,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.7745585044681749,3.5491170089363497,3.3807759541840774,0.9128,0.16834105475227323,0.16834105475227323,0.16834105475227323,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.7924319320045379,3.584863864009075,3.3807759541840774,0.9159,0.20408790982499928,0.20408790982499928,0.20408790982499928,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.8186114623807859,3.637222924761573,3.3807759541840774,0.9207,0.25644697057749516,0.25644697057749516,0.25644697057749516,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.8435879782759883,3.6871759565519766,3.3807759541840774,0.9245,0.3064000023679001,0.3064000023679001,0.3064000023679001,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.8739730333217017,3.747946066643404,3.3807759541840774,0.9299,0.36717011245932696,0.36717011245932696,0.36717011245932696,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.9098844770697474,3.8197689541394952,3.3807759541840774,0.9348,0.43899299995541824,0.43899299995541824,0.43899299995541824,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.9321834766429384,3.864366953285877,3.3807759541840774,0.9382,0.4835909991018003,0.4835909991018003,0.4835909991018003,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.9680085529602045,3.936017105920409,3.3807759541840774,0.9431,0.5552411517363326,0.5552411517363326,0.5552411517363326,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.06,uncorrected,5000,300,0.1,4501,1.9989792030158389,3.997958406031678,3.3807759541840774,0.9476,0.6171824518476012,0.6171824518476012,0.6171824518476012,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.065,uncorrected,5000,325,0.1,4501,2.0325295644984256,4.06505912899685,3.3807759541840774,0.9508,0.6842831748127747,0.6842831748127747,0.6842831748127747,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.0568536405765685,4.113707281153138,3.3807759541840774,0.954,0.7329313269690605,0.7329313269690605,0.7329313269690605,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.080387393760632,4.160774787521263,3.3807759541840774,0.9562,0.7799988333371877,0.7799988333371877,0.7799988333371877,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.1277883911159536,4.255576782231906,3.3807759541840774,0.9611,0.8748008280478307,0.8748008280478307,0.8748008280478307,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.1934543908601833,4.386908781720366,3.3807759541840774,0.9659,1.0061328275362902,1.0061328275362902,1.0061328275362902,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.2457635306426997,4.491527061285399,3.3807759541840774,0.9693,1.1107511071013227,1.1107511071013227,1.1107511071013227,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.293485711452198,4.586971422904397,3.3807759541840774,0.9733,1.2061954687203198,1.2061954687203198,1.2061954687203198,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.3101073179973652,4.6202146359947305,3.3807759541840774,0.9751,1.2394386818106542,1.2394386818106542,1.2394386818106542,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.097,uncorrected,5000,485,0.1,4501,2.329444093494046,4.658888186988093,3.3807759541840774,0.9765,1.2781122328040153,1.2781122328040153,1.2781122328040153,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.3452908985430097,4.690581797086019,3.3807759541840774,0.9775,1.3098058429019428,1.3098058429019428,1.3098058429019428,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.35921805095887,4.71843610191774,3.3807759541840774,0.9783,1.337660147733663,1.337660147733663,1.337660147733663,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.1,uncorrected,5000,500,0.1,4501,2.3652294415375787,4.7304588830751575,3.3807759541840774,0.9785,1.349682928891081,1.349682928891081,1.349682928891081,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.105,uncorrected,5000,525,0.1,4501,2.4365212857092082,4.8730425714184165,3.3807759541840774,0.9818,1.49226661723434,1.49226661723434,1.49226661723434,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.11,uncorrected,5000,550,0.1,4501,2.5268874565175095,5.05377491303502,3.3807759541840774,0.9866,1.672998958850943,1.672998958850943,1.672998958850943,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.7119447405769004,3.4238894811538003,3.3807759541840774,0.9014,0.043113526969724265,0.043113526969724265,0.043113526969724265,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.728673784871594,3.4573475697431886,3.3807759541840774,0.9043,0.07657161555911163,0.07657161555911163,0.07657161555911163,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.747888277831061,3.495776555662122,3.3807759541840774,0.9079,0.11500060147804539,0.11500060147804539,0.11500060147804539,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.7787121300908268,3.557424260181654,3.3807759541840774,0.9137,0.1766483059975772,0.1766483059975772,0.1766483059975772,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.7978650276328054,3.5957300552656117,3.3807759541840774,0.9173,0.21495410108153432,0.21495410108153432,0.21495410108153432,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.8287221336594168,3.657444267318834,3.3807759541840774,0.9219,0.2766683131347572,0.2766683131347572,0.2766683131347572,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.8547123522422833,3.709424704484566,3.3807759541840774,0.9259,0.32864875030048996,0.32864875030048996,0.32864875030048996,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.8993521287970547,3.79870425759411,3.3807759541840774,0.9331,0.417928303410033,0.417928303410033,0.417928303410033,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.926852387967047,3.853704775934094,3.3807759541840774,0.9374,0.4729288217500173,0.4729288217500173,0.4729288217500173,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.9606293719406398,3.92125874388128,3.3807759541840774,0.9423,0.5404827896972031,0.5404827896972031,0.5404827896972031,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.9856832282696433,3.9713664565392865,3.3807759541840774,0.946,0.59059050235521,0.59059050235521,0.59059050235521,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.06,uncorrected,5000,300,0.1,4501,2.0291973782946755,4.058394756589351,3.3807759541840774,0.9505,0.6776188024052744,0.6776188024052744,0.6776188024052744,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.065,uncorrected,5000,325,0.1,4501,2.05974111682986,4.119482233659719,3.3807759541840774,0.9542,0.7387062794756432,0.7387062794756432,0.7387062794756432,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.080387393760632,4.160774787521263,3.3807759541840774,0.9562,0.7799988333371877,0.7799988333371877,0.7799988333371877,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.132679543801279,4.265359087602558,3.3807759541840774,0.9615,0.8845831334184817,0.8845831334184817,0.8845831334184817,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.1952355496755054,4.390471099351011,3.3807759541840774,0.966,1.0096951451669343,1.0096951451669343,1.0096951451669343,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.2576655865960644,4.515331173192129,3.3807759541840774,0.9703,1.1345552190080526,1.1345552190080526,1.1345552190080526,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.329444093494046,4.658888186988093,3.3807759541840774,0.9765,1.2781122328040153,1.2781122328040153,1.2781122328040153,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.397653066887674,4.795306133775348,3.3807759541840774,0.9806,1.4145301795912717,1.4145301795912717,1.4145301795912717,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.40984139933545,4.819682798670899,3.3807759541840774,0.9811,1.4389068444868236,1.4389068444868236,1.4389068444868236,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.097,uncorrected,5000,485,0.1,4501,2.425938482301732,4.851876964603464,3.3807759541840774,0.9814,1.4711010104193871,1.4711010104193871,1.4711010104193871,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.44893925258915,4.897878505178299,3.3807759541840774,0.9823,1.5171025509942233,1.5171025509942233,1.5171025509942233,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.477896671551608,4.955793343103216,3.3807759541840774,0.984,1.5750173889191394,1.5750173889191394,1.5750173889191394,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.1,uncorrected,5000,500,0.1,4501,2.514127935036844,5.0282558700736875,3.3807759541840774,0.9861,1.6474799158896116,1.6474799158896116,1.6474799158896116,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.105,uncorrected,5000,525,0.1,4501,2.583334555944058,5.166669111888116,3.3807759541840774,0.9883,1.7858931577040396,1.7858931577040396,1.7858931577040396,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.11,uncorrected,5000,550,0.1,4501,2.6961820072149125,5.392364014429824,3.3807759541840774,0.9907,2.011588060245749,2.011588060245749,2.011588060245749,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.6843343549783505,3.368668709956701,3.3807759541840774,0.8965,-0.012107244227375524,0.012107244227375524,0.012107244227375524,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.6883463448444416,3.3766926896888836,3.3807759541840774,0.8969,-0.004083264495193362,0.004083264495193362,0.004083264495193362,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.6883463448444416,3.3766926896888836,3.3807759541840774,0.8969,-0.004083264495193362,0.004083264495193362,0.004083264495193362,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.6843343549783505,3.368668709956701,3.3807759541840774,0.8965,-0.012107244227375524,0.012107244227375524,0.012107244227375524,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.6887864559524524,3.377572911904905,3.3807759541840774,0.8969,-0.003203042279171787,0.003203042279171787,0.003203042279171787,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.6887864559524524,3.377572911904905,3.3807759541840774,0.8969,-0.003203042279171787,0.003203042279171787,0.003203042279171787,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.688397299460433,3.376794598920866,3.3807759541840774,0.8969,-0.003981355263210418,0.003981355263210418,0.003981355263210418,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.6891937704724964,3.3783875409449924,3.3807759541840774,0.8971,-0.0023884132390836754,0.0023884132390836754,0.0023884132390836754,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.6887864559524524,3.377572911904905,3.3807759541840774,0.8969,-0.003203042279171787,0.003203042279171787,0.003203042279171787,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.6883463448444416,3.3766926896888836,3.3807759541840774,0.8969,-0.004083264495193362,0.004083264495193362,0.004083264495193362,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.06,uncorrected,5000,300,0.1,4501,1.6883463448444416,3.3766926896888836,3.3807759541840774,0.8969,-0.004083264495193362,0.004083264495193362,0.004083264495193362,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.065,uncorrected,5000,325,0.1,4501,1.6883463448444416,3.3766926896888836,3.3807759541840774,0.8969,-0.004083264495193362,0.004083264495193362,0.004083264495193362,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.07,uncorrected,5000,350,0.1,4501,1.6823573955229647,3.3647147910459303,3.3807759541840774,0.8963,-0.016061163138147094,0.016061163138147094,0.016061163138147094,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.075,uncorrected,5000,375,0.1,4501,1.6785967471626022,3.357193494325205,3.3807759541840774,0.8958,-0.023582459858872085,0.023582459858872085,0.023582459858872085,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.08,uncorrected,5000,400,0.1,4501,1.6784239464275785,3.3568478928551566,3.3807759541840774,0.8958,-0.023928061328919448,0.023928061328919448,0.023928061328919448,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.085,uncorrected,5000,425,0.1,4501,1.6780157180203812,3.3560314360407624,3.3807759541840774,0.8957,-0.02474451814331413,0.02474451814331413,0.02474451814331413,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.09,uncorrected,5000,450,0.1,4501,1.677482975355233,3.3549659507104663,3.3807759541840774,0.8957,-0.025810003473610618,0.025810003473610618,0.025810003473610618,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.095,uncorrected,5000,475,0.1,4501,1.6780157180203812,3.3560314360407624,3.3807759541840774,0.8957,-0.02474451814331413,0.02474451814331413,0.02474451814331413,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.096,uncorrected,5000,480,0.1,4501,1.677482975355233,3.3549659507104663,3.3807759541840774,0.8957,-0.025810003473610618,0.025810003473610618,0.025810003473610618,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.097,uncorrected,5000,485,0.1,4501,1.6768196323669946,3.3536392647339888,3.3807759541840774,0.8954,-0.02713668945008729,0.02713668945008729,0.02713668945008729,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.098,uncorrected,5000,490,0.1,4501,1.6768196323669946,3.3536392647339888,3.3807759541840774,0.8954,-0.02713668945008729,0.02713668945008729,0.02713668945008729,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.099,uncorrected,5000,495,0.1,4501,1.6768196323669946,3.3536392647339888,3.3807759541840774,0.8954,-0.02713668945008729,0.02713668945008729,0.02713668945008729,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.1,uncorrected,5000,500,0.1,4501,1.6754329554174037,3.350865910834806,3.3807759541840774,0.8952,-0.029910043349269166,0.029910043349269166,0.029910043349269166,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.105,uncorrected,5000,525,0.1,4501,1.6754329554174037,3.350865910834806,3.3807759541840774,0.8952,-0.029910043349269166,0.029910043349269166,0.029910043349269166,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.11,uncorrected,5000,550,0.1,4501,1.6736161542817698,3.3472323085635405,3.3807759541840774,0.8945,-0.03354364562053691,0.03354364562053691,0.03354364562053691,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.6993587413582805,3.3987174827165605,3.3807759541840774,0.899,0.01794152853248443,0.01794152853248443,0.01794152853248443,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.6996981388694963,3.3993962777389934,3.3807759541840774,0.8992,0.01862032355491605,0.01862032355491605,0.01862032355491605,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.7186695645502736,3.4373391291005473,3.3807759541840774,0.9025,0.05656317491647078,0.05656317491647078,0.05656317491647078,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.7235002417683867,3.4470004835367725,3.3807759541840774,0.9035,0.06622452935269685,0.06622452935269685,0.06622452935269685,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.7290301186292154,3.4580602372584304,3.3807759541840774,0.9043,0.07728428307435431,0.07728428307435431,0.07728428307435431,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.73846118666452,3.4769223733290406,3.3807759541840774,0.9062,0.09614641914496369,0.09614641914496369,0.09614641914496369,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.7469035855302653,3.4938071710605305,3.3807759541840774,0.9077,0.11303121687645401,0.11303121687645401,0.11303121687645401,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.751535974626107,3.503071949252214,3.3807759541840774,0.9089,0.12229599506813747,0.12229599506813747,0.12229599506813747,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.774596756713156,3.5491935134263106,3.3807759541840774,0.9128,0.16841755924223545,0.16841755924223545,0.16841755924223545,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.7861527085316804,3.5723054170633617,3.3807759541840774,0.9149,0.1915294628792843,0.1915294628792843,0.1915294628792843,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.7926041277287514,3.585208255457503,3.3807759541840774,0.916,0.20443230127342635,0.20443230127342635,0.20443230127342635,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,1.809214580392347,3.6184291607846935,3.3807759541840774,0.9195,0.23765320660061742,0.23765320660061742,0.23765320660061742,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,1.8173562670590997,3.6347125341181994,3.3807759541840774,0.9206,0.2539365799341229,0.2539365799341229,0.2539365799341229,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,1.822239528343477,3.644479056686954,3.3807759541840774,0.9211,0.2637031025028773,0.2637031025028773,0.2637031025028773,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,1.8287221336594168,3.657444267318834,3.3807759541840774,0.9219,0.2766683131347572,0.2766683131347572,0.2766683131347572,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,1.8397881790841761,3.6795763581683523,3.3807759541840774,0.9241,0.2988004039842757,0.2988004039842757,0.2988004039842757,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,1.8471938540184043,3.694387708036807,3.3807759541840774,0.9249,0.3136117538527321,0.3136117538527321,0.3136117538527321,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,1.8560415731343778,3.7120831462687565,3.3807759541840774,0.9261,0.33130719208467907,0.33130719208467907,0.33130719208467907,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,1.8725287613722628,3.7450575227445246,3.3807759541840774,0.9292,0.36428156856044897,0.36428156856044897,0.36428156856044897,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,1.8725287613722628,3.7450575227445246,3.3807759541840774,0.9292,0.36428156856044897,0.36428156856044897,0.36428156856044897,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,1.8735850138764458,3.7471700277528917,3.3807759541840774,0.9296,0.3663940735688151,0.3663940735688151,0.3663940735688151,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,1.8767937797585175,3.753587559517036,3.3807759541840774,0.93,0.37281160533295843,0.37281160533295843,0.37281160533295843,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,1.8776322365640925,3.7552644731281855,3.3807759541840774,0.9301,0.3744885189441085,0.3744885189441085,0.3744885189441085,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,1.8781374106526991,3.7562748213053974,3.3807759541840774,0.9303,0.37549886712132174,0.37549886712132174,0.37549886712132174,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,1.8870924361048118,3.774184872209624,3.3807759541840774,0.9313,0.39340891802554717,0.39340891802554717,0.39340891802554717,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,1.901365851135992,3.802731702271984,3.3807759541840774,0.9333,0.4219557480879077,0.4219557480879077,0.4219557480879077,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.7119447405769004,3.4238894811538003,3.3807759541840774,0.9014,0.043113526969724265,0.043113526969724265,0.043113526969724265,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.714815583062378,3.429631166124756,3.3807759541840774,0.9021,0.04885521194067932,0.04885521194067932,0.04885521194067932,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.7284807225044319,3.4569614450088637,3.3807759541840774,0.9043,0.0761854908247872,0.0761854908247872,0.0761854908247872,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.739268395257699,3.478536790515398,3.3807759541840774,0.9066,0.0977608363313216,0.0977608363313216,0.0977608363313216,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.7513015880796237,3.5026031761592473,3.3807759541840774,0.9089,0.12182722197517082,0.12182722197517082,0.12182722197517082,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.7785983163888435,3.557196632777687,3.3807759541840774,0.9137,0.17642067859361044,0.17642067859361044,0.17642067859361044,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.790694177176561,3.581388354353122,3.3807759541840774,0.9157,0.20061240016904547,0.20061240016904547,0.20061240016904547,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.8135269173307451,3.6270538346614893,3.3807759541840774,0.9203,0.2462778804774137,0.2462778804774137,0.2462778804774137,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.8294349802165353,3.658869960433071,3.3807759541840774,0.9219,0.27809400624899405,0.27809400624899405,0.27809400624899405,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.8446477150613614,3.689295430122723,3.3807759541840774,0.9247,0.3085194759386463,0.3085194759386463,0.3085194759386463,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.866783367773988,3.733566735547975,3.3807759541840774,0.9279,0.35279078136389946,0.35279078136389946,0.35279078136389946,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,1.884497478195592,3.7689949563911824,3.3807759541840774,0.931,0.3882190022071077,0.3882190022071077,0.3882190022071077,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,1.901365851135992,3.802731702271984,3.3807759541840774,0.9333,0.4219557480879077,0.4219557480879077,0.4219557480879077,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,1.9096491312680346,3.8192982625360687,3.3807759541840774,0.9348,0.4385223083519927,0.4385223083519927,0.4385223083519927,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,1.920968484393167,3.8419369687863347,3.3807759541840774,0.9363,0.4611610146022573,0.4611610146022573,0.4611610146022573,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,1.947382130102779,3.894764260205558,3.3807759541840774,0.9403,0.5139883060214814,0.5139883060214814,0.5139883060214814,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,1.9681404882697602,3.936280976539521,3.3807759541840774,0.9431,0.5555050223554439,0.5555050223554439,0.5555050223554439,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,1.9842583429158447,3.968516685831688,3.3807759541840774,0.9456,0.5877407316476129,0.5877407316476129,0.5877407316476129,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,1.9989792030158389,3.997958406031678,3.3807759541840774,0.9476,0.6171824518476012,0.6171824518476012,0.6171824518476012,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.0006319376907404,4.001263875381482,3.3807759541840774,0.9477,0.6204879211974043,0.6204879211974043,0.6204879211974043,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,2.001219959197514,4.002439918395027,3.3807759541840774,0.9477,0.6216639642109518,0.6216639642109518,0.6216639642109518,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.003577546714899,4.007155093429799,3.3807759541840774,0.948,0.6263791392457216,0.6263791392457216,0.6263791392457216,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.007816481658579,4.015632963317159,3.3807759541840774,0.9482,0.6348570091330812,0.6348570091330812,0.6348570091330812,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,2.0215370487005155,4.043074097401031,3.3807759541840774,0.9497,0.6622981432169545,0.6622981432169545,0.6622981432169545,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,2.0435233835182354,4.08704676703647,3.3807759541840774,0.952,0.7062708128523942,0.7062708128523942,0.7062708128523942,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,2.06174988709448,4.12349977418896,3.3807759541840774,0.9546,0.7427238200048834,0.7427238200048834,0.7427238200048834,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.7139913717663084,3.4279827435326164,3.3807759541840774,0.9019,0.04720678934854039,0.04720678934854039,0.04720678934854039,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.7220977570269471,3.444195514053895,3.3807759541840774,0.9033,0.06341955986981773,0.06341955986981773,0.06341955986981773,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.739268395257699,3.478536790515398,3.3807759541840774,0.9066,0.0977608363313216,0.0977608363313216,0.0977608363313216,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.7611282586267507,3.522256517253502,3.3807759541840774,0.9106,0.1414805630694249,0.1414805630694249,0.1414805630694249,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.786932473977491,3.5738649479549807,3.3807759541840774,0.9151,0.1930889937709055,0.1930889937709055,0.1930889937709055,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.8167617443895145,3.63352348877903,3.3807759541840774,0.9206,0.2527475345949526,0.2527475345949526,0.2527475345949526,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.8352044256594136,3.670408851318826,3.3807759541840774,0.9231,0.2896328971347506,0.2896328971347506,0.2896328971347506,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.8628849852763079,3.725769970552616,3.3807759541840774,0.9269,0.3449940163685392,0.3449940163685392,0.3449940163685392,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.9071611980236316,3.8143223960472628,3.3807759541840774,0.9344,0.43354644186318675,0.43354644186318675,0.43354644186318675,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.9214205429757785,3.8428410859515556,3.3807759541840774,0.9364,0.4620651317674804,0.4620651317674804,0.4620651317674804,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.954845898863512,3.9096917977270236,3.3807759541840774,0.9413,0.5289158435429474,0.5289158435429474,0.5289158435429474,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.06,uncorrected,5000,300,0.1,4501,1.9842583429158447,3.968516685831688,3.3807759541840774,0.9456,0.5877407316476129,0.5877407316476129,0.5877407316476129,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.065,uncorrected,5000,325,0.1,4501,2.005022135365321,4.010044270730643,3.3807759541840774,0.948,0.6292683165465656,0.6292683165465656,0.6292683165465656,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.039938184934857,4.079876369869715,3.3807759541840774,0.9515,0.6991004156856375,0.6991004156856375,0.6991004156856375,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.065733180009791,4.131466360019581,3.3807759541840774,0.9547,0.7506904058355053,0.7506904058355053,0.7506904058355053,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.0966739069426876,4.193347813885375,3.3807759541840774,0.9584,0.8125718597012986,0.8125718597012986,0.8125718597012986,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.1576117633555243,4.3152235267110495,3.3807759541840774,0.9635,0.934447572526972,0.934447572526972,0.934447572526972,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.1873038682754515,4.374607736550902,3.3807759541840774,0.9657,0.9938317823668266,0.9938317823668266,0.9938317823668266,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.24286917199027,4.4857383439805405,3.3807759541840774,0.9692,1.1049623897964629,1.1049623897964629,1.1049623897964629,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.244724241388845,4.48944848277769,3.3807759541840774,0.9692,1.1086725285936136,1.1086725285936136,1.1086725285936136,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.097,uncorrected,5000,485,0.1,4501,2.2511971762863237,4.502394352572648,3.3807759541840774,0.9697,1.1216183983885706,1.1216183983885706,1.1216183983885706,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.2562480097706663,4.512496019541332,3.3807759541840774,0.97,1.1317200653572563,1.1317200653572563,1.1317200653572563,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.27541136996277,4.550822739925539,3.3807759541840774,0.9715,1.1700467857414631,1.1700467857414631,1.1700467857414631,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.1,uncorrected,5000,500,0.1,4501,2.2846624981931773,4.569324996386356,3.3807759541840774,0.9726,1.1885490422022784,1.1885490422022784,1.1885490422022784,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.105,uncorrected,5000,525,0.1,4501,2.329444093494046,4.658888186988093,3.3807759541840774,0.9765,1.2781122328040153,1.2781122328040153,1.2781122328040153,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.11,uncorrected,5000,550,0.1,4501,2.4020844277608773,4.8041688555217545,3.3807759541840774,0.9807,1.423392901337678,1.423392901337678,1.423392901337678,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.0,uncorrected,5000,0,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.005,uncorrected,5000,25,0.1,4501,1.7032865530021553,3.406573106004311,3.3807759541840774,0.9,0.025797151820234013,0.025797151820234013,0.025797151820234013,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.01,uncorrected,5000,50,0.1,4501,1.714815583062378,3.429631166124756,3.3807759541840774,0.9021,0.04885521194067932,0.04885521194067932,0.04885521194067932,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.015,uncorrected,5000,75,0.1,4501,1.7284807225044319,3.4569614450088637,3.3807759541840774,0.9043,0.0761854908247872,0.0761854908247872,0.0761854908247872,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.02,uncorrected,5000,100,0.1,4501,1.739268395257699,3.478536790515398,3.3807759541840774,0.9066,0.0977608363313216,0.0977608363313216,0.0977608363313216,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.025,uncorrected,5000,125,0.1,4501,1.7513015880796237,3.5026031761592473,3.3807759541840774,0.9089,0.12182722197517082,0.12182722197517082,0.12182722197517082,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.03,uncorrected,5000,150,0.1,4501,1.7785983163888435,3.557196632777687,3.3807759541840774,0.9137,0.17642067859361044,0.17642067859361044,0.17642067859361044,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.035,uncorrected,5000,175,0.1,4501,1.7926041277287514,3.585208255457503,3.3807759541840774,0.916,0.20443230127342635,0.20443230127342635,0.20443230127342635,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.04,uncorrected,5000,200,0.1,4501,1.8109439375454834,3.6218878750909664,3.3807759541840774,0.92,0.24111192090689038,0.24111192090689038,0.24111192090689038,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.045,uncorrected,5000,225,0.1,4501,1.8253641730481136,3.6507283460962268,3.3807759541840774,0.9213,0.2699523919121507,0.2699523919121507,0.2699523919121507,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.05,uncorrected,5000,250,0.1,4501,1.8474572481492326,3.694914496298465,3.3807759541840774,0.9249,0.31413854211438874,0.31413854211438874,0.31413854211438874,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.055,uncorrected,5000,275,0.1,4501,1.880756174308638,3.761512348617277,3.3807759541840774,0.9306,0.3807363944331996,0.3807363944331996,0.3807363944331996,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.06,uncorrected,5000,300,0.1,4501,1.9071611980236316,3.8143223960472628,3.3807759541840774,0.9344,0.43354644186318675,0.43354644186318675,0.43354644186318675,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.065,uncorrected,5000,325,0.1,4501,1.9182422779877244,3.8364845559754484,3.3807759541840774,0.936,0.4557086017913722,0.4557086017913722,0.4557086017913722,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.07,uncorrected,5000,350,0.1,4501,1.9383733973790096,3.8767467947580196,3.3807759541840774,0.939,0.49597084057394275,0.49597084057394275,0.49597084057394275,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.075,uncorrected,5000,375,0.1,4501,1.9680085529602045,3.936017105920409,3.3807759541840774,0.9431,0.5552411517363326,0.5552411517363326,0.5552411517363326,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.08,uncorrected,5000,400,0.1,4501,1.9878276387040978,3.9756552774081944,3.3807759541840774,0.9464,0.5948793232241192,0.5948793232241192,0.5948793232241192,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.085,uncorrected,5000,425,0.1,4501,2.0001770911203023,4.0003541822406055,3.3807759541840774,0.9476,0.6195782280565282,0.6195782280565282,0.6195782280565282,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.09,uncorrected,5000,450,0.1,4501,2.0325295644984256,4.06505912899685,3.3807759541840774,0.9508,0.6842831748127747,0.6842831748127747,0.6842831748127747,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.095,uncorrected,5000,475,0.1,4501,2.053540417674094,4.107080835348187,3.3807759541840774,0.9536,0.7263048811641113,0.7263048811641113,0.7263048811641113,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.096,uncorrected,5000,480,0.1,4501,2.05782492673477,4.115649853469542,3.3807759541840774,0.9541,0.7348738992854633,0.7348738992854633,0.7348738992854633,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.097,uncorrected,5000,485,0.1,4501,2.061085518196075,4.122171036392151,3.3807759541840774,0.9545,0.741395082208074,0.741395082208074,0.741395082208074,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.098,uncorrected,5000,490,0.1,4501,2.062196786723531,4.124393573447062,3.3807759541840774,0.9546,0.7436176192629853,0.7436176192629853,0.7436176192629853,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.099,uncorrected,5000,495,0.1,4501,2.0644570734282026,4.128914146856405,3.3807759541840774,0.9547,0.7481381926723287,0.7481381926723287,0.7481381926723287,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.1,uncorrected,5000,500,0.1,4501,2.066948902929431,4.1338978058588625,3.3807759541840774,0.9548,0.7531218516747851,0.7531218516747851,0.7531218516747851,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.105,uncorrected,5000,525,0.1,4501,2.1122382185796966,4.224476437159394,3.3807759541840774,0.9602,0.8437004829753169,0.8437004829753169,0.8437004829753169,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.11,uncorrected,5000,550,0.1,4501,2.1521566313430087,4.3043132626860166,3.3807759541840774,0.9632,0.9235373085019412,0.9235373085019412,0.9235373085019412,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.7179181831314991,3.4358363662629987,3.3807759541840774,0.9024,0.05506041207892176,0.05506041207892176,0.05506041207892176,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.7336001360053994,3.4672002720107993,3.3807759541840774,0.9052,0.08642431782672233,0.08642431782672233,0.08642431782672233,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.7496021479096573,3.4992042958193155,3.3807759541840774,0.9085,0.11842834163523808,0.11842834163523808,0.11842834163523808,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.7745585044681749,3.5491170089363497,3.3807759541840774,0.9128,0.16834105475227323,0.16834105475227323,0.16834105475227323,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.7986290692270903,3.59725813845418,3.3807759541840774,0.9175,0.21648218427010416,0.21648218427010416,0.21648218427010416,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.8253641730481136,3.6507283460962268,3.3807759541840774,0.9213,0.2699523919121507,0.2699523919121507,0.2699523919121507,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.8493937616430247,3.6987875232860503,3.3807759541840774,0.925,0.3180115691019729,0.3180115691019729,0.3180115691019729,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.8932223079693984,3.7864446159387977,3.3807759541840774,0.9322,0.40566866175472027,0.40566866175472027,0.40566866175472027,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.912899640179969,3.825799280359938,3.3807759541840774,0.9353,0.44502332617586143,0.44502332617586143,0.44502332617586143,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.9383733973790096,3.8767467947580196,3.3807759541840774,0.939,0.49597084057394275,0.49597084057394275,0.49597084057394275,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,1.9701165333998811,3.9402330667997623,3.3807759541840774,0.9432,0.5594571126156858,0.5594571126156858,0.5594571126156858,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,2.0001770911203023,4.0003541822406055,3.3807759541840774,0.9476,0.6195782280565282,0.6195782280565282,0.6195782280565282,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,2.0351813986508827,4.070362797301766,3.3807759541840774,0.951,0.6895868431176888,0.6895868431176888,0.6895868431176888,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.0681489561467554,4.136297912293511,3.3807759541840774,0.9549,0.7555219581094343,0.7555219581094343,0.7555219581094343,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.1164247534288605,4.232849506857721,3.3807759541840774,0.9603,0.8520735526736444,0.8520735526736444,0.8520735526736444,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.186153194502244,4.372306389004488,3.3807759541840774,0.9656,0.9915304348204118,0.9915304348204118,0.9915304348204118,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.230924194966273,4.461848389932546,3.3807759541840774,0.9686,1.0810724357484691,1.0810724357484691,1.0810724357484691,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.2836864477371606,4.567372895474321,3.3807759541840774,0.9726,1.1865969412902442,1.1865969412902442,1.1865969412902442,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.3285417290260275,4.657083458052056,3.3807759541840774,0.9765,1.2763075038679785,1.2763075038679785,1.2763075038679785,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.3452908985430097,4.690581797086019,3.3807759541840774,0.9775,1.3098058429019428,1.3098058429019428,1.3098058429019428,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,2.3611647015216857,4.722329403043372,3.3807759541840774,0.9783,1.3415534488592948,1.3415534488592948,1.3415534488592948,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.3769815162526275,4.753963032505255,3.3807759541840774,0.9791,1.3731870783211786,1.3731870783211786,1.3731870783211786,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.398100818495535,4.7962016369910705,3.3807759541840774,0.9806,1.415425682806993,1.415425682806993,1.415425682806993,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,2.4177069116642453,4.835413823328491,3.3807759541840774,0.9813,1.4546378691444142,1.4546378691444142,1.4546378691444142,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,2.4760409346476426,4.952081869295284,3.3807759541840774,0.9838,1.5713059151112088,1.5713059151112088,1.5713059151112088,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,2.569964640021715,5.13992928004343,3.3807759541840774,0.9876,1.7591533258593532,1.7591533258593532,1.7591533258593532,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.7186695645502736,3.4373391291005473,3.3807759541840774,0.9025,0.05656317491647078,0.05656317491647078,0.05656317491647078,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.7349466434535812,3.469893286907162,3.3807759541840774,0.9054,0.08911733272308586,0.08911733272308586,0.08911733272308586,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.7558880754914348,3.511776150982869,3.3807759541840774,0.9096,0.13100019679879304,0.13100019679879304,0.13100019679879304,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.790694177176561,3.581388354353122,3.3807759541840774,0.9157,0.20061240016904547,0.20061240016904547,0.20061240016904547,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.8196502520890196,3.639300504178039,3.3807759541840774,0.9207,0.2585245499939628,0.2585245499939628,0.2585245499939628,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.8493937616430247,3.6987875232860503,3.3807759541840774,0.925,0.3180115691019729,0.3180115691019729,0.3180115691019729,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.901365851135992,3.802731702271984,3.3807759541840774,0.9333,0.4219557480879077,0.4219557480879077,0.4219557480879077,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.9267892196157401,3.8535784392314802,3.3807759541840774,0.9373,0.47280248504740374,0.47280248504740374,0.47280248504740374,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.9606293719406398,3.92125874388128,3.3807759541840774,0.9423,0.5404827896972031,0.5404827896972031,0.5404827896972031,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.993009864736018,3.9860197294720363,3.3807759541840774,0.947,0.6052437752879594,0.6052437752879594,0.6052437752879594,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,2.0299792603307,4.0599585206614,3.3807759541840774,0.9506,0.6791825664773237,0.6791825664773237,0.6791825664773237,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,2.0684129895127317,4.1368259790254625,3.3807759541840774,0.9549,0.7560500248413868,0.7560500248413868,0.7560500248413868,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,2.1277883911159536,4.255576782231906,3.3807759541840774,0.9611,0.8748008280478307,0.8748008280478307,0.8748008280478307,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.1980666997970566,4.396133399594114,3.3807759541840774,0.9661,1.0153574454100367,1.0153574454100367,1.0153574454100367,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.27541136996277,4.550822739925539,3.3807759541840774,0.9715,1.1700467857414631,1.1700467857414631,1.1700467857414631,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.3548976572044142,4.709795314408829,3.3807759541840774,0.9778,1.329019360224752,1.329019360224752,1.329019360224752,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.4452835173015424,4.890567034603085,3.3807759541840774,0.9822,1.5097910804190084,1.5097910804190084,1.5097910804190084,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.5828847969479245,5.165769593895848,3.3807759541840774,0.9883,1.7849936397117718,1.7849936397117718,1.7849936397117718,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.700686602847429,5.401373205694859,3.3807759541840774,0.9908,2.020597251510782,2.020597251510782,2.020597251510782,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.7598882887473546,5.51977657749471,3.3807759541840774,0.9924,2.1390006233106322,2.1390006233106322,2.1390006233106322,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,2.8113679889331245,5.622735977866249,3.3807759541840774,0.9932,2.2419600236821715,2.2419600236821715,2.2419600236821715,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.8401820298785028,5.680364059757005,3.3807759541840774,0.9936,2.2995881055729295,2.2995881055729295,2.2995881055729295,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.886834112986741,5.7736682259734815,3.3807759541840774,0.9948,2.3928922717894063,2.3928922717894063,2.3928922717894063,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,3.007768571041285,6.01553714208257,3.3807759541840774,0.9964,2.634761187898494,2.634761187898494,2.634761187898494,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,4.932496353928162,9.864992707856322,3.3807759541840774,1.0,6.484216753672248,6.484216753672248,6.484216753672248,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,7.098451524888536,14.196903049777072,3.3807759541840774,1.0,10.816127095592996,10.816127095592996,10.816127095592996,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.0,uncorrected,5000,0,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.005,uncorrected,5000,25,0.1,4501,1.7186695645502736,3.4373391291005473,3.3807759541840774,0.9025,0.05656317491647078,0.05656317491647078,0.05656317491647078,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.01,uncorrected,5000,50,0.1,4501,1.7370321620851121,3.4740643241702243,3.3807759541840774,0.9058,0.09328836998614776,0.09328836998614776,0.09328836998614776,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.015,uncorrected,5000,75,0.1,4501,1.7611282586267507,3.522256517253502,3.3807759541840774,0.9106,0.1414805630694249,0.1414805630694249,0.1414805630694249,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.02,uncorrected,5000,100,0.1,4501,1.7924319320045379,3.584863864009075,3.3807759541840774,0.9159,0.20408790982499928,0.20408790982499928,0.20408790982499928,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.025,uncorrected,5000,125,0.1,4501,1.820859050466076,3.6417181009321515,3.3807759541840774,0.9207,0.2609421467480755,0.2609421467480755,0.2609421467480755,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.03,uncorrected,5000,150,0.1,4501,1.8542818995159784,3.7085637990319564,3.3807759541840774,0.9257,0.32778784484788037,0.32778784484788037,0.32778784484788037,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.035,uncorrected,5000,175,0.1,4501,1.9065294226286695,3.8130588452573377,3.3807759541840774,0.9343,0.43228289107326257,0.43228289107326257,0.43228289107326257,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.04,uncorrected,5000,200,0.1,4501,1.9302310660267183,3.860462132053436,3.3807759541840774,0.9379,0.47968617786936013,0.47968617786936013,0.47968617786936013,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.045,uncorrected,5000,225,0.1,4501,1.9636849054290133,3.9273698108580253,3.3807759541840774,0.9427,0.5465938566739501,0.5465938566739501,0.5465938566739501,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.05,uncorrected,5000,250,0.1,4501,1.9987884102551912,3.9975768205103814,3.3807759541840774,0.9476,0.6168008663263059,0.6168008663263059,0.6168008663263059,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.055,uncorrected,5000,275,0.1,4501,2.0432518020045336,4.086503604009067,3.3807759541840774,0.952,0.7057276498249907,0.7057276498249907,0.7057276498249907,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.06,uncorrected,5000,300,0.1,4501,2.0870589594965634,4.174117918993127,3.3807759541840774,0.9572,0.7933419648090503,0.7933419648090503,0.7933419648090503,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.065,uncorrected,5000,325,0.1,4501,2.1632079323360625,4.326415864672126,3.3807759541840774,0.9638,0.9456399104880482,0.9456399104880482,0.9456399104880482,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.2314300111434666,4.462860022286932,3.3807759541840774,0.9686,1.0820840681028567,1.0820840681028567,1.0820840681028567,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.3046112014510616,4.609222402902123,3.3807759541840774,0.9748,1.2284464487180464,1.2284464487180464,1.2284464487180464,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.4055112174501327,4.811022434900266,3.3807759541840774,0.9811,1.4302464807161888,1.4302464807161888,1.4302464807161888,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.5268874565175095,5.05377491303502,3.3807759541840774,0.9866,1.672998958850943,1.672998958850943,1.672998958850943,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.6625586196457824,5.325117239291565,3.3807759541840774,0.9903,1.9443412851074877,1.9443412851074877,1.9443412851074877,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.8401820298785028,5.680364059757005,3.3807759541840774,0.9936,2.2995881055729295,2.2995881055729295,2.2995881055729295,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.8942127370105535,5.788425474021108,3.3807759541840774,0.9948,2.40764951983703,2.40764951983703,2.40764951983703,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.097,uncorrected,5000,485,0.1,4501,3.051519571070901,6.103039142141802,3.3807759541840774,0.9969,2.722263187957726,2.722263187957726,2.722263187957726,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.098,uncorrected,5000,490,0.1,4501,3.1325110777963823,6.265022155592766,3.3807759541840774,0.9977,2.884246201408688,2.884246201408688,2.884246201408688,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.099,uncorrected,5000,495,0.1,4501,3.3391379570283886,6.678275914056776,3.3807759541840774,0.9986,3.297499959872701,3.297499959872701,3.297499959872701,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.1,uncorrected,5000,500,0.1,4501,10.656607293202633,21.313214586405262,3.3807759541840774,1.0,17.93243863222119,17.93243863222119,17.93243863222119,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.105,uncorrected,5000,525,0.1,4501,40.51975935150627,81.03951870301255,3.3807759541840774,1.0,77.65874274882846,77.65874274882846,77.65874274882846,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.11,uncorrected,5000,550,0.1,4501,46.56058771866034,93.12117543732066,3.3807759541840774,1.0,89.74039948313657,89.74039948313657,89.74039948313657,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,2.7510302981469743,3.443553686744133,3.4054092186169598,0.9,0.03814446812717333,0.03814446812717333,0.03814446812717333,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,2.794974585802008,3.498560174265468,3.4054092186169598,0.9053,0.0931509556485084,0.0931509556485084,0.0931509556485084,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,2.838884308350421,3.5535233955238263,3.4054092186169598,0.9101,0.14811417690686654,0.14811417690686654,0.14811417690686654,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,2.8625975557759307,3.5832060350250314,3.4054092186169598,0.9127,0.1777968164080718,0.1777968164080718,0.1777968164080718,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,2.901262527141548,3.631604231432978,3.4054092186169598,0.917,0.2261950128160182,0.2261950128160182,0.2261950128160182,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,2.934731183628442,3.6734980322804085,3.4054092186169598,0.9196,0.26808881366344844,0.26808881366344844,0.26808881366344844,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,2.9858763187026414,3.737518053638376,3.4054092186169598,0.9254,0.3321088350214163,0.3321088350214163,0.3321088350214163,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,3.026082403896377,3.787845312117388,3.4054092186169598,0.9291,0.3824360935004285,0.3824360935004285,0.3824360935004285,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,3.0700490530498374,3.842879790250241,3.4054092186169598,0.9324,0.4374705716332812,0.4374705716332812,0.4374705716332812,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,3.129416711430009,3.917192210228352,3.4054092186169598,0.9378,0.5117829916113924,0.5117829916113924,0.5117829916113924,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,3.167157861059877,3.9644340290616213,3.4054092186169598,0.941,0.5590248104446617,0.5590248104446617,0.5590248104446617,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,3.2187663624570466,4.02903406104719,3.4054092186169598,0.9445,0.6236248424302301,0.6236248424302301,0.6236248424302301,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,3.265549207588951,4.087593662858504,3.4054092186169598,0.9482,0.6821844442415448,0.6821844442415448,0.6821844442415448,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,3.3246997806957617,4.161634350171976,3.4054092186169598,0.9539,0.7562251315550163,0.7562251315550163,0.7562251315550163,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,3.4132416047416068,4.27246501780566,3.4054092186169598,0.9593,0.8670557991886996,0.8670557991886996,0.8670557991886996,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,3.4785433105339987,4.354205277040004,3.4054092186169598,0.9638,0.948796058423045,0.948796058423045,0.948796058423045,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,3.5191750631744725,4.405065357242766,3.4054092186169598,0.9667,0.9996561386258054,0.9996561386258054,0.9996561386258054,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,3.5698212234458615,4.468460795686118,3.4054092186169598,0.9696,1.0630515770691584,1.0630515770691584,1.0630515770691584,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,3.6214485328756756,4.533084370295044,3.4054092186169598,0.971,1.1276751516780843,1.1276751516780843,1.1276751516780843,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,3.656455547329286,4.576903783612605,3.4054092186169598,0.972,1.1714945649956454,1.1714945649956454,1.1714945649956454,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,3.660975364100677,4.582561384591052,3.4054092186169598,0.9725,1.1771521659740913,1.1771521659740913,1.1771521659740913,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,3.6668062620623987,4.58986010834071,3.4054092186169598,0.9728,1.1844508897237502,1.1844508897237502,1.1844508897237502,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,3.6768101307791126,4.602382274681207,3.4054092186169598,0.9735,1.1969730560642475,1.1969730560642475,1.1969730560642475,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,3.6855118942182634,4.613274553691092,3.4054092186169598,0.9739,1.2078653350741322,1.2078653350741322,1.2078653350741322,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,3.770348751019767,4.719467593879482,3.4054092186169598,0.9765,1.314058375262523,1.314058375262523,1.314058375262523,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,3.8291207283582716,4.79303438061301,3.4054092186169598,0.9792,1.38762516199605,1.38762516199605,1.38762516199605,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,2.757021262708779,3.4510527710391523,3.4054092186169598,0.9006,0.045643552422192694,0.045643552422192694,0.045643552422192694,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,2.8063212166258276,3.512763119406351,3.4054092186169598,0.9071,0.1073539007893913,0.1073539007893913,0.1073539007893913,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,2.8505972560501562,3.568184871357528,3.4054092186169598,0.9114,0.16277565274056882,0.16277565274056882,0.16277565274056882,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,2.8983420546184067,3.627948581427643,3.4054092186169598,0.9166,0.22253936281068273,0.22253936281068273,0.22253936281068273,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,2.945818482084881,3.68737636270135,3.4054092186169598,0.9205,0.2819671440843892,0.2819671440843892,0.2819671440843892,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,2.9978513012644536,3.7525075269921233,3.4054092186169598,0.9261,0.34709830837516353,0.34709830837516353,0.34709830837516353,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,3.054943746791731,3.823971989383947,3.4054092186169598,0.9315,0.4185627707669879,0.4185627707669879,0.4185627707669879,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,3.1016519614134923,3.8824381737696094,3.4054092186169598,0.9352,0.4770289551526497,0.4770289551526497,0.4770289551526497,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,3.1655545751268725,3.9624271441540935,3.4054092186169598,0.941,0.5570179255371338,0.5570179255371338,0.5570179255371338,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,3.2357732185311345,4.050322093379403,3.4054092186169598,0.9456,0.6449128747624437,0.6449128747624437,0.6449128747624437,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,3.3310148349108664,4.169539107978191,3.4054092186169598,0.9543,0.7641298893612318,0.7641298893612318,0.7641298893612318,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,3.4688933182554944,4.342126069293699,3.4054092186169598,0.9633,0.9367168506767403,0.9367168506767403,0.9367168506767403,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,3.5438728820849876,4.435980416746519,3.4054092186169598,0.9682,1.0305711981295593,1.0305711981295593,1.0305711981295593,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,3.647621148387908,4.565845480450608,3.4054092186169598,0.9716,1.1604362618336477,1.1604362618336477,1.1604362618336477,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,3.7776680688295583,4.728629420939452,3.4054092186169598,0.9768,1.323220202322492,1.323220202322492,1.323220202322492,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,3.9233695226313987,4.911008647639084,3.4054092186169598,0.9813,1.5055994290221257,1.5055994290221257,1.5055994290221257,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,4.0859177113534475,5.114475477838819,3.4054092186169598,0.9857,1.7090662592218593,1.7090662592218593,1.7090662592218593,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,4.247258255681499,5.316430660453999,3.4054092186169598,0.9886,1.9110214418370393,1.9110214418370393,1.9110214418370393,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,4.5809818970480265,5.734163346406405,3.4054092186169598,0.9932,2.3287541277894452,2.3287541277894452,2.3287541277894452,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,4.62584567821326,5.790320793722373,3.4054092186169598,0.9936,2.3849115751054137,2.3849115751054137,2.3849115751054137,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,4.658514460380621,5.83121336598871,3.4054092186169598,0.9938,2.425804147371751,2.425804147371751,2.425804147371751,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,4.749388843277231,5.944963773050748,3.4054092186169598,0.9944,2.539554554433789,2.539554554433789,2.539554554433789,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,4.8748951877620605,6.102064127616682,3.4054092186169598,0.9958,2.696654908999722,2.696654908999722,2.696654908999722,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,4.924842210943125,6.164584433530034,3.4054092186169598,0.9963,2.7591752149130744,2.7591752149130744,2.7591752149130744,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,5.393701575825377,6.7514708795253044,3.4054092186169598,0.9984,3.346061660908346,3.346061660908346,3.346061660908346,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,5.666727680171636,7.0932264933519615,3.4054092186169598,0.9994,3.6878172747350026,3.6878172747350026,3.6878172747350026,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.0,uncorrected,5000,0,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.005,uncorrected,5000,25,0.1,4501,2.757021262708779,3.4510527710391523,3.4054092186169598,0.9006,0.045643552422192694,0.045643552422192694,0.045643552422192694,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.01,uncorrected,5000,50,0.1,4501,2.8063212166258276,3.512763119406351,3.4054092186169598,0.9071,0.1073539007893913,0.1073539007893913,0.1073539007893913,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.015,uncorrected,5000,75,0.1,4501,2.8505972560501562,3.568184871357528,3.4054092186169598,0.9114,0.16277565274056882,0.16277565274056882,0.16277565274056882,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.02,uncorrected,5000,100,0.1,4501,2.8983420546184067,3.627948581427643,3.4054092186169598,0.9166,0.22253936281068273,0.22253936281068273,0.22253936281068273,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.025,uncorrected,5000,125,0.1,4501,2.945818482084881,3.68737636270135,3.4054092186169598,0.9205,0.2819671440843892,0.2819671440843892,0.2819671440843892,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.03,uncorrected,5000,150,0.1,4501,2.9978513012644536,3.7525075269921233,3.4054092186169598,0.9261,0.34709830837516353,0.34709830837516353,0.34709830837516353,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.035,uncorrected,5000,175,0.1,4501,3.054943746791731,3.823971989383947,3.4054092186169598,0.9315,0.4185627707669879,0.4185627707669879,0.4185627707669879,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.04,uncorrected,5000,200,0.1,4501,3.1016519614134923,3.8824381737696094,3.4054092186169598,0.9352,0.4770289551526497,0.4770289551526497,0.4770289551526497,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.045,uncorrected,5000,225,0.1,4501,3.1655545751268725,3.9624271441540935,3.4054092186169598,0.941,0.5570179255371338,0.5570179255371338,0.5570179255371338,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.05,uncorrected,5000,250,0.1,4501,3.2357732185311345,4.050322093379403,3.4054092186169598,0.9456,0.6449128747624437,0.6449128747624437,0.6449128747624437,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.055,uncorrected,5000,275,0.1,4501,3.3310148349108664,4.169539107978191,3.4054092186169598,0.9543,0.7641298893612318,0.7641298893612318,0.7641298893612318,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.06,uncorrected,5000,300,0.1,4501,3.4688933182554944,4.342126069293699,3.4054092186169598,0.9633,0.9367168506767403,0.9367168506767403,0.9367168506767403,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.065,uncorrected,5000,325,0.1,4501,3.5438728820849876,4.435980416746519,3.4054092186169598,0.9682,1.0305711981295593,1.0305711981295593,1.0305711981295593,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.07,uncorrected,5000,350,0.1,4501,3.6597274342008066,4.580999310334584,3.4054092186169598,0.9724,1.1755900917176243,1.1755900917176243,1.1755900917176243,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.075,uncorrected,5000,375,0.1,4501,3.790778628234926,4.7450403325917305,3.4054092186169598,0.9777,1.3396311139747707,1.3396311139747707,1.3396311139747707,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.08,uncorrected,5000,400,0.1,4501,3.944234960993733,4.93712659234022,3.4054092186169598,0.9816,1.5317173737232603,1.5317173737232603,1.5317173737232603,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.085,uncorrected,5000,425,0.1,4501,4.132913025161282,5.1733010335703105,3.4054092186169598,0.9865,1.7678918149533507,1.7678918149533507,1.7678918149533507,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.09,uncorrected,5000,450,0.1,4501,4.317557794643549,5.404426869267927,3.4054092186169598,0.9895,1.9990176506509663,1.9990176506509663,1.9990176506509663,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.095,uncorrected,5000,475,0.1,4501,4.709501691357962,5.895035733676613,3.4054092186169598,0.9943,2.4896265150596535,2.4896265150596535,2.4896265150596535,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.096,uncorrected,5000,480,0.1,4501,4.8748951877620605,6.102064127616682,3.4054092186169598,0.9958,2.696654908999722,2.696654908999722,2.696654908999722,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.097,uncorrected,5000,485,0.1,4501,4.951908771678176,6.198464523861809,3.4054092186169598,0.9963,2.793055305244849,2.793055305244849,2.793055305244849,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.098,uncorrected,5000,490,0.1,4501,5.24353095551792,6.56349745242466,3.4054092186169598,0.9978,3.1580882338077005,3.1580882338077005,3.1580882338077005,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.099,uncorrected,5000,495,0.1,4501,5.698899270183969,7.133496714101626,3.4054092186169598,0.9995,3.7280874954846657,3.7280874954846657,3.7280874954846657,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.1,uncorrected,5000,500,0.1,4501,9.3609021660928,11.717344293522517,3.4054092186169598,1.0,8.31193507490556,8.31193507490556,8.31193507490556,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.105,uncorrected,5000,525,0.1,4501,12.522892062786816,15.675309414278402,3.4054092186169598,1.0,12.26990019566144,12.26990019566144,12.26990019566144,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.11,uncorrected,5000,550,0.1,4501,13.156551100508427,16.468480946033164,3.4054092186169598,1.0,13.063071727416201,13.063071727416201,13.063071727416201,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.0,uncorrected,5000,0,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.005,uncorrected,5000,25,0.1,4501,2.757021262708779,3.4510527710391523,3.4054092186169598,0.9006,0.045643552422192694,0.045643552422192694,0.045643552422192694,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.01,uncorrected,5000,50,0.1,4501,2.8063212166258276,3.512763119406351,3.4054092186169598,0.9071,0.1073539007893913,0.1073539007893913,0.1073539007893913,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.015,uncorrected,5000,75,0.1,4501,2.8505972560501562,3.568184871357528,3.4054092186169598,0.9114,0.16277565274056882,0.16277565274056882,0.16277565274056882,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.02,uncorrected,5000,100,0.1,4501,2.8983420546184067,3.627948581427643,3.4054092186169598,0.9166,0.22253936281068273,0.22253936281068273,0.22253936281068273,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.025,uncorrected,5000,125,0.1,4501,2.945818482084881,3.68737636270135,3.4054092186169598,0.9205,0.2819671440843892,0.2819671440843892,0.2819671440843892,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.03,uncorrected,5000,150,0.1,4501,2.9978513012644536,3.7525075269921233,3.4054092186169598,0.9261,0.34709830837516353,0.34709830837516353,0.34709830837516353,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.035,uncorrected,5000,175,0.1,4501,3.054943746791731,3.823971989383947,3.4054092186169598,0.9315,0.4185627707669879,0.4185627707669879,0.4185627707669879,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.04,uncorrected,5000,200,0.1,4501,3.1016519614134923,3.8824381737696094,3.4054092186169598,0.9352,0.4770289551526497,0.4770289551526497,0.4770289551526497,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.045,uncorrected,5000,225,0.1,4501,3.1655545751268725,3.9624271441540935,3.4054092186169598,0.941,0.5570179255371338,0.5570179255371338,0.5570179255371338,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.05,uncorrected,5000,250,0.1,4501,3.2357732185311345,4.050322093379403,3.4054092186169598,0.9456,0.6449128747624437,0.6449128747624437,0.6449128747624437,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.055,uncorrected,5000,275,0.1,4501,3.3310148349108664,4.169539107978191,3.4054092186169598,0.9543,0.7641298893612318,0.7641298893612318,0.7641298893612318,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.06,uncorrected,5000,300,0.1,4501,3.4688933182554944,4.342126069293699,3.4054092186169598,0.9633,0.9367168506767403,0.9367168506767403,0.9367168506767403,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.065,uncorrected,5000,325,0.1,4501,3.5438728820849876,4.435980416746519,3.4054092186169598,0.9682,1.0305711981295593,1.0305711981295593,1.0305711981295593,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.07,uncorrected,5000,350,0.1,4501,3.6597274342008066,4.580999310334584,3.4054092186169598,0.9724,1.1755900917176243,1.1755900917176243,1.1755900917176243,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.075,uncorrected,5000,375,0.1,4501,3.790778628234926,4.7450403325917305,3.4054092186169598,0.9777,1.3396311139747707,1.3396311139747707,1.3396311139747707,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.08,uncorrected,5000,400,0.1,4501,3.944234960993733,4.93712659234022,3.4054092186169598,0.9816,1.5317173737232603,1.5317173737232603,1.5317173737232603,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.085,uncorrected,5000,425,0.1,4501,4.132913025161282,5.1733010335703105,3.4054092186169598,0.9865,1.7678918149533507,1.7678918149533507,1.7678918149533507,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.09,uncorrected,5000,450,0.1,4501,4.317557794643549,5.404426869267927,3.4054092186169598,0.9895,1.9990176506509663,1.9990176506509663,1.9990176506509663,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.095,uncorrected,5000,475,0.1,4501,4.709501691357962,5.895035733676613,3.4054092186169598,0.9943,2.4896265150596535,2.4896265150596535,2.4896265150596535,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.096,uncorrected,5000,480,0.1,4501,4.8748951877620605,6.102064127616682,3.4054092186169598,0.9958,2.696654908999722,2.696654908999722,2.696654908999722,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.097,uncorrected,5000,485,0.1,4501,4.951908771678176,6.198464523861809,3.4054092186169598,0.9963,2.793055305244849,2.793055305244849,2.793055305244849,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.098,uncorrected,5000,490,0.1,4501,5.24353095551792,6.56349745242466,3.4054092186169598,0.9978,3.1580882338077005,3.1580882338077005,3.1580882338077005,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.099,uncorrected,5000,495,0.1,4501,5.698899270183969,7.133496714101626,3.4054092186169598,0.9995,3.7280874954846657,3.7280874954846657,3.7280874954846657,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.1,uncorrected,5000,500,0.1,4501,16.639757631098462,20.828523326585575,3.4054092186169598,1.0,17.42311410796862,17.42311410796862,17.42311410796862,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.105,uncorrected,5000,525,0.1,4501,19.52691071575118,24.44246631207261,3.4054092186169598,1.0,21.03705709345565,21.03705709345565,21.03705709345565,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.11,uncorrected,5000,550,0.1,4501,20.665104153362332,25.867179886093915,3.4054092186169598,1.0,22.46177066747695,22.46177066747695,22.46177066747695,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,2.7253566535194547,3.4114171545987744,3.4054092186169598,0.8967,0.006007935981815358,0.006007935981815358,0.006007935981815358,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,2.7510302981469743,3.443553686744133,3.4054092186169598,0.9,0.03814446812717333,0.03814446812717333,0.03814446812717333,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,2.77991669316252,3.47971172256058,3.4054092186169598,0.9035,0.07430250394362038,0.07430250394362038,0.07430250394362038,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,2.8023838325765418,3.5078345683219885,3.4054092186169598,0.9067,0.10242534970502906,0.10242534970502906,0.10242534970502906,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,2.8213501625081228,3.531575337518131,3.4054092186169598,0.9081,0.12616611890117116,0.12616611890117116,0.12616611890117116,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,2.845668350430572,3.5620152006238524,3.4054092186169598,0.9108,0.15660598200689288,0.15660598200689288,0.15660598200689288,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,2.862392271037049,3.582949073471433,3.4054092186169598,0.9127,0.17753985485447343,0.17753985485447343,0.17753985485447343,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,2.880513117069175,3.6056315230987166,3.4054092186169598,0.915,0.200222304481757,0.200222304481757,0.200222304481757,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,2.9031769715610545,3.6340006034915837,3.4054092186169598,0.9173,0.22859138487462405,0.22859138487462405,0.22859138487462405,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,2.93601731577187,3.6751079255219055,3.4054092186169598,0.9196,0.2696987069049461,0.2696987069049461,0.2696987069049461,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,2.959068953179775,3.7039624063449446,3.4054092186169598,0.9217,0.2985531877279845,0.2985531877279845,0.2985531877279845,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,2.9909220407882526,3.7438339473244238,3.4054092186169598,0.9259,0.3384247287074642,0.3384247287074642,0.3384247287074642,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,3.004534756539425,3.7608734243316833,3.4054092186169598,0.9269,0.3554642057147236,0.3554642057147236,0.3554642057147236,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,3.0188468464045375,3.7787883305590775,3.4054092186169598,0.9285,0.37337911194211715,0.37337911194211715,0.37337911194211715,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,3.036749886943366,3.8011981459991095,3.4054092186169598,0.9303,0.3957889273821499,0.3957889273821499,0.3957889273821499,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,3.0662716862201664,3.838151537900108,3.4054092186169598,0.9323,0.4327423192831488,0.4327423192831488,0.4327423192831488,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,3.0917413427018587,3.87003273147937,3.4054092186169598,0.9343,0.46462351286241066,0.46462351286241066,0.46462351286241066,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,3.1254320999470426,3.9122045430362995,3.4054092186169598,0.9376,0.5067953244193389,0.5067953244193389,0.5067953244193389,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,3.1388207540998803,3.9289635548870954,3.4054092186169598,0.9391,0.5235543362701358,0.5235543362701358,0.5235543362701358,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,3.142287644879039,3.9333031743133717,3.4054092186169598,0.9393,0.5278939556964115,0.5278939556964115,0.5278939556964115,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,3.144628076854656,3.9362327687869905,3.4054092186169598,0.9394,0.5308235501700302,0.5308235501700302,0.5308235501700302,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,3.1450968473764127,3.9368195440251688,3.4054092186169598,0.9395,0.5314103254082092,0.5314103254082092,0.5314103254082092,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,3.1519225685904866,3.9453635202464574,3.4054092186169598,0.9401,0.5399543016294976,0.5399543016294976,0.5399543016294976,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,3.1522586311739462,3.945784180661949,3.4054092186169598,0.9402,0.5403749620449895,0.5403749620449895,0.5403749620449895,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,3.1777485098593035,3.9776906870282174,3.4054092186169598,0.9418,0.5722814684112575,0.5722814684112575,0.5722814684112575,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,3.2187663624570466,4.02903406104719,3.4054092186169598,0.9445,0.6236248424302301,0.6236248424302301,0.6236248424302301,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,2.726053063669928,3.4122888737298815,3.4054092186169598,0.8969,0.006879655112921712,0.006879655112921712,0.006879655112921712,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,2.7743410777745,3.4727325442730073,3.4054092186169598,0.9029,0.06732332565604714,0.06732332565604714,0.06732332565604714,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,2.7994825162785193,3.5042028967838035,3.4054092186169598,0.9063,0.09879367816684365,0.09879367816684365,0.09879367816684365,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,2.839821984272364,3.554697114831881,3.4054092186169598,0.9103,0.14928789621492136,0.14928789621492136,0.14928789621492136,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,2.862392271037049,3.582949073471433,3.4054092186169598,0.9127,0.17753985485447343,0.17753985485447343,0.17753985485447343,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,2.880513117069175,3.6056315230987166,3.4054092186169598,0.915,0.200222304481757,0.200222304481757,0.200222304481757,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,2.903907797819095,3.6349154023787285,3.4054092186169598,0.9173,0.22950618376176826,0.22950618376176826,0.22950618376176826,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,2.9579215546086144,3.7025261704072494,3.4054092186169598,0.9217,0.29711695179029013,0.29711695179029013,0.29711695179029013,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,2.995133140215991,3.7491051168093263,3.4054092186169598,0.926,0.3436958981923665,0.3436958981923665,0.3436958981923665,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,3.0225393624652477,3.7834103724547203,3.4054092186169598,0.9288,0.3780011538377609,0.3780011538377609,0.3780011538377609,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,3.054943746791731,3.823971989383947,3.4054092186169598,0.9315,0.4185627707669879,0.4185627707669879,0.4185627707669879,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,3.100545979996042,3.8810537810240633,3.4054092186169598,0.9351,0.4756445624071038,0.4756445624071038,0.4756445624071038,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,3.1362572751096818,3.9257547652443443,3.4054092186169598,0.939,0.5203455466273844,0.5203455466273844,0.5203455466273844,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,3.159673784672152,3.9550659683557163,3.4054092186169598,0.941,0.5496567497387561,0.5496567497387561,0.5496567497387561,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,3.1936650072157042,3.997613882053952,3.4054092186169598,0.9428,0.5922046634369922,0.5922046634369922,0.5922046634369922,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,3.223821149864586,4.035361302090178,3.4054092186169598,0.9449,0.6299520834732186,0.6299520834732186,0.6299520834732186,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,3.267269097484514,4.089746504720933,3.4054092186169598,0.9484,0.6843372861039733,0.6843372861039733,0.6843372861039733,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,3.3135058924535854,4.147622597865463,3.4054092186169598,0.9532,0.7422133792485033,0.7422133792485033,0.7422133792485033,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,3.386128821951964,4.238527069831747,3.4054092186169598,0.9579,0.8331178512147879,0.8331178512147879,0.8331178512147879,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,3.410588719626347,4.269144315621713,3.4054092186169598,0.9592,0.8637350970047526,0.8637350970047526,0.8637350970047526,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,3.4216243985125097,4.282958032155394,3.4054092186169598,0.96,0.8775488135384334,0.8775488135384334,0.8775488135384334,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,3.433818777598511,4.298222131241268,3.4054092186169598,0.9604,0.8928129126243067,0.8928129126243067,0.8928129126243067,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,3.442188307151263,4.308698542339721,3.4054092186169598,0.9611,0.9032893237227617,0.9032893237227617,0.9032893237227617,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,3.4475809884147486,4.315448736061259,3.4054092186169598,0.9617,0.9100395174442996,0.9100395174442996,0.9100395174442996,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,3.495463965656451,4.375385408850365,3.4054092186169598,0.9647,0.9699761902334045,0.9699761902334045,0.9699761902334045,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,3.5472616113643887,4.440222198893128,3.4054092186169598,0.9684,1.0348129802761679,1.0348129802761679,1.0348129802761679,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.0,uncorrected,5000,0,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.005,uncorrected,5000,25,0.1,4501,2.743711010438873,3.4343918973634238,3.4054092186169598,0.8995,0.028982678746463892,0.028982678746463892,0.028982678746463892,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.01,uncorrected,5000,50,0.1,4501,2.7904180196653026,3.492856572916725,3.4054092186169598,0.9046,0.08744735429976475,0.08744735429976475,0.08744735429976475,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.015,uncorrected,5000,75,0.1,4501,2.8267790505578647,3.5383708524461936,3.4054092186169598,0.9084,0.13296163382923368,0.13296163382923368,0.13296163382923368,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.02,uncorrected,5000,100,0.1,4501,2.8647955206557705,3.5859572988226005,3.4054092186169598,0.9132,0.18054808020564056,0.18054808020564056,0.18054808020564056,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.025,uncorrected,5000,125,0.1,4501,2.901262527141548,3.631604231432978,3.4054092186169598,0.917,0.2261950128160182,0.2261950128160182,0.2261950128160182,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.03,uncorrected,5000,150,0.1,4501,2.945818482084881,3.68737636270135,3.4054092186169598,0.9205,0.2819671440843892,0.2819671440843892,0.2819671440843892,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.035,uncorrected,5000,175,0.1,4501,2.9909220407882526,3.7438339473244238,3.4054092186169598,0.9259,0.3384247287074642,0.3384247287074642,0.3384247287074642,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.04,uncorrected,5000,200,0.1,4501,3.0225393624652477,3.7834103724547203,3.4054092186169598,0.9288,0.3780011538377609,0.3780011538377609,0.3780011538377609,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.045,uncorrected,5000,225,0.1,4501,3.062844006637759,3.8338610003982394,3.4054092186169598,0.9321,0.42845178178128007,0.42845178178128007,0.42845178178128007,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.05,uncorrected,5000,250,0.1,4501,3.106093547340744,3.8879978506677815,3.4054092186169598,0.9358,0.48258863205082125,0.48258863205082125,0.48258863205082125,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.055,uncorrected,5000,275,0.1,4501,3.144628076854656,3.9362327687869905,3.4054092186169598,0.9394,0.5308235501700302,0.5308235501700302,0.5308235501700302,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.06,uncorrected,5000,300,0.1,4501,3.2112197258797823,4.019587691726699,3.4054092186169598,0.944,0.6141784731097392,0.6141784731097392,0.6141784731097392,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.065,uncorrected,5000,325,0.1,4501,3.2647967731822822,4.086651816352174,3.4054092186169598,0.9481,0.6812425977352149,0.6812425977352149,0.6812425977352149,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.07,uncorrected,5000,350,0.1,4501,3.33392830350098,4.173185990933809,3.4054092186169598,0.9547,0.7677767723168494,0.7677767723168494,0.7677767723168494,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.075,uncorrected,5000,375,0.1,4501,3.4355816856682724,4.3004288203450205,3.4054092186169598,0.9605,0.8950196017280606,0.8950196017280606,0.8950196017280606,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.08,uncorrected,5000,400,0.1,4501,3.502130616244837,4.383730271219687,3.4054092186169598,0.9655,0.9783210526027271,0.9783210526027271,0.9783210526027271,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.085,uncorrected,5000,425,0.1,4501,3.5746931851417423,4.474559187866977,3.4054092186169598,0.97,1.0691499692500177,1.0691499692500177,1.0691499692500177,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.09,uncorrected,5000,450,0.1,4501,3.6441784767870327,4.561536176953867,3.4054092186169598,0.9716,1.1561269583369072,1.1561269583369072,1.1561269583369072,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.095,uncorrected,5000,475,0.1,4501,3.7180852017785875,4.654047617300881,3.4054092186169598,0.9745,1.2486383986839213,1.2486383986839213,1.2486383986839213,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.096,uncorrected,5000,480,0.1,4501,3.7436594879482534,4.686059779247888,3.4054092186169598,0.9752,1.2806505606309282,1.2806505606309282,1.2806505606309282,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.097,uncorrected,5000,485,0.1,4501,3.7751509429651264,4.725478653004871,3.4054092186169598,0.9767,1.3200694343879107,1.3200694343879107,1.3200694343879107,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.098,uncorrected,5000,490,0.1,4501,3.7886425419870493,4.742366524281064,3.4054092186169598,0.9776,1.3369573056641049,1.3369573056641049,1.3369573056641049,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.099,uncorrected,5000,495,0.1,4501,3.802498362233547,4.75971030305545,3.4054092186169598,0.9779,1.35430108443849,1.35430108443849,1.35430108443849,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.1,uncorrected,5000,500,0.1,4501,3.855897887238501,4.826552217273935,3.4054092186169598,0.9795,1.4211429986569755,1.4211429986569755,1.4211429986569755,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.105,uncorrected,5000,525,0.1,4501,3.9445181004686916,4.937481007187456,3.4054092186169598,0.9816,1.5320717885704953,1.5320717885704953,1.5320717885704953,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.11,uncorrected,5000,550,0.1,4501,4.094783300264696,5.125572822495855,3.4054092186169598,0.9858,1.720163603878896,1.720163603878896,1.720163603878896,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.0,uncorrected,5000,0,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.005,uncorrected,5000,25,0.1,4501,2.746913899316453,3.438401057062628,3.4054092186169598,0.8999,0.032991838445668636,0.032991838445668636,0.032991838445668636,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.01,uncorrected,5000,50,0.1,4501,2.7932066434899547,3.496347183637657,3.4054092186169598,0.9049,0.09093796502069781,0.09093796502069781,0.09093796502069781,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.015,uncorrected,5000,75,0.1,4501,2.836090676176447,3.5500265156899053,3.4054092186169598,0.9099,0.14461729707294566,0.14461729707294566,0.14461729707294566,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.02,uncorrected,5000,100,0.1,4501,2.8710435863107535,3.5937782048794062,3.4054092186169598,0.9139,0.18836898626244716,0.18836898626244716,0.18836898626244716,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.025,uncorrected,5000,125,0.1,4501,2.9029238369110777,3.6336837466551617,3.4054092186169598,0.9172,0.22827452803820264,0.22827452803820264,0.22827452803820264,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.03,uncorrected,5000,150,0.1,4501,2.959068953179775,3.7039624063449446,3.4054092186169598,0.9217,0.2985531877279845,0.2985531877279845,0.2985531877279845,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.035,uncorrected,5000,175,0.1,4501,2.9999499565506698,3.7551344817562784,3.4054092186169598,0.9265,0.3497252631393195,0.3497252631393195,0.3497252631393195,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.04,uncorrected,5000,200,0.1,4501,3.038251515971731,3.803077783668034,3.4054092186169598,0.9304,0.39766856505107406,0.39766856505107406,0.39766856505107406,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.045,uncorrected,5000,225,0.1,4501,3.093642791325319,3.8724128362793366,3.4054092186169598,0.9346,0.4670036176623766,0.4670036176623766,0.4670036176623766,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.05,uncorrected,5000,250,0.1,4501,3.1415591244063106,3.93239126165235,3.4054092186169598,0.9393,0.5269820430353904,0.5269820430353904,0.5269820430353904,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.055,uncorrected,5000,275,0.1,4501,3.1973060913243923,4.002171544910178,3.4054092186169598,0.9428,0.5967623262932187,0.5967623262932187,0.5967623262932187,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.06,uncorrected,5000,300,0.1,4501,3.264349393594489,4.086091816838554,3.4054092186169598,0.9481,0.6806825982215939,0.6806825982215939,0.6806825982215939,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.065,uncorrected,5000,325,0.1,4501,3.3310148349108664,4.169539107978191,3.4054092186169598,0.9543,0.7641298893612318,0.7641298893612318,0.7641298893612318,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.07,uncorrected,5000,350,0.1,4501,3.442136979463161,4.308634293810829,3.4054092186169598,0.9611,0.9032250751938689,0.9032250751938689,0.9032250751938689,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.075,uncorrected,5000,375,0.1,4501,3.511643384715688,4.395637711483434,3.4054092186169598,0.9661,0.9902284928664736,0.9902284928664736,0.9902284928664736,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.08,uncorrected,5000,400,0.1,4501,3.572554413047727,4.471882017595747,3.4054092186169598,0.9698,1.0664727989787879,1.0664727989787879,1.0664727989787879,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.085,uncorrected,5000,425,0.1,4501,3.683526595858287,4.610789491461356,3.4054092186169598,0.9739,1.2053802728443959,1.2053802728443959,1.2053802728443959,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.09,uncorrected,5000,450,0.1,4501,3.7886425419870493,4.742366524281064,3.4054092186169598,0.9776,1.3369573056641049,1.3369573056641049,1.3369573056641049,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.095,uncorrected,5000,475,0.1,4501,3.894428312555258,4.8747819980366955,3.4054092186169598,0.9805,1.469372779419735,1.469372779419735,1.469372779419735,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.096,uncorrected,5000,480,0.1,4501,3.9204276283530874,4.907326183329291,3.4054092186169598,0.9812,1.5019169647123312,1.5019169647123312,1.5019169647123312,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.097,uncorrected,5000,485,0.1,4501,3.944234960993733,4.93712659234022,3.4054092186169598,0.9816,1.5317173737232603,1.5317173737232603,1.5317173737232603,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.098,uncorrected,5000,490,0.1,4501,3.9578236269373512,4.9541359654247685,3.4054092186169598,0.9822,1.5487267468078099,1.5487267468078099,1.5487267468078099,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.099,uncorrected,5000,495,0.1,4501,3.9986802390651928,5.005277509527527,3.4054092186169598,0.9834,1.5998682909105666,1.5998682909105666,1.5998682909105666,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.1,uncorrected,5000,500,0.1,4501,4.058732422486228,5.080446771660275,3.4054092186169598,0.9854,1.6750375530433146,1.6750375530433146,1.6750375530433146,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.105,uncorrected,5000,525,0.1,4501,4.165002269240098,5.2134681792491016,3.4054092186169598,0.9868,1.8080589606321424,1.8080589606321424,1.8080589606321424,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.11,uncorrected,5000,550,0.1,4501,4.3364595250012785,5.428086777086115,3.4054092186169598,0.9897,2.0226775584691556,2.0226775584691556,2.0226775584691556,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.0,uncorrected,5000,0,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.005,uncorrected,5000,25,0.1,4501,2.720324690821973,3.4051184839842987,3.4054092186169598,0.8963,-0.0002907346326606155,0.0002907346326606155,0.0002907346326606155,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.01,uncorrected,5000,50,0.1,4501,2.719182364531815,3.403688597184946,3.4054092186169598,0.8961,-0.0017206214320130756,0.0017206214320130756,0.0017206214320130756,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.015,uncorrected,5000,75,0.1,4501,2.7195602858647616,3.4041616535523174,3.4054092186169598,0.8963,-0.0012475650646425111,0.0012475650646425111,0.0012475650646425111,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.02,uncorrected,5000,100,0.1,4501,2.7195602858647616,3.4041616535523174,3.4054092186169598,0.8963,-0.0012475650646425111,0.0012475650646425111,0.0012475650646425111,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.025,uncorrected,5000,125,0.1,4501,2.719182364531815,3.403688597184946,3.4054092186169598,0.8961,-0.0017206214320130756,0.0017206214320130756,0.0017206214320130756,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.03,uncorrected,5000,150,0.1,4501,2.7200904144520326,3.4048252326675224,3.4054092186169598,0.8963,-0.0005839859494379134,0.0005839859494379134,0.0005839859494379134,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.035,uncorrected,5000,175,0.1,4501,2.7197667535267116,3.4044200958090163,3.4054092186169598,0.8963,-0.0009891228079431887,0.0009891228079431887,0.0009891228079431887,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.04,uncorrected,5000,200,0.1,4501,2.7197667535267116,3.4044200958090163,3.4054092186169598,0.8963,-0.0009891228079431887,0.0009891228079431887,0.0009891228079431887,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.045,uncorrected,5000,225,0.1,4501,2.7200995475729495,3.4048366648906514,3.4054092186169598,0.8963,-0.0005725537263082736,0.0005725537263082736,0.0005725537263082736,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.05,uncorrected,5000,250,0.1,4501,2.7200904144520326,3.4048252326675224,3.4054092186169598,0.8963,-0.0005839859494379134,0.0005839859494379134,0.0005839859494379134,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.055,uncorrected,5000,275,0.1,4501,2.7195602858647616,3.4041616535523174,3.4054092186169598,0.8963,-0.0012475650646425111,0.0012475650646425111,0.0012475650646425111,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.06,uncorrected,5000,300,0.1,4501,2.7197667535267116,3.4044200958090163,3.4054092186169598,0.8963,-0.0009891228079431887,0.0009891228079431887,0.0009891228079431887,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.065,uncorrected,5000,325,0.1,4501,2.7195602858647616,3.4041616535523174,3.4054092186169598,0.8963,-0.0012475650646425111,0.0012475650646425111,0.0012475650646425111,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.712433842931015,3.395241254218873,3.4054092186169598,0.8955,-0.010167964398086525,0.010167964398086525,0.010167964398086525,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.7122764856163255,3.3950442849737503,3.4054092186169598,0.8955,-0.010364933643209139,0.010364933643209139,0.010364933643209139,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.7116429123333217,3.394251220783952,3.4054092186169598,0.8955,-0.01115799783300742,0.01115799783300742,0.01115799783300742,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.7110088887910884,3.3934575929900994,3.4054092186169598,0.8954,-0.011951625626860021,0.011951625626860021,0.011951625626860021,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.709426578659901,3.391476964172783,3.4054092186169598,0.8954,-0.013932254444177315,0.013932254444177315,0.013932254444177315,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.7110088887910884,3.3934575929900994,3.4054092186169598,0.8954,-0.011951625626860021,0.011951625626860021,0.011951625626860021,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.709426578659901,3.391476964172783,3.4054092186169598,0.8954,-0.013932254444177315,0.013932254444177315,0.013932254444177315,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.097,uncorrected,5000,485,0.1,4501,2.707441929679937,3.3889927147930314,3.4054092186169598,0.8952,-0.016416503823928622,0.016416503823928622,0.016416503823928622,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.707441929679937,3.3889927147930314,3.4054092186169598,0.8952,-0.016416503823928622,0.016416503823928622,0.016416503823928622,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.707441929679937,3.3889927147930314,3.4054092186169598,0.8952,-0.016416503823928622,0.016416503823928622,0.016416503823928622,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.1,uncorrected,5000,500,0.1,4501,2.706257374006263,3.387509968107188,3.4054092186169598,0.8948,-0.017899250509772088,0.017899250509772088,0.017899250509772088,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.105,uncorrected,5000,525,0.1,4501,2.7071687101765556,3.3886507170953717,3.4054092186169598,0.895,-0.01675850152158849,0.01675850152158849,0.01675850152158849,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.11,uncorrected,5000,550,0.1,4501,2.7025246530343106,3.382837600422537,3.4054092186169598,0.8942,-0.02257161819442199,0.02257161819442199,0.02257161819442199,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,2.7259817171377727,3.4121995669657923,3.4054092186169598,0.8969,0.006790348348832387,0.006790348348832387,0.006790348348832387,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,2.726053063669928,3.4122888737298815,3.4054092186169598,0.8969,0.006879655112921712,0.006879655112921712,0.006879655112921712,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,2.757021262708779,3.4510527710391523,3.4054092186169598,0.9006,0.045643552422192694,0.045643552422192694,0.045643552422192694,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,2.77991669316252,3.47971172256058,3.4054092186169598,0.9035,0.07430250394362038,0.07430250394362038,0.07430250394362038,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,2.7932066434899547,3.496347183637657,3.4054092186169598,0.9049,0.09093796502069781,0.09093796502069781,0.09093796502069781,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,2.807209593908234,3.513875130011291,3.4054092186169598,0.9072,0.10846591139433116,0.10846591139433116,0.10846591139433116,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,2.8174771789041757,3.526727398556116,3.4054092186169598,0.908,0.1213181799391558,0.1213181799391558,0.1213181799391558,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,2.8389421029463073,3.5535957388905546,3.4054092186169598,0.9102,0.1481865202735945,0.1481865202735945,0.1481865202735945,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,2.859276117969986,3.5790484837942595,3.4054092186169598,0.9127,0.17363926517729997,0.17363926517729997,0.17363926517729997,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,2.873207606231236,3.5964869786724054,3.4054092186169598,0.914,0.1910777600554458,0.1910777600554458,0.1910777600554458,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,2.897956734359628,3.627466263585273,3.4054092186169598,0.9166,0.22205704496831355,0.22205704496831355,0.22205704496831355,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,2.902613222366054,3.6332949403732417,3.4054092186169598,0.9172,0.22788572175628252,0.22788572175628252,0.22788572175628252,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,2.9143390295539144,3.647972512844547,3.4054092186169598,0.9183,0.24256329422758718,0.24256329422758718,0.24256329422758718,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.9308722866231363,3.668667725969956,3.4054092186169598,0.9194,0.26325850735299555,0.26325850735299555,0.26325850735299555,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.93601731577187,3.6751079255219055,3.4054092186169598,0.9196,0.2696987069049461,0.2696987069049461,0.2696987069049461,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.964550766969504,3.71082417013518,3.4054092186169598,0.9227,0.3054149515182202,0.3054149515182202,0.3054149515182202,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.9770803247653674,3.726507823263349,3.4054092186169598,0.9245,0.32109860464638884,0.32109860464638884,0.32109860464638884,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.9909220407882526,3.7438339473244238,3.4054092186169598,0.9259,0.3384247287074642,0.3384247287074642,0.3384247287074642,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,3.003462600767115,3.759531372241239,3.4054092186169598,0.9269,0.35412215362427996,0.35412215362427996,0.35412215362427996,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,3.003462600767115,3.759531372241239,3.4054092186169598,0.9269,0.35412215362427996,0.35412215362427996,0.35412215362427996,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,3.0037524950656573,3.7598942423198363,3.4054092186169598,0.9269,0.35448502370287704,0.35448502370287704,0.35448502370287704,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,3.0040328558380787,3.7602451789751474,3.4054092186169598,0.9269,0.3548359603581877,0.3548359603581877,0.3548359603581877,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,3.0040328558380787,3.7602451789751474,3.4054092186169598,0.9269,0.3548359603581877,0.3548359603581877,0.3548359603581877,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,3.0044237792362063,3.7607345104484375,3.4054092186169598,0.9269,0.35532529183147743,0.35532529183147743,0.35532529183147743,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,3.026043033222786,3.787796030570658,3.4054092186169598,0.9291,0.38238681195369845,0.38238681195369845,0.38238681195369845,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,3.0567727103640334,3.8262613622987294,3.4054092186169598,0.9316,0.4208521436817703,0.4208521436817703,0.4208521436817703,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,2.7390783776944723,3.4285930809792275,3.4054092186169598,0.8988,0.02318386236226831,0.02318386236226831,0.02318386236226831,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,2.749171319528616,3.441226743024488,3.4054092186169598,0.9,0.035817524407528376,0.035817524407528376,0.035817524407528376,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,2.787312354929329,3.4889691118231276,3.4054092186169598,0.9043,0.08355989320616777,0.08355989320616777,0.08355989320616777,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,2.8084943592565748,3.5154833123911287,3.4054092186169598,0.9072,0.11007409377416902,0.11007409377416902,0.11007409377416902,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,2.8410494402356288,3.5562335611990705,3.4054092186169598,0.9104,0.15082434258211075,0.15082434258211075,0.15082434258211075,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,2.8683837341745653,3.5904487818498114,3.4054092186169598,0.9136,0.18503956323285176,0.18503956323285176,0.18503956323285176,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,2.897956734359628,3.627466263585273,3.4054092186169598,0.9166,0.22205704496831355,0.22205704496831355,0.22205704496831355,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,2.9143390295539144,3.647972512844547,3.4054092186169598,0.9183,0.24256329422758718,0.24256329422758718,0.24256329422758718,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,2.9574877643890107,3.701983181145737,3.4054092186169598,0.9217,0.2965739625287775,0.2965739625287775,0.2965739625287775,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,2.978098447014129,3.727782239843071,3.4054092186169598,0.9247,0.3223730212261119,0.3223730212261119,0.3223730212261119,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,2.9999499565506698,3.7551344817562784,3.4054092186169598,0.9265,0.3497252631393195,0.3497252631393195,0.3497252631393195,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,3.011222272189971,3.769244404174802,3.4054092186169598,0.9274,0.36383518555784233,0.36383518555784233,0.36383518555784233,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,3.036749886943366,3.8011981459991095,3.4054092186169598,0.9303,0.3957889273821499,0.3957889273821499,0.3957889273821499,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,3.0643324131019254,3.8357240869554867,3.4054092186169598,0.9322,0.4303148683385261,0.4303148683385261,0.4303148683385261,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,3.094531800516267,3.8735256378646548,3.4054092186169598,0.9346,0.46811641924769554,0.46811641924769554,0.46811641924769554,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,3.130931636270918,3.919088490696279,3.4054092186169598,0.938,0.5136792720793197,0.5136792720793197,0.5136792720793197,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,3.1522586311739462,3.945784180661949,3.4054092186169598,0.9402,0.5403749620449895,0.5403749620449895,0.5403749620449895,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,3.189709641261542,3.9926628224371052,3.4054092186169598,0.9425,0.5872536038201457,0.5872536038201457,0.5872536038201457,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,3.230764720765328,4.044052794579565,3.4054092186169598,0.9454,0.638643575962605,0.638643575962605,0.638643575962605,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,3.239905477593541,4.055494575826622,3.4054092186169598,0.9456,0.6500853572096624,0.6500853572096624,0.6500853572096624,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,3.244703996782461,4.061501037643873,3.4054092186169598,0.9464,0.6560918190269124,0.6560918190269124,0.6560918190269124,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,3.252679092347825,4.071483722950807,3.4054092186169598,0.9471,0.666074504333848,0.666074504333848,0.666074504333848,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,3.263518350503616,4.085051573297307,3.4054092186169598,0.9481,0.6796423546803476,0.6796423546803476,0.6796423546803476,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,3.2647967731822822,4.086651816352174,3.4054092186169598,0.9481,0.6812425977352149,0.6812425977352149,0.6812425977352149,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,3.3071305264287694,4.139642345814482,3.4054092186169598,0.9529,0.7342331271975222,0.7342331271975222,0.7342331271975222,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,3.361429695824839,4.207610374042642,3.4054092186169598,0.9561,0.8022011554256832,0.8022011554256832,0.8022011554256832,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.0,uncorrected,5000,0,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.005,uncorrected,5000,25,0.1,4501,2.7475694717699075,3.4392216583262867,3.4054092186169598,0.9,0.033812439709326736,0.033812439709326736,0.033812439709326736,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.01,uncorrected,5000,50,0.1,4501,2.7751966697014816,3.4738035163871603,3.4054092186169598,0.903,0.06839429777020048,0.06839429777020048,0.06839429777020048,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.015,uncorrected,5000,75,0.1,4501,2.8084943592565748,3.5154833123911287,3.4054092186169598,0.9072,0.11007409377416902,0.11007409377416902,0.11007409377416902,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.02,uncorrected,5000,100,0.1,4501,2.845668350430572,3.5620152006238524,3.4054092186169598,0.9108,0.15660598200689288,0.15660598200689288,0.15660598200689288,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.025,uncorrected,5000,125,0.1,4501,2.875659189791281,3.5995557051827025,3.4054092186169598,0.9143,0.19414648656574285,0.19414648656574285,0.19414648656574285,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.03,uncorrected,5000,150,0.1,4501,2.922960062600642,3.6587637390086494,3.4054092186169598,0.9188,0.2533545203916892,0.2533545203916892,0.2533545203916892,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.035,uncorrected,5000,175,0.1,4501,2.971114054189028,3.7190396492293862,3.4054092186169598,0.9236,0.3136304306124258,0.3136304306124258,0.3136304306124258,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.04,uncorrected,5000,200,0.1,4501,3.003462600767115,3.759531372241239,3.4054092186169598,0.9269,0.35412215362427996,0.35412215362427996,0.35412215362427996,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.045,uncorrected,5000,225,0.1,4501,3.054943746791731,3.823971989383947,3.4054092186169598,0.9315,0.4185627707669879,0.4185627707669879,0.4185627707669879,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.05,uncorrected,5000,250,0.1,4501,3.106093547340744,3.8879978506677815,3.4054092186169598,0.9358,0.48258863205082125,0.48258863205082125,0.48258863205082125,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.055,uncorrected,5000,275,0.1,4501,3.1440668210524745,3.935530226729162,3.4054092186169598,0.9393,0.5301210081122019,0.5301210081122019,0.5301210081122019,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.06,uncorrected,5000,300,0.1,4501,3.206548892336286,4.013741058165553,3.4054092186169598,0.9437,0.6083318395485934,0.6083318395485934,0.6083318395485934,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.065,uncorrected,5000,325,0.1,4501,3.252679092347825,4.071483722950807,3.4054092186169598,0.9471,0.666074504333848,0.666074504333848,0.666074504333848,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.07,uncorrected,5000,350,0.1,4501,3.298464565253542,4.128794881657422,3.4054092186169598,0.9518,0.7233856630404618,0.7233856630404618,0.7233856630404618,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.075,uncorrected,5000,375,0.1,4501,3.385438936970652,4.237663518466127,3.4054092186169598,0.9579,0.8322542998491678,0.8322542998491678,0.8322542998491678,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.08,uncorrected,5000,400,0.1,4501,3.4688933182554944,4.342126069293699,3.4054092186169598,0.9633,0.9367168506767403,0.9367168506767403,0.9367168506767403,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.085,uncorrected,5000,425,0.1,4501,3.526519176846369,4.414258222086079,3.4054092186169598,0.9673,1.0088490034691195,1.0088490034691195,1.0088490034691195,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.09,uncorrected,5000,450,0.1,4501,3.5746931851417423,4.474559187866977,3.4054092186169598,0.97,1.0691499692500177,1.0691499692500177,1.0691499692500177,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.095,uncorrected,5000,475,0.1,4501,3.6558767799340908,4.576179321726877,3.4054092186169598,0.972,1.170770103109917,1.170770103109917,1.170770103109917,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.096,uncorrected,5000,480,0.1,4501,3.6597274342008066,4.580999310334584,3.4054092186169598,0.9724,1.1755900917176243,1.1755900917176243,1.1755900917176243,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.097,uncorrected,5000,485,0.1,4501,3.67252260401606,4.597015438626414,3.4054092186169598,0.9731,1.1916062200094544,1.1916062200094544,1.1916062200094544,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.098,uncorrected,5000,490,0.1,4501,3.6768101307791126,4.602382274681207,3.4054092186169598,0.9735,1.1969730560642475,1.1969730560642475,1.1969730560642475,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.099,uncorrected,5000,495,0.1,4501,3.6973866580451076,4.628138580009773,3.4054092186169598,0.9741,1.222729361392813,1.222729361392813,1.222729361392813,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.1,uncorrected,5000,500,0.1,4501,3.7180852017785875,4.654047617300881,3.4054092186169598,0.9745,1.2486383986839213,1.2486383986839213,1.2486383986839213,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.105,uncorrected,5000,525,0.1,4501,3.790778628234926,4.7450403325917305,3.4054092186169598,0.9777,1.3396311139747707,1.3396311139747707,1.3396311139747707,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.11,uncorrected,5000,550,0.1,4501,3.8855989657685694,4.863730018820281,3.4054092186169598,0.9803,1.4583208002033219,1.4583208002033219,1.4583208002033219,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.0,uncorrected,5000,0,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.005,uncorrected,5000,25,0.1,4501,2.723903649275634,3.4095983821468567,3.4054092186169598,0.8966,0.004189163529896753,0.004189163529896753,0.004189163529896753,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.01,uncorrected,5000,50,0.1,4501,2.723903649275634,3.4095983821468567,3.4054092186169598,0.8966,0.004189163529896753,0.004189163529896753,0.004189163529896753,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.015,uncorrected,5000,75,0.1,4501,2.7259817171377727,3.4121995669657923,3.4054092186169598,0.8969,0.006790348348832387,0.006790348348832387,0.006790348348832387,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.02,uncorrected,5000,100,0.1,4501,2.726053063669928,3.4122888737298815,3.4054092186169598,0.8969,0.006879655112921712,0.006879655112921712,0.006879655112921712,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.025,uncorrected,5000,125,0.1,4501,2.7364078610304254,3.425250308814856,3.4054092186169598,0.8985,0.019841090197896163,0.019841090197896163,0.019841090197896163,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.03,uncorrected,5000,150,0.1,4501,2.743711010438873,3.4343918973634238,3.4054092186169598,0.8995,0.028982678746463892,0.028982678746463892,0.028982678746463892,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.035,uncorrected,5000,175,0.1,4501,2.746913899316453,3.438401057062628,3.4054092186169598,0.8999,0.032991838445668636,0.032991838445668636,0.032991838445668636,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.04,uncorrected,5000,200,0.1,4501,2.7475694717699075,3.4392216583262867,3.4054092186169598,0.9,0.033812439709326736,0.033812439709326736,0.033812439709326736,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.045,uncorrected,5000,225,0.1,4501,2.749171319528616,3.441226743024488,3.4054092186169598,0.9,0.035817524407528376,0.035817524407528376,0.035817524407528376,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.05,uncorrected,5000,250,0.1,4501,2.755727896015056,3.4494338220768377,3.4054092186169598,0.9005,0.04402460345987788,0.04402460345987788,0.04402460345987788,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.055,uncorrected,5000,275,0.1,4501,2.7590527619715517,3.453595664434638,3.4054092186169598,0.9007,0.04818644581767821,0.04818644581767821,0.04818644581767821,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.06,uncorrected,5000,300,0.1,4501,2.7743410777745,3.4727325442730073,3.4054092186169598,0.9029,0.06732332565604714,0.06732332565604714,0.06732332565604714,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.065,uncorrected,5000,325,0.1,4501,2.7845616983543877,3.4855260259378187,3.4054092186169598,0.9039,0.08011680732085916,0.08011680732085916,0.08011680732085916,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.07,uncorrected,5000,350,0.1,4501,2.792573773370437,3.4955549996203596,3.4054092186169598,0.9048,0.09014578100339947,0.09014578100339947,0.09014578100339947,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.075,uncorrected,5000,375,0.1,4501,2.794974585802008,3.498560174265468,3.4054092186169598,0.9053,0.0931509556485084,0.0931509556485084,0.0931509556485084,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.08,uncorrected,5000,400,0.1,4501,2.8078199249753273,3.514639101166984,3.4054092186169598,0.9072,0.10922988255002486,0.10922988255002486,0.10922988255002486,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.085,uncorrected,5000,425,0.1,4501,2.8063212166258276,3.512763119406351,3.4054092186169598,0.9071,0.1073539007893913,0.1073539007893913,0.1073539007893913,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.09,uncorrected,5000,450,0.1,4501,2.8113794351231682,3.5190946552555222,3.4054092186169598,0.9076,0.11368543663856293,0.11368543663856293,0.11368543663856293,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.095,uncorrected,5000,475,0.1,4501,2.81431383540032,3.5227677390814534,3.4054092186169598,0.9078,0.11735852046449345,0.11735852046449345,0.11735852046449345,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.096,uncorrected,5000,480,0.1,4501,2.81431383540032,3.5227677390814534,3.4054092186169598,0.9078,0.11735852046449345,0.11735852046449345,0.11735852046449345,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.097,uncorrected,5000,485,0.1,4501,2.8192645639828684,3.5289647263243737,3.4054092186169598,0.908,0.12355550770741393,0.12355550770741393,0.12355550770741393,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.098,uncorrected,5000,490,0.1,4501,2.8192645639828684,3.5289647263243737,3.4054092186169598,0.908,0.12355550770741393,0.12355550770741393,0.12355550770741393,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.099,uncorrected,5000,495,0.1,4501,2.8213501625081228,3.531575337518131,3.4054092186169598,0.9081,0.12616611890117116,0.12616611890117116,0.12616611890117116,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.1,uncorrected,5000,500,0.1,4501,2.8213501625081228,3.531575337518131,3.4054092186169598,0.9081,0.12616611890117116,0.12616611890117116,0.12616611890117116,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.105,uncorrected,5000,525,0.1,4501,2.827601517719559,3.5394003612192466,3.4054092186169598,0.9086,0.13399114260228698,0.13399114260228698,0.13399114260228698,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.11,uncorrected,5000,550,0.1,4501,2.8279535084820893,3.539840959452145,3.4054092186169598,0.9086,0.1344317408351847,0.1344317408351847,0.1344317408351847,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,2.7208092480138504,3.4057250199085494,3.4054092186169598,0.8963,0.00031580129158971027,0.00031580129158971027,0.00031580129158971027,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,2.720324690821973,3.4051184839842987,3.4054092186169598,0.8963,-0.0002907346326606155,0.0002907346326606155,0.0002907346326606155,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,2.7208092480138504,3.4057250199085494,3.4054092186169598,0.8963,0.00031580129158971027,0.00031580129158971027,0.00031580129158971027,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,2.722764002389351,3.4081718492440785,3.4054092186169598,0.8966,0.0027626306271186043,0.0027626306271186043,0.0027626306271186043,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,2.7208092480138504,3.4057250199085494,3.4054092186169598,0.8963,0.00031580129158971027,0.00031580129158971027,0.00031580129158971027,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,2.7208092480138504,3.4057250199085494,3.4054092186169598,0.8963,0.00031580129158971027,0.00031580129158971027,0.00031580129158971027,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,2.7204864325390834,3.405320941327874,3.4054092186169598,0.8963,-8.82772890862856e-05,8.82772890862856e-05,8.82772890862856e-05,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,2.7200995475729495,3.4048366648906514,3.4054092186169598,0.8963,-0.0005725537263082736,0.0005725537263082736,0.0005725537263082736,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,2.7197667535267116,3.4044200958090163,3.4054092186169598,0.8963,-0.0009891228079431887,0.0009891228079431887,0.0009891228079431887,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,2.7197667535267116,3.4044200958090163,3.4054092186169598,0.8963,-0.0009891228079431887,0.0009891228079431887,0.0009891228079431887,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,2.719182364531815,3.403688597184946,3.4054092186169598,0.8961,-0.0017206214320130756,0.0017206214320130756,0.0017206214320130756,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,2.7197667535267116,3.4044200958090163,3.4054092186169598,0.8963,-0.0009891228079431887,0.0009891228079431887,0.0009891228079431887,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,2.7197667535267116,3.4044200958090163,3.4054092186169598,0.8963,-0.0009891228079431887,0.0009891228079431887,0.0009891228079431887,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.7195602858647616,3.4041616535523174,3.4054092186169598,0.8963,-0.0012475650646425111,0.0012475650646425111,0.0012475650646425111,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.7189097768899027,3.4033473904087432,3.4054092186169598,0.8961,-0.002061828208216241,0.002061828208216241,0.002061828208216241,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.7195602858647616,3.4041616535523174,3.4054092186169598,0.8963,-0.0012475650646425111,0.0012475650646425111,0.0012475650646425111,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.7156764037331835,3.3993000725504348,3.4054092186169598,0.8959,-0.00610914606652534,0.00610914606652534,0.00610914606652534,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.717667057720282,3.401791838592023,3.4054092186169598,0.896,-0.0036173800249365024,0.0036173800249365024,0.0036173800249365024,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.7156764037331835,3.3993000725504348,3.4054092186169598,0.8959,-0.00610914606652534,0.00610914606652534,0.00610914606652534,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.7156764037331835,3.3993000725504348,3.4054092186169598,0.8959,-0.00610914606652534,0.00610914606652534,0.00610914606652534,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,2.7156764037331835,3.3993000725504348,3.4054092186169598,0.8959,-0.00610914606652534,0.00610914606652534,0.00610914606652534,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.7156764037331835,3.3993000725504348,3.4054092186169598,0.8959,-0.00610914606652534,0.00610914606652534,0.00610914606652534,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.7156764037331835,3.3993000725504348,3.4054092186169598,0.8959,-0.00610914606652534,0.00610914606652534,0.00610914606652534,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,2.7156764037331835,3.3993000725504348,3.4054092186169598,0.8959,-0.00610914606652534,0.00610914606652534,0.00610914606652534,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,2.7189097768899027,3.4033473904087432,3.4054092186169598,0.8961,-0.002061828208216241,0.002061828208216241,0.002061828208216241,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,2.7156764037331835,3.3993000725504348,3.4054092186169598,0.8959,-0.00610914606652534,0.00610914606652534,0.00610914606652534,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,2.722764002389351,3.4081718492440785,3.4054092186169598,0.8966,0.0027626306271186043,0.0027626306271186043,0.0027626306271186043,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,2.722764002389351,3.4081718492440785,3.4054092186169598,0.8966,0.0027626306271186043,0.0027626306271186043,0.0027626306271186043,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,2.7253566535194547,3.4114171545987744,3.4054092186169598,0.8967,0.006007935981815358,0.006007935981815358,0.006007935981815358,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,2.7253566535194547,3.4114171545987744,3.4054092186169598,0.8967,0.006007935981815358,0.006007935981815358,0.006007935981815358,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,2.7256883941661396,3.411832405106087,3.4054092186169598,0.8968,0.006423186489126866,0.006423186489126866,0.006423186489126866,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,2.726053063669928,3.4122888737298815,3.4054092186169598,0.8969,0.006879655112921712,0.006879655112921712,0.006879655112921712,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,2.7259817171377727,3.4121995669657923,3.4054092186169598,0.8969,0.006790348348832387,0.006790348348832387,0.006790348348832387,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,2.7256883941661396,3.411832405106087,3.4054092186169598,0.8968,0.006423186489126866,0.006423186489126866,0.006423186489126866,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,2.724541870977005,3.410397264912414,3.4054092186169598,0.8967,0.004988046295454235,0.004988046295454235,0.004988046295454235,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,2.724541870977005,3.410397264912414,3.4054092186169598,0.8967,0.004988046295454235,0.004988046295454235,0.004988046295454235,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,2.7231237329941678,3.4086221356881374,3.4054092186169598,0.8966,0.003212917071177565,0.003212917071177565,0.003212917071177565,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,2.7259817171377727,3.4121995669657923,3.4054092186169598,0.8969,0.006790348348832387,0.006790348348832387,0.006790348348832387,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,2.7364078610304254,3.425250308814856,3.4054092186169598,0.8985,0.019841090197896163,0.019841090197896163,0.019841090197896163,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,2.7362379966797006,3.425037684107822,3.4054092186169598,0.8985,0.019628465490862234,0.019628465490862234,0.019628465490862234,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,2.7364078610304254,3.425250308814856,3.4054092186169598,0.8985,0.019841090197896163,0.019841090197896163,0.019841090197896163,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,2.749171319528616,3.441226743024488,3.4054092186169598,0.9,0.035817524407528376,0.035817524407528376,0.035817524407528376,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,2.7475694717699075,3.4392216583262867,3.4054092186169598,0.9,0.033812439709326736,0.033812439709326736,0.033812439709326736,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,2.754925102768798,3.4484289397806633,3.4054092186169598,0.9004,0.04301972116370404,0.04301972116370404,0.04301972116370404,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,2.757021262708779,3.4510527710391523,3.4054092186169598,0.9006,0.045643552422192694,0.045643552422192694,0.045643552422192694,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,2.757021262708779,3.4510527710391523,3.4054092186169598,0.9006,0.045643552422192694,0.045643552422192694,0.045643552422192694,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,2.757021262708779,3.4510527710391523,3.4054092186169598,0.9006,0.045643552422192694,0.045643552422192694,0.045643552422192694,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.757021262708779,3.4510527710391523,3.4054092186169598,0.9006,0.045643552422192694,0.045643552422192694,0.045643552422192694,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.757021262708779,3.4510527710391523,3.4054092186169598,0.9006,0.045643552422192694,0.045643552422192694,0.045643552422192694,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,2.7590527619715517,3.453595664434638,3.4054092186169598,0.9007,0.04818644581767821,0.04818644581767821,0.04818644581767821,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,2.7713535600245383,3.4689929715867214,3.4054092186169598,0.9027,0.06358375296976175,0.06358375296976175,0.06358375296976175,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,2.7713535600245383,3.4689929715867214,3.4054092186169598,0.9027,0.06358375296976175,0.06358375296976175,0.06358375296976175,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.0,uncorrected,5000,0,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.005,uncorrected,5000,25,0.1,4501,2.7510302981469743,3.443553686744133,3.4054092186169598,0.9,0.03814446812717333,0.03814446812717333,0.03814446812717333,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.01,uncorrected,5000,50,0.1,4501,2.7904180196653026,3.492856572916725,3.4054092186169598,0.9046,0.08744735429976475,0.08744735429976475,0.08744735429976475,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.015,uncorrected,5000,75,0.1,4501,2.827601517719559,3.5394003612192466,3.4054092186169598,0.9086,0.13399114260228698,0.13399114260228698,0.13399114260228698,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.02,uncorrected,5000,100,0.1,4501,2.862392271037049,3.582949073471433,3.4054092186169598,0.9127,0.17753985485447343,0.17753985485447343,0.17753985485447343,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.025,uncorrected,5000,125,0.1,4501,2.9003109161260903,3.6304130691172323,3.4054092186169598,0.9169,0.2250038505002728,0.2250038505002728,0.2250038505002728,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.03,uncorrected,5000,150,0.1,4501,2.929013989986196,3.66634163590853,3.4054092186169598,0.9193,0.2609324172915702,0.2609324172915702,0.2609324172915702,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.035,uncorrected,5000,175,0.1,4501,2.960431230408506,3.7056676128548554,3.4054092186169598,0.9219,0.300258394237896,0.300258394237896,0.300258394237896,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.04,uncorrected,5000,200,0.1,4501,2.9958540600563595,3.7500075155127575,3.4054092186169598,0.926,0.3445982968957979,0.3445982968957979,0.3445982968957979,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.045,uncorrected,5000,225,0.1,4501,3.0070703329005823,3.764047287350337,3.4054092186169598,0.927,0.35863806873337745,0.35863806873337745,0.35863806873337745,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.05,uncorrected,5000,250,0.1,4501,3.035580006463537,3.7997337687285007,3.4054092186169598,0.93,0.3943245501115407,0.3943245501115407,0.3943245501115407,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.055,uncorrected,5000,275,0.1,4501,3.0700490530498374,3.842879790250241,3.4054092186169598,0.9324,0.4374705716332812,0.4374705716332812,0.4374705716332812,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.06,uncorrected,5000,300,0.1,4501,3.0964541721366414,3.8759319326572252,3.4054092186169598,0.9347,0.47052271404026524,0.47052271404026524,0.47052271404026524,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.065,uncorrected,5000,325,0.1,4501,3.1391939627621666,3.9294307122520316,3.4054092186169598,0.9391,0.5240214936350716,0.5240214936350716,0.5240214936350716,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.07,uncorrected,5000,350,0.1,4501,3.1701066773281017,3.9681251578502845,3.4054092186169598,0.9413,0.5627159392333251,0.5627159392333251,0.5627159392333251,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.075,uncorrected,5000,375,0.1,4501,3.1973060913243923,4.002171544910178,3.4054092186169598,0.9428,0.5967623262932187,0.5967623262932187,0.5967623262932187,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.08,uncorrected,5000,400,0.1,4501,3.2258909915240013,4.037952189904848,3.4054092186169598,0.945,0.6325429712878882,0.6325429712878882,0.6325429712878882,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.085,uncorrected,5000,425,0.1,4501,3.251694075416316,4.070250745368449,3.4054092186169598,0.9469,0.6648415267514897,0.6648415267514897,0.6648415267514897,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.09,uncorrected,5000,450,0.1,4501,3.287235423191197,4.114739001002888,3.4054092186169598,0.9507,0.7093297823859279,0.7093297823859279,0.7093297823859279,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.095,uncorrected,5000,475,0.1,4501,3.329222102416085,4.167295086676096,3.4054092186169598,0.9542,0.7618858680591369,0.7618858680591369,0.7618858680591369,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.096,uncorrected,5000,480,0.1,4501,3.3310148349108664,4.169539107978191,3.4054092186169598,0.9543,0.7641298893612318,0.7641298893612318,0.7641298893612318,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.097,uncorrected,5000,485,0.1,4501,3.33392830350098,4.173185990933809,3.4054092186169598,0.9547,0.7677767723168494,0.7677767723168494,0.7677767723168494,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.098,uncorrected,5000,490,0.1,4501,3.339694648447748,4.180403911584794,3.4054092186169598,0.955,0.7749946929678345,0.7749946929678345,0.7749946929678345,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.099,uncorrected,5000,495,0.1,4501,3.351843648272848,4.1956112079806775,3.4054092186169598,0.9557,0.790201989363718,0.790201989363718,0.790201989363718,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.1,uncorrected,5000,500,0.1,4501,3.3602509408090673,4.206134888228087,3.4054092186169598,0.9561,0.8007256696111276,0.8007256696111276,0.8007256696111276,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.105,uncorrected,5000,525,0.1,4501,3.4132416047416068,4.27246501780566,3.4054092186169598,0.9593,0.8670557991886996,0.8670557991886996,0.8670557991886996,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.11,uncorrected,5000,550,0.1,4501,3.442136979463161,4.308634293810829,3.4054092186169598,0.9611,0.9032250751938689,0.9032250751938689,0.9032250751938689,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.5590763826593004,3.5497900569455103,3.51053007815962,0.9009,0.03925997878589094,0.03925997878589094,0.03925997878589094,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.5804413284466783,3.5925199485202657,3.51053007815962,0.9046,0.08198987036064675,0.08198987036064675,0.08198987036064675,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.5959625291433895,3.6235623499136884,3.51053007815962,0.9081,0.11303227175406932,0.11303227175406932,0.11303227175406932,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.6189405280487148,3.6695183477243396,3.51053007815962,0.9119,0.1589882695647198,0.1589882695647198,0.1589882695647198,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.6398632585934512,3.711363808813812,3.51053007815962,0.9149,0.20083373065419252,0.20083373065419252,0.20083373065419252,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.6649514147983298,3.7615401212235695,3.51053007815962,0.9188,0.2510100430639497,0.2510100430639497,0.2510100430639497,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.695741595117747,3.8231204818624036,3.51053007815962,0.9235,0.31259040370278424,0.31259040370278424,0.31259040370278424,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.729287513290723,3.8902123182083552,3.51053007815962,0.9284,0.3796822400487363,0.3796822400487363,0.3796822400487363,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.7643329069111169,3.9603031054491433,3.51053007815962,0.9339,0.449773027289524,0.449773027289524,0.449773027289524,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.7947603410901518,4.021157973807213,3.51053007815962,0.9383,0.5106278956475938,0.5106278956475938,0.5106278956475938,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.8221726736227462,4.075982638872402,3.51053007815962,0.9419,0.5654525607127825,0.5654525607127825,0.5654525607127825,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.8583691919017951,4.1483756754305,3.51053007815962,0.9468,0.6378455972708803,0.6378455972708803,0.6378455972708803,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.893023453315845,4.2176841982586,3.51053007815962,0.9512,0.70715412009898,0.70715412009898,0.70715412009898,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.9226900198954318,4.277017331417773,3.51053007815962,0.9535,0.7664872532581537,0.7664872532581537,0.7664872532581537,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.9523581935243703,4.336353678675651,3.51053007815962,0.957,0.825823600516031,0.825823600516031,0.825823600516031,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.9721107025402818,4.375858696707473,3.51053007815962,0.9594,0.8653286185478537,0.8653286185478537,0.8653286185478537,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,1.0046900960055734,4.441017483638057,3.51053007815962,0.9636,0.930487405478437,0.930487405478437,0.930487405478437,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,1.0430234253411943,4.517684142309298,3.51053007815962,0.9665,1.0071540641496788,1.0071540641496788,1.0071540641496788,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,1.0723933106632586,4.576423912953427,3.51053007815962,0.9682,1.0658938347938074,1.0658938347938074,1.0658938347938074,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,1.0821592954492059,4.595955882525322,3.51053007815962,0.9688,1.0854258043657021,1.0854258043657021,1.0854258043657021,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,1.086093787433279,4.603824866493468,3.51053007815962,0.969,1.0932947883338482,1.0932947883338482,1.0932947883338482,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,1.092122775065183,4.6158828417572755,3.51053007815962,0.9694,1.1053527635976563,1.1053527635976563,1.1053527635976563,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,1.0934177576109463,4.618472806848803,3.51053007815962,0.9695,1.107942728689183,1.107942728689183,1.107942728689183,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,1.0978517172114133,4.627340726049736,3.51053007815962,0.9696,1.1168106478901165,1.1168106478901165,1.1168106478901165,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,1.1308035433724557,4.69324437837182,3.51053007815962,0.973,1.1827143002122016,1.1827143002122016,1.1827143002122016,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,1.1874775228542527,4.806592337335415,3.51053007815962,0.9773,1.2960622591757953,1.2960622591757953,1.2960622591757953,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.5628999849883716,3.5574372616036527,3.51053007815962,0.9016,0.04690718344403333,0.04690718344403333,0.04690718344403333,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.5873372778906377,3.6063118474081857,3.51053007815962,0.9064,0.09578176924856568,0.09578176924856568,0.09578176924856568,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.6132624900972523,3.6581622718214146,3.51053007815962,0.9105,0.14763219366179478,0.14763219366179478,0.14763219366179478,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.6388173383117761,3.7092719682504613,3.51053007815962,0.9147,0.19874189009084242,0.19874189009084242,0.19874189009084242,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.6653101560044294,3.7622576036357684,3.51053007815962,0.9188,0.25172752547614907,0.25172752547614907,0.25172752547614907,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.69770862452624,3.82705454067939,3.51053007815962,0.9239,0.3165244625197703,0.3165244625197703,0.3165244625197703,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.7399803251520438,3.9115979419309967,3.51053007815962,0.9301,0.4010678637713779,0.4010678637713779,0.4010678637713779,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.7887032040422186,4.009043699711347,3.51053007815962,0.9376,0.49851362155172735,0.49851362155172735,0.49851362155172735,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.8250191004400829,4.081675492507075,3.51053007815962,0.9422,0.5711454143474559,0.5711454143474559,0.5711454143474559,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.8687597855162816,4.169156862659473,3.51053007815962,0.9482,0.6586267844998535,0.6586267844998535,0.6586267844998535,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.9296976061311903,4.29103250388929,3.51053007815962,0.9541,0.7805024257296709,0.7805024257296709,0.7805024257296709,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.9719160388196897,4.375469369266289,3.51053007815962,0.9593,0.8649392911066696,0.8649392911066696,0.8649392911066696,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,1.0311048435967165,4.493846978820343,3.51053007815962,0.9658,0.9833169006607232,0.9833169006607232,0.9833169006607232,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,1.0910523601893396,4.613742012005589,3.51053007815962,0.9694,1.1032119338459694,1.1032119338459694,1.1032119338459694,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,1.1414725603098004,4.71458241224651,3.51053007815962,0.974,1.204052334086891,1.204052334086891,1.204052334086891,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,1.2589750161239337,4.949587323874776,3.51053007815962,0.9818,1.4390572457151576,1.4390572457151576,1.4390572457151576,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,1.3878676508372525,5.207372593301414,3.51053007815962,0.9859,1.6968425151417956,1.6968425151417956,1.6968425151417956,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,1.5244793427534766,5.480595977133863,3.51053007815962,0.9894,1.9700658989742434,1.9700658989742434,1.9700658989742434,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,1.6546710744229673,5.740979440472844,3.51053007815962,0.9925,2.230449362313225,2.230449362313225,2.230449362313225,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,1.6946053609404945,5.820848013507899,3.51053007815962,0.9933,2.3103179353482797,2.3103179353482797,2.3103179353482797,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,1.7494144003391274,5.930466092305164,3.51053007815962,0.9945,2.419936014145545,2.419936014145545,2.419936014145545,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,1.8227756394376011,6.077188570502113,3.51053007815962,0.9955,2.566658492342492,2.566658492342492,2.566658492342492,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,1.8428353680675666,6.117308027762043,3.51053007815962,0.9955,2.606777949602424,2.606777949602424,2.606777949602424,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,1.922157251298905,6.275951794224719,3.51053007815962,0.9963,2.7654217160650996,2.7654217160650996,2.7654217160650996,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,2.2561987385715403,6.944034768769989,3.51053007815962,0.9991,3.43350469061037,3.43350469061037,3.43350469061037,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,2.4090394566162625,7.249716204859435,3.51053007815962,0.9996,3.739186126699815,3.739186126699815,3.739186126699815,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.5628999849883716,3.5574372616036527,3.51053007815962,0.9016,0.04690718344403333,0.04690718344403333,0.04690718344403333,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.5873372778906377,3.6063118474081857,3.51053007815962,0.9064,0.09578176924856568,0.09578176924856568,0.09578176924856568,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.6132624900972523,3.6581622718214146,3.51053007815962,0.9105,0.14763219366179478,0.14763219366179478,0.14763219366179478,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.6388173383117761,3.7092719682504613,3.51053007815962,0.9147,0.19874189009084242,0.19874189009084242,0.19874189009084242,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.6653101560044294,3.7622576036357684,3.51053007815962,0.9188,0.25172752547614907,0.25172752547614907,0.25172752547614907,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.69770862452624,3.82705454067939,3.51053007815962,0.9239,0.3165244625197703,0.3165244625197703,0.3165244625197703,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.7399803251520438,3.9115979419309967,3.51053007815962,0.9301,0.4010678637713779,0.4010678637713779,0.4010678637713779,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.7887032040422186,4.009043699711347,3.51053007815962,0.9376,0.49851362155172735,0.49851362155172735,0.49851362155172735,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.8250191004400829,4.081675492507075,3.51053007815962,0.9422,0.5711454143474559,0.5711454143474559,0.5711454143474559,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.8687597855162816,4.169156862659473,3.51053007815962,0.9482,0.6586267844998535,0.6586267844998535,0.6586267844998535,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.9296976061311903,4.29103250388929,3.51053007815962,0.9541,0.7805024257296709,0.7805024257296709,0.7805024257296709,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.9719160388196897,4.375469369266289,3.51053007815962,0.9593,0.8649392911066696,0.8649392911066696,0.8649392911066696,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.065,uncorrected,5000,325,0.1,4501,1.031499181075199,4.494635653777308,3.51053007815962,0.9658,0.9841055756176882,0.9841055756176882,0.9841055756176882,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.07,uncorrected,5000,350,0.1,4501,1.0978517172114133,4.627340726049736,3.51053007815962,0.9696,1.1168106478901165,1.1168106478901165,1.1168106478901165,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.075,uncorrected,5000,375,0.1,4501,1.1540561481387597,4.739749587904429,3.51053007815962,0.9752,1.2292195097448093,1.2292195097448093,1.2292195097448093,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.08,uncorrected,5000,400,0.1,4501,1.2732872132365494,4.978211718100008,3.51053007815962,0.9824,1.4676816399403887,1.4676816399403887,1.4676816399403887,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.085,uncorrected,5000,425,0.1,4501,1.4117372051797483,5.255111701986406,3.51053007815962,0.9864,1.7445816238267868,1.7445816238267868,1.7445816238267868,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.09,uncorrected,5000,450,0.1,4501,1.5847491511898815,5.6011355940066725,3.51053007815962,0.9913,2.090605515847053,2.090605515847053,2.090605515847053,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.095,uncorrected,5000,475,0.1,4501,1.7494144003391274,5.930466092305164,3.51053007815962,0.9945,2.419936014145545,2.419936014145545,2.419936014145545,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.096,uncorrected,5000,480,0.1,4501,1.865796627129777,6.163230545886464,3.51053007815962,0.9958,2.652700467726844,2.652700467726844,2.652700467726844,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.097,uncorrected,5000,485,0.1,4501,1.987046712261257,6.4057307161494235,3.51053007815962,0.9969,2.8952006379898036,2.8952006379898036,2.8952006379898036,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.05417990927351,6.539997110173929,3.51053007815962,0.9977,3.02946703201431,3.02946703201431,3.02946703201431,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.255497154507402,6.9426316006417155,3.51053007815962,0.9991,3.4321015224820934,3.4321015224820934,3.4321015224820934,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.1,uncorrected,5000,500,0.1,4501,5.1399055049949745,12.711448301616858,3.51053007815962,1.0,9.200918223457238,9.200918223457238,9.200918223457238,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.105,uncorrected,5000,525,0.1,4501,7.1484358485014985,16.72850898862991,3.51053007815962,1.0,13.217978910470288,13.217978910470288,13.217978910470288,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.11,uncorrected,5000,550,0.1,4501,7.389769593663208,17.211176478953323,3.51053007815962,1.0,13.700646400793707,13.700646400793707,13.700646400793707,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.5628999849883716,3.5574372616036527,3.51053007815962,0.9016,0.04690718344403333,0.04690718344403333,0.04690718344403333,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.5873372778906377,3.6063118474081857,3.51053007815962,0.9064,0.09578176924856568,0.09578176924856568,0.09578176924856568,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.6132624900972523,3.6581622718214146,3.51053007815962,0.9105,0.14763219366179478,0.14763219366179478,0.14763219366179478,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.6388173383117761,3.7092719682504613,3.51053007815962,0.9147,0.19874189009084242,0.19874189009084242,0.19874189009084242,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.6653101560044294,3.7622576036357684,3.51053007815962,0.9188,0.25172752547614907,0.25172752547614907,0.25172752547614907,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.69770862452624,3.82705454067939,3.51053007815962,0.9239,0.3165244625197703,0.3165244625197703,0.3165244625197703,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.7399803251520438,3.9115979419309967,3.51053007815962,0.9301,0.4010678637713779,0.4010678637713779,0.4010678637713779,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.7887032040422186,4.009043699711347,3.51053007815962,0.9376,0.49851362155172735,0.49851362155172735,0.49851362155172735,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.8250191004400829,4.081675492507075,3.51053007815962,0.9422,0.5711454143474559,0.5711454143474559,0.5711454143474559,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.8687597855162816,4.169156862659473,3.51053007815962,0.9482,0.6586267844998535,0.6586267844998535,0.6586267844998535,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.9296976061311903,4.29103250388929,3.51053007815962,0.9541,0.7805024257296709,0.7805024257296709,0.7805024257296709,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.9719160388196897,4.375469369266289,3.51053007815962,0.9593,0.8649392911066696,0.8649392911066696,0.8649392911066696,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.065,uncorrected,5000,325,0.1,4501,1.031499181075199,4.494635653777308,3.51053007815962,0.9658,0.9841055756176882,0.9841055756176882,0.9841055756176882,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.07,uncorrected,5000,350,0.1,4501,1.0978517172114133,4.627340726049736,3.51053007815962,0.9696,1.1168106478901165,1.1168106478901165,1.1168106478901165,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.075,uncorrected,5000,375,0.1,4501,1.1540561481387597,4.739749587904429,3.51053007815962,0.9752,1.2292195097448093,1.2292195097448093,1.2292195097448093,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.08,uncorrected,5000,400,0.1,4501,1.2732872132365494,4.978211718100008,3.51053007815962,0.9824,1.4676816399403887,1.4676816399403887,1.4676816399403887,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.085,uncorrected,5000,425,0.1,4501,1.4117372051797483,5.255111701986406,3.51053007815962,0.9864,1.7445816238267868,1.7445816238267868,1.7445816238267868,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.09,uncorrected,5000,450,0.1,4501,1.5847491511898815,5.6011355940066725,3.51053007815962,0.9913,2.090605515847053,2.090605515847053,2.090605515847053,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.095,uncorrected,5000,475,0.1,4501,1.7494144003391274,5.930466092305164,3.51053007815962,0.9945,2.419936014145545,2.419936014145545,2.419936014145545,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.096,uncorrected,5000,480,0.1,4501,1.865796627129777,6.163230545886464,3.51053007815962,0.9958,2.652700467726844,2.652700467726844,2.652700467726844,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.097,uncorrected,5000,485,0.1,4501,1.987046712261257,6.4057307161494235,3.51053007815962,0.9969,2.8952006379898036,2.8952006379898036,2.8952006379898036,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.098,uncorrected,5000,490,0.1,4501,2.05417990927351,6.539997110173929,3.51053007815962,0.9977,3.02946703201431,3.02946703201431,3.02946703201431,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.255497154507402,6.9426316006417155,3.51053007815962,0.9991,3.4321015224820934,3.4321015224820934,3.4321015224820934,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.1,uncorrected,5000,500,0.1,4501,10.139905504994973,22.711448301616855,3.51053007815962,1.0,19.200918223457236,19.200918223457236,19.200918223457236,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.105,uncorrected,5000,525,0.1,4501,12.148435848501498,26.728508988629912,3.51053007815962,1.0,23.21797891047029,23.21797891047029,23.21797891047029,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.11,uncorrected,5000,550,0.1,4501,12.389769593663207,27.211176478953323,3.51053007815962,1.0,23.700646400793705,23.700646400793705,23.700646400793705,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.5501650087691883,3.531967309165286,3.51053007815962,0.8989,0.021437231005666746,0.021437231005666746,0.021437231005666746,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.5628999849883716,3.5574372616036527,3.51053007815962,0.9016,0.04690718344403333,0.04690718344403333,0.04690718344403333,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.5761324828528549,3.583902257332619,3.51053007815962,0.9035,0.07337217917299999,0.07337217917299999,0.07337217917299999,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.5867455356181203,3.60512836286315,3.51053007815962,0.9064,0.09459828470353066,0.09459828470353066,0.09459828470353066,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.5905310014775409,3.612699294581992,3.51053007815962,0.907,0.10216921642237199,0.10216921642237199,0.10216921642237199,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.6042799593369321,3.6401972103007734,3.51053007815962,0.9092,0.12966713214115444,0.12966713214115444,0.12966713214115444,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.6185824717562398,3.6688022351393896,3.51053007815962,0.9119,0.15827215697976982,0.15827215697976982,0.15827215697976982,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.6277531272000076,3.687143546026925,3.51053007815962,0.9132,0.17661346786730547,0.17661346786730547,0.17661346786730547,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.647552658599146,3.7267426088252016,3.51053007815962,0.9163,0.2162125306655822,0.2162125306655822,0.2162125306655822,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.6601500954042003,3.7519374824353102,3.51053007815962,0.9182,0.24140740427569085,0.24140740427569085,0.24140740427569085,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.6734826391160051,3.77860256985892,3.51053007815962,0.9206,0.2680724916993005,0.2680724916993005,0.2680724916993005,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.6934009561123364,3.818439203851583,3.51053007815962,0.923,0.30790912569196305,0.30790912569196305,0.30790912569196305,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.7030680095143056,3.8377733106555207,3.51053007815962,0.9248,0.3272432324959013,0.3272432324959013,0.3272432324959013,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.7079422012464156,3.8475216941197403,3.51053007815962,0.9253,0.33699161596012134,0.33699161596012134,0.33699161596012134,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.7246548358725864,3.8809469633720823,3.51053007815962,0.9275,0.37041688521246297,0.37041688521246297,0.37041688521246297,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.7431171725777874,3.917871636782485,3.51053007815962,0.9304,0.4073415586228651,0.4073415586228651,0.4073415586228651,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.7643329069111169,3.9603031054491433,3.51053007815962,0.9339,0.449773027289524,0.449773027289524,0.449773027289524,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,0.7827789526768226,3.997195196980555,3.51053007815962,0.9366,0.48666511882093544,0.48666511882093544,0.48666511882093544,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,0.7916356336076396,4.014908558842189,3.51053007815962,0.9379,0.5043784806825693,0.5043784806825693,0.5043784806825693,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,0.7956256532851094,4.022888598197128,3.51053007815962,0.9385,0.5123585200375089,0.5123585200375089,0.5123585200375089,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,0.8004671370883187,4.032571565803547,3.51053007815962,0.9392,0.5220414876439278,0.5220414876439278,0.5220414876439278,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,0.8039418737049211,4.039521039036751,3.51053007815962,0.9398,0.5289909608771324,0.5289909608771324,0.5289909608771324,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,0.8096773284244807,4.050991948475871,3.51053007815962,0.9411,0.5404618703162516,0.5404618703162516,0.5404618703162516,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,0.8156973980450533,4.0630320877170165,3.51053007815962,0.9416,0.5525020095573967,0.5525020095573967,0.5525020095573967,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,0.8260331153722422,4.083703522371395,3.51053007815962,0.9422,0.5731734442117746,0.5731734442117746,0.5731734442117746,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,0.8583691919017951,4.1483756754305,3.51053007815962,0.9468,0.6378455972708803,0.6378455972708803,0.6378455972708803,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.5548981353313818,3.541433562289673,3.51053007815962,0.8999,0.030903484130053727,0.030903484130053727,0.030903484130053727,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.569665674876886,3.570968641380682,3.51053007815962,0.9027,0.060438563221062225,0.060438563221062225,0.060438563221062225,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.5839255194708581,3.599488330568626,3.51053007815962,0.9054,0.08895825240900646,0.08895825240900646,0.08895825240900646,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.6042799593369321,3.6401972103007734,3.51053007815962,0.9092,0.12966713214115444,0.12966713214115444,0.12966713214115444,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.6230714017781407,3.677780095183191,3.51053007815962,0.9123,0.1672500170235716,0.1672500170235716,0.1672500170235716,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.6384365198749506,3.708510331376811,3.51053007815962,0.9145,0.19798025321719145,0.19798025321719145,0.19798025321719145,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.6547635104395664,3.7411643125060423,3.51053007815962,0.9171,0.2306342343464229,0.2306342343464229,0.2306342343464229,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.6702060957884988,3.7720494832039067,3.51053007815962,0.9199,0.2615194050442878,0.2615194050442878,0.2615194050442878,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.6908385029255901,3.8133142974780903,3.51053007815962,0.9226,0.3027842193184705,0.3027842193184705,0.3027842193184705,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.7097983418394724,3.8512339753058544,3.51053007815962,0.9255,0.34070389714623506,0.34070389714623506,0.34070389714623506,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.7343821977907443,3.9004016872083986,3.51053007815962,0.9293,0.3898716090487788,0.3898716090487788,0.3898716090487788,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.7753746654682535,3.9823866225634164,3.51053007815962,0.9355,0.4718565444037972,0.4718565444037972,0.4718565444037972,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.7946844232345286,4.0210061380959665,3.51053007815962,0.9383,0.5104760599363474,0.5104760599363474,0.5104760599363474,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.8039418737049211,4.039521039036751,3.51053007815962,0.9398,0.5289909608771324,0.5289909608771324,0.5289909608771324,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.8403975588487635,4.1124324093244375,3.51053007815962,0.9445,0.6019023311648173,0.6019023311648173,0.6019023311648173,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.861517334584748,4.1546719607964055,3.51053007815962,0.9471,0.6441418826367862,0.6441418826367862,0.6441418826367862,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.8926136563050981,4.216864604237106,3.51053007815962,0.9511,0.7063345260774866,0.7063345260774866,0.7063345260774866,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,0.9226900198954318,4.277017331417773,3.51053007815962,0.9535,0.7664872532581537,0.7664872532581537,0.7664872532581537,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,0.9477943996148901,4.32722609085669,3.51053007815962,0.9565,0.8166960126970704,0.8166960126970704,0.8166960126970704,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,0.9557632886924574,4.343163869011824,3.51053007815962,0.9573,0.8326337908522051,0.8326337908522051,0.8326337908522051,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,0.9684146207803046,4.368466533187519,3.51053007815962,0.9589,0.8579364550278995,0.8579364550278995,0.8579364550278995,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,0.9701372251751692,4.3719117419772475,3.51053007815962,0.959,0.8613816638176286,0.8613816638176286,0.8613816638176286,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,0.9740280168867947,4.379693325400499,3.51053007815962,0.9598,0.8691632472408797,0.8691632472408797,0.8691632472408797,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,0.976698553007407,4.385034397641723,3.51053007815962,0.96,0.8745043194821043,0.8745043194821043,0.8745043194821043,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,1.0021737518690386,4.435984795364987,3.51053007815962,0.9633,0.9254547172053673,0.9254547172053673,0.9254547172053673,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,1.031499181075199,4.494635653777308,3.51053007815962,0.9658,0.9841055756176882,0.9841055756176882,0.9841055756176882,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.557742505934288,3.5471223034954855,3.51053007815962,0.9005,0.036592225335866146,0.036592225335866146,0.036592225335866146,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.5784570603669388,3.588551412360787,3.51053007815962,0.9044,0.07802133420116775,0.07802133420116775,0.07802133420116775,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.5905263073631755,3.6126899063532605,3.51053007815962,0.907,0.1021598281936411,0.1021598281936411,0.1021598281936411,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.6225750480656909,3.6767873877582913,3.51053007815962,0.9122,0.1662573095986719,0.1662573095986719,0.1662573095986719,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.6392893434354385,3.710215978497786,3.51053007815962,0.9147,0.19968590033816724,0.19968590033816724,0.19968590033816724,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.663970961807635,3.7595792152421796,3.51053007815962,0.9186,0.24904913708256027,0.24904913708256027,0.24904913708256027,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.6858038548143008,3.8032450012555112,3.51053007815962,0.9217,0.29271492309589187,0.29271492309589187,0.29271492309589187,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.7045048867877375,3.840647065202384,3.51053007815962,0.9249,0.3301169870427652,0.3301169870427652,0.3301169870427652,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.7431171725777874,3.917871636782485,3.51053007815962,0.9304,0.4073415586228651,0.4073415586228651,0.4073415586228651,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.7811320405907161,3.9939013728083417,3.51053007815962,0.9361,0.4833712946487223,0.4833712946487223,0.4833712946487223,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.8039418737049211,4.039521039036751,3.51053007815962,0.9398,0.5289909608771324,0.5289909608771324,0.5289909608771324,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.8605716650065354,4.152780621639979,3.51053007815962,0.9471,0.642250543480361,0.642250543480361,0.642250543480361,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.893023453315845,4.2176841982586,3.51053007815962,0.9512,0.70715412009898,0.70715412009898,0.70715412009898,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.9296976061311903,4.29103250388929,3.51053007815962,0.9541,0.7805024257296709,0.7805024257296709,0.7805024257296709,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.9701360184520924,4.371909328531094,3.51053007815962,0.959,0.8613792503714751,0.8613792503714751,0.8613792503714751,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.08,uncorrected,5000,400,0.1,4501,1.0025591185827571,4.436755528792424,3.51053007815962,0.9634,0.9262254506328045,0.9262254506328045,0.9262254506328045,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.085,uncorrected,5000,425,0.1,4501,1.043526507936789,4.518690307500488,3.51053007815962,0.9667,1.0081602293408682,1.0081602293408682,1.0081602293408682,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.09,uncorrected,5000,450,0.1,4501,1.102594622498652,4.636826536624214,3.51053007815962,0.9706,1.1262964584645943,1.1262964584645943,1.1262964584645943,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.095,uncorrected,5000,475,0.1,4501,1.1308035433724557,4.69324437837182,3.51053007815962,0.973,1.1827143002122016,1.1827143002122016,1.1827143002122016,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.096,uncorrected,5000,480,0.1,4501,1.1423131059025016,4.716263503431913,3.51053007815962,0.9742,1.2057334252722933,1.2057334252722933,1.2057334252722933,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.097,uncorrected,5000,485,0.1,4501,1.1549091561507312,4.741455603928372,3.51053007815962,0.9752,1.2309255257687524,1.2309255257687524,1.2309255257687524,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.098,uncorrected,5000,490,0.1,4501,1.1658851111962467,4.763407514019404,3.51053007815962,0.976,1.2528774358597836,1.2528774358597836,1.2528774358597836,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.099,uncorrected,5000,495,0.1,4501,1.197736585414809,4.827110462456527,3.51053007815962,0.9778,1.3165803842969082,1.3165803842969082,1.3165803842969082,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.1,uncorrected,5000,500,0.1,4501,1.2250296717620919,4.881696635151093,3.51053007815962,0.9801,1.3711665569914742,1.3711665569914742,1.3711665569914742,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.105,uncorrected,5000,525,0.1,4501,1.2914714276867065,5.014580147000323,3.51053007815962,0.9832,1.5040500688407032,1.5040500688407032,1.5040500688407032,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.11,uncorrected,5000,550,0.1,4501,1.3789152503204687,5.189467792267847,3.51053007815962,0.9855,1.6789377141082273,1.6789377141082273,1.6789377141082273,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.5590763826593004,3.5497900569455103,3.51053007815962,0.9009,0.03925997878589094,0.03925997878589094,0.03925997878589094,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.5823991725218933,3.5964356366706967,3.51053007815962,0.9052,0.08590555851107683,0.08590555851107683,0.08590555851107683,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.5948629507212462,3.621363193069402,3.51053007815962,0.9078,0.11083311490978254,0.11083311490978254,0.11083311490978254,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.6262577223000564,3.684152736227022,3.51053007815962,0.9129,0.173622658067403,0.173622658067403,0.173622658067403,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.6501397426693423,3.7319167769655937,3.51053007815962,0.9165,0.22138669880597472,0.22138669880597472,0.22138669880597472,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.6726903693813164,3.7770180303895424,3.51053007815962,0.9206,0.26648795222992305,0.26648795222992305,0.26648795222992305,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.6970666754259907,3.825770642478891,3.51053007815962,0.9238,0.31524056431927144,0.31524056431927144,0.31524056431927144,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.7255637818148017,3.8827648552565135,3.51053007815962,0.9276,0.3722347770968937,0.3722347770968937,0.3722347770968937,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.7670170922720212,3.965671476170952,3.51053007815962,0.9342,0.4551413980113325,0.4551413980113325,0.4551413980113325,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.7983707965721926,4.0283788847712945,3.51053007815962,0.9391,0.5178488066116753,0.5178488066116753,0.5178488066116753,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.8530906531559772,4.137818597938864,3.51053007815962,0.9463,0.6272885197792446,0.6272885197792446,0.6272885197792446,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.8926136563050981,4.216864604237106,3.51053007815962,0.9511,0.7063345260774866,0.7063345260774866,0.7063345260774866,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.9333713571856094,4.298380005998128,3.51053007815962,0.9547,0.7878499278385089,0.7878499278385089,0.7878499278385089,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.9701372251751692,4.3719117419772475,3.51053007815962,0.959,0.8613816638176286,0.8613816638176286,0.8613816638176286,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.075,uncorrected,5000,375,0.1,4501,1.0060805130676638,4.443798317762237,3.51053007815962,0.9638,0.9332682396026177,0.9332682396026177,0.9332682396026177,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.08,uncorrected,5000,400,0.1,4501,1.0474390464100458,4.526515384447001,3.51053007815962,0.9667,1.0159853062873818,1.0159853062873818,1.0159853062873818,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.085,uncorrected,5000,425,0.1,4501,1.102594622498652,4.636826536624214,3.51053007815962,0.9706,1.1262964584645943,1.1262964584645943,1.1262964584645943,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.09,uncorrected,5000,450,0.1,4501,1.1549091561507312,4.741455603928372,3.51053007815962,0.9752,1.2309255257687524,1.2309255257687524,1.2309255257687524,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.095,uncorrected,5000,475,0.1,4501,1.2476826533824967,4.927002598391902,3.51053007815962,0.9812,1.4164725202322836,1.4164725202322836,1.4164725202322836,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.096,uncorrected,5000,480,0.1,4501,1.2570689110680298,4.945775113762969,3.51053007815962,0.9818,1.4352450356033497,1.4352450356033497,1.4352450356033497,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.097,uncorrected,5000,485,0.1,4501,1.2732872132365494,4.978211718100008,3.51053007815962,0.9824,1.4676816399403887,1.4676816399403887,1.4676816399403887,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.098,uncorrected,5000,490,0.1,4501,1.2943927945730356,5.020422880772981,3.51053007815962,0.9832,1.5098928026133613,1.5098928026133613,1.5098928026133613,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.099,uncorrected,5000,495,0.1,4501,1.3120643699773153,5.05576603158154,3.51053007815962,0.9836,1.5452359534219209,1.5452359534219209,1.5452359534219209,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.1,uncorrected,5000,500,0.1,4501,1.3335553307577126,5.098747953142335,3.51053007815962,0.9843,1.5882178749827156,1.5882178749827156,1.5882178749827156,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.105,uncorrected,5000,525,0.1,4501,1.4331944888570456,5.298026269341001,3.51053007815962,0.9868,1.7874961911813811,1.7874961911813811,1.7874961911813811,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.11,uncorrected,5000,550,0.1,4501,1.586231168650527,5.604099628927963,3.51053007815962,0.9913,2.0935695507683443,2.0935695507683443,2.0935695507683443,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.5418843824830843,3.515406056593078,3.51053007815962,0.897,0.004875978433458883,0.004875978433458883,0.004875978433458883,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.5330573098043188,3.497751911235547,3.51053007815962,0.8947,-0.012778166924072309,0.012778166924072309,0.012778166924072309,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.5346610695436506,3.5009594307142105,3.51053007815962,0.8951,-0.009570647445408649,0.009570647445408649,0.009570647445408649,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.5357784854747498,3.5031942625764088,3.51053007815962,0.8958,-0.007335815583210173,0.007335815583210173,0.007335815583210173,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.5330573098043188,3.497751911235547,3.51053007815962,0.8947,-0.012778166924072309,0.012778166924072309,0.012778166924072309,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.5372687319546499,3.506174755536209,3.51053007815962,0.896,-0.004355322623410099,0.004355322623410099,0.004355322623410099,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.5372687319546499,3.506174755536209,3.51053007815962,0.896,-0.004355322623410099,0.004355322623410099,0.004355322623410099,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.5357784854747498,3.5031942625764088,3.51053007815962,0.8958,-0.007335815583210173,0.007335815583210173,0.007335815583210173,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.5372687319546499,3.506174755536209,3.51053007815962,0.896,-0.004355322623410099,0.004355322623410099,0.004355322623410099,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.5346610695436506,3.5009594307142105,3.51053007815962,0.8951,-0.009570647445408649,0.009570647445408649,0.009570647445408649,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.5357784854747498,3.5031942625764088,3.51053007815962,0.8958,-0.007335815583210173,0.007335815583210173,0.007335815583210173,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.5330573098043188,3.497751911235547,3.51053007815962,0.8947,-0.012778166924072309,0.012778166924072309,0.012778166924072309,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.52964149974424,3.4909202911153896,3.51053007815962,0.8933,-0.019609787044229776,0.019609787044229776,0.019609787044229776,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.5282506722269324,3.4881386360807745,3.51053007815962,0.893,-0.0223914420788449,0.0223914420788449,0.0223914420788449,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.5273381552463565,3.486313602119623,3.51053007815962,0.8928,-0.024216476039996774,0.024216476039996774,0.024216476039996774,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.5262409833008637,3.484119258228637,3.51053007815962,0.8927,-0.026410819930982495,0.026410819930982495,0.026410819930982495,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.09,uncorrected,5000,450,0.1,4501,0.5262093488438064,3.4840559893145224,3.51053007815962,0.8927,-0.026474088845096947,0.026474088845096947,0.026474088845096947,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.095,uncorrected,5000,475,0.1,4501,0.5262093488438064,3.4840559893145224,3.51053007815962,0.8927,-0.026474088845096947,0.026474088845096947,0.026474088845096947,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.096,uncorrected,5000,480,0.1,4501,0.5255713779683386,3.4827800475635873,3.51053007815962,0.8924,-0.027750030596032538,0.027750030596032538,0.027750030596032538,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.097,uncorrected,5000,485,0.1,4501,0.5226342376398758,3.476905766906661,3.51053007815962,0.8917,-0.03362431125295817,0.03362431125295817,0.03362431125295817,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.098,uncorrected,5000,490,0.1,4501,0.5226342376398758,3.476905766906661,3.51053007815962,0.8917,-0.03362431125295817,0.03362431125295817,0.03362431125295817,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.099,uncorrected,5000,495,0.1,4501,0.5226342376398758,3.476905766906661,3.51053007815962,0.8917,-0.03362431125295817,0.03362431125295817,0.03362431125295817,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.1,uncorrected,5000,500,0.1,4501,0.5218281726156148,3.475293636858139,3.51053007815962,0.8916,-0.03523644130148024,0.03523644130148024,0.03523644130148024,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.105,uncorrected,5000,525,0.1,4501,0.5222876783792316,3.4762126483853732,3.51053007815962,0.8916,-0.03431742977424657,0.03431742977424657,0.03431742977424657,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.11,uncorrected,5000,550,0.1,4501,0.5197628750599194,3.471163041746748,3.51053007815962,0.8912,-0.03936703641287114,0.03936703641287114,0.03936703641287114,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.5548981353313818,3.541433562289673,3.51053007815962,0.8999,0.030903484130053727,0.030903484130053727,0.030903484130053727,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.5530192201717732,3.5376757319704555,3.51053007815962,0.8993,0.027145653810836553,0.027145653810836553,0.027145653810836553,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.5635075719563551,3.558652435539619,3.51053007815962,0.9016,0.04812235738000048,0.04812235738000048,0.04812235738000048,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.5720815207235477,3.5758003330740045,3.51053007815962,0.9031,0.06527025491438553,0.06527025491438553,0.06527025491438553,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.5804413284466783,3.5925199485202657,3.51053007815962,0.9046,0.08198987036064675,0.08198987036064675,0.08198987036064675,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.5894917002669922,3.6106206921608943,3.51053007815962,0.9067,0.1000906140012745,0.1000906140012745,0.1000906140012745,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.5924325549635765,3.616502401554062,3.51053007815962,0.9073,0.10597232339444318,0.10597232339444318,0.10597232339444318,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.6039142152343964,3.6394657220957023,3.51053007815962,0.9091,0.1289356439360829,0.1289356439360829,0.1289356439360829,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.6225750480656909,3.6767873877582913,3.51053007815962,0.9122,0.1662573095986719,0.1662573095986719,0.1662573095986719,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.6277531272000076,3.687143546026925,3.51053007815962,0.9132,0.17661346786730547,0.17661346786730547,0.17661346786730547,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.6389478129882902,3.7095329176034895,3.51053007815962,0.9147,0.1990028394438705,0.1990028394438705,0.1990028394438705,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.647552658599146,3.7267426088252016,3.51053007815962,0.9163,0.2162125306655822,0.2162125306655822,0.2162125306655822,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.6526015095258462,3.736840310678602,3.51053007815962,0.9167,0.2263102325189825,0.2263102325189825,0.2263102325189825,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.6594957313939029,3.7506287544147154,3.51053007815962,0.918,0.24009867625509604,0.24009867625509604,0.24009867625509604,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.6621115690560524,3.7558604297390144,3.51053007815962,0.9184,0.24533035157939498,0.24533035157939498,0.24533035157939498,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.6726903693813164,3.7770180303895424,3.51053007815962,0.9206,0.26648795222992305,0.26648795222992305,0.26648795222992305,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.681698493206327,3.7950342780395636,3.51053007815962,0.9216,0.2845041998799443,0.2845041998799443,0.2845041998799443,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,0.6929323692098743,3.8175020300466582,3.51053007815962,0.923,0.3069719518870388,0.3069719518870388,0.3069719518870388,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,0.7003375302863795,3.8323123521996685,3.51053007815962,0.9242,0.3217822740400491,0.3217822740400491,0.3217822740400491,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,0.7003375302863795,3.8323123521996685,3.51053007815962,0.9242,0.3217822740400491,0.3217822740400491,0.3217822740400491,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,0.7009146348969015,3.833466561420713,3.51053007815962,0.9242,0.32293648326109325,0.32293648326109325,0.32293648326109325,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,0.7016594161581398,3.834956123943189,3.51053007815962,0.9246,0.3244260457835697,0.3244260457835697,0.3244260457835697,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,0.7029226502140374,3.8374825920549847,3.51053007815962,0.9248,0.32695251389536506,0.32695251389536506,0.32695251389536506,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,0.7030680095143056,3.8377733106555207,3.51053007815962,0.9248,0.3272432324959013,0.3272432324959013,0.3272432324959013,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,0.7213640107599619,3.874365313146834,3.51053007815962,0.9271,0.36383523498721404,0.36383523498721404,0.36383523498721404,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,0.7310469061500424,3.8937311039269944,3.51053007815962,0.9287,0.38320102576737497,0.38320102576737497,0.38320102576737497,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.5588986539685088,3.5494345995639276,3.51053007815962,0.9009,0.03890452140430778,0.03890452140430778,0.03890452140430778,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.5628999849883716,3.5574372616036527,3.51053007815962,0.9016,0.04690718344403333,0.04690718344403333,0.04690718344403333,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.5794180719158368,3.590473435458583,3.51053007815962,0.9045,0.07994335729896385,0.07994335729896385,0.07994335729896385,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.590473688631791,3.6125846688904915,3.51053007815962,0.907,0.10205459073087209,0.10205459073087209,0.10205459073087209,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.6049270606024623,3.6414914128318343,3.51053007815962,0.9093,0.13096133467221466,0.13096133467221466,0.13096133467221466,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.6268640858872696,3.6853654634014483,3.51053007815962,0.9131,0.1748353852418294,0.1748353852418294,0.1748353852418294,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.6446732550956742,3.720983801818258,3.51053007815962,0.9154,0.2104537236586386,0.2104537236586386,0.2104537236586386,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.6576779950160263,3.7469932816589613,3.51053007815962,0.9176,0.23646320349934277,0.23646320349934277,0.23646320349934277,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.6790144338714272,3.7896661593697645,3.51053007815962,0.9214,0.27913608121014466,0.27913608121014466,0.27913608121014466,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.6861613337759156,3.803959959178741,3.51053007815962,0.9217,0.2934298810191213,0.2934298810191213,0.2934298810191213,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.7003375302863795,3.8323123521996685,3.51053007815962,0.9242,0.3217822740400491,0.3217822740400491,0.3217822740400491,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.7145703235944159,3.8607779388157417,3.51053007815962,0.9261,0.3502478606561219,0.3502478606561219,0.3502478606561219,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.7310469061500424,3.8937311039269944,3.51053007815962,0.9287,0.38320102576737497,0.38320102576737497,0.38320102576737497,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.7469616541505679,3.925560599928045,3.51053007815962,0.9311,0.41503052176842603,0.41503052176842603,0.41503052176842603,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.7670170922720212,3.965671476170952,3.51053007815962,0.9342,0.4551413980113325,0.4551413980113325,0.4551413980113325,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.7899805566927616,4.011598405012433,3.51053007815962,0.9377,0.5010683268528133,0.5010683268528133,0.5010683268528133,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.8019721892926588,4.035581670212228,3.51053007815962,0.9396,0.5250515920526077,0.5250515920526077,0.5250515920526077,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,0.8264676655542491,4.084572622735409,3.51053007815962,0.9424,0.5740425445757884,0.5740425445757884,0.5740425445757884,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,0.8583691919017951,4.1483756754305,3.51053007815962,0.9468,0.6378455972708803,0.6378455972708803,0.6378455972708803,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,0.8612996804610311,4.154236652548972,3.51053007815962,0.9471,0.6437065743893524,0.6437065743893524,0.6437065743893524,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,0.861517334584748,4.1546719607964055,3.51053007815962,0.9471,0.6441418826367862,0.6441418826367862,0.6441418826367862,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,0.8616131967833813,4.154863685193672,3.51053007815962,0.9471,0.6443336070340528,0.6443336070340528,0.6443336070340528,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,0.8687597855162816,4.169156862659473,3.51053007815962,0.9482,0.6586267844998535,0.6586267844998535,0.6586267844998535,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,0.8771119622309742,4.185861216088858,3.51053007815962,0.9497,0.6753311379292385,0.6753311379292385,0.6753311379292385,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,0.9053314752275506,4.242300242082011,3.51053007815962,0.952,0.7317701639223915,0.7317701639223915,0.7317701639223915,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,0.9276259093204842,4.286889110267878,3.51053007815962,0.9538,0.7763590321082584,0.7763590321082584,0.7763590321082584,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.5605940020353858,3.552825295697681,3.51053007815962,0.9012,0.04229521753806171,0.04229521753806171,0.04229521753806171,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.5749033873741372,3.581444066375184,3.51053007815962,0.9034,0.0709139882155645,0.0709139882155645,0.0709139882155645,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.590473688631791,3.6125846688904915,3.51053007815962,0.907,0.10205459073087209,0.10205459073087209,0.10205459073087209,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.6132426820665569,3.6581226557600233,3.51053007815962,0.9105,0.1475925776004039,0.1475925776004039,0.1475925776004039,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.6384365198749506,3.708510331376811,3.51053007815962,0.9145,0.19798025321719145,0.19798025321719145,0.19798025321719145,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.6601500954042003,3.7519374824353102,3.51053007815962,0.9182,0.24140740427569085,0.24140740427569085,0.24140740427569085,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.6840866837601363,3.799810659147182,3.51053007815962,0.9216,0.2892805809875627,0.2892805809875627,0.2892805809875627,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.7034252945504553,3.8384878807278207,3.51053007815962,0.9248,0.32795780256820084,0.32795780256820084,0.32795780256820084,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.7436974775100613,3.9190322466470318,3.51053007815962,0.9307,0.40850216848741283,0.40850216848741283,0.40850216848741283,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.7811320405907161,3.9939013728083417,3.51053007815962,0.9361,0.4833712946487223,0.4833712946487223,0.4833712946487223,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.7983707965721926,4.0283788847712945,3.51053007815962,0.9391,0.5178488066116753,0.5178488066116753,0.5178488066116753,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.8475784424048711,4.126794176436652,3.51053007815962,0.9457,0.6162640982770324,0.6162640982770324,0.6162640982770324,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.8806387555218815,4.192914802670672,3.51053007815962,0.9501,0.6823847245110531,0.6823847245110531,0.6823847245110531,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.9078763331965658,4.24738995802004,3.51053007815962,0.9522,0.7368598798604218,0.7368598798604218,0.7368598798604218,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.9477943996148901,4.32722609085669,3.51053007815962,0.9565,0.8166960126970704,0.8166960126970704,0.8166960126970704,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.9701372251751692,4.3719117419772475,3.51053007815962,0.959,0.8613816638176286,0.8613816638176286,0.8613816638176286,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.085,uncorrected,5000,425,0.1,4501,1.0046900960055734,4.441017483638057,3.51053007815962,0.9636,0.930487405478437,0.930487405478437,0.930487405478437,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.09,uncorrected,5000,450,0.1,4501,1.032609816751504,4.496856925129918,3.51053007815962,0.9659,0.9863268469702984,0.9863268469702984,0.9863268469702984,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.095,uncorrected,5000,475,0.1,4501,1.0808912879719474,4.5934198675708044,3.51053007815962,0.9687,1.082889789411185,1.082889789411185,1.082889789411185,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.096,uncorrected,5000,480,0.1,4501,1.0910523601893396,4.613742012005589,3.51053007815962,0.9694,1.1032119338459694,1.1032119338459694,1.1032119338459694,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.097,uncorrected,5000,485,0.1,4501,1.0935736920471948,4.618784675721299,3.51053007815962,0.9695,1.1082545975616795,1.1082545975616795,1.1082545975616795,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.098,uncorrected,5000,490,0.1,4501,1.0991587277331956,4.629954747093301,3.51053007815962,0.9699,1.1194246689336813,1.1194246689336813,1.1194246689336813,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.099,uncorrected,5000,495,0.1,4501,1.109049078840194,4.649735449307298,3.51053007815962,0.9708,1.1392053711476784,1.1392053711476784,1.1392053711476784,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.1,uncorrected,5000,500,0.1,4501,1.1262080887626746,4.684053469152258,3.51053007815962,0.9726,1.1735233909926392,1.1735233909926392,1.1735233909926392,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.105,uncorrected,5000,525,0.1,4501,1.156605519620816,4.744848330868542,3.51053007815962,0.9753,1.2343182527089223,1.2343182527089223,1.2343182527089223,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.11,uncorrected,5000,550,0.1,4501,1.2339704392149395,4.899578170056789,3.51053007815962,0.9804,1.3890480918971695,1.3890480918971695,1.3890480918971695,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.0,uncorrected,5000,0,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.005,uncorrected,5000,25,0.1,4501,0.5470792167006884,3.5257957250282868,3.51053007815962,0.8983,0.015265646868666952,0.015265646868666952,0.015265646868666952,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.01,uncorrected,5000,50,0.1,4501,0.5470792167006884,3.5257957250282868,3.51053007815962,0.8983,0.015265646868666952,0.015265646868666952,0.015265646868666952,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.015,uncorrected,5000,75,0.1,4501,0.5530192201717732,3.5376757319704555,3.51053007815962,0.8993,0.027145653810836553,0.027145653810836553,0.027145653810836553,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.02,uncorrected,5000,100,0.1,4501,0.5548981353313818,3.541433562289673,3.51053007815962,0.8999,0.030903484130053727,0.030903484130053727,0.030903484130053727,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.025,uncorrected,5000,125,0.1,4501,0.5588986539685088,3.5494345995639276,3.51053007815962,0.9009,0.03890452140430778,0.03890452140430778,0.03890452140430778,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.03,uncorrected,5000,150,0.1,4501,0.5635075719563551,3.558652435539619,3.51053007815962,0.9016,0.04812235738000048,0.04812235738000048,0.04812235738000048,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.035,uncorrected,5000,175,0.1,4501,0.5636614882493222,3.5589602681255537,3.51053007815962,0.9018,0.04843018996593446,0.04843018996593446,0.04843018996593446,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.04,uncorrected,5000,200,0.1,4501,0.5691933671212346,3.5700240258693783,3.51053007815962,0.9026,0.059493947709759354,0.059493947709759354,0.059493947709759354,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.045,uncorrected,5000,225,0.1,4501,0.5707329612417844,3.573103214110478,3.51053007815962,0.9029,0.062573135950859,0.062573135950859,0.062573135950859,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.05,uncorrected,5000,250,0.1,4501,0.5784570603669388,3.588551412360787,3.51053007815962,0.9044,0.07802133420116775,0.07802133420116775,0.07802133420116775,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.055,uncorrected,5000,275,0.1,4501,0.5804413284466783,3.5925199485202657,3.51053007815962,0.9046,0.08198987036064675,0.08198987036064675,0.08198987036064675,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.06,uncorrected,5000,300,0.1,4501,0.5873372778906377,3.6063118474081857,3.51053007815962,0.9064,0.09578176924856568,0.09578176924856568,0.09578176924856568,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.065,uncorrected,5000,325,0.1,4501,0.5898012019488308,3.611239695524571,3.51053007815962,0.9068,0.10070961736495176,0.10070961736495176,0.10070961736495176,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.07,uncorrected,5000,350,0.1,4501,0.5967165528405913,3.6250703973080918,3.51053007815962,0.9082,0.11454031914847285,0.11454031914847285,0.11454031914847285,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.075,uncorrected,5000,375,0.1,4501,0.6046011538724851,3.64083959937188,3.51053007815962,0.9092,0.13030952121226047,0.13030952121226047,0.13030952121226047,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.08,uncorrected,5000,400,0.1,4501,0.6149632240384912,3.6615637397038925,3.51053007815962,0.911,0.15103366154427267,0.15103366154427267,0.15103366154427267,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.085,uncorrected,5000,425,0.1,4501,0.6132624900972523,3.6581622718214146,3.51053007815962,0.9105,0.14763219366179478,0.14763219366179478,0.14763219366179478,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.09,uncorrected,5000,450,0.1,4501,0.6225750480656909,3.6767873877582913,3.51053007815962,0.9122,0.1662573095986719,0.1662573095986719,0.1662573095986719,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.095,uncorrected,5000,475,0.1,4501,0.6245767198641383,3.6807907313551858,3.51053007815962,0.9124,0.17026065319556682,0.17026065319556682,0.17026065319556682,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.096,uncorrected,5000,480,0.1,4501,0.6245767198641383,3.6807907313551858,3.51053007815962,0.9124,0.17026065319556682,0.17026065319556682,0.17026065319556682,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.097,uncorrected,5000,485,0.1,4501,0.6268640858872696,3.6853654634014483,3.51053007815962,0.9131,0.1748353852418294,0.1748353852418294,0.1748353852418294,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.098,uncorrected,5000,490,0.1,4501,0.6268640858872696,3.6853654634014483,3.51053007815962,0.9131,0.1748353852418294,0.1748353852418294,0.1748353852418294,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.099,uncorrected,5000,495,0.1,4501,0.6269429223594409,3.685523136345792,3.51053007815962,0.9131,0.17499305818617203,0.17499305818617203,0.17499305818617203,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.1,uncorrected,5000,500,0.1,4501,0.6269429223594409,3.685523136345792,3.51053007815962,0.9131,0.17499305818617203,0.17499305818617203,0.17499305818617203,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.105,uncorrected,5000,525,0.1,4501,0.6384365198749506,3.708510331376811,3.51053007815962,0.9145,0.19798025321719145,0.19798025321719145,0.19798025321719145,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.11,uncorrected,5000,550,0.1,4501,0.6398632585934512,3.711363808813812,3.51053007815962,0.9149,0.20083373065419252,0.20083373065419252,0.20083373065419252,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.5452384658869625,3.5221142234008336,3.51053007815962,0.8975,0.011584145241215083,0.011584145241215083,0.011584145241215083,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.5372687319546499,3.506174755536209,3.51053007815962,0.896,-0.004355322623410099,0.004355322623410099,0.004355322623410099,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.5452384658869625,3.5221142234008336,3.51053007815962,0.8975,0.011584145241215083,0.011584145241215083,0.011584145241215083,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.5470792167006884,3.5257957250282868,3.51053007815962,0.8983,0.015265646868666952,0.015265646868666952,0.015265646868666952,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.5452384658869625,3.5221142234008336,3.51053007815962,0.8975,0.011584145241215083,0.011584145241215083,0.011584145241215083,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.5470792167006884,3.5257957250282868,3.51053007815962,0.8983,0.015265646868666952,0.015265646868666952,0.015265646868666952,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.5418843824830843,3.515406056593078,3.51053007815962,0.897,0.004875978433458883,0.004875978433458883,0.004875978433458883,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.5418843824830843,3.515406056593078,3.51053007815962,0.897,0.004875978433458883,0.004875978433458883,0.004875978433458883,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.5372687319546499,3.506174755536209,3.51053007815962,0.896,-0.004355322623410099,0.004355322623410099,0.004355322623410099,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.5372687319546499,3.506174755536209,3.51053007815962,0.896,-0.004355322623410099,0.004355322623410099,0.004355322623410099,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.5346610695436506,3.5009594307142105,3.51053007815962,0.8951,-0.009570647445408649,0.009570647445408649,0.009570647445408649,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.5418843824830843,3.515406056593078,3.51053007815962,0.897,0.004875978433458883,0.004875978433458883,0.004875978433458883,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.5418843824830843,3.515406056593078,3.51053007815962,0.897,0.004875978433458883,0.004875978433458883,0.004875978433458883,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.5480355509385172,3.5277083935039437,3.51053007815962,0.8984,0.017178315344324516,0.017178315344324516,0.017178315344324516,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.5418843824830843,3.515406056593078,3.51053007815962,0.897,0.004875978433458883,0.004875978433458883,0.004875978433458883,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.09,uncorrected,5000,450,0.1,4501,0.5470792167006884,3.5257957250282868,3.51053007815962,0.8983,0.015265646868666952,0.015265646868666952,0.015265646868666952,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.095,uncorrected,5000,475,0.1,4501,0.5470792167006884,3.5257957250282868,3.51053007815962,0.8983,0.015265646868666952,0.015265646868666952,0.015265646868666952,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.096,uncorrected,5000,480,0.1,4501,0.5470792167006884,3.5257957250282868,3.51053007815962,0.8983,0.015265646868666952,0.015265646868666952,0.015265646868666952,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.097,uncorrected,5000,485,0.1,4501,0.5501650087691883,3.531967309165286,3.51053007815962,0.8989,0.021437231005666746,0.021437231005666746,0.021437231005666746,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.098,uncorrected,5000,490,0.1,4501,0.5501650087691883,3.531967309165286,3.51053007815962,0.8989,0.021437231005666746,0.021437231005666746,0.021437231005666746,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.099,uncorrected,5000,495,0.1,4501,0.5501650087691883,3.531967309165286,3.51053007815962,0.8989,0.021437231005666746,0.021437231005666746,0.021437231005666746,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.1,uncorrected,5000,500,0.1,4501,0.552713004943727,3.5370633015143635,3.51053007815962,0.8993,0.026533223354744173,0.026533223354744173,0.026533223354744173,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.105,uncorrected,5000,525,0.1,4501,0.5561658907154154,3.543969073057741,3.51053007815962,0.9001,0.03343899489812106,0.03343899489812106,0.03343899489812106,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.11,uncorrected,5000,550,0.1,4501,0.5548981353313818,3.541433562289673,3.51053007815962,0.8999,0.030903484130053727,0.030903484130053727,0.030903484130053727,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.5548981353313818,3.541433562289673,3.51053007815962,0.8999,0.030903484130053727,0.030903484130053727,0.030903484130053727,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.5633706887416632,3.558378669110236,3.51053007815962,0.9016,0.047848590950616554,0.047848590950616554,0.047848590950616554,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.5762856219831742,3.5842085355932576,3.51053007815962,0.9036,0.07367845743363866,0.07367845743363866,0.07367845743363866,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.5867160656107133,3.605069422848336,3.51053007815962,0.9064,0.09453934468871682,0.09453934468871682,0.09453934468871682,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.5905310014775409,3.612699294581992,3.51053007815962,0.907,0.10216921642237199,0.10216921642237199,0.10216921642237199,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.6092409144041018,3.6501191204351127,3.51053007815962,0.9099,0.13958904227549374,0.13958904227549374,0.13958904227549374,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.6189405280487148,3.6695183477243396,3.51053007815962,0.9119,0.1589882695647198,0.1589882695647198,0.1589882695647198,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.6269429223594409,3.685523136345792,3.51053007815962,0.9131,0.17499305818617203,0.17499305818617203,0.17499305818617203,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.6392893434354385,3.710215978497786,3.51053007815962,0.9147,0.19968590033816724,0.19968590033816724,0.19968590033816724,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.6568595037252603,3.74535629907743,3.51053007815962,0.9173,0.2348262209178107,0.2348262209178107,0.2348262209178107,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.6702060957884988,3.7720494832039067,3.51053007815962,0.9199,0.2615194050442878,0.2615194050442878,0.2615194050442878,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.6824021828639468,3.7964416573548037,3.51053007815962,0.9216,0.28591157919518384,0.28591157919518384,0.28591157919518384,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.065,uncorrected,5000,325,0.1,4501,0.7016594161581398,3.834956123943189,3.51053007815962,0.9246,0.3244260457835697,0.3244260457835697,0.3244260457835697,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.07,uncorrected,5000,350,0.1,4501,0.7223922551154571,3.8764218018578234,3.51053007815962,0.9272,0.36589172369820444,0.36589172369820444,0.36589172369820444,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.075,uncorrected,5000,375,0.1,4501,0.7436974775100613,3.9190322466470318,3.51053007815962,0.9307,0.40850216848741283,0.40850216848741283,0.40850216848741283,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.08,uncorrected,5000,400,0.1,4501,0.7785154856022527,3.988668262831415,3.51053007815962,0.9358,0.47813818467179553,0.47813818467179553,0.47813818467179553,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.085,uncorrected,5000,425,0.1,4501,0.7916356336076396,4.014908558842189,3.51053007815962,0.9379,0.5043784806825693,0.5043784806825693,0.5043784806825693,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.09,uncorrected,5000,450,0.1,4501,0.8004671370883187,4.032571565803547,3.51053007815962,0.9392,0.5220414876439278,0.5220414876439278,0.5220414876439278,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.095,uncorrected,5000,475,0.1,4501,0.8311286743484845,4.093894640323879,3.51053007815962,0.9432,0.5833645621642591,0.5833645621642591,0.5833645621642591,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.096,uncorrected,5000,480,0.1,4501,0.8337316137976871,4.099100519222284,3.51053007815962,0.9436,0.5885704410626644,0.5885704410626644,0.5885704410626644,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.097,uncorrected,5000,485,0.1,4501,0.8394676247096893,4.110572541046288,3.51053007815962,0.9444,0.6000424628866687,0.6000424628866687,0.6000424628866687,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.098,uncorrected,5000,490,0.1,4501,0.8530906531559772,4.137818597938864,3.51053007815962,0.9463,0.6272885197792446,0.6272885197792446,0.6272885197792446,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.099,uncorrected,5000,495,0.1,4501,0.856088063423774,4.1438134184744575,3.51053007815962,0.9467,0.6332833403148381,0.6332833403148381,0.6332833403148381,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.1,uncorrected,5000,500,0.1,4501,0.8605716650065354,4.152780621639979,3.51053007815962,0.9471,0.642250543480361,0.642250543480361,0.642250543480361,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.105,uncorrected,5000,525,0.1,4501,0.8926136563050981,4.216864604237106,3.51053007815962,0.9511,0.7063345260774866,0.7063345260774866,0.7063345260774866,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.11,uncorrected,5000,550,0.1,4501,0.9192775452737423,4.270192382174394,3.51053007815962,0.9532,0.7596623040147747,0.7596623040147747,0.7596623040147747,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.0,uncorrected,5000,0,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.005,uncorrected,5000,25,0.1,4501,0.5633706887416632,3.558378669110236,3.51053007815962,0.9016,0.047848590950616554,0.047848590950616554,0.047848590950616554,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.01,uncorrected,5000,50,0.1,4501,0.5867160656107133,3.605069422848336,3.51053007815962,0.9064,0.09453934468871682,0.09453934468871682,0.09453934468871682,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.015,uncorrected,5000,75,0.1,4501,0.6111106438331233,3.653858579293156,3.51053007815962,0.9103,0.1433285011335368,0.1433285011335368,0.1433285011335368,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.02,uncorrected,5000,100,0.1,4501,0.6370070015681877,3.7056512947632845,3.51053007815962,0.9145,0.19512121660366555,0.19512121660366555,0.19512121660366555,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.025,uncorrected,5000,125,0.1,4501,0.6620508055418419,3.7557389027105934,3.51053007815962,0.9184,0.24520882455097398,0.24520882455097398,0.24520882455097398,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.03,uncorrected,5000,150,0.1,4501,0.695741595117747,3.8231204818624036,3.51053007815962,0.9235,0.31259040370278424,0.31259040370278424,0.31259040370278424,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.035,uncorrected,5000,175,0.1,4501,0.7343821977907443,3.9004016872083986,3.51053007815962,0.9293,0.3898716090487788,0.3898716090487788,0.3898716090487788,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.04,uncorrected,5000,200,0.1,4501,0.7811320405907161,3.9939013728083417,3.51053007815962,0.9361,0.4833712946487223,0.4833712946487223,0.4833712946487223,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.045,uncorrected,5000,225,0.1,4501,0.8029173794505495,4.037472050528009,3.51053007815962,0.9398,0.5269419723683891,0.5269419723683891,0.5269419723683891,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.05,uncorrected,5000,250,0.1,4501,0.8605716650065354,4.152780621639979,3.51053007815962,0.9471,0.642250543480361,0.642250543480361,0.642250543480361,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.055,uncorrected,5000,275,0.1,4501,0.9181825407062292,4.2680023730393675,3.51053007815962,0.9531,0.7574722948797485,0.7574722948797485,0.7574722948797485,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.06,uncorrected,5000,300,0.1,4501,0.9613303538306941,4.354297999288297,3.51053007815962,0.9583,0.8437679211286784,0.8437679211286784,0.8437679211286784,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.065,uncorrected,5000,325,0.1,4501,1.007943345337495,4.4475239823019,3.51053007815962,0.9639,0.9369939041422803,0.9369939041422803,0.9369939041422803,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.07,uncorrected,5000,350,0.1,4501,1.0665440291587205,4.56472534994435,3.51053007815962,0.9681,1.0541952717847312,1.0541952717847312,1.0541952717847312,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.075,uncorrected,5000,375,0.1,4501,1.1274194447362775,4.686476181099465,3.51053007815962,0.9726,1.1759461029398453,1.1759461029398453,1.1759461029398453,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.08,uncorrected,5000,400,0.1,4501,1.2318610977200537,4.895359487067017,3.51053007815962,0.9803,1.3848294089073976,1.3848294089073976,1.3848294089073976,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.085,uncorrected,5000,425,0.1,4501,1.3550986885996652,5.14183466882624,3.51053007815962,0.9846,1.6313045906666204,1.6313045906666204,1.6313045906666204,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.09,uncorrected,5000,450,0.1,4501,1.497237244063931,5.4261117797547715,3.51053007815962,0.9888,1.9155817015951517,1.9155817015951517,1.9155817015951517,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.095,uncorrected,5000,475,0.1,4501,1.6546710744229673,5.740979440472844,3.51053007815962,0.9925,2.230449362313225,2.230449362313225,2.230449362313225,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.096,uncorrected,5000,480,0.1,4501,1.702432737958464,5.836502767543839,3.51053007815962,0.9936,2.3259726893842183,2.3259726893842183,2.3259726893842183,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.097,uncorrected,5000,485,0.1,4501,1.777546321062327,5.986729933751564,3.51053007815962,0.9949,2.4761998555919438,2.4761998555919438,2.4761998555919438,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.098,uncorrected,5000,490,0.1,4501,1.9506315662196965,6.3329004240663025,3.51053007815962,0.9966,2.8223703459066836,2.8223703459066836,2.8223703459066836,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.099,uncorrected,5000,495,0.1,4501,2.00800811091927,6.44765351346545,3.51053007815962,0.9972,2.9371234353058298,2.9371234353058298,2.9371234353058298,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.1,uncorrected,5000,500,0.1,4501,2.172182103802582,6.776001499232073,3.51053007815962,0.9988,3.2654714210724545,3.2654714210724545,3.2654714210724545,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.105,uncorrected,5000,525,0.1,4501,14.907458791531418,32.24655487468975,3.51053007815962,1.0,28.736024796530128,28.736024796530128,28.736024796530128,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.11,uncorrected,5000,550,0.1,4501,18.299869670809123,39.03137663324515,3.51053007815962,1.0,35.52084655508554,35.52084655508554,35.52084655508554,0.0,False


==> anc/experiment_code/reference/checks/manifest.json <==
[
  {
    "mode": "original",
    "path": "joint/synthetic/rep00/joint.csv"
  },
  {
    "mode": "original",
    "path": "learner/synthetic/rep00/learner.csv"
  },
  {
    "mode": "original",
    "path": "real/abalone/rep00/correction.csv"
  },
  {
    "mode": "original",
    "path": "real/abalone/rep00/dirac.csv"
  },
  {
    "mode": "original",
    "path": "real/abalone/rep00/trends.csv"
  },
  {
    "mode": "original",
    "path": "real/cadata/rep00/correction.csv"
  },
  {
    "mode": "original",
    "path": "real/cadata/rep00/dirac.csv"
  },
  {
    "mode": "original",
    "path": "real/cadata/rep00/trends.csv"
  },
  {
    "mode": "original",
    "path": "real/cpusmall/rep00/correction.csv"
  },
  {
    "mode": "original",
    "path": "real/cpusmall/rep00/dirac.csv"
  },
  {
    "mode": "original",
    "path": "real/cpusmall/rep00/trends.csv"
  },
  {
    "mode": "original",
    "path": "real/msd/rep00/correction.csv"
  },
  {
    "mode": "original",
    "path": "real/msd/rep00/dirac.csv"
  },
  {
    "mode": "original",
    "path": "real/msd/rep00/trends.csv"
  },
  {
    "mode": "original",
    "path": "synthetic/synthetic/rep00/correction.csv"
  },
  {
    "mode": "original",
    "path": "synthetic/synthetic/rep00/dirac.csv"
  },
  {
    "mode": "original",
    "path": "synthetic/synthetic/rep00/trends.csv"
  },
  {
    "mode": "fixed",
    "path": "joint/synthetic/rep00/joint.csv"
  },
  {
    "mode": "fixed",
    "path": "real/abalone/rep00/correction.csv"
  },
  {
    "mode": "fixed",
    "path": "real/abalone/rep00/dirac.csv"
  },
  {
    "mode": "fixed",
    "path": "real/abalone/rep00/trends.csv"
  },
  {
    "mode": "fixed",
    "path": "real/cadata/rep00/correction.csv"
  },
  {
    "mode": "fixed",
    "path": "real/cadata/rep00/dirac.csv"
  },
  {
    "mode": "fixed",
    "path": "real/cadata/rep00/trends.csv"
  },
  {
    "mode": "fixed",
    "path": "real/cpusmall/rep00/correction.csv"
  },
  {
    "mode": "fixed",
    "path": "real/cpusmall/rep00/dirac.csv"
  },
  {
    "mode": "fixed",
    "path": "real/cpusmall/rep00/trends.csv"
  },
  {
    "mode": "fixed",
    "path": "real/msd/rep00/correction.csv"
  },
  {
    "mode": "fixed",
    "path": "real/msd/rep00/dirac.csv"
  },
  {
    "mode": "fixed",
    "path": "real/msd/rep00/trends.csv"
  },
  {
    "mode": "fixed",
    "path": "synthetic/synthetic/rep00/correction.csv"
  },
  {
    "mode": "fixed",
    "path": "synthetic/synthetic/rep00/dirac.csv"
  },
  {
    "mode": "fixed",
    "path": "synthetic/synthetic/rep00/trends.csv"
  }
]


==> anc/experiment_code/reference/checks/original/learner/synthetic/rep00/learner.csv <==
rep,rho,delta_train,n_train,n_replaced,eta,iterations,duality_gap
0,0.0,0.0,5000,0,0.0,1570,9.292880798206227e-09
0,0.0002,0.0002,5000,1,0.008986224617422767,1970,9.711490889241503e-09
0,0.0004,0.0004,5000,2,0.016869721592529974,2120,9.373580966975936e-09
0,0.0006,0.0006,5000,3,0.024405816310632378,1940,9.50753875628152e-09
0,0.0008,0.0008,5000,4,0.031270141629339276,1590,9.596252958932183e-09
0,0.001,0.001,5000,5,0.04100916202555577,1540,9.123915456488163e-09
0,0.0012,0.0012,5000,6,0.05076466431954163,1880,9.52764306338949e-09
0,0.0014,0.0014,5000,7,0.06058450126726378,1570,9.99911042853796e-09
0,0.0016,0.0016,5000,8,0.06895778281556217,1870,8.465579792726885e-09
0,0.0018,0.0018,5000,9,0.07584742166023148,1360,7.891291953221469e-09
0,0.002,0.002,5000,10,0.08195797769308477,1700,9.626621277902814e-09
0,0.005,0.005,5000,25,0.23069930208448802,2440,9.937799583248363e-09
0,0.01,0.01,5000,50,0.48612859595277097,2150,9.091790431625668e-09
0,0.015,0.015,5000,75,0.7334943473680671,1900,9.049126781235373e-09
0,0.02,0.02,5000,100,0.9864310196986382,1940,1.1534012633873658e-08
0,0.025,0.025,5000,125,1.2305312024045563,1800,1.2866110621345683e-08
0,0.03,0.03,5000,150,1.4995922898944447,1650,8.992864231061048e-09
0,0.035,0.035,5000,175,1.766908543212614,1540,1.6244790179698043e-08
0,0.04,0.04,5000,200,2.025876342146004,1580,1.4697210115599546e-08
0,0.045,0.045,5000,225,2.3249938959553678,760,2.007446564533666e-08
0,0.05,0.05,5000,250,2.617468425183041,1420,2.379807817476376e-08
0,0.055,0.055,5000,275,2.9227646583155913,1130,2.5738954079201903e-08
0,0.06,0.06,5000,300,3.200516165807662,1390,2.5441409423621053e-08
0,0.065,0.065,5000,325,3.5395275623677356,1130,2.872312521162712e-08
0,0.07,0.07,5000,350,3.8742823980490724,1290,2.7803856550434602e-08
0,0.075,0.075,5000,375,4.168317152505612,1530,3.129760939302173e-08
0,0.08,0.08,5000,400,4.508239755740343,1530,2.9011597124650734e-08
0,0.085,0.085,5000,425,4.88515576555221,1320,3.0548789720086234e-08
0,0.09,0.09,5000,450,5.24253107594209,1170,3.071570819912495e-08
0,0.095,0.095,5000,475,5.642439430410539,1570,3.900610767715307e-08


==> anc/experiment_code/reference/checks/original/real/abalone/rep00/correction.csv <==
dataset,score,rep,delta_train,delta_cal,method,n_cal,n_cal_replaced,mask_seed,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
abalone,absolute,0,0.0,0.0,uncorrected,1670,0,10000142,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,0.0,0.0,tighter,1670,0,10000142,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,0.0,0.0,naive,1670,0,10000142,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,0.0,0.005,uncorrected,1670,5,10000142,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,0.0,0.005,tighter,1670,5,10000142,0.0995,1505,1.0768370366251934,6.869520131650249,6.80606309905265,0.9270334928229665,0.0634570325975997,0.0634570325975997,0.0634570325975997,0.0,False
abalone,absolute,0,0.0,0.005,naive,1670,5,10000142,0.095,1513,1.102593092199028,7.033827019562335,6.80606309905265,0.9282296650717703,0.22776392050968583,0.22776392050968583,0.22776392050968583,0.0,False
abalone,absolute,0,0.0,0.01,uncorrected,1670,17,10000142,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,0.0,0.01,tighter,1670,17,10000142,0.099,1506,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.01,naive,1670,17,10000142,0.09000000000000001,1521,1.11708703445977,7.126288947189924,6.80606309905265,0.930622009569378,0.3202258481372738,0.3202258481372738,0.3202258481372738,0.0,False
abalone,absolute,0,0.0,0.015,uncorrected,1670,29,10000142,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,0.0,0.015,tighter,1670,29,10000142,0.0985,1507,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.015,naive,1670,29,10000142,0.085,1529,1.1424634065238064,7.288173701180624,6.80606309905265,0.9342105263157895,0.4821106021279745,0.4821106021279745,0.4821106021279745,0.0,False
abalone,absolute,0,0.0,0.02,uncorrected,1670,34,10000142,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,0.0,0.02,tighter,1670,34,10000142,0.098,1508,1.080829108036901,6.894986951602559,6.80606309905265,0.9270334928229665,0.08892385254990785,0.08892385254990785,0.08892385254990785,0.0,False
abalone,absolute,0,0.0,0.02,naive,1670,34,10000142,0.08,1538,1.2082342243350017,7.707748754472895,6.80606309905265,0.9401913875598086,0.9016856554202461,0.9016856554202461,0.9016856554202461,0.0,False
abalone,absolute,0,0.0,0.025,uncorrected,1670,47,10000142,0.1,1504,1.053423795715617,6.720158877992428,6.80606309905265,0.9186602870813397,-0.0859042210602219,0.0859042210602219,0.0859042210602219,0.0,False
abalone,absolute,0,0.0,0.025,tighter,1670,47,10000142,0.0975,1509,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.025,naive,1670,47,10000142,0.07500000000000001,1546,1.2372199034846294,7.892658540889563,6.80606309905265,0.94377990430622,1.0865954418369141,1.0865954418369141,1.0865954418369141,0.0,False
abalone,absolute,0,0.0,0.03,uncorrected,1670,56,10000142,0.1,1504,1.053423795715617,6.720158877992428,6.80606309905265,0.9186602870813397,-0.0859042210602219,0.0859042210602219,0.0859042210602219,0.0,False
abalone,absolute,0,0.0,0.03,tighter,1670,56,10000142,0.097,1509,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.03,naive,1670,56,10000142,0.07,1555,1.303679857269572,8.316629833616483,6.80606309905265,0.9485645933014354,1.510566734563834,1.510566734563834,1.510566734563834,0.0,False
abalone,absolute,0,0.0,0.035,uncorrected,1670,68,10000142,0.1,1504,1.0484344697154033,6.688330222182771,6.80606309905265,0.9174641148325359,-0.11773287686987817,0.11773287686987817,0.11773287686987817,0.0,False
abalone,absolute,0,0.0,0.035,tighter,1670,68,10000142,0.0965,1510,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.035,naive,1670,68,10000142,0.065,1563,1.3602314385546699,8.677392152241909,6.80606309905265,0.9545454545454546,1.8713290531892572,1.8713290531892572,1.8713290531892572,0.0,False
abalone,absolute,0,0.0,0.04,uncorrected,1670,77,10000142,0.1,1504,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.04,tighter,1670,77,10000142,0.096,1511,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.04,naive,1670,77,10000142,0.060000000000000005,1571,1.425803797197802,9.09570116508056,6.80606309905265,0.9545454545454546,2.289638066027912,2.289638066027912,2.289638066027912,0.0,False
abalone,absolute,0,0.0,0.045,uncorrected,1670,86,10000142,0.1,1504,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.045,tighter,1670,86,10000142,0.0955,1512,1.080829108036901,6.894986951602559,6.80606309905265,0.9270334928229665,0.08892385254990785,0.08892385254990785,0.08892385254990785,0.0,False
abalone,absolute,0,0.0,0.045,naive,1670,86,10000142,0.05500000000000001,1580,1.4858037962212651,9.478462146707292,6.80606309905265,0.9581339712918661,2.6723990476546393,2.6723990476546393,2.6723990476546393,0.0,False
abalone,absolute,0,0.0,0.05,uncorrected,1670,96,10000142,0.1,1504,1.0452579464522427,6.6680660691468345,6.80606309905265,0.916267942583732,-0.1379970299058148,0.1379970299058148,0.1379970299058148,0.0,False
abalone,absolute,0,0.0,0.05,tighter,1670,96,10000142,0.095,1513,1.080829108036901,6.894986951602559,6.80606309905265,0.9270334928229665,0.08892385254990785,0.08892385254990785,0.08892385254990785,0.0,False
abalone,absolute,0,0.0,0.05,naive,1670,96,10000142,0.05,1588,1.565945647450536,9.989715049126561,6.80606309905265,0.9605263157894737,3.1836519500739087,3.1836519500739087,3.1836519500739087,0.0,False
abalone,absolute,0,0.0,0.055,uncorrected,1670,104,10000142,0.1,1504,1.0452579464522427,6.6680660691468345,6.80606309905265,0.916267942583732,-0.1379970299058148,0.1379970299058148,0.1379970299058148,0.0,False
abalone,absolute,0,0.0,0.055,tighter,1670,104,10000142,0.0945,1514,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.055,naive,1670,104,10000142,0.045000000000000005,1596,1.640245955303954,10.46370270299337,6.80606309905265,0.9665071770334929,3.6576396039407215,3.6576396039407215,3.6576396039407215,0.0,False
abalone,absolute,0,0.0,0.06,uncorrected,1670,114,10000142,0.1,1504,1.0452579464522427,6.6680660691468345,6.80606309905265,0.916267942583732,-0.1379970299058148,0.1379970299058148,0.1379970299058148,0.0,False
abalone,absolute,0,0.0,0.06,tighter,1670,114,10000142,0.094,1514,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.06,naive,1670,114,10000142,0.04000000000000001,1605,1.758328651693616,11.216993528307611,6.80606309905265,0.9736842105263158,4.410930429254958,4.410930429254958,4.410930429254958,0.0,False
abalone,absolute,0,0.0,0.065,uncorrected,1670,121,10000142,0.1,1504,1.0422110520426842,6.648628863911892,6.80606309905265,0.916267942583732,-0.15743423514076094,0.15743423514076094,0.15743423514076094,0.0,False
abalone,absolute,0,0.0,0.065,tighter,1670,121,10000142,0.09350000000000001,1515,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.065,naive,1670,121,10000142,0.035,1613,1.8380225634730327,11.725388868288109,6.80606309905265,0.9760765550239234,4.919325769235458,4.919325769235458,4.919325769235458,0.0,False
abalone,absolute,0,0.0,0.07,uncorrected,1670,130,10000142,0.1,1504,1.0329669638615466,6.589657591844494,6.80606309905265,0.916267942583732,-0.21640550720815827,0.21640550720815827,0.21640550720815827,0.0,False
abalone,absolute,0,0.0,0.07,tighter,1670,130,10000142,0.093,1516,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.07,naive,1670,130,10000142,0.03,1621,1.9379213673792774,12.362678282768563,6.80606309905265,0.9784688995215312,5.556615183715906,5.556615183715906,5.556615183715906,0.0,False
abalone,absolute,0,0.0,0.075,uncorrected,1670,134,10000142,0.1,1504,1.0327917876614585,6.588540081587915,6.80606309905265,0.916267942583732,-0.21752301746473612,0.21752301746473612,0.21752301746473612,0.0,False
abalone,absolute,0,0.0,0.075,tighter,1670,134,10000142,0.09250000000000001,1517,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.075,naive,1670,134,10000142,0.02500000000000001,1630,2.077485156715273,13.253004514022354,6.80606309905265,0.9844497607655502,6.4469414149697055,6.4469414149697055,6.4469414149697055,0.0,False
abalone,absolute,0,0.0,0.08,uncorrected,1670,147,10000142,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,0.0,0.08,tighter,1670,147,10000142,0.09200000000000001,1518,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.08,naive,1670,147,10000142,0.020000000000000004,1638,2.206704353597913,14.077338971502519,6.80606309905265,0.9916267942583732,7.271275872449864,7.271275872449864,7.271275872449864,0.0,False
abalone,absolute,0,0.0,0.085,uncorrected,1670,156,10000142,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,0.0,0.085,tighter,1670,156,10000142,0.09150000000000001,1519,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,0.0,0.085,naive,1670,156,10000142,0.015,1646,2.38391933372334,15.207855319098526,6.80606309905265,0.9940191387559809,8.401792220045873,8.401792220045873,8.401792220045873,0.0,False
abalone,absolute,0,0.0,0.09,uncorrected,1670,163,10000142,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,0.0,0.09,tighter,1670,163,10000142,0.09100000000000001,1519,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,0.0,0.09,naive,1670,163,10000142,0.010000000000000009,1655,2.706827545149879,17.267799752307933,6.80606309905265,0.9988038277511961,10.461736653255281,10.461736653255281,10.461736653255281,0.0,False
abalone,absolute,0,0.0,0.095,uncorrected,1670,167,10000142,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,0.0,0.095,tighter,1670,167,10000142,0.09050000000000001,1520,1.0996960680443648,7.015345889107624,6.80606309905265,0.9282296650717703,0.20928279005497435,0.20928279005497435,0.20928279005497435,0.0,False
abalone,absolute,0,0.0,0.095,naive,1670,167,10000142,0.0050000000000000044,1663,2.947253692470052,18.801562246554216,6.80606309905265,0.9988038277511961,11.995499147501564,11.995499147501564,11.995499147501564,0.0,False
abalone,absolute,0,0.0,0.1,uncorrected,1670,176,10000142,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,0.0,0.1,tighter,1670,176,10000142,0.09000000000000001,1521,1.102593092199028,7.033827019562335,6.80606309905265,0.9282296650717703,0.22776392050968583,0.22776392050968583,0.22776392050968583,0.0,False
abalone,absolute,0,0.0,0.1,naive,1670,176,10000142,0.0,1671,inf,inf,6.80606309905265,1.0,inf,inf,inf,0.0,True
abalone,absolute,0,0.0,0.105,uncorrected,1670,186,10000142,0.1,1504,1.0217156967428966,6.517881823228315,6.80606309905265,0.9126794258373205,-0.2881812758243363,0.2881812758243363,0.2881812758243363,0.0,False
abalone,absolute,0,0.0,0.105,tighter,1670,186,10000142,0.08950000000000001,1522,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,0.0,0.11,uncorrected,1670,196,10000142,0.1,1504,1.0163738448660966,6.483804281539207,6.80606309905265,0.9114832535885168,-0.3222588175134448,0.3222588175134448,0.3222588175134448,0.0,False
abalone,absolute,0,0.0,0.11,tighter,1670,196,10000142,0.08900000000000001,1523,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.115,uncorrected,1670,208,10000142,0.1,1504,1.0085105392111793,6.43364150420099,6.80606309905265,0.9090909090909091,-0.37242159485166115,0.37242159485166115,0.37242159485166115,0.0,False
abalone,absolute,0,0.0,0.115,tighter,1670,208,10000142,0.08850000000000001,1524,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.12,uncorrected,1670,214,10000142,0.1,1504,1.0085105392111793,6.43364150420099,6.80606309905265,0.9090909090909091,-0.37242159485166115,0.37242159485166115,0.37242159485166115,0.0,False
abalone,absolute,0,0.0,0.12,tighter,1670,214,10000142,0.08800000000000001,1524,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.125,uncorrected,1670,223,10000142,0.1,1504,1.0085105392111793,6.43364150420099,6.80606309905265,0.9090909090909091,-0.37242159485166115,0.37242159485166115,0.37242159485166115,0.0,False
abalone,absolute,0,0.0,0.125,tighter,1670,223,10000142,0.08750000000000001,1525,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.13,uncorrected,1670,229,10000142,0.1,1504,1.0085105392111793,6.43364150420099,6.80606309905265,0.9090909090909091,-0.37242159485166115,0.37242159485166115,0.37242159485166115,0.0,False
abalone,absolute,0,0.0,0.13,tighter,1670,229,10000142,0.08700000000000001,1526,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.135,uncorrected,1670,240,10000142,0.1,1504,1.004183480419065,6.4060376825712835,6.80606309905265,0.9090909090909091,-0.40002541648136736,0.40002541648136736,0.40002541648136736,0.0,False
abalone,absolute,0,0.0,0.135,tighter,1670,240,10000142,0.08650000000000001,1527,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.14,uncorrected,1670,247,10000142,0.1,1504,1.0014918016915153,6.388866522425466,6.80606309905265,0.9090909090909091,-0.4171965766271831,0.4171965766271831,0.4171965766271831,0.0,False
abalone,absolute,0,0.0,0.14,tighter,1670,247,10000142,0.08600000000000001,1528,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.145,uncorrected,1670,257,10000142,0.1,1504,0.9988115354519702,6.371768166532695,6.80606309905265,0.9090909090909091,-0.43429493251995727,0.43429493251995727,0.43429493251995727,0.0,False
abalone,absolute,0,0.0,0.145,tighter,1670,257,10000142,0.0855,1529,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.15,uncorrected,1670,266,10000142,0.1,1504,0.9988115354519702,6.371768166532695,6.80606309905265,0.9090909090909091,-0.43429493251995727,0.43429493251995727,0.43429493251995727,0.0,False
abalone,absolute,0,0.0,0.15,tighter,1670,266,10000142,0.085,1529,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.155,uncorrected,1670,271,10000142,0.1,1504,0.9988115354519702,6.371768166532695,6.80606309905265,0.9090909090909091,-0.43429493251995727,0.43429493251995727,0.43429493251995727,0.0,False
abalone,absolute,0,0.0,0.155,tighter,1670,271,10000142,0.0845,1530,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.16,uncorrected,1670,279,10000142,0.1,1504,0.9970858246693571,6.360759253800903,6.80606309905265,0.9090909090909091,-0.4453038452517482,0.4453038452517482,0.4453038452517482,0.0,False
abalone,absolute,0,0.0,0.16,tighter,1670,279,10000142,0.084,1531,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.165,uncorrected,1670,284,10000142,0.1,1504,0.9927689170992839,6.333220190367468,6.80606309905265,0.9090909090909091,-0.47284290868518053,0.47284290868518053,0.47284290868518053,0.0,False
abalone,absolute,0,0.0,0.165,tighter,1670,284,10000142,0.0835,1532,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.17,uncorrected,1670,292,10000142,0.1,1504,0.9885402488236259,6.306244036259005,6.80606309905265,0.9090909090909091,-0.49981906279364524,0.49981906279364524,0.49981906279364524,0.0,False
abalone,absolute,0,0.0,0.17,tighter,1670,292,10000142,0.083,1533,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.175,uncorrected,1670,298,10000142,0.1,1504,0.9885402488236259,6.306244036259005,6.80606309905265,0.9090909090909091,-0.49981906279364524,0.49981906279364524,0.49981906279364524,0.0,False
abalone,absolute,0,0.0,0.175,tighter,1670,298,10000142,0.0825,1534,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,0.0,0.18,uncorrected,1670,305,10000142,0.1,1504,0.9688616970717392,6.180707671123417,6.80606309905265,0.90311004784689,-0.6253554279292353,0.6253554279292353,0.6253554279292353,0.0,False
abalone,absolute,0,0.0,0.18,tighter,1670,305,10000142,0.08200000000000002,1534,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.185,uncorrected,1670,312,10000142,0.1,1504,0.9633356499199699,6.145455083344211,6.80606309905265,0.90311004784689,-0.6606080157084392,0.6606080157084392,0.6606080157084392,0.0,False
abalone,absolute,0,0.0,0.185,tighter,1670,312,10000142,0.0815,1535,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.19,uncorrected,1670,322,10000142,0.1,1504,0.9333450718861438,5.954134695434019,6.80606309905265,0.8983253588516746,-0.8519284036186338,0.8519284036186338,0.8519284036186338,0.0,False
abalone,absolute,0,0.0,0.19,tighter,1670,322,10000142,0.08100000000000002,1536,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.195,uncorrected,1670,327,10000142,0.1,1504,0.933245297533712,5.953498199939026,6.80606309905265,0.8983253588516746,-0.852564899113626,0.852564899113626,0.852564899113626,0.0,False
abalone,absolute,0,0.0,0.195,tighter,1670,327,10000142,0.0805,1537,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.2,uncorrected,1670,340,10000142,0.1,1504,0.933245297533712,5.953498199939026,6.80606309905265,0.8983253588516746,-0.852564899113626,0.852564899113626,0.852564899113626,0.0,False
abalone,absolute,0,0.0,0.2,tighter,1670,340,10000142,0.08000000000000002,1538,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.205,uncorrected,1670,340,10000142,0.1,1504,0.933245297533712,5.953498199939026,6.80606309905265,0.8983253588516746,-0.852564899113626,0.852564899113626,0.852564899113626,0.0,False
abalone,absolute,0,0.0,0.205,tighter,1670,340,10000142,0.07950000000000002,1539,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.21,uncorrected,1670,348,10000142,0.1,1504,0.9329359848540423,5.951524986158577,6.80606309905265,0.8983253588516746,-0.8545381128940734,0.8545381128940734,0.8545381128940734,0.0,False
abalone,absolute,0,0.0,0.21,tighter,1670,348,10000142,0.07900000000000001,1539,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.215,uncorrected,1670,357,10000142,0.1,1504,0.9203032943381324,5.87093663447268,6.80606309905265,0.8947368421052632,-0.9351264645799715,0.9351264645799715,0.9351264645799715,0.0,False
abalone,absolute,0,0.0,0.215,tighter,1670,357,10000142,0.07850000000000001,1540,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,0.0,0.22,uncorrected,1670,365,10000142,0.1,1504,0.9203032943381324,5.87093663447268,6.80606309905265,0.8947368421052632,-0.9351264645799715,0.9351264645799715,0.9351264645799715,0.0,False
abalone,absolute,0,0.0,0.22,tighter,1670,365,10000142,0.07800000000000001,1541,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.225,uncorrected,1670,374,10000142,0.1,1504,0.9203032943381324,5.87093663447268,6.80606309905265,0.8947368421052632,-0.9351264645799715,0.9351264645799715,0.9351264645799715,0.0,False
abalone,absolute,0,0.0,0.225,tighter,1670,374,10000142,0.07750000000000001,1542,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.23,uncorrected,1670,383,10000142,0.1,1504,0.9102358967671355,5.806713183815715,6.80606309905265,0.8947368421052632,-0.9993499152369363,0.9993499152369363,0.9993499152369363,0.0,False
abalone,absolute,0,0.0,0.23,tighter,1670,383,10000142,0.07700000000000001,1543,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.235,uncorrected,1670,392,10000142,0.1,1504,0.9018998703268811,5.753534755231235,6.80606309905265,0.8923444976076556,-1.0525283438214166,1.0525283438214166,1.0525283438214166,0.0,False
abalone,absolute,0,0.0,0.235,tighter,1670,392,10000142,0.07650000000000001,1544,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.24,uncorrected,1670,407,10000142,0.1,1504,0.8975698872547961,5.725912278596691,6.80606309905265,0.888755980861244,-1.0801508204559611,1.0801508204559611,1.0801508204559611,0.0,False
abalone,absolute,0,0.0,0.24,tighter,1670,407,10000142,0.07600000000000001,1545,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.245,uncorrected,1670,419,10000142,0.1,1504,0.8959911203539836,5.715840772287521,6.80606309905265,0.888755980861244,-1.0902223267651276,1.0902223267651276,1.0902223267651276,0.0,False
abalone,absolute,0,0.0,0.245,tighter,1670,419,10000142,0.07550000000000001,1545,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.25,uncorrected,1670,427,10000142,0.1,1504,0.883487300825579,5.636074533709684,6.80606309905265,0.888755980861244,-1.1699885653429654,1.1699885653429654,1.1699885653429654,0.0,False
abalone,absolute,0,0.0,0.25,tighter,1670,427,10000142,0.07500000000000001,1546,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.255,uncorrected,1670,439,10000142,0.1,1504,0.8696682174246905,5.547917766813118,6.80606309905265,0.8851674641148325,-1.2581453322395324,1.2581453322395324,1.2581453322395324,0.0,False
abalone,absolute,0,0.0,0.255,tighter,1670,439,10000142,0.0745,1547,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.26,uncorrected,1670,446,10000142,0.1,1504,0.8525441864668808,5.438677583388206,6.80606309905265,0.881578947368421,-1.3673855156644454,1.3673855156644454,1.3673855156644454,0.0,False
abalone,absolute,0,0.0,0.26,tighter,1670,446,10000142,0.074,1548,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.265,uncorrected,1670,450,10000142,0.1,1504,0.8525441864668808,5.438677583388206,6.80606309905265,0.881578947368421,-1.3673855156644454,1.3673855156644454,1.3673855156644454,0.0,False
abalone,absolute,0,0.0,0.265,tighter,1670,450,10000142,0.0735,1549,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.27,uncorrected,1670,457,10000142,0.1,1504,0.8516556712759986,5.43300943418508,6.80606309905265,0.881578947368421,-1.3730536648675702,1.3730536648675702,1.3730536648675702,0.0,False
abalone,absolute,0,0.0,0.27,tighter,1670,457,10000142,0.073,1550,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.275,uncorrected,1670,467,10000142,0.1,1504,0.849131163222036,5.416904714241978,6.80606309905265,0.8803827751196173,-1.3891583848106739,1.3891583848106739,1.3891583848106739,0.0,False
abalone,absolute,0,0.0,0.275,tighter,1670,467,10000142,0.0725,1550,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.28,uncorrected,1670,474,10000142,0.1,1504,0.8416025692513247,5.36887717981866,6.80606309905265,0.8791866028708134,-1.437185919233993,1.437185919233993,1.437185919233993,0.0,False
abalone,absolute,0,0.0,0.28,tighter,1670,474,10000142,0.072,1551,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.285,uncorrected,1670,484,10000142,0.1,1504,0.8416025692513247,5.36887717981866,6.80606309905265,0.8791866028708134,-1.437185919233993,1.437185919233993,1.437185919233993,0.0,False
abalone,absolute,0,0.0,0.285,tighter,1670,484,10000142,0.07150000000000001,1552,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.29,uncorrected,1670,493,10000142,0.1,1504,0.8405808415022915,5.362359221109652,6.80606309905265,0.8791866028708134,-1.4437038779429967,1.4437038779429967,1.4437038779429967,0.0,False
abalone,absolute,0,0.0,0.29,tighter,1670,493,10000142,0.071,1553,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.295,uncorrected,1670,499,10000142,0.1,1504,0.8404009041859382,5.361211338026993,6.80606309905265,0.8791866028708134,-1.444851761025657,1.444851761025657,1.444851761025657,0.0,False
abalone,absolute,0,0.0,0.295,tighter,1670,499,10000142,0.07050000000000001,1554,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.3,uncorrected,1670,506,10000142,0.1,1504,0.8384832477725017,5.348977936974056,6.80606309905265,0.8779904306220095,-1.457085162078592,1.457085162078592,1.457085162078592,0.0,False
abalone,absolute,0,0.0,0.3,tighter,1670,506,10000142,0.06999999999999999,1555,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.305,uncorrected,1670,519,10000142,0.1,1504,0.8352093752232617,5.328092758789672,6.80606309905265,0.8779904306220095,-1.4779703402629767,1.4779703402629767,1.4779703402629767,0.0,False
abalone,absolute,0,0.0,0.305,tighter,1670,519,10000142,0.0695,1555,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.31,uncorrected,1670,528,10000142,0.1,1504,0.8254793285718004,5.266021387652971,6.80606309905265,0.8779904306220095,-1.5400417113996787,1.5400417113996787,1.5400417113996787,0.0,False
abalone,absolute,0,0.0,0.31,tighter,1670,528,10000142,0.06899999999999999,1556,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.315,uncorrected,1670,542,10000142,0.1,1504,0.8224293103722379,5.246564254668896,6.80606309905265,0.8755980861244019,-1.5594988443837554,1.5594988443837554,1.5594988443837554,0.0,False
abalone,absolute,0,0.0,0.315,tighter,1670,542,10000142,0.0685,1557,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.32,uncorrected,1670,548,10000142,0.1,1504,0.8170844370415469,5.21246743806852,6.80606309905265,0.8720095693779905,-1.5935956609841317,1.5935956609841317,1.5935956609841317,0.0,False
abalone,absolute,0,0.0,0.32,tighter,1670,548,10000142,0.06799999999999999,1558,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.325,uncorrected,1670,556,10000142,0.1,1504,0.8170844370415469,5.21246743806852,6.80606309905265,0.8720095693779905,-1.5935956609841317,1.5935956609841317,1.5935956609841317,0.0,False
abalone,absolute,0,0.0,0.325,tighter,1670,556,10000142,0.0675,1559,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.33,uncorrected,1670,562,10000142,0.1,1504,0.8170844370415469,5.21246743806852,6.80606309905265,0.8720095693779905,-1.5935956609841317,1.5935956609841317,1.5935956609841317,0.0,False
abalone,absolute,0,0.0,0.33,tighter,1670,562,10000142,0.06699999999999999,1560,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.335,uncorrected,1670,569,10000142,0.1,1504,0.8170844370415469,5.21246743806852,6.80606309905265,0.8720095693779905,-1.5935956609841317,1.5935956609841317,1.5935956609841317,0.0,False
abalone,absolute,0,0.0,0.335,tighter,1670,569,10000142,0.0665,1560,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.34,uncorrected,1670,581,10000142,0.1,1504,0.8148374053610816,5.198132836972528,6.80606309905265,0.8720095693779905,-1.6079302620801232,1.6079302620801232,1.6079302620801232,0.0,False
abalone,absolute,0,0.0,0.34,tighter,1670,581,10000142,0.06599999999999999,1561,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.345,uncorrected,1670,592,10000142,0.1,1504,0.8117860518519493,5.178667185581618,6.80606309905265,0.8708133971291866,-1.6273959134710332,1.6273959134710332,1.6273959134710332,0.0,False
abalone,absolute,0,0.0,0.345,tighter,1670,592,10000142,0.0655,1562,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.35,uncorrected,1670,602,10000142,0.1,1504,0.807844958993047,5.15352557564983,6.80606309905265,0.8708133971291866,-1.6525375234028203,1.6525375234028203,1.6525375234028203,0.0,False
abalone,absolute,0,0.0,0.35,tighter,1670,602,10000142,0.065,1563,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.355,uncorrected,1670,613,10000142,0.1,1504,0.7928162532572578,5.057652204755934,6.80606309905265,0.8636363636363636,-1.7484108942967163,1.7484108942967163,1.7484108942967163,0.0,False
abalone,absolute,0,0.0,0.355,tighter,1670,613,10000142,0.0645,1564,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.36,uncorrected,1670,621,10000142,0.1,1504,0.7897836974171445,5.038306470271077,6.80606309905265,0.8624401913875598,-1.7677566287815747,1.7677566287815747,1.7677566287815747,0.0,False
abalone,absolute,0,0.0,0.36,tighter,1670,621,10000142,0.064,1565,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.365,uncorrected,1670,625,10000142,0.1,1504,0.7895712163058346,5.036950978936646,6.80606309905265,0.8624401913875598,-1.7691121201160047,1.7691121201160047,1.7691121201160047,0.0,False
abalone,absolute,0,0.0,0.365,tighter,1670,625,10000142,0.0635,1565,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.37,uncorrected,1670,632,10000142,0.1,1504,0.7895712163058346,5.036950978936646,6.80606309905265,0.8624401913875598,-1.7691121201160047,1.7691121201160047,1.7691121201160047,0.0,False
abalone,absolute,0,0.0,0.37,tighter,1670,632,10000142,0.063,1566,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.375,uncorrected,1670,637,10000142,0.1,1504,0.7705313600476174,4.9154890757693295,6.80606309905265,0.8564593301435407,-1.8905740232833215,1.8905740232833215,1.8905740232833215,0.0,False
abalone,absolute,0,0.0,0.375,tighter,1670,637,10000142,0.0625,1567,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.38,uncorrected,1670,644,10000142,0.1,1504,0.7662551420454811,4.888209585322879,6.80606309905265,0.8552631578947368,-1.9178535137297716,1.9178535137297716,1.9178535137297716,0.0,False
abalone,absolute,0,0.0,0.38,tighter,1670,644,10000142,0.062,1568,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.385,uncorrected,1670,647,10000142,0.1,1504,0.7648069020119732,4.878970755558234,6.80606309905265,0.8552631578947368,-1.9270923434944158,1.9270923434944158,1.9270923434944158,0.0,False
abalone,absolute,0,0.0,0.385,tighter,1670,647,10000142,0.0615,1569,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.39,uncorrected,1670,659,10000142,0.1,1504,0.764128746343119,4.874644563329384,6.80606309905265,0.8552631578947368,-1.931418535723267,1.931418535723267,1.931418535723267,0.0,False
abalone,absolute,0,0.0,0.39,tighter,1670,659,10000142,0.061,1570,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.395,uncorrected,1670,668,10000142,0.1,1504,0.7612859064629336,4.856509093315097,6.80606309905265,0.8528708133971292,-1.9495540057375553,1.9495540057375553,1.9495540057375553,0.0,False
abalone,absolute,0,0.0,0.395,tighter,1670,668,10000142,0.0605,1570,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.4,uncorrected,1670,678,10000142,0.1,1504,0.754146246190727,4.810962703002614,6.80606309905265,0.8480861244019139,-1.9951003960500375,1.9951003960500375,1.9951003960500375,0.0,False
abalone,absolute,0,0.0,0.4,tighter,1670,678,10000142,0.06,1571,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.405,uncorrected,1670,684,10000142,0.1,1504,0.748772464486211,4.776681469773528,6.80606309905265,0.8480861244019139,-2.0293816292791225,2.0293816292791225,2.0293816292791225,0.0,False
abalone,absolute,0,0.0,0.405,tighter,1670,684,10000142,0.0595,1572,1.0329669638615466,6.589657591844494,6.80606309905265,0.916267942583732,-0.21640550720815827,0.21640550720815827,0.21640550720815827,0.0,False
abalone,absolute,0,0.0,0.41,uncorrected,1670,693,10000142,0.1,1504,0.7469787206259793,4.765238550241799,6.80606309905265,0.8480861244019139,-2.0408245488108503,2.0408245488108503,2.0408245488108503,0.0,False
abalone,absolute,0,0.0,0.41,tighter,1670,693,10000142,0.05900000000000001,1573,1.0327917876614585,6.588540081587915,6.80606309905265,0.916267942583732,-0.21752301746473612,0.21752301746473612,0.21752301746473612,0.0,False
abalone,absolute,0,0.0,0.415,uncorrected,1670,702,10000142,0.1,1504,0.7469787206259793,4.765238550241799,6.80606309905265,0.8480861244019139,-2.0408245488108503,2.0408245488108503,2.0408245488108503,0.0,False
abalone,absolute,0,0.0,0.415,tighter,1670,702,10000142,0.058499999999999996,1574,1.0329669638615466,6.589657591844494,6.80606309905265,0.916267942583732,-0.21640550720815827,0.21640550720815827,0.21640550720815827,0.0,False
abalone,absolute,0,0.0,0.42,uncorrected,1670,713,10000142,0.1,1504,0.7469787206259793,4.765238550241799,6.80606309905265,0.8480861244019139,-2.0408245488108503,2.0408245488108503,2.0408245488108503,0.0,False
abalone,absolute,0,0.0,0.42,tighter,1670,713,10000142,0.05800000000000001,1575,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.425,uncorrected,1670,716,10000142,0.1,1504,0.7469787206259793,4.765238550241799,6.80606309905265,0.8480861244019139,-2.0408245488108503,2.0408245488108503,2.0408245488108503,0.0,False
abalone,absolute,0,0.0,0.425,tighter,1670,716,10000142,0.057499999999999996,1575,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.43,uncorrected,1670,725,10000142,0.1,1504,0.7452041822199653,4.75391814902055,6.80606309905265,0.8480861244019139,-2.052144950032101,2.052144950032101,2.052144950032101,0.0,False
abalone,absolute,0,0.0,0.43,tighter,1670,725,10000142,0.05700000000000001,1576,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.435,uncorrected,1670,730,10000142,0.1,1504,0.743249962009336,4.741451494715393,6.80606309905265,0.8480861244019139,-2.064611604337258,2.064611604337258,2.064611604337258,0.0,False
abalone,absolute,0,0.0,0.435,tighter,1670,730,10000142,0.056499999999999995,1577,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.44,uncorrected,1670,741,10000142,0.1,1504,0.7410893159632514,4.727667977798604,6.80606309905265,0.8480861244019139,-2.0783951212540472,2.0783951212540472,2.0783951212540472,0.0,False
abalone,absolute,0,0.0,0.44,tighter,1670,741,10000142,0.05600000000000001,1578,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.445,uncorrected,1670,751,10000142,0.1,1504,0.7240115553746184,4.618722969243933,6.80606309905265,0.8397129186602871,-2.187340129808718,2.187340129808718,2.187340129808718,0.0,False
abalone,absolute,0,0.0,0.445,tighter,1670,751,10000142,0.055499999999999994,1579,1.0329669638615466,6.589657591844494,6.80606309905265,0.916267942583732,-0.21640550720815827,0.21640550720815827,0.21640550720815827,0.0,False
abalone,absolute,0,0.0,0.45,uncorrected,1670,762,10000142,0.1,1504,0.7026052009073323,4.482164346205554,6.80606309905265,0.8301435406698564,-2.3238987528470956,2.3238987528470956,2.3238987528470956,0.0,False
abalone,absolute,0,0.0,0.45,tighter,1670,762,10000142,0.05500000000000001,1580,1.0327917876614585,6.588540081587915,6.80606309905265,0.916267942583732,-0.21752301746473612,0.21752301746473612,0.21752301746473612,0.0,False
abalone,absolute,0,0.0,0.455,uncorrected,1670,769,10000142,0.1,1504,0.7026052009073323,4.482164346205554,6.80606309905265,0.8301435406698564,-2.3238987528470956,2.3238987528470956,2.3238987528470956,0.0,False
abalone,absolute,0,0.0,0.455,tighter,1670,769,10000142,0.05449999999999999,1580,1.0327917876614585,6.588540081587915,6.80606309905265,0.916267942583732,-0.21752301746473612,0.21752301746473612,0.21752301746473612,0.0,False
abalone,absolute,0,0.0,0.46,uncorrected,1670,776,10000142,0.1,1504,0.7003542743746849,4.467804898485085,6.80606309905265,0.8301435406698564,-2.3382582005675663,2.3382582005675663,2.3382582005675663,0.0,False
abalone,absolute,0,0.0,0.46,tighter,1670,776,10000142,0.054000000000000006,1581,1.0327917876614585,6.588540081587915,6.80606309905265,0.916267942583732,-0.21752301746473612,0.21752301746473612,0.21752301746473612,0.0,False
abalone,absolute,0,0.0,0.465,uncorrected,1670,783,10000142,0.1,1504,0.6977095550009946,4.450933308483806,6.80606309905265,0.8301435406698564,-2.3551297905688435,2.3551297905688435,2.3551297905688435,0.0,False
abalone,absolute,0,0.0,0.465,tighter,1670,783,10000142,0.05349999999999999,1582,1.0327917876614585,6.588540081587915,6.80606309905265,0.916267942583732,-0.21752301746473612,0.21752301746473612,0.21752301746473612,0.0,False
abalone,absolute,0,0.0,0.47,uncorrected,1670,787,10000142,0.1,1504,0.694902928594887,4.433028856888047,6.80606309905265,0.8289473684210527,-2.3730342421646036,2.3730342421646036,2.3730342421646036,0.0,False
abalone,absolute,0,0.0,0.47,tighter,1670,787,10000142,0.053000000000000005,1583,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.475,uncorrected,1670,795,10000142,0.1,1504,0.6858481615176241,4.375265330366334,6.80606309905265,0.8253588516746412,-2.4307977686863156,2.4307977686863156,2.4307977686863156,0.0,False
abalone,absolute,0,0.0,0.475,tighter,1670,795,10000142,0.052500000000000005,1584,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.48,uncorrected,1670,802,10000142,0.1,1504,0.6858481615176241,4.375265330366334,6.80606309905265,0.8253588516746412,-2.4307977686863156,2.4307977686863156,2.4307977686863156,0.0,False
abalone,absolute,0,0.0,0.48,tighter,1670,802,10000142,0.052000000000000005,1585,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.485,uncorrected,1670,813,10000142,0.1,1504,0.6817281207350537,4.348982149033914,6.80606309905265,0.8229665071770335,-2.4570809500187383,2.4570809500187383,2.4570809500187383,0.0,False
abalone,absolute,0,0.0,0.485,tighter,1670,813,10000142,0.051500000000000004,1585,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.49,uncorrected,1670,824,10000142,0.1,1504,0.6751434019116208,4.30697592434035,6.80606309905265,0.8205741626794258,-2.499087174712301,2.499087174712301,2.499087174712301,0.0,False
abalone,absolute,0,0.0,0.49,tighter,1670,824,10000142,0.051000000000000004,1586,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.495,uncorrected,1670,836,10000142,0.1,1504,0.6703171058636523,4.276187293623554,6.80606309905265,0.8157894736842105,-2.529875805429099,2.529875805429099,2.529875805429099,0.0,False
abalone,absolute,0,0.0,0.495,tighter,1670,836,10000142,0.0505,1587,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.5,uncorrected,1670,841,10000142,0.1,1504,0.6636096816268986,4.233398288176354,6.80606309905265,0.812200956937799,-2.5726648108762946,2.5726648108762946,2.5726648108762946,0.0,False
abalone,absolute,0,0.0,0.5,tighter,1670,841,10000142,0.05,1588,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.505,uncorrected,1670,848,10000142,0.1,1504,0.6636096816268986,4.233398288176354,6.80606309905265,0.812200956937799,-2.5726648108762946,2.5726648108762946,2.5726648108762946,0.0,False
abalone,absolute,0,0.0,0.505,tighter,1670,848,10000142,0.0495,1589,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.51,uncorrected,1670,851,10000142,0.1,1504,0.6629616748300617,4.229264426148106,6.80606309905265,0.812200956937799,-2.5767986729045442,2.5767986729045442,2.5767986729045442,0.0,False
abalone,absolute,0,0.0,0.51,tighter,1670,851,10000142,0.049,1590,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.515,uncorrected,1670,861,10000142,0.1,1504,0.6570015383238961,4.19124263053379,6.80606309905265,0.8098086124401914,-2.614820468518861,2.614820468518861,2.614820468518861,0.0,False
abalone,absolute,0,0.0,0.515,tighter,1670,861,10000142,0.0485,1590,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.52,uncorrected,1670,871,10000142,0.1,1504,0.6541565619532677,4.173093531099626,6.80606309905265,0.8098086124401914,-2.6329695679530243,2.6329695679530243,2.6329695679530243,0.0,False
abalone,absolute,0,0.0,0.52,tighter,1670,871,10000142,0.048,1591,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.525,uncorrected,1670,878,10000142,0.1,1504,0.6489485465113731,4.139869778844444,6.80606309905265,0.8074162679425837,-2.666193320208206,2.666193320208206,2.666193320208206,0.0,False
abalone,absolute,0,0.0,0.525,tighter,1670,878,10000142,0.0475,1592,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.53,uncorrected,1670,889,10000142,0.1,1504,0.6442487518746259,4.109888144879719,6.80606309905265,0.80622009569378,-2.6961749541729314,2.6961749541729314,2.6961749541729314,0.0,False
abalone,absolute,0,0.0,0.53,tighter,1670,889,10000142,0.047,1593,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.535,uncorrected,1670,897,10000142,0.1,1504,0.6408715358284757,4.088343702379237,6.80606309905265,0.8026315789473685,-2.7177193966734148,2.7177193966734148,2.7177193966734148,0.0,False
abalone,absolute,0,0.0,0.535,tighter,1670,897,10000142,0.0465,1594,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.54,uncorrected,1670,908,10000142,0.1,1504,0.6330834980813091,4.0386610853530955,6.80606309905265,0.7990430622009569,-2.767402013699553,2.767402013699553,2.767402013699553,0.0,False
abalone,absolute,0,0.0,0.54,tighter,1670,908,10000142,0.046,1595,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.545,uncorrected,1670,920,10000142,0.1,1504,0.632463445862872,4.034705555358903,6.80606309905265,0.7990430622009569,-2.7713575436937465,2.7713575436937465,2.7713575436937465,0.0,False
abalone,absolute,0,0.0,0.545,tighter,1670,920,10000142,0.0455,1595,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.55,uncorrected,1670,927,10000142,0.1,1504,0.6270844097939556,4.000390802701342,6.80606309905265,0.7954545454545454,-2.805672296351307,2.805672296351307,2.805672296351307,0.0,False
abalone,absolute,0,0.0,0.55,tighter,1670,927,10000142,0.045,1596,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.555,uncorrected,1670,939,10000142,0.1,1504,0.6184840986224368,3.945526409369961,6.80606309905265,0.7942583732057417,-2.8605366896826894,2.8605366896826894,2.8605366896826894,0.0,False
abalone,absolute,0,0.0,0.555,tighter,1670,939,10000142,0.0445,1597,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.56,uncorrected,1670,945,10000142,0.1,1504,0.6157361789685107,3.92799646868185,6.80606309905265,0.7942583732057417,-2.8780666303708022,2.8780666303708022,2.8780666303708022,0.0,False
abalone,absolute,0,0.0,0.56,tighter,1670,945,10000142,0.044,1598,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.565,uncorrected,1670,953,10000142,0.1,1504,0.612845273566706,3.9095543718919465,6.80606309905265,0.7918660287081339,-2.8965087271607053,2.8965087271607053,2.8965087271607053,0.0,False
abalone,absolute,0,0.0,0.565,tighter,1670,953,10000142,0.04350000000000001,1599,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.57,uncorrected,1670,959,10000142,0.1,1504,0.604944214164261,3.859150750192081,6.80606309905265,0.7894736842105263,-2.94691234886057,2.94691234886057,2.94691234886057,0.0,False
abalone,absolute,0,0.0,0.57,tighter,1670,959,10000142,0.04300000000000001,1600,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.575,uncorrected,1670,969,10000142,0.1,1504,0.5992449930218503,3.8227934249507265,6.80606309905265,0.784688995215311,-2.983269674101924,2.983269674101924,2.983269674101924,0.0,False
abalone,absolute,0,0.0,0.575,tighter,1670,969,10000142,0.04250000000000001,1600,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.58,uncorrected,1670,975,10000142,0.1,1504,0.5946152730923511,3.793258822055502,6.80606309905265,0.7811004784688995,-3.012804276997151,3.012804276997151,3.012804276997151,0.0,False
abalone,absolute,0,0.0,0.58,tighter,1670,975,10000142,0.04200000000000001,1601,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.585,uncorrected,1670,985,10000142,0.1,1504,0.5906826182347156,3.7681710410853886,6.80606309905265,0.7787081339712919,-3.0378920579672637,3.0378920579672637,3.0378920579672637,0.0,False
abalone,absolute,0,0.0,0.585,tighter,1670,985,10000142,0.04150000000000001,1602,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.59,uncorrected,1670,990,10000142,0.1,1504,0.5894874258976794,3.760546491092016,6.80606309905265,0.777511961722488,-3.045516607960636,3.045516607960636,3.045516607960636,0.0,False
abalone,absolute,0,0.0,0.59,tighter,1670,990,10000142,0.04100000000000001,1603,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.595,uncorrected,1670,995,10000142,0.1,1504,0.5894874258976794,3.760546491092016,6.80606309905265,0.777511961722488,-3.045516607960636,3.045516607960636,3.045516607960636,0.0,False
abalone,absolute,0,0.0,0.595,tighter,1670,995,10000142,0.04050000000000001,1604,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.6,uncorrected,1670,1005,10000142,0.1,1504,0.5820994823565523,3.7134162149581966,6.80606309905265,0.7679425837320574,-3.0926468840944548,3.0926468840944548,3.0926468840944548,0.0,False
abalone,absolute,0,0.0,0.6,tighter,1670,1005,10000142,0.04000000000000001,1605,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.605,uncorrected,1670,1014,10000142,0.1,1504,0.5773060674493145,3.6828373445398643,6.80606309905265,0.7679425837320574,-3.123225754512788,3.123225754512788,3.123225754512788,0.0,False
abalone,absolute,0,0.0,0.605,tighter,1670,1014,10000142,0.03950000000000001,1605,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,0.0,0.61,uncorrected,1670,1021,10000142,0.1,1504,0.5760981961232043,3.6751319108401095,6.80606309905265,0.7679425837320574,-3.130931188212543,3.130931188212543,3.130931188212543,0.0,False
abalone,absolute,0,0.0,0.61,tighter,1670,1021,10000142,0.03900000000000001,1606,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.615,uncorrected,1670,1027,10000142,0.1,1504,0.5718296616663973,3.647901436417,6.80606309905265,0.7679425837320574,-3.1581616626356515,3.1581616626356515,3.1581616626356515,0.0,False
abalone,absolute,0,0.0,0.615,tighter,1670,1027,10000142,0.038500000000000006,1607,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.62,uncorrected,1670,1037,10000142,0.1,1504,0.5614379810814689,3.5816092709807443,6.80606309905265,0.7631578947368421,-3.224453828071908,3.224453828071908,3.224453828071908,0.0,False
abalone,absolute,0,0.0,0.62,tighter,1670,1037,10000142,0.038000000000000006,1608,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.625,uncorrected,1670,1047,10000142,0.1,1504,0.5523804741625618,3.5238282660507934,6.80606309905265,0.7607655502392344,-3.282234833001858,3.282234833001858,3.282234833001858,0.0,False
abalone,absolute,0,0.0,0.625,tighter,1670,1047,10000142,0.037500000000000006,1609,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.63,uncorrected,1670,1059,10000142,0.1,1504,0.5436857992699404,3.468361893534294,6.80606309905265,0.7535885167464115,-3.3377012055183575,3.3377012055183575,3.3377012055183575,0.0,False
abalone,absolute,0,0.0,0.63,tighter,1670,1059,10000142,0.037,1610,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.635,uncorrected,1670,1068,10000142,0.1,1504,0.5407143906611585,3.449406238627252,6.80606309905265,0.7523923444976076,-3.3566568604253963,3.3566568604253963,3.3566568604253963,0.0,False
abalone,absolute,0,0.0,0.635,tighter,1670,1068,10000142,0.0365,1611,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.64,uncorrected,1670,1072,10000142,0.1,1504,0.5337835046423927,3.4051916923062047,6.80606309905265,0.7452153110047847,-3.4008714067464467,3.4008714067464467,3.4008714067464467,0.0,False
abalone,absolute,0,0.0,0.64,tighter,1670,1072,10000142,0.036,1611,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.645,uncorrected,1670,1085,10000142,0.1,1504,0.5206768475596519,3.321579742098123,6.80606309905265,0.7368421052631579,-3.4844833569545273,3.4844833569545273,3.4844833569545273,0.0,False
abalone,absolute,0,0.0,0.645,tighter,1670,1085,10000142,0.0355,1612,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.65,uncorrected,1670,1095,10000142,0.1,1504,0.5108813735617652,3.2590909870322435,6.80606309905265,0.7320574162679426,-3.546972112020406,3.546972112020406,3.546972112020406,0.0,False
abalone,absolute,0,0.0,0.65,tighter,1670,1095,10000142,0.034999999999999996,1613,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.655,uncorrected,1670,1099,10000142,0.1,1504,0.5085119976740695,3.2439759094426197,6.80606309905265,0.7284688995215312,-3.5620871896100326,3.5620871896100326,3.5620871896100326,0.0,False
abalone,absolute,0,0.0,0.655,tighter,1670,1099,10000142,0.034499999999999996,1614,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.66,uncorrected,1670,1109,10000142,0.1,1504,0.5085119976740695,3.2439759094426197,6.80606309905265,0.7284688995215312,-3.5620871896100326,3.5620871896100326,3.5620871896100326,0.0,False
abalone,absolute,0,0.0,0.66,tighter,1670,1109,10000142,0.033999999999999996,1615,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.665,uncorrected,1670,1118,10000142,0.1,1504,0.5082602910821052,3.242370185046114,6.80606309905265,0.7284688995215312,-3.563692914006537,3.563692914006537,3.563692914006537,0.0,False
abalone,absolute,0,0.0,0.665,tighter,1670,1118,10000142,0.033499999999999995,1616,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.67,uncorrected,1670,1126,10000142,0.1,1504,0.4979349428704043,3.1765011770215836,6.80606309905265,0.7260765550239234,-3.6295619220310686,3.6295619220310686,3.6295619220310686,0.0,False
abalone,absolute,0,0.0,0.67,tighter,1670,1126,10000142,0.032999999999999995,1616,1.0482539531046702,6.687178643578626,6.80606309905265,0.916267942583732,-0.11888445547402333,0.11888445547402333,0.11888445547402333,0.0,False
abalone,absolute,0,0.0,0.675,uncorrected,1670,1141,10000142,0.1,1504,0.4964651315798799,3.1671247366628568,6.80606309905265,0.7248803827751196,-3.638938362389794,3.638938362389794,3.638938362389794,0.0,False
abalone,absolute,0,0.0,0.675,tighter,1670,1141,10000142,0.032499999999999994,1617,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.68,uncorrected,1670,1146,10000142,0.1,1504,0.48878235361393463,3.1181136086007477,6.80606309905265,0.7093301435406698,-3.687949490451906,3.687949490451906,3.687949490451906,0.0,False
abalone,absolute,0,0.0,0.68,tighter,1670,1146,10000142,0.031999999999999994,1618,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.685,uncorrected,1670,1154,10000142,0.1,1504,0.4825762193161848,3.0785225070244753,6.80606309905265,0.7093301435406698,-3.7275405920281757,3.7275405920281757,3.7275405920281757,0.0,False
abalone,absolute,0,0.0,0.685,tighter,1670,1154,10000142,0.03149999999999999,1619,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.69,uncorrected,1670,1164,10000142,0.1,1504,0.4716972279076408,3.0091216153842177,6.80606309905265,0.7009569377990431,-3.796941483668434,3.796941483668434,3.796941483668434,0.0,False
abalone,absolute,0,0.0,0.69,tighter,1670,1164,10000142,0.031000000000000007,1620,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,0.0,0.695,uncorrected,1670,1173,10000142,0.1,1504,0.4652778579932071,2.9681702092198132,6.80606309905265,0.6925837320574163,-3.837892889832838,3.837892889832838,3.837892889832838,0.0,False
abalone,absolute,0,0.0,0.695,tighter,1670,1173,10000142,0.030500000000000006,1621,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,0.0,0.7,uncorrected,1670,1178,10000142,0.1,1504,0.4593752714766517,2.930515545120068,6.80606309905265,0.6866028708133971,-3.875547553932583,3.875547553932583,3.875547553932583,0.0,False
abalone,absolute,0,0.0,0.7,tighter,1670,1178,10000142,0.030000000000000006,1621,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.705,uncorrected,1670,1184,10000142,0.1,1504,0.45916954042081715,2.9292031147506683,6.80606309905265,0.6866028708133971,-3.8768599843019804,3.8768599843019804,3.8768599843019804,0.0,False
abalone,absolute,0,0.0,0.705,tighter,1670,1184,10000142,0.029500000000000005,1622,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,0.0,0.71,uncorrected,1670,1191,10000142,0.1,1504,0.4572592565509036,2.9170167457317655,6.80606309905265,0.6866028708133971,-3.889046353320886,3.889046353320886,3.889046353320886,0.0,False
abalone,absolute,0,0.0,0.71,tighter,1670,1191,10000142,0.029000000000000005,1623,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.715,uncorrected,1670,1199,10000142,0.1,1504,0.44975808999355804,2.8691641803723504,6.80606309905265,0.6782296650717703,-3.9368989186803014,3.9368989186803014,3.9368989186803014,0.0,False
abalone,absolute,0,0.0,0.715,tighter,1670,1199,10000142,0.028500000000000004,1624,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.72,uncorrected,1670,1208,10000142,0.1,1504,0.444611433881083,2.8363318607428805,6.80606309905265,0.6734449760765551,-3.9697312383097705,3.9697312383097705,3.9697312383097705,0.0,False
abalone,absolute,0,0.0,0.72,tighter,1670,1208,10000142,0.028000000000000004,1625,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.725,uncorrected,1670,1217,10000142,0.1,1504,0.43485222750807206,2.7740744695424127,6.80606309905265,0.6674641148325359,-4.031988629510238,4.031988629510238,4.031988629510238,0.0,False
abalone,absolute,0,0.0,0.725,tighter,1670,1217,10000142,0.027500000000000004,1626,1.018473181740092,6.497196685801435,6.80606309905265,0.9114832535885168,-0.3088664132512141,0.3088664132512141,0.3088664132512141,0.0,False
abalone,absolute,0,0.0,0.73,uncorrected,1670,1227,10000142,0.1,1504,0.4338498748962493,2.7676801116110497,6.80606309905265,0.666267942583732,-4.0383829874416,4.0383829874416,4.0383829874416,0.0,False
abalone,absolute,0,0.0,0.73,tighter,1670,1227,10000142,0.027000000000000003,1626,1.018473181740092,6.497196685801435,6.80606309905265,0.9114832535885168,-0.3088664132512141,0.3088664132512141,0.3088664132512141,0.0,False
abalone,absolute,0,0.0,0.735,uncorrected,1670,1238,10000142,0.1,1504,0.41406637986574824,2.6414742765922705,6.80606309905265,0.6399521531100478,-4.16458882246038,4.16458882246038,4.16458882246038,0.0,False
abalone,absolute,0,0.0,0.735,tighter,1670,1238,10000142,0.026500000000000003,1627,0.9988115354519702,6.371768166532695,6.80606309905265,0.9090909090909091,-0.43429493251995727,0.43429493251995727,0.43429493251995727,0.0,False
abalone,absolute,0,0.0,0.74,uncorrected,1670,1251,10000142,0.1,1504,0.41271058826721163,2.632825207732549,6.80606309905265,0.6375598086124402,-4.173237891320102,4.173237891320102,4.173237891320102,0.0,False
abalone,absolute,0,0.0,0.74,tighter,1670,1251,10000142,0.026000000000000002,1628,1.004183480419065,6.4060376825712835,6.80606309905265,0.9090909090909091,-0.40002541648136736,0.40002541648136736,0.40002541648136736,0.0,False
abalone,absolute,0,0.0,0.745,uncorrected,1670,1258,10000142,0.1,1504,0.4097895901162031,2.6141911387691033,6.80606309905265,0.6363636363636364,-4.191871960283549,4.191871960283549,4.191871960283549,0.0,False
abalone,absolute,0,0.0,0.745,tighter,1670,1258,10000142,0.025500000000000002,1629,1.004183480419065,6.4060376825712835,6.80606309905265,0.9090909090909091,-0.40002541648136736,0.40002541648136736,0.40002541648136736,0.0,False
abalone,absolute,0,0.0,0.75,uncorrected,1670,1266,10000142,0.1,1504,0.40685526638305636,2.595472061255941,6.80606309905265,0.6303827751196173,-4.21059103779671,4.21059103779671,4.21059103779671,0.0,False
abalone,absolute,0,0.0,0.75,tighter,1670,1266,10000142,0.025,1630,0.9988115354519702,6.371768166532695,6.80606309905265,0.9090909090909091,-0.43429493251995727,0.43429493251995727,0.43429493251995727,0.0,False
abalone,absolute,0,0.0,0.755,uncorrected,1670,1273,10000142,0.1,1504,0.3958206139628501,2.52507815357244,6.80606309905265,0.6244019138755981,-4.2809849454802125,4.2809849454802125,4.2809849454802125,0.0,False
abalone,absolute,0,0.0,0.755,tighter,1670,1273,10000142,0.0245,1631,0.9988115354519702,6.371768166532695,6.80606309905265,0.9090909090909091,-0.43429493251995727,0.43429493251995727,0.43429493251995727,0.0,False
abalone,absolute,0,0.0,0.76,uncorrected,1670,1283,10000142,0.1,1504,0.3857971483757754,2.4611349604082178,6.80606309905265,0.6136363636363636,-4.344928138644434,4.344928138644434,4.344928138644434,0.0,False
abalone,absolute,0,0.0,0.76,tighter,1670,1283,10000142,0.024,1631,0.9988115354519702,6.371768166532695,6.80606309905265,0.9090909090909091,-0.43429493251995727,0.43429493251995727,0.43429493251995727,0.0,False
abalone,absolute,0,0.0,0.765,uncorrected,1670,1293,10000142,0.1,1504,0.37644789724624605,2.4014928171072807,6.80606309905265,0.6016746411483254,-4.404570281945369,4.404570281945369,4.404570281945369,0.0,False
abalone,absolute,0,0.0,0.765,tighter,1670,1293,10000142,0.0235,1632,0.9988115354519702,6.371768166532695,6.80606309905265,0.9090909090909091,-0.43429493251995727,0.43429493251995727,0.43429493251995727,0.0,False
abalone,absolute,0,0.0,0.77,uncorrected,1670,1300,10000142,0.1,1504,0.3586372191002627,2.2878722710814654,6.80606309905265,0.5813397129186603,-4.518190827971185,4.518190827971185,4.518190827971185,0.0,False
abalone,absolute,0,0.0,0.77,tighter,1670,1300,10000142,0.023,1633,0.9988115354519702,6.371768166532695,6.80606309905265,0.9090909090909091,-0.43429493251995727,0.43429493251995727,0.43429493251995727,0.0,False
abalone,absolute,0,0.0,0.775,uncorrected,1670,1307,10000142,0.1,1504,0.35242417477829524,2.2482370880436005,6.80606309905265,0.5729665071770335,-4.557826011009049,4.557826011009049,4.557826011009049,0.0,False
abalone,absolute,0,0.0,0.775,tighter,1670,1307,10000142,0.0225,1634,0.9885402488236259,6.306244036259005,6.80606309905265,0.9090909090909091,-0.49981906279364524,0.49981906279364524,0.49981906279364524,0.0,False
abalone,absolute,0,0.0,0.78,uncorrected,1670,1308,10000142,0.1,1504,0.35242417477829524,2.2482370880436005,6.80606309905265,0.5729665071770335,-4.557826011009049,4.557826011009049,4.557826011009049,0.0,False
abalone,absolute,0,0.0,0.78,tighter,1670,1308,10000142,0.022,1635,0.9988115354519702,6.371768166532695,6.80606309905265,0.9090909090909091,-0.43429493251995727,0.43429493251995727,0.43429493251995727,0.0,False
abalone,absolute,0,0.0,0.785,uncorrected,1670,1313,10000142,0.1,1504,0.34458622313277654,2.198236052800112,6.80606309905265,0.5657894736842105,-4.60782704625254,4.60782704625254,4.60782704625254,0.0,False
abalone,absolute,0,0.0,0.785,tighter,1670,1313,10000142,0.0215,1636,1.004183480419065,6.4060376825712835,6.80606309905265,0.9090909090909091,-0.40002541648136736,0.40002541648136736,0.40002541648136736,0.0,False
abalone,absolute,0,0.0,0.79,uncorrected,1670,1321,10000142,0.1,1504,0.3306791352753471,2.1095178746915213,6.80606309905265,0.5514354066985646,-4.696545224361131,4.696545224361131,4.696545224361131,0.0,False
abalone,absolute,0,0.0,0.79,tighter,1670,1321,10000142,0.020999999999999998,1636,1.004183480419065,6.4060376825712835,6.80606309905265,0.9090909090909091,-0.40002541648136736,0.40002541648136736,0.40002541648136736,0.0,False
abalone,absolute,0,0.0,0.795,uncorrected,1670,1334,10000142,0.1,1504,0.31633620700653564,2.0180193181427923,6.80606309905265,0.5334928229665071,-4.7880437809098595,4.7880437809098595,4.7880437809098595,0.0,False
abalone,absolute,0,0.0,0.795,tighter,1670,1334,10000142,0.020499999999999997,1637,0.983985206088168,6.2771858253064705,6.80606309905265,0.9055023923444976,-0.5288772737461784,0.5288772737461784,0.5288772737461784,0.0,False
abalone,absolute,0,0.0,0.8,uncorrected,1670,1345,10000142,0.1,1504,0.28656728739784465,1.8281129668621217,6.80606309905265,0.49401913875598086,-4.97795013219053,4.97795013219053,4.97795013219053,0.0,False
abalone,absolute,0,0.0,0.8,tighter,1670,1345,10000142,0.019999999999999997,1638,0.9688616970717392,6.180707671123417,6.80606309905265,0.90311004784689,-0.6253554279292353,0.6253554279292353,0.6253554279292353,0.0,False
abalone,absolute,0,0.0,0.805,uncorrected,1670,1354,10000142,0.1,1504,0.2775000033451789,1.7702695901759067,6.80606309905265,0.47607655502392343,-5.035793508876745,5.035793508876745,5.035793508876745,0.0,False
abalone,absolute,0,0.0,0.805,tighter,1670,1354,10000142,0.019499999999999997,1639,0.983985206088168,6.2771858253064705,6.80606309905265,0.9055023923444976,-0.5288772737461784,0.5288772737461784,0.5288772737461784,0.0,False
abalone,absolute,0,0.0,0.81,uncorrected,1670,1359,10000142,0.1,1504,0.265246955629051,1.6921031127079609,6.80606309905265,0.46172248803827753,-5.113959986344689,5.113959986344689,5.113959986344689,0.0,False
abalone,absolute,0,0.0,0.81,tighter,1670,1359,10000142,0.018999999999999996,1640,0.983985206088168,6.2771858253064705,6.80606309905265,0.9055023923444976,-0.5288772737461784,0.5288772737461784,0.5288772737461784,0.0,False
abalone,absolute,0,0.0,0.815,uncorrected,1670,1373,10000142,0.1,1504,0.2524219805290957,1.6102881103997513,6.80606309905265,0.4437799043062201,-5.195774988652898,5.195774988652898,5.195774988652898,0.0,False
abalone,absolute,0,0.0,0.815,tighter,1670,1373,10000142,0.018500000000000006,1641,0.983985206088168,6.2771858253064705,6.80606309905265,0.9055023923444976,-0.5288772737461784,0.5288772737461784,0.5288772737461784,0.0,False
abalone,absolute,0,0.0,0.82,uncorrected,1670,1384,10000142,0.1,1504,0.23405264126843242,1.4931036697050712,6.80606309905265,0.4138755980861244,-5.312959429347579,5.312959429347579,5.312959429347579,0.0,False
abalone,absolute,0,0.0,0.82,tighter,1670,1384,10000142,0.018000000000000006,1641,0.9565292576491318,6.10203472618881,6.80606309905265,0.9007177033492823,-0.7040283728638421,0.7040283728638421,0.7040283728638421,0.0,False
abalone,absolute,0,0.0,0.825,uncorrected,1670,1389,10000142,0.1,1504,0.23008738069808932,1.467807885488195,6.80606309905265,0.4090909090909091,-5.338255213564454,5.338255213564454,5.338255213564454,0.0,False
abalone,absolute,0,0.0,0.825,tighter,1670,1389,10000142,0.017500000000000005,1642,0.9565292576491318,6.10203472618881,6.80606309905265,0.9007177033492823,-0.7040283728638421,0.7040283728638421,0.7040283728638421,0.0,False
abalone,absolute,0,0.0,0.83,uncorrected,1670,1396,10000142,0.1,1504,0.2271438407425712,1.4490300144687147,6.80606309905265,0.40669856459330145,-5.357033084583938,5.357033084583938,5.357033084583938,0.0,False
abalone,absolute,0,0.0,0.83,tighter,1670,1396,10000142,0.017000000000000005,1643,0.9688616970717392,6.180707671123417,6.80606309905265,0.90311004784689,-0.6253554279292353,0.6253554279292353,0.6253554279292353,0.0,False
abalone,absolute,0,0.0,0.835,uncorrected,1670,1405,10000142,0.1,1504,0.22196908104008464,1.4160184122079933,6.80606309905265,0.4019138755980861,-5.390044686844658,5.390044686844658,5.390044686844658,0.0,False
abalone,absolute,0,0.0,0.835,tighter,1670,1405,10000142,0.016500000000000004,1644,0.983985206088168,6.2771858253064705,6.80606309905265,0.9055023923444976,-0.5288772737461784,0.5288772737461784,0.5288772737461784,0.0,False
abalone,absolute,0,0.0,0.84,uncorrected,1670,1409,10000142,0.1,1504,0.21914614728506576,1.398009930329257,6.80606309905265,0.4019138755980861,-5.408053168723394,5.408053168723394,5.408053168723394,0.0,False
abalone,absolute,0,0.0,0.84,tighter,1670,1409,10000142,0.016000000000000004,1645,0.983985206088168,6.2771858253064705,6.80606309905265,0.9055023923444976,-0.5288772737461784,0.5288772737461784,0.5288772737461784,0.0,False
abalone,absolute,0,0.0,0.845,uncorrected,1670,1417,10000142,0.1,1504,0.19684656352722196,1.2557530851969443,6.80606309905265,0.37200956937799046,-5.550310013855706,5.550310013855706,5.550310013855706,0.0,False
abalone,absolute,0,0.0,0.845,tighter,1670,1417,10000142,0.015500000000000003,1646,0.9885402488236259,6.306244036259005,6.80606309905265,0.9090909090909091,-0.49981906279364524,0.49981906279364524,0.49981906279364524,0.0,False
abalone,absolute,0,0.0,0.85,uncorrected,1670,1422,10000142,0.1,1504,0.19063151422050195,1.2161051116600048,6.80606309905265,0.36363636363636365,-5.589957987392646,5.589957987392646,5.589957987392646,0.0,False
abalone,absolute,0,0.0,0.85,tighter,1670,1422,10000142,0.015000000000000003,1646,0.9885402488236259,6.306244036259005,6.80606309905265,0.9090909090909091,-0.49981906279364524,0.49981906279364524,0.49981906279364524,0.0,False
abalone,absolute,0,0.0,0.855,uncorrected,1670,1430,10000142,0.1,1504,0.17954566703482583,1.145384614659764,6.80606309905265,0.34330143540669855,-5.6606784843928875,5.6606784843928875,5.6606784843928875,0.0,False
abalone,absolute,0,0.0,0.855,tighter,1670,1430,10000142,0.014500000000000002,1647,0.9885402488236259,6.306244036259005,6.80606309905265,0.9090909090909091,-0.49981906279364524,0.49981906279364524,0.49981906279364524,0.0,False
abalone,absolute,0,0.0,0.86,uncorrected,1670,1438,10000142,0.1,1504,0.17063470358894572,1.0885384618048082,6.80606309905265,0.33253588516746413,-5.717524637247843,5.717524637247843,5.717524637247843,0.0,False
abalone,absolute,0,0.0,0.86,tighter,1670,1438,10000142,0.014000000000000002,1648,0.9988115354519702,6.371768166532695,6.80606309905265,0.9090909090909091,-0.43429493251995727,0.43429493251995727,0.43429493251995727,0.0,False
abalone,absolute,0,0.0,0.865,uncorrected,1670,1445,10000142,0.1,1504,0.148665491479197,0.9483891729789052,6.80606309905265,0.2942583732057416,-5.857673926073745,5.857673926073745,5.857673926073745,0.0,False
abalone,absolute,0,0.0,0.865,tighter,1670,1445,10000142,0.013500000000000002,1649,0.9988115354519702,6.371768166532695,6.80606309905265,0.9090909090909091,-0.43429493251995727,0.43429493251995727,0.43429493251995727,0.0,False
abalone,absolute,0,0.0,0.87,uncorrected,1670,1454,10000142,0.1,1504,0.1367065960457583,0.8720991958159995,6.80606309905265,0.2607655502392344,-5.933963903236651,5.933963903236651,5.933963903236651,0.0,False
abalone,absolute,0,0.0,0.87,tighter,1670,1454,10000142,0.013000000000000001,1650,1.004183480419065,6.4060376825712835,6.80606309905265,0.9090909090909091,-0.40002541648136736,0.40002541648136736,0.40002541648136736,0.0,False
abalone,absolute,0,0.0,0.875,uncorrected,1670,1465,10000142,0.1,1504,0.1103540696080117,0.7039872116189371,6.80606309905265,0.20933014354066987,-6.102075887433713,6.102075887433713,6.102075887433713,0.0,False
abalone,absolute,0,0.0,0.875,tighter,1670,1465,10000142,0.0125,1651,1.004183480419065,6.4060376825712835,6.80606309905265,0.9090909090909091,-0.40002541648136736,0.40002541648136736,0.40002541648136736,0.0,False
abalone,absolute,0,0.0,0.88,uncorrected,1670,1475,10000142,0.1,1504,0.0928382927468081,0.5922479440444953,6.80606309905265,0.180622009569378,-6.213815155008156,6.213815155008156,6.213815155008156,0.0,False
abalone,absolute,0,0.0,0.88,tighter,1670,1475,10000142,0.012,1651,1.004183480419065,6.4060376825712835,6.80606309905265,0.9090909090909091,-0.40002541648136736,0.40002541648136736,0.40002541648136736,0.0,False
abalone,absolute,0,0.0,0.885,uncorrected,1670,1484,10000142,0.1,1504,0.07312037224815593,0.466460431902195,6.80606309905265,0.13636363636363635,-6.339602667150457,6.339602667150457,6.339602667150457,0.0,False
abalone,absolute,0,0.0,0.885,tighter,1670,1484,10000142,0.0115,1652,1.018473181740092,6.497196685801435,6.80606309905265,0.9114832535885168,-0.3088664132512141,0.3088664132512141,0.3088664132512141,0.0,False
abalone,absolute,0,0.0,0.89,uncorrected,1670,1492,10000142,0.1,1504,0.050494961355290524,0.3221250215020272,6.80606309905265,0.08851674641148326,-6.483938077550623,6.483938077550623,6.483938077550623,0.0,False
abalone,absolute,0,0.0,0.89,tighter,1670,1492,10000142,0.011,1653,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.895,uncorrected,1670,1504,10000142,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.895,tighter,1670,1504,10000142,0.010499999999999999,1654,1.018473181740092,6.497196685801435,6.80606309905265,0.9114832535885168,-0.3088664132512141,0.3088664132512141,0.3088664132512141,0.0,False
abalone,absolute,0,0.0,0.9,uncorrected,1670,1508,10000142,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.9,tighter,1670,1508,10000142,0.009999999999999998,1655,1.018473181740092,6.497196685801435,6.80606309905265,0.9114832535885168,-0.3088664132512141,0.3088664132512141,0.3088664132512141,0.0,False
abalone,absolute,0,0.0,0.905,uncorrected,1670,1516,10000142,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.905,tighter,1670,1516,10000142,0.009499999999999998,1656,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.91,uncorrected,1670,1520,10000142,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.91,tighter,1670,1520,10000142,0.008999999999999998,1656,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.915,uncorrected,1670,1527,10000142,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.915,tighter,1670,1527,10000142,0.008499999999999997,1657,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.92,uncorrected,1670,1542,10000142,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.92,tighter,1670,1542,10000142,0.007999999999999997,1658,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.925,uncorrected,1670,1554,10000142,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.925,tighter,1670,1554,10000142,0.007499999999999996,1659,1.004183480419065,6.4060376825712835,6.80606309905265,0.9090909090909091,-0.40002541648136736,0.40002541648136736,0.40002541648136736,0.0,False
abalone,absolute,0,0.0,0.93,uncorrected,1670,1561,10000142,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.93,tighter,1670,1561,10000142,0.006999999999999996,1660,1.018473181740092,6.497196685801435,6.80606309905265,0.9114832535885168,-0.3088664132512141,0.3088664132512141,0.3088664132512141,0.0,False
abalone,absolute,0,0.0,0.935,uncorrected,1670,1567,10000142,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.935,tighter,1670,1567,10000142,0.006499999999999995,1661,1.018473181740092,6.497196685801435,6.80606309905265,0.9114832535885168,-0.3088664132512141,0.3088664132512141,0.3088664132512141,0.0,False
abalone,absolute,0,0.0,0.94,uncorrected,1670,1572,10000142,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.94,tighter,1670,1572,10000142,0.006000000000000005,1661,1.018473181740092,6.497196685801435,6.80606309905265,0.9114832535885168,-0.3088664132512141,0.3088664132512141,0.3088664132512141,0.0,False
abalone,absolute,0,0.0,0.945,uncorrected,1670,1581,10000142,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.945,tighter,1670,1581,10000142,0.005500000000000005,1662,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,0.0,0.95,uncorrected,1670,1592,10000142,0.1,1504,0.0,0.0,6.80606309905265,0.0,-6.8060630990526505,6.8060630990526505,6.8060630990526505,0.0,False
abalone,absolute,0,0.0,0.95,tighter,1670,1592,10000142,0.0050000000000000044,1663,1.018473181740092,6.497196685801435,6.80606309905265,0.9114832535885168,-0.3088664132512141,0.3088664132512141,0.3088664132512141,0.0,False
abalone,adaptive,0,0.0,0.0,uncorrected,1670,0,10000142,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,0.0,0.0,tighter,1670,0,10000142,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,0.0,0.0,naive,1670,0,10000142,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,0.0,0.005,uncorrected,1670,5,10000142,0.1,1504,3.1218561614475955,6.265673609644203,6.273208513590956,0.9102870813397129,-0.007534903946752023,0.007534903946752023,0.007534903946752023,0.0,False
abalone,adaptive,0,0.0,0.005,tighter,1670,5,10000142,0.0995,1505,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,0.0,0.005,naive,1670,5,10000142,0.095,1513,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.01,uncorrected,1670,17,10000142,0.1,1504,3.1218561614475955,6.265673609644203,6.273208513590956,0.9102870813397129,-0.007534903946752023,0.007534903946752023,0.007534903946752023,0.0,False
abalone,adaptive,0,0.0,0.01,tighter,1670,17,10000142,0.099,1506,3.1506406148404826,6.323445006103487,6.273208513590956,0.9114832535885168,0.0502364925125317,0.0502364925125317,0.0502364925125317,0.0,False
abalone,adaptive,0,0.0,0.01,naive,1670,17,10000142,0.09000000000000001,1521,3.3441478432472214,6.711820726060195,6.273208513590956,0.9246411483253588,0.43861221246924015,0.43861221246924015,0.43861221246924015,0.0,False
abalone,adaptive,0,0.0,0.015,uncorrected,1670,29,10000142,0.1,1504,3.1218561614475955,6.265673609644203,6.273208513590956,0.9102870813397129,-0.007534903946752023,0.007534903946752023,0.007534903946752023,0.0,False
abalone,adaptive,0,0.0,0.015,tighter,1670,29,10000142,0.0985,1507,3.1731921228045357,6.368706664873353,6.273208513590956,0.9126794258373205,0.0954981512823988,0.0954981512823988,0.0954981512823988,0.0,False
abalone,adaptive,0,0.0,0.015,naive,1670,29,10000142,0.085,1529,3.406753580985745,6.837472613422835,6.273208513590956,0.9318181818181818,0.5642640998318791,0.5642640998318791,0.5642640998318791,0.0,False
abalone,adaptive,0,0.0,0.02,uncorrected,1670,34,10000142,0.1,1504,3.1218561614475955,6.265673609644203,6.273208513590956,0.9102870813397129,-0.007534903946752023,0.007534903946752023,0.007534903946752023,0.0,False
abalone,adaptive,0,0.0,0.02,tighter,1670,34,10000142,0.098,1508,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,0.0,0.02,naive,1670,34,10000142,0.08,1538,3.5099622033836932,7.044615898764558,6.273208513590956,0.9366028708133971,0.771407385173603,0.771407385173603,0.771407385173603,0.0,False
abalone,adaptive,0,0.0,0.025,uncorrected,1670,47,10000142,0.1,1504,3.110066434982449,6.242011219656531,6.273208513590956,0.9078947368421053,-0.031197293934424886,0.031197293934424886,0.031197293934424886,0.0,False
abalone,adaptive,0,0.0,0.025,tighter,1670,47,10000142,0.0975,1509,3.1731921228045357,6.368706664873353,6.273208513590956,0.9126794258373205,0.0954981512823988,0.0954981512823988,0.0954981512823988,0.0,False
abalone,adaptive,0,0.0,0.025,naive,1670,47,10000142,0.07500000000000001,1546,3.587450807797048,7.200138215813202,6.273208513590956,0.9389952153110048,0.9269297022222469,0.9269297022222469,0.9269297022222469,0.0,False
abalone,adaptive,0,0.0,0.03,uncorrected,1670,56,10000142,0.1,1504,3.110066434982449,6.242011219656531,6.273208513590956,0.9078947368421053,-0.031197293934424886,0.031197293934424886,0.031197293934424886,0.0,False
abalone,adaptive,0,0.0,0.03,tighter,1670,56,10000142,0.097,1509,3.1731921228045357,6.368706664873353,6.273208513590956,0.9126794258373205,0.0954981512823988,0.0954981512823988,0.0954981512823988,0.0,False
abalone,adaptive,0,0.0,0.03,naive,1670,56,10000142,0.07,1555,3.6943023657363603,7.414592999155711,6.273208513590956,0.9425837320574163,1.141384485564755,1.141384485564755,1.141384485564755,0.0,False
abalone,adaptive,0,0.0,0.035,uncorrected,1670,68,10000142,0.1,1504,3.1099759936142766,6.241829700693301,6.273208513590956,0.9078947368421053,-0.03137881289765447,0.03137881289765447,0.03137881289765447,0.0,False
abalone,adaptive,0,0.0,0.035,tighter,1670,68,10000142,0.0965,1510,3.1731921228045357,6.368706664873353,6.273208513590956,0.9126794258373205,0.0954981512823988,0.0954981512823988,0.0954981512823988,0.0,False
abalone,adaptive,0,0.0,0.035,naive,1670,68,10000142,0.065,1563,3.7835743136410724,7.593764895342216,6.273208513590956,0.9449760765550239,1.3205563817512593,1.3205563817512593,1.3205563817512593,0.0,False
abalone,adaptive,0,0.0,0.04,uncorrected,1670,77,10000142,0.1,1504,3.109854510174034,6.241585879214613,6.273208513590956,0.9078947368421053,-0.0316226343763428,0.0316226343763428,0.0316226343763428,0.0,False
abalone,adaptive,0,0.0,0.04,tighter,1670,77,10000142,0.096,1511,3.1731921228045357,6.368706664873353,6.273208513590956,0.9126794258373205,0.0954981512823988,0.0954981512823988,0.0954981512823988,0.0,False
abalone,adaptive,0,0.0,0.04,naive,1670,77,10000142,0.060000000000000005,1571,3.9071124854365413,7.841710291533574,6.273208513590956,0.9485645933014354,1.5685017779426191,1.5685017779426191,1.5685017779426191,0.0,False
abalone,adaptive,0,0.0,0.045,uncorrected,1670,86,10000142,0.1,1504,3.109854510174034,6.241585879214613,6.273208513590956,0.9078947368421053,-0.0316226343763428,0.0316226343763428,0.0316226343763428,0.0,False
abalone,adaptive,0,0.0,0.045,tighter,1670,86,10000142,0.0955,1512,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,0.0,0.045,naive,1670,86,10000142,0.05500000000000001,1580,4.084740287686804,8.198215452355107,6.273208513590956,0.9545454545454546,1.9250069387641524,1.9250069387641524,1.9250069387641524,0.0,False
abalone,adaptive,0,0.0,0.05,uncorrected,1670,96,10000142,0.1,1504,3.109854510174034,6.241585879214613,6.273208513590956,0.9078947368421053,-0.0316226343763428,0.0316226343763428,0.0316226343763428,0.0,False
abalone,adaptive,0,0.0,0.05,tighter,1670,96,10000142,0.095,1513,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,0.0,0.05,naive,1670,96,10000142,0.05,1588,4.257480262960263,8.544910574881067,6.273208513590956,0.9605263157894737,2.2717020612901138,2.2717020612901138,2.2717020612901138,0.0,False
abalone,adaptive,0,0.0,0.055,uncorrected,1670,104,10000142,0.1,1504,3.109854510174034,6.241585879214613,6.273208513590956,0.9078947368421053,-0.0316226343763428,0.0316226343763428,0.0316226343763428,0.0,False
abalone,adaptive,0,0.0,0.055,tighter,1670,104,10000142,0.0945,1514,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.055,naive,1670,104,10000142,0.045000000000000005,1596,4.42300246579237,8.87711937774097,6.273208513590956,0.9665071770334929,2.603910864150015,2.603910864150015,2.603910864150015,0.0,False
abalone,adaptive,0,0.0,0.06,uncorrected,1670,114,10000142,0.1,1504,3.109854510174034,6.241585879214613,6.273208513590956,0.9078947368421053,-0.0316226343763428,0.0316226343763428,0.0316226343763428,0.0,False
abalone,adaptive,0,0.0,0.06,tighter,1670,114,10000142,0.094,1514,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.06,naive,1670,114,10000142,0.04000000000000001,1605,4.5973467735847455,9.227034451284856,6.273208513590956,0.9700956937799043,2.9538259376939022,2.9538259376939022,2.9538259376939022,0.0,False
abalone,adaptive,0,0.0,0.065,uncorrected,1670,121,10000142,0.1,1504,3.1033369326313354,6.228504874999107,6.273208513590956,0.9066985645933014,-0.04470363859184793,0.04470363859184793,0.04470363859184793,0.0,False
abalone,adaptive,0,0.0,0.065,tighter,1670,121,10000142,0.09350000000000001,1515,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.065,naive,1670,121,10000142,0.035,1613,4.822854218339539,9.679635715503009,6.273208513590956,0.9736842105263158,3.406427201912053,3.406427201912053,3.406427201912053,0.0,False
abalone,adaptive,0,0.0,0.07,uncorrected,1670,130,10000142,0.1,1504,3.0904033066025014,6.202546638906547,6.273208513590956,0.9066985645933014,-0.07066187468440879,0.07066187468440879,0.07066187468440879,0.0,False
abalone,adaptive,0,0.0,0.07,tighter,1670,130,10000142,0.093,1516,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.07,naive,1670,130,10000142,0.03,1621,4.960651857195053,9.95620035672848,6.273208513590956,0.9760765550239234,3.6829918431375233,3.6829918431375233,3.6829918431375233,0.0,False
abalone,adaptive,0,0.0,0.075,uncorrected,1670,134,10000142,0.1,1504,3.0904033066025014,6.202546638906547,6.273208513590956,0.9066985645933014,-0.07066187468440879,0.07066187468440879,0.07066187468440879,0.0,False
abalone,adaptive,0,0.0,0.075,tighter,1670,134,10000142,0.09250000000000001,1517,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.075,naive,1670,134,10000142,0.02500000000000001,1630,5.106099565392061,10.24811895249448,6.273208513590956,0.9772727272727273,3.9749104389035255,3.9749104389035255,3.9749104389035255,0.0,False
abalone,adaptive,0,0.0,0.08,uncorrected,1670,147,10000142,0.1,1504,3.0904033066025014,6.202546638906547,6.273208513590956,0.9066985645933014,-0.07066187468440879,0.07066187468440879,0.07066187468440879,0.0,False
abalone,adaptive,0,0.0,0.08,tighter,1670,147,10000142,0.09200000000000001,1518,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.08,naive,1670,147,10000142,0.020000000000000004,1638,5.742107790623123,11.524609522930971,6.273208513590956,0.9844497607655502,5.251401009340017,5.251401009340017,5.251401009340017,0.0,False
abalone,adaptive,0,0.0,0.085,uncorrected,1670,156,10000142,0.1,1504,3.0904033066025014,6.202546638906547,6.273208513590956,0.9066985645933014,-0.07066187468440879,0.07066187468440879,0.07066187468440879,0.0,False
abalone,adaptive,0,0.0,0.085,tighter,1670,156,10000142,0.09150000000000001,1519,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,0.0,0.085,naive,1670,156,10000142,0.015,1646,6.375248565806278,12.79534502165275,6.273208513590956,0.9904306220095693,6.522136508061794,6.522136508061794,6.522136508061794,0.0,False
abalone,adaptive,0,0.0,0.09,uncorrected,1670,163,10000142,0.1,1504,3.0848783602775534,6.191457879978309,6.273208513590956,0.9055023923444976,-0.081750633612647,0.081750633612647,0.081750633612647,0.0,False
abalone,adaptive,0,0.0,0.09,tighter,1670,163,10000142,0.09100000000000001,1519,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.09,naive,1670,163,10000142,0.010000000000000009,1655,7.2708235621950905,14.592795105877196,6.273208513590956,0.9940191387559809,8.31958659228624,8.31958659228624,8.31958659228624,0.0,False
abalone,adaptive,0,0.0,0.095,uncorrected,1670,167,10000142,0.1,1504,3.0848783602775534,6.191457879978309,6.273208513590956,0.9055023923444976,-0.081750633612647,0.081750633612647,0.081750633612647,0.0,False
abalone,adaptive,0,0.0,0.095,tighter,1670,167,10000142,0.09050000000000001,1520,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,0.0,0.095,naive,1670,167,10000142,0.0050000000000000044,1663,8.811186964731688,17.684357888212425,6.273208513590956,0.9976076555023924,11.411149374621468,11.411149374621468,11.411149374621468,0.0,False
abalone,adaptive,0,0.0,0.1,uncorrected,1670,176,10000142,0.1,1504,3.0848783602775534,6.191457879978309,6.273208513590956,0.9055023923444976,-0.081750633612647,0.081750633612647,0.081750633612647,0.0,False
abalone,adaptive,0,0.0,0.1,tighter,1670,176,10000142,0.09000000000000001,1521,3.275446591811506,6.573934931260896,6.273208513590956,0.9186602870813397,0.30072641766994057,0.30072641766994057,0.30072641766994057,0.0,False
abalone,adaptive,0,0.0,0.1,naive,1670,176,10000142,0.0,1671,inf,inf,6.273208513590956,1.0,inf,inf,inf,0.0,True
abalone,adaptive,0,0.0,0.105,uncorrected,1670,186,10000142,0.1,1504,3.0650900955453113,6.1517421462284325,6.273208513590956,0.90311004784689,-0.12146636736252286,0.12146636736252286,0.12146636736252286,0.0,False
abalone,adaptive,0,0.0,0.105,tighter,1670,186,10000142,0.08950000000000001,1522,3.275446591811506,6.573934931260896,6.273208513590956,0.9186602870813397,0.30072641766994057,0.30072641766994057,0.30072641766994057,0.0,False
abalone,adaptive,0,0.0,0.11,uncorrected,1670,196,10000142,0.1,1504,3.0435104672641824,6.1084310836955895,6.273208513590956,0.9019138755980861,-0.16477742989536684,0.16477742989536684,0.16477742989536684,0.0,False
abalone,adaptive,0,0.0,0.11,tighter,1670,196,10000142,0.08900000000000001,1523,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.115,uncorrected,1670,208,10000142,0.1,1504,3.0313541853624546,6.084033004231308,6.273208513590956,0.9019138755980861,-0.18917550935964708,0.18917550935964708,0.18917550935964708,0.0,False
abalone,adaptive,0,0.0,0.115,tighter,1670,208,10000142,0.08850000000000001,1524,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.12,uncorrected,1670,214,10000142,0.1,1504,3.0263691820815697,6.0740279297225115,6.273208513590956,0.9007177033492823,-0.19918058386844417,0.19918058386844417,0.19918058386844417,0.0,False
abalone,adaptive,0,0.0,0.12,tighter,1670,214,10000142,0.08800000000000001,1524,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.125,uncorrected,1670,223,10000142,0.1,1504,3.025609973610163,6.072504171984325,6.273208513590956,0.9007177033492823,-0.20070434160663086,0.20070434160663086,0.20070434160663086,0.0,False
abalone,adaptive,0,0.0,0.125,tighter,1670,223,10000142,0.08750000000000001,1525,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.13,uncorrected,1670,229,10000142,0.1,1504,3.025609973610163,6.072504171984325,6.273208513590956,0.9007177033492823,-0.20070434160663086,0.20070434160663086,0.20070434160663086,0.0,False
abalone,adaptive,0,0.0,0.13,tighter,1670,229,10000142,0.08700000000000001,1526,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.135,uncorrected,1670,240,10000142,0.1,1504,3.0110835804734193,6.04334919705492,6.273208513590956,0.9007177033492823,-0.2298593165360353,0.2298593165360353,0.2298593165360353,0.0,False
abalone,adaptive,0,0.0,0.135,tighter,1670,240,10000142,0.08650000000000001,1527,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.14,uncorrected,1670,247,10000142,0.1,1504,3.0110835804734193,6.04334919705492,6.273208513590956,0.9007177033492823,-0.2298593165360353,0.2298593165360353,0.2298593165360353,0.0,False
abalone,adaptive,0,0.0,0.14,tighter,1670,247,10000142,0.08600000000000001,1528,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.145,uncorrected,1670,257,10000142,0.1,1504,3.0104334646433966,6.042044392032291,6.273208513590956,0.9007177033492823,-0.2311641215586653,0.2311641215586653,0.2311641215586653,0.0,False
abalone,adaptive,0,0.0,0.145,tighter,1670,257,10000142,0.0855,1529,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.15,uncorrected,1670,266,10000142,0.1,1504,3.0104334646433966,6.042044392032291,6.273208513590956,0.9007177033492823,-0.2311641215586653,0.2311641215586653,0.2311641215586653,0.0,False
abalone,adaptive,0,0.0,0.15,tighter,1670,266,10000142,0.085,1529,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.155,uncorrected,1670,271,10000142,0.1,1504,3.0104334646433966,6.042044392032291,6.273208513590956,0.9007177033492823,-0.2311641215586653,0.2311641215586653,0.2311641215586653,0.0,False
abalone,adaptive,0,0.0,0.155,tighter,1670,271,10000142,0.0845,1530,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.16,uncorrected,1670,279,10000142,0.1,1504,3.0021840647546045,6.0254875602932385,6.273208513590956,0.9007177033492823,-0.24772095329771587,0.24772095329771587,0.24772095329771587,0.0,False
abalone,adaptive,0,0.0,0.16,tighter,1670,279,10000142,0.084,1531,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.165,uncorrected,1670,284,10000142,0.1,1504,2.9836695617100344,5.988328310435858,6.273208513590956,0.9007177033492823,-0.2848802031550984,0.2848802031550984,0.2848802031550984,0.0,False
abalone,adaptive,0,0.0,0.165,tighter,1670,284,10000142,0.0835,1532,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.17,uncorrected,1670,292,10000142,0.1,1504,2.9548095861245,5.9304053383161515,6.273208513590956,0.8983253588516746,-0.3428031752748035,0.3428031752748035,0.3428031752748035,0.0,False
abalone,adaptive,0,0.0,0.17,tighter,1670,292,10000142,0.083,1533,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.175,uncorrected,1670,298,10000142,0.1,1504,2.9548095861245,5.9304053383161515,6.273208513590956,0.8983253588516746,-0.3428031752748035,0.3428031752748035,0.3428031752748035,0.0,False
abalone,adaptive,0,0.0,0.175,tighter,1670,298,10000142,0.0825,1534,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.18,uncorrected,1670,305,10000142,0.1,1504,2.9548095861245,5.9304053383161515,6.273208513590956,0.8983253588516746,-0.3428031752748035,0.3428031752748035,0.3428031752748035,0.0,False
abalone,adaptive,0,0.0,0.18,tighter,1670,305,10000142,0.08200000000000002,1534,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.185,uncorrected,1670,312,10000142,0.1,1504,2.945593710269722,5.9119087557874215,6.273208513590956,0.895933014354067,-0.36129975780353385,0.36129975780353385,0.36129975780353385,0.0,False
abalone,adaptive,0,0.0,0.185,tighter,1670,312,10000142,0.0815,1535,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.19,uncorrected,1670,322,10000142,0.1,1504,2.9278539531192496,5.876304447814543,6.273208513590956,0.8935406698564593,-0.39690406577641324,0.39690406577641324,0.39690406577641324,0.0,False
abalone,adaptive,0,0.0,0.19,tighter,1670,322,10000142,0.08100000000000002,1536,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,0.0,0.195,uncorrected,1670,327,10000142,0.1,1504,2.9278539531192496,5.876304447814543,6.273208513590956,0.8935406698564593,-0.39690406577641324,0.39690406577641324,0.39690406577641324,0.0,False
abalone,adaptive,0,0.0,0.195,tighter,1670,327,10000142,0.0805,1537,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.2,uncorrected,1670,340,10000142,0.1,1504,2.9278539531192496,5.876304447814543,6.273208513590956,0.8935406698564593,-0.39690406577641324,0.39690406577641324,0.39690406577641324,0.0,False
abalone,adaptive,0,0.0,0.2,tighter,1670,340,10000142,0.08000000000000002,1538,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.205,uncorrected,1670,340,10000142,0.1,1504,2.9278539531192496,5.876304447814543,6.273208513590956,0.8935406698564593,-0.39690406577641324,0.39690406577641324,0.39690406577641324,0.0,False
abalone,adaptive,0,0.0,0.205,tighter,1670,340,10000142,0.07950000000000002,1539,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.21,uncorrected,1670,348,10000142,0.1,1504,2.9034391964149444,5.827303184189021,6.273208513590956,0.8911483253588517,-0.4459053294019336,0.4459053294019336,0.4459053294019336,0.0,False
abalone,adaptive,0,0.0,0.21,tighter,1670,348,10000142,0.07900000000000001,1539,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.215,uncorrected,1670,357,10000142,0.1,1504,2.8940103124778145,5.808379087050005,6.273208513590956,0.8911483253588517,-0.46482942654095066,0.46482942654095066,0.46482942654095066,0.0,False
abalone,adaptive,0,0.0,0.215,tighter,1670,357,10000142,0.07850000000000001,1540,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.22,uncorrected,1670,365,10000142,0.1,1504,2.878834831159281,5.777921369623622,6.273208513590956,0.8911483253588517,-0.49528714396733403,0.49528714396733403,0.49528714396733403,0.0,False
abalone,adaptive,0,0.0,0.22,tighter,1670,365,10000142,0.07800000000000001,1541,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.225,uncorrected,1670,374,10000142,0.1,1504,2.878834831159281,5.777921369623622,6.273208513590956,0.8911483253588517,-0.49528714396733403,0.49528714396733403,0.49528714396733403,0.0,False
abalone,adaptive,0,0.0,0.225,tighter,1670,374,10000142,0.07750000000000001,1542,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.23,uncorrected,1670,383,10000142,0.1,1504,2.8571179700112137,5.734334875966381,6.273208513590956,0.8911483253588517,-0.5388736376245743,0.5388736376245743,0.5388736376245743,0.0,False
abalone,adaptive,0,0.0,0.23,tighter,1670,383,10000142,0.07700000000000001,1543,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.235,uncorrected,1670,392,10000142,0.1,1504,2.8367276023641086,5.693410700780113,6.273208513590956,0.888755980861244,-0.5797978128108416,0.5797978128108416,0.5797978128108416,0.0,False
abalone,adaptive,0,0.0,0.235,tighter,1670,392,10000142,0.07650000000000001,1544,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.24,uncorrected,1670,407,10000142,0.1,1504,2.831320361769861,5.682558181336469,6.273208513590956,0.888755980861244,-0.5906503322544868,0.5906503322544868,0.5906503322544868,0.0,False
abalone,adaptive,0,0.0,0.24,tighter,1670,407,10000142,0.07600000000000001,1545,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.245,uncorrected,1670,419,10000142,0.1,1504,2.8186119181840548,5.657051894218386,6.273208513590956,0.888755980861244,-0.6161566193725697,0.6161566193725697,0.6161566193725697,0.0,False
abalone,adaptive,0,0.0,0.245,tighter,1670,419,10000142,0.07550000000000001,1545,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,0.0,0.25,uncorrected,1670,427,10000142,0.1,1504,2.7638678619435484,5.5471786743350044,6.273208513590956,0.8839712918660287,-0.7260298392559505,0.7260298392559505,0.7260298392559505,0.0,False
abalone,adaptive,0,0.0,0.25,tighter,1670,427,10000142,0.07500000000000001,1546,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,0.0,0.255,uncorrected,1670,439,10000142,0.1,1504,2.7051770504787362,5.429384179808019,6.273208513590956,0.8791866028708134,-0.8438243337829368,0.8438243337829368,0.8438243337829368,0.0,False
abalone,adaptive,0,0.0,0.255,tighter,1670,439,10000142,0.0745,1547,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,0.0,0.26,uncorrected,1670,446,10000142,0.1,1504,2.699893157882331,5.418779224074844,6.273208513590956,0.8791866028708134,-0.8544292895161114,0.8544292895161114,0.8544292895161114,0.0,False
abalone,adaptive,0,0.0,0.26,tighter,1670,446,10000142,0.074,1548,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,0.0,0.265,uncorrected,1670,450,10000142,0.1,1504,2.699893157882331,5.418779224074844,6.273208513590956,0.8791866028708134,-0.8544292895161114,0.8544292895161114,0.8544292895161114,0.0,False
abalone,adaptive,0,0.0,0.265,tighter,1670,450,10000142,0.0735,1549,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,0.0,0.27,uncorrected,1670,457,10000142,0.1,1504,2.699893157882331,5.418779224074844,6.273208513590956,0.8791866028708134,-0.8544292895161114,0.8544292895161114,0.8544292895161114,0.0,False
abalone,adaptive,0,0.0,0.27,tighter,1670,457,10000142,0.073,1550,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,0.0,0.275,uncorrected,1670,467,10000142,0.1,1504,2.699893157882331,5.418779224074844,6.273208513590956,0.8791866028708134,-0.8544292895161114,0.8544292895161114,0.8544292895161114,0.0,False
abalone,adaptive,0,0.0,0.275,tighter,1670,467,10000142,0.0725,1550,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,0.0,0.28,uncorrected,1670,474,10000142,0.1,1504,2.6916459498640535,5.402226791495949,6.273208513590956,0.8791866028708134,-0.8709817220950059,0.8709817220950059,0.8709817220950059,0.0,False
abalone,adaptive,0,0.0,0.28,tighter,1670,474,10000142,0.072,1551,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.285,uncorrected,1670,484,10000142,0.1,1504,2.6916459498640535,5.402226791495949,6.273208513590956,0.8791866028708134,-0.8709817220950059,0.8709817220950059,0.8709817220950059,0.0,False
abalone,adaptive,0,0.0,0.285,tighter,1670,484,10000142,0.07150000000000001,1552,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.29,uncorrected,1670,493,10000142,0.1,1504,2.6916459498640535,5.402226791495949,6.273208513590956,0.8791866028708134,-0.8709817220950059,0.8709817220950059,0.8709817220950059,0.0,False
abalone,adaptive,0,0.0,0.29,tighter,1670,493,10000142,0.071,1553,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.295,uncorrected,1670,499,10000142,0.1,1504,2.671330380939766,5.361452739941059,6.273208513590956,0.8779904306220095,-0.9117557736498959,0.9117557736498959,0.9117557736498959,0.0,False
abalone,adaptive,0,0.0,0.295,tighter,1670,499,10000142,0.07050000000000001,1554,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.3,uncorrected,1670,506,10000142,0.1,1504,2.6631425680318053,5.34501951540892,6.273208513590956,0.8779904306220095,-0.9281889981820364,0.9281889981820364,0.9281889981820364,0.0,False
abalone,adaptive,0,0.0,0.3,tighter,1670,506,10000142,0.06999999999999999,1555,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.305,uncorrected,1670,519,10000142,0.1,1504,2.6597575974480123,5.3382257620264895,6.273208513590956,0.8779904306220095,-0.9349827515644661,0.9349827515644661,0.9349827515644661,0.0,False
abalone,adaptive,0,0.0,0.305,tighter,1670,519,10000142,0.0695,1555,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.31,uncorrected,1670,528,10000142,0.1,1504,2.6564470046881383,5.331581287516747,6.273208513590956,0.8767942583732058,-0.9416272260742087,0.9416272260742087,0.9416272260742087,0.0,False
abalone,adaptive,0,0.0,0.31,tighter,1670,528,10000142,0.06899999999999999,1556,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.315,uncorrected,1670,542,10000142,0.1,1504,2.656184501435504,5.3310544343827715,6.273208513590956,0.8767942583732058,-0.9421540792081835,0.9421540792081835,0.9421540792081835,0.0,False
abalone,adaptive,0,0.0,0.315,tighter,1670,542,10000142,0.0685,1557,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.32,uncorrected,1670,548,10000142,0.1,1504,2.652360282167621,5.32337909365434,6.273208513590956,0.8767942583732058,-0.9498294199366158,0.9498294199366158,0.9498294199366158,0.0,False
abalone,adaptive,0,0.0,0.32,tighter,1670,548,10000142,0.06799999999999999,1558,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.325,uncorrected,1670,556,10000142,0.1,1504,2.652360282167621,5.32337909365434,6.273208513590956,0.8767942583732058,-0.9498294199366158,0.9498294199366158,0.9498294199366158,0.0,False
abalone,adaptive,0,0.0,0.325,tighter,1670,556,10000142,0.0675,1559,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.33,uncorrected,1670,562,10000142,0.1,1504,2.625711653765089,5.269894372040024,6.273208513590956,0.8732057416267942,-1.0033141415509312,1.0033141415509312,1.0033141415509312,0.0,False
abalone,adaptive,0,0.0,0.33,tighter,1670,562,10000142,0.06699999999999999,1560,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.335,uncorrected,1670,569,10000142,0.1,1504,2.625711653765089,5.269894372040024,6.273208513590956,0.8732057416267942,-1.0033141415509312,1.0033141415509312,1.0033141415509312,0.0,False
abalone,adaptive,0,0.0,0.335,tighter,1670,569,10000142,0.0665,1560,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.34,uncorrected,1670,581,10000142,0.1,1504,2.625711653765089,5.269894372040024,6.273208513590956,0.8732057416267942,-1.0033141415509312,1.0033141415509312,1.0033141415509312,0.0,False
abalone,adaptive,0,0.0,0.34,tighter,1670,581,10000142,0.06599999999999999,1561,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,0.0,0.345,uncorrected,1670,592,10000142,0.1,1504,2.624948842319029,5.268363383006726,6.273208513590956,0.8720095693779905,-1.0048451305842303,1.0048451305842303,1.0048451305842303,0.0,False
abalone,adaptive,0,0.0,0.345,tighter,1670,592,10000142,0.0655,1562,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,0.0,0.35,uncorrected,1670,602,10000142,0.1,1504,2.6077428048556213,5.23383026895991,6.273208513590956,0.8708133971291866,-1.0393782446310456,1.0393782446310456,1.0393782446310456,0.0,False
abalone,adaptive,0,0.0,0.35,tighter,1670,602,10000142,0.065,1563,3.275446591811506,6.573934931260896,6.273208513590956,0.9186602870813397,0.30072641766994057,0.30072641766994057,0.30072641766994057,0.0,False
abalone,adaptive,0,0.0,0.355,uncorrected,1670,613,10000142,0.1,1504,2.60238077200909,5.223068483034137,6.273208513590956,0.8708133971291866,-1.050140030556819,1.050140030556819,1.050140030556819,0.0,False
abalone,adaptive,0,0.0,0.355,tighter,1670,613,10000142,0.0645,1564,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.36,uncorrected,1670,621,10000142,0.1,1504,2.583031795372405,5.184234415730445,6.273208513590956,0.8696172248803827,-1.088974097860511,1.088974097860511,1.088974097860511,0.0,False
abalone,adaptive,0,0.0,0.36,tighter,1670,621,10000142,0.064,1565,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.365,uncorrected,1670,625,10000142,0.1,1504,2.571734170662494,5.161559691035976,6.273208513590956,0.8696172248803827,-1.1116488225549788,1.1116488225549788,1.1116488225549788,0.0,False
abalone,adaptive,0,0.0,0.365,tighter,1670,625,10000142,0.0635,1565,3.275446591811506,6.573934931260896,6.273208513590956,0.9186602870813397,0.30072641766994057,0.30072641766994057,0.30072641766994057,0.0,False
abalone,adaptive,0,0.0,0.37,uncorrected,1670,632,10000142,0.1,1504,2.5688150517973884,5.1557009182128155,6.273208513590956,0.8696172248803827,-1.1175075953781397,1.1175075953781397,1.1175075953781397,0.0,False
abalone,adaptive,0,0.0,0.37,tighter,1670,632,10000142,0.063,1566,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.375,uncorrected,1670,637,10000142,0.1,1504,2.530733311172291,5.0792695437662285,6.273208513590956,0.868421052631579,-1.1939389698247274,1.1939389698247274,1.1939389698247274,0.0,False
abalone,adaptive,0,0.0,0.375,tighter,1670,637,10000142,0.0625,1567,3.275446591811506,6.573934931260896,6.273208513590956,0.9186602870813397,0.30072641766994057,0.30072641766994057,0.30072641766994057,0.0,False
abalone,adaptive,0,0.0,0.38,uncorrected,1670,644,10000142,0.1,1504,2.51778178326848,5.053275377989593,6.273208513590956,0.8672248803827751,-1.2199331356013625,1.2199331356013625,1.2199331356013625,0.0,False
abalone,adaptive,0,0.0,0.38,tighter,1670,644,10000142,0.062,1568,3.275446591811506,6.573934931260896,6.273208513590956,0.9186602870813397,0.30072641766994057,0.30072641766994057,0.30072641766994057,0.0,False
abalone,adaptive,0,0.0,0.385,uncorrected,1670,647,10000142,0.1,1504,2.508244469445593,5.034133658308552,6.273208513590956,0.8636363636363636,-1.2390748552824031,1.2390748552824031,1.2390748552824031,0.0,False
abalone,adaptive,0,0.0,0.385,tighter,1670,647,10000142,0.0615,1569,3.275446591811506,6.573934931260896,6.273208513590956,0.9186602870813397,0.30072641766994057,0.30072641766994057,0.30072641766994057,0.0,False
abalone,adaptive,0,0.0,0.39,uncorrected,1670,659,10000142,0.1,1504,2.507389268995429,5.032417241339148,6.273208513590956,0.8636363636363636,-1.2407912722518077,1.2407912722518077,1.2407912722518077,0.0,False
abalone,adaptive,0,0.0,0.39,tighter,1670,659,10000142,0.061,1570,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.395,uncorrected,1670,668,10000142,0.1,1504,2.4952557037308725,5.0080647549536845,6.273208513590956,0.8600478468899522,-1.265143758637271,1.265143758637271,1.265143758637271,0.0,False
abalone,adaptive,0,0.0,0.395,tighter,1670,668,10000142,0.0605,1570,3.275446591811506,6.573934931260896,6.273208513590956,0.9186602870813397,0.30072641766994057,0.30072641766994057,0.30072641766994057,0.0,False
abalone,adaptive,0,0.0,0.4,uncorrected,1670,678,10000142,0.1,1504,2.48876047000238,4.995028595548374,6.273208513590956,0.8600478468899522,-1.2781799180425824,1.2781799180425824,1.2781799180425824,0.0,False
abalone,adaptive,0,0.0,0.4,tighter,1670,678,10000142,0.06,1571,3.275446591811506,6.573934931260896,6.273208513590956,0.9186602870813397,0.30072641766994057,0.30072641766994057,0.30072641766994057,0.0,False
abalone,adaptive,0,0.0,0.405,uncorrected,1670,684,10000142,0.1,1504,2.47928966938196,4.976020370171951,6.273208513590956,0.8600478468899522,-1.2971881434190047,1.2971881434190047,1.2971881434190047,0.0,False
abalone,adaptive,0,0.0,0.405,tighter,1670,684,10000142,0.0595,1572,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,0.0,0.41,uncorrected,1670,693,10000142,0.1,1504,2.462982219889502,4.9432907533538195,6.273208513590956,0.8588516746411483,-1.3299177602371355,1.3299177602371355,1.3299177602371355,0.0,False
abalone,adaptive,0,0.0,0.41,tighter,1670,693,10000142,0.05900000000000001,1573,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,0.0,0.415,uncorrected,1670,702,10000142,0.1,1504,2.462982219889502,4.9432907533538195,6.273208513590956,0.8588516746411483,-1.3299177602371355,1.3299177602371355,1.3299177602371355,0.0,False
abalone,adaptive,0,0.0,0.415,tighter,1670,702,10000142,0.058499999999999996,1574,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.42,uncorrected,1670,713,10000142,0.1,1504,2.462982219889502,4.9432907533538195,6.273208513590956,0.8588516746411483,-1.3299177602371355,1.3299177602371355,1.3299177602371355,0.0,False
abalone,adaptive,0,0.0,0.42,tighter,1670,713,10000142,0.05800000000000001,1575,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.425,uncorrected,1670,716,10000142,0.1,1504,2.462982219889502,4.9432907533538195,6.273208513590956,0.8588516746411483,-1.3299177602371355,1.3299177602371355,1.3299177602371355,0.0,False
abalone,adaptive,0,0.0,0.425,tighter,1670,716,10000142,0.057499999999999996,1575,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.43,uncorrected,1670,725,10000142,0.1,1504,2.4595180896274975,4.936338123751262,6.273208513590956,0.8588516746411483,-1.3368703898396943,1.3368703898396943,1.3368703898396943,0.0,False
abalone,adaptive,0,0.0,0.43,tighter,1670,725,10000142,0.05700000000000001,1576,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.435,uncorrected,1670,730,10000142,0.1,1504,2.4514738827238616,4.920193121451329,6.273208513590956,0.8576555023923444,-1.3530153921396268,1.3530153921396268,1.3530153921396268,0.0,False
abalone,adaptive,0,0.0,0.435,tighter,1670,730,10000142,0.056499999999999995,1577,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.44,uncorrected,1670,741,10000142,0.1,1504,2.4508839387400494,4.919009083411336,6.273208513590956,0.8576555023923444,-1.3541994301796194,1.3541994301796194,1.3541994301796194,0.0,False
abalone,adaptive,0,0.0,0.44,tighter,1670,741,10000142,0.05600000000000001,1578,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.445,uncorrected,1670,751,10000142,0.1,1504,2.415415703239143,4.847823104408502,6.273208513590956,0.854066985645933,-1.4253854091824534,1.4253854091824534,1.4253854091824534,0.0,False
abalone,adaptive,0,0.0,0.445,tighter,1670,751,10000142,0.055499999999999994,1579,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.45,uncorrected,1670,762,10000142,0.1,1504,2.3875131037012873,4.791821619226769,6.273208513590956,0.8528708133971292,-1.481386894364187,1.481386894364187,1.481386894364187,0.0,False
abalone,adaptive,0,0.0,0.45,tighter,1670,762,10000142,0.05500000000000001,1580,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.455,uncorrected,1670,769,10000142,0.1,1504,2.3875131037012873,4.791821619226769,6.273208513590956,0.8528708133971292,-1.481386894364187,1.481386894364187,1.481386894364187,0.0,False
abalone,adaptive,0,0.0,0.455,tighter,1670,769,10000142,0.05449999999999999,1580,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.46,uncorrected,1670,776,10000142,0.1,1504,2.3592670376080354,4.735130784753893,6.273208513590956,0.8492822966507177,-1.5380777288370637,1.5380777288370637,1.5380777288370637,0.0,False
abalone,adaptive,0,0.0,0.46,tighter,1670,776,10000142,0.054000000000000006,1581,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.465,uncorrected,1670,783,10000142,0.1,1504,2.3588597038277133,4.734313251726842,6.273208513590956,0.8492822966507177,-1.5388952618641127,1.5388952618641127,1.5388952618641127,0.0,False
abalone,adaptive,0,0.0,0.465,tighter,1670,783,10000142,0.05349999999999999,1582,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.47,uncorrected,1670,787,10000142,0.1,1504,2.3588597038277133,4.734313251726842,6.273208513590956,0.8492822966507177,-1.5388952618641127,1.5388952618641127,1.5388952618641127,0.0,False
abalone,adaptive,0,0.0,0.47,tighter,1670,787,10000142,0.053000000000000005,1583,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.475,uncorrected,1670,795,10000142,0.1,1504,2.3585369187007097,4.733665410779899,6.273208513590956,0.8492822966507177,-1.5395431028110556,1.5395431028110556,1.5395431028110556,0.0,False
abalone,adaptive,0,0.0,0.475,tighter,1670,795,10000142,0.052500000000000005,1584,3.3214388445027927,6.66624297783094,6.273208513590956,0.9234449760765551,0.39303446423998406,0.39303446423998406,0.39303446423998406,0.0,False
abalone,adaptive,0,0.0,0.48,uncorrected,1670,802,10000142,0.1,1504,2.3585369187007097,4.733665410779899,6.273208513590956,0.8492822966507177,-1.5395431028110556,1.5395431028110556,1.5395431028110556,0.0,False
abalone,adaptive,0,0.0,0.48,tighter,1670,802,10000142,0.052000000000000005,1585,3.3352772322017947,6.694017101980674,6.273208513590956,0.9234449760765551,0.4208085883897196,0.4208085883897196,0.4208085883897196,0.0,False
abalone,adaptive,0,0.0,0.485,uncorrected,1670,813,10000142,0.1,1504,2.3585369187007097,4.733665410779899,6.273208513590956,0.8492822966507177,-1.5395431028110556,1.5395431028110556,1.5395431028110556,0.0,False
abalone,adaptive,0,0.0,0.485,tighter,1670,813,10000142,0.051500000000000004,1585,3.3352772322017947,6.694017101980674,6.273208513590956,0.9234449760765551,0.4208085883897196,0.4208085883897196,0.4208085883897196,0.0,False
abalone,adaptive,0,0.0,0.49,uncorrected,1670,824,10000142,0.1,1504,2.323316099768095,4.662976005412226,6.273208513590956,0.8444976076555024,-1.6102325081787303,1.6102325081787303,1.6102325081787303,0.0,False
abalone,adaptive,0,0.0,0.49,tighter,1670,824,10000142,0.051000000000000004,1586,3.3214388445027927,6.66624297783094,6.273208513590956,0.9234449760765551,0.39303446423998406,0.39303446423998406,0.39303446423998406,0.0,False
abalone,adaptive,0,0.0,0.495,uncorrected,1670,836,10000142,0.1,1504,2.3079027050355743,4.632040787511027,6.273208513590956,0.8444976076555024,-1.6411677260799298,1.6411677260799298,1.6411677260799298,0.0,False
abalone,adaptive,0,0.0,0.495,tighter,1670,836,10000142,0.0505,1587,3.3352772322017947,6.694017101980674,6.273208513590956,0.9234449760765551,0.4208085883897196,0.4208085883897196,0.4208085883897196,0.0,False
abalone,adaptive,0,0.0,0.5,uncorrected,1670,841,10000142,0.1,1504,2.2670635814801083,4.550075249872729,6.273208513590956,0.8397129186602871,-1.7231332637182266,1.7231332637182266,1.7231332637182266,0.0,False
abalone,adaptive,0,0.0,0.5,tighter,1670,841,10000142,0.05,1588,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.505,uncorrected,1670,848,10000142,0.1,1504,2.2670635814801083,4.550075249872729,6.273208513590956,0.8397129186602871,-1.7231332637182266,1.7231332637182266,1.7231332637182266,0.0,False
abalone,adaptive,0,0.0,0.505,tighter,1670,848,10000142,0.0495,1589,3.3214388445027927,6.66624297783094,6.273208513590956,0.9234449760765551,0.39303446423998406,0.39303446423998406,0.39303446423998406,0.0,False
abalone,adaptive,0,0.0,0.51,uncorrected,1670,851,10000142,0.1,1504,2.2550581671208207,4.525979966799548,6.273208513590956,0.8373205741626795,-1.7472285467914068,1.7472285467914068,1.7472285467914068,0.0,False
abalone,adaptive,0,0.0,0.51,tighter,1670,851,10000142,0.049,1590,3.3352772322017947,6.694017101980674,6.273208513590956,0.9234449760765551,0.4208085883897196,0.4208085883897196,0.4208085883897196,0.0,False
abalone,adaptive,0,0.0,0.515,uncorrected,1670,861,10000142,0.1,1504,2.253913356634925,4.52368229244219,6.273208513590956,0.8373205741626795,-1.7495262211487657,1.7495262211487657,1.7495262211487657,0.0,False
abalone,adaptive,0,0.0,0.515,tighter,1670,861,10000142,0.0485,1590,3.3214388445027927,6.66624297783094,6.273208513590956,0.9234449760765551,0.39303446423998406,0.39303446423998406,0.39303446423998406,0.0,False
abalone,adaptive,0,0.0,0.52,uncorrected,1670,871,10000142,0.1,1504,2.221457894429653,4.458543053953354,6.273208513590956,0.833732057416268,-1.814665459637602,1.814665459637602,1.814665459637602,0.0,False
abalone,adaptive,0,0.0,0.52,tighter,1670,871,10000142,0.048,1591,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.525,uncorrected,1670,878,10000142,0.1,1504,2.1935654370520785,4.402561924439124,6.273208513590956,0.8325358851674641,-1.870646589151832,1.870646589151832,1.870646589151832,0.0,False
abalone,adaptive,0,0.0,0.525,tighter,1670,878,10000142,0.0475,1592,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.53,uncorrected,1670,889,10000142,0.1,1504,2.1749297894260953,4.365159533204478,6.273208513590956,0.8301435406698564,-1.9080489803864773,1.9080489803864773,1.9080489803864773,0.0,False
abalone,adaptive,0,0.0,0.53,tighter,1670,889,10000142,0.047,1593,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.535,uncorrected,1670,897,10000142,0.1,1504,2.168231359342583,4.351715551665992,6.273208513590956,0.8289473684210527,-1.9214929619249637,1.9214929619249637,1.9214929619249637,0.0,False
abalone,adaptive,0,0.0,0.535,tighter,1670,897,10000142,0.0465,1594,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.54,uncorrected,1670,908,10000142,0.1,1504,2.14561760573764,4.30632896373563,6.273208513590956,0.8253588516746412,-1.966879549855326,1.966879549855326,1.966879549855326,0.0,False
abalone,adaptive,0,0.0,0.54,tighter,1670,908,10000142,0.046,1595,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,0.0,0.545,uncorrected,1670,920,10000142,0.1,1504,2.137297804698017,4.289630834444726,6.273208513590956,0.8241626794258373,-1.9835776791462303,1.9835776791462303,1.9835776791462303,0.0,False
abalone,adaptive,0,0.0,0.545,tighter,1670,920,10000142,0.0455,1595,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.55,uncorrected,1670,927,10000142,0.1,1504,2.116139780835536,4.247165946605083,6.273208513590956,0.8241626794258373,-2.0260425669858724,2.0260425669858724,2.0260425669858724,0.0,False
abalone,adaptive,0,0.0,0.55,tighter,1670,927,10000142,0.045,1596,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.555,uncorrected,1670,939,10000142,0.1,1504,2.1081126070088256,4.231055130281399,6.273208513590956,0.8205741626794258,-2.0421533833095578,2.0421533833095578,2.0421533833095578,0.0,False
abalone,adaptive,0,0.0,0.555,tighter,1670,939,10000142,0.0445,1597,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.56,uncorrected,1670,945,10000142,0.1,1504,2.0847606285169977,4.184186899394881,6.273208513590956,0.8169856459330144,-2.0890216141960756,2.0890216141960756,2.0890216141960756,0.0,False
abalone,adaptive,0,0.0,0.56,tighter,1670,945,10000142,0.044,1598,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.565,uncorrected,1670,953,10000142,0.1,1504,2.0635827681726195,4.141682199047965,6.273208513590956,0.8157894736842105,-2.131526314542991,2.131526314542991,2.131526314542991,0.0,False
abalone,adaptive,0,0.0,0.565,tighter,1670,953,10000142,0.04350000000000001,1599,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.57,uncorrected,1670,959,10000142,0.1,1504,2.050948672495277,4.116325130761212,6.273208513590956,0.812200956937799,-2.1568833828297436,2.1568833828297436,2.1568833828297436,0.0,False
abalone,adaptive,0,0.0,0.57,tighter,1670,959,10000142,0.04300000000000001,1600,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.575,uncorrected,1670,969,10000142,0.1,1504,2.0341196870465468,4.082548773187358,6.273208513590956,0.8110047846889952,-2.190659740403598,2.190659740403598,2.190659740403598,0.0,False
abalone,adaptive,0,0.0,0.575,tighter,1670,969,10000142,0.04250000000000001,1600,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.58,uncorrected,1670,975,10000142,0.1,1504,2.0201428816575286,4.0544968399322086,6.273208513590956,0.8110047846889952,-2.2187116736587473,2.2187116736587473,2.2187116736587473,0.0,False
abalone,adaptive,0,0.0,0.58,tighter,1670,975,10000142,0.04200000000000001,1601,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.585,uncorrected,1670,985,10000142,0.1,1504,2.0024089243109993,4.018904172367031,6.273208513590956,0.8110047846889952,-2.2543043412239245,2.2543043412239245,2.2543043412239245,0.0,False
abalone,adaptive,0,0.0,0.585,tighter,1670,985,10000142,0.04150000000000001,1602,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,0.0,0.59,uncorrected,1670,990,10000142,0.1,1504,1.9811989352847863,3.9763349886411663,6.273208513590956,0.8074162679425837,-2.296873524949789,2.296873524949789,2.296873524949789,0.0,False
abalone,adaptive,0,0.0,0.59,tighter,1670,990,10000142,0.04100000000000001,1603,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,0.0,0.595,uncorrected,1670,995,10000142,0.1,1504,1.9811989352847863,3.9763349886411663,6.273208513590956,0.8074162679425837,-2.296873524949789,2.296873524949789,2.296873524949789,0.0,False
abalone,adaptive,0,0.0,0.595,tighter,1670,995,10000142,0.04050000000000001,1604,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.6,uncorrected,1670,1005,10000142,0.1,1504,1.9681655626175574,3.9501765575852503,6.273208513590956,0.8038277511961722,-2.323031956005705,2.323031956005705,2.323031956005705,0.0,False
abalone,adaptive,0,0.0,0.6,tighter,1670,1005,10000142,0.04000000000000001,1605,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.605,uncorrected,1670,1014,10000142,0.1,1504,1.9352408657298894,3.8840955488116307,6.273208513590956,0.7954545454545454,-2.3891129647793243,2.3891129647793243,2.3891129647793243,0.0,False
abalone,adaptive,0,0.0,0.605,tighter,1670,1014,10000142,0.03950000000000001,1605,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.61,uncorrected,1670,1021,10000142,0.1,1504,1.9189148853444378,3.8513287398484466,6.273208513590956,0.7942583732057417,-2.421879773742509,2.421879773742509,2.421879773742509,0.0,False
abalone,adaptive,0,0.0,0.61,tighter,1670,1021,10000142,0.03900000000000001,1606,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.615,uncorrected,1670,1027,10000142,0.1,1504,1.9094109062577214,3.8322539241392453,6.273208513590956,0.7942583732057417,-2.4409545894517106,2.4409545894517106,2.4409545894517106,0.0,False
abalone,adaptive,0,0.0,0.615,tighter,1670,1027,10000142,0.038500000000000006,1607,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.62,uncorrected,1670,1037,10000142,0.1,1504,1.8821500899192252,3.7775405201013506,6.273208513590956,0.7870813397129187,-2.4956679934896058,2.4956679934896058,2.4956679934896058,0.0,False
abalone,adaptive,0,0.0,0.62,tighter,1670,1037,10000142,0.038000000000000006,1608,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.625,uncorrected,1670,1047,10000142,0.1,1504,1.8772725283170932,3.767751084768839,6.273208513590956,0.7870813397129187,-2.5054574288221167,2.5054574288221167,2.5054574288221167,0.0,False
abalone,adaptive,0,0.0,0.625,tighter,1670,1047,10000142,0.037500000000000006,1609,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.63,uncorrected,1670,1059,10000142,0.1,1504,1.8473926431266474,3.7077811186925786,6.273208513590956,0.7822966507177034,-2.565427394898376,2.565427394898376,2.565427394898376,0.0,False
abalone,adaptive,0,0.0,0.63,tighter,1670,1059,10000142,0.037,1610,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.635,uncorrected,1670,1068,10000142,0.1,1504,1.836388246412936,3.685694912758227,6.273208513590956,0.7787081339712919,-2.587513600832729,2.587513600832729,2.587513600832729,0.0,False
abalone,adaptive,0,0.0,0.635,tighter,1670,1068,10000142,0.0365,1611,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.64,uncorrected,1670,1072,10000142,0.1,1504,1.8264439422752592,3.665736349397376,6.273208513590956,0.7763157894736842,-2.6074721641935805,2.6074721641935805,2.6074721641935805,0.0,False
abalone,adaptive,0,0.0,0.64,tighter,1670,1072,10000142,0.036,1611,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.645,uncorrected,1670,1085,10000142,0.1,1504,1.7827613352911424,3.5780638418805886,6.273208513590956,0.7619617224880383,-2.695144671710366,2.695144671710366,2.695144671710366,0.0,False
abalone,adaptive,0,0.0,0.645,tighter,1670,1085,10000142,0.0355,1612,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.65,uncorrected,1670,1095,10000142,0.1,1504,1.7649648329285426,3.5423456442985435,6.273208513590956,0.7547846889952153,-2.7308628692924124,2.7308628692924124,2.7308628692924124,0.0,False
abalone,adaptive,0,0.0,0.65,tighter,1670,1095,10000142,0.034999999999999996,1613,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.655,uncorrected,1670,1099,10000142,0.1,1504,1.7494580919675584,3.511223077278744,6.273208513590956,0.7488038277511961,-2.7619854363122114,2.7619854363122114,2.7619854363122114,0.0,False
abalone,adaptive,0,0.0,0.655,tighter,1670,1099,10000142,0.034499999999999996,1614,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.66,uncorrected,1670,1109,10000142,0.1,1504,1.7215939460642888,3.455298769875536,6.273208513590956,0.7380382775119617,-2.817909743715419,2.817909743715419,2.817909743715419,0.0,False
abalone,adaptive,0,0.0,0.66,tighter,1670,1109,10000142,0.033999999999999996,1615,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.665,uncorrected,1670,1118,10000142,0.1,1504,1.7086539415479547,3.429327731937301,6.273208513590956,0.7320574162679426,-2.843880781653655,2.843880781653655,2.843880781653655,0.0,False
abalone,adaptive,0,0.0,0.665,tighter,1670,1118,10000142,0.033499999999999995,1616,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.67,uncorrected,1670,1126,10000142,0.1,1504,1.676900984916807,3.3655984465048463,6.273208513590956,0.7200956937799043,-2.9076100670861087,2.9076100670861087,2.9076100670861087,0.0,False
abalone,adaptive,0,0.0,0.67,tighter,1670,1126,10000142,0.032999999999999995,1616,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.675,uncorrected,1670,1141,10000142,0.1,1504,1.6308279700145725,3.2731283073758815,6.273208513590956,0.7069377990430622,-3.000080206215074,3.000080206215074,3.000080206215074,0.0,False
abalone,adaptive,0,0.0,0.675,tighter,1670,1141,10000142,0.032499999999999994,1617,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.68,uncorrected,1670,1146,10000142,0.1,1504,1.6143599965080444,3.240076513293119,6.273208513590956,0.7033492822966507,-3.0331320002978375,3.0331320002978375,3.0331320002978375,0.0,False
abalone,adaptive,0,0.0,0.68,tighter,1670,1146,10000142,0.031999999999999994,1618,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.685,uncorrected,1670,1154,10000142,0.1,1504,1.6143599965080444,3.240076513293119,6.273208513590956,0.7033492822966507,-3.0331320002978375,3.0331320002978375,3.0331320002978375,0.0,False
abalone,adaptive,0,0.0,0.685,tighter,1670,1154,10000142,0.03149999999999999,1619,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.69,uncorrected,1670,1164,10000142,0.1,1504,1.5918492259679926,3.1948966159463565,6.273208513590956,0.6949760765550239,-3.0783118976446,3.0783118976446,3.0783118976446,0.0,False
abalone,adaptive,0,0.0,0.69,tighter,1670,1164,10000142,0.031000000000000007,1620,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,0.0,0.695,uncorrected,1670,1173,10000142,0.1,1504,1.5861785144501162,3.1835153012194826,6.273208513590956,0.69377990430622,-3.089693212371473,3.089693212371473,3.089693212371473,0.0,False
abalone,adaptive,0,0.0,0.695,tighter,1670,1173,10000142,0.030500000000000006,1621,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.7,uncorrected,1670,1178,10000142,0.1,1504,1.5462586519541859,3.1033947524157885,6.273208513590956,0.6758373205741627,-3.169813761175167,3.169813761175167,3.169813761175167,0.0,False
abalone,adaptive,0,0.0,0.7,tighter,1670,1178,10000142,0.030000000000000006,1621,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.705,uncorrected,1670,1184,10000142,0.1,1504,1.5417640946917692,3.094374020079069,6.273208513590956,0.6746411483253588,-3.1788344935118866,3.1788344935118866,3.1788344935118866,0.0,False
abalone,adaptive,0,0.0,0.705,tighter,1670,1184,10000142,0.029500000000000005,1622,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,0.0,0.71,uncorrected,1670,1191,10000142,0.1,1504,1.530847643845972,3.0724643245523615,6.273208513590956,0.6722488038277512,-3.2007441890385935,3.2007441890385935,3.2007441890385935,0.0,False
abalone,adaptive,0,0.0,0.71,tighter,1670,1191,10000142,0.029000000000000005,1623,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.715,uncorrected,1670,1199,10000142,0.1,1504,1.4984548564860911,3.007450876652344,6.273208513590956,0.6614832535885168,-3.2657576369386114,3.2657576369386114,3.2657576369386114,0.0,False
abalone,adaptive,0,0.0,0.715,tighter,1670,1199,10000142,0.028500000000000004,1624,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.72,uncorrected,1670,1208,10000142,0.1,1504,1.4805827461411247,2.9715809312269346,6.273208513590956,0.6555023923444976,-3.3016275823640213,3.3016275823640213,3.3016275823640213,0.0,False
abalone,adaptive,0,0.0,0.72,tighter,1670,1208,10000142,0.028000000000000004,1625,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.725,uncorrected,1670,1217,10000142,0.1,1504,1.4596970553971105,2.9296626254029787,6.273208513590956,0.6411483253588517,-3.3435458881879767,3.3435458881879767,3.3435458881879767,0.0,False
abalone,adaptive,0,0.0,0.725,tighter,1670,1217,10000142,0.027500000000000004,1626,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.73,uncorrected,1670,1227,10000142,0.1,1504,1.4518869364997762,2.913987445851939,6.273208513590956,0.638755980861244,-3.3592210677390164,3.3592210677390164,3.3592210677390164,0.0,False
abalone,adaptive,0,0.0,0.73,tighter,1670,1227,10000142,0.027000000000000003,1626,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.735,uncorrected,1670,1238,10000142,0.1,1504,1.3805601692770808,2.7708321497920316,6.273208513590956,0.6220095693779905,-3.502376363798924,3.502376363798924,3.502376363798924,0.0,False
abalone,adaptive,0,0.0,0.735,tighter,1670,1238,10000142,0.026500000000000003,1627,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,0.0,0.74,uncorrected,1670,1251,10000142,0.1,1504,1.3747987532505248,2.759268787969802,6.273208513590956,0.618421052631579,-3.5139397256211535,3.5139397256211535,3.5139397256211535,0.0,False
abalone,adaptive,0,0.0,0.74,tighter,1670,1251,10000142,0.026000000000000002,1628,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.745,uncorrected,1670,1258,10000142,0.1,1504,1.3412347077877325,2.691904584427638,6.273208513590956,0.6088516746411483,-3.5813039291633175,3.5813039291633175,3.5813039291633175,0.0,False
abalone,adaptive,0,0.0,0.745,tighter,1670,1258,10000142,0.025500000000000002,1629,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,0.0,0.75,uncorrected,1670,1266,10000142,0.1,1504,1.316257437311408,2.6417743361487154,6.273208513590956,0.6004784688995215,-3.6314341774422405,3.6314341774422405,3.6314341774422405,0.0,False
abalone,adaptive,0,0.0,0.75,tighter,1670,1266,10000142,0.025,1630,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.755,uncorrected,1670,1273,10000142,0.1,1504,1.2968209188057038,2.6027645692771753,6.273208513590956,0.5933014354066986,-3.6704439443137797,3.6704439443137797,3.6704439443137797,0.0,False
abalone,adaptive,0,0.0,0.755,tighter,1670,1273,10000142,0.0245,1631,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.76,uncorrected,1670,1283,10000142,0.1,1504,1.2537550882499524,2.516329953447387,6.273208513590956,0.5801435406698564,-3.7568785601435684,3.7568785601435684,3.7568785601435684,0.0,False
abalone,adaptive,0,0.0,0.76,tighter,1670,1283,10000142,0.024,1631,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.765,uncorrected,1670,1293,10000142,0.1,1504,1.2258848427851174,2.4603934040125313,6.273208513590956,0.569377990430622,-3.812815109578424,3.812815109578424,3.812815109578424,0.0,False
abalone,adaptive,0,0.0,0.765,tighter,1670,1293,10000142,0.0235,1632,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.77,uncorrected,1670,1300,10000142,0.1,1504,1.2041691090647733,2.4168091731418406,6.273208513590956,0.5574162679425837,-3.8563993404491153,3.8563993404491153,3.8563993404491153,0.0,False
abalone,adaptive,0,0.0,0.77,tighter,1670,1300,10000142,0.023,1633,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.775,uncorrected,1670,1307,10000142,0.1,1504,1.1832334278759031,2.374790534760948,6.273208513590956,0.5526315789473685,-3.8984179788300084,3.8984179788300084,3.8984179788300084,0.0,False
abalone,adaptive,0,0.0,0.775,tighter,1670,1307,10000142,0.0225,1634,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.78,uncorrected,1670,1308,10000142,0.1,1504,1.177415348368995,2.363113447368061,6.273208513590956,0.5502392344497608,-3.9100950662228944,3.9100950662228944,3.9100950662228944,0.0,False
abalone,adaptive,0,0.0,0.78,tighter,1670,1308,10000142,0.022,1635,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.785,uncorrected,1670,1313,10000142,0.1,1504,1.1746000110775936,2.3574629677633876,6.273208513590956,0.5502392344497608,-3.9157455458275674,3.9157455458275674,3.9157455458275674,0.0,False
abalone,adaptive,0,0.0,0.785,tighter,1670,1313,10000142,0.0215,1636,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.79,uncorrected,1670,1321,10000142,0.1,1504,1.1655692454448394,2.3393379078715215,6.273208513590956,0.5502392344497608,-3.9338706057194335,3.9338706057194335,3.9338706057194335,0.0,False
abalone,adaptive,0,0.0,0.79,tighter,1670,1321,10000142,0.020999999999999998,1636,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.795,uncorrected,1670,1334,10000142,0.1,1504,1.110565174193779,2.2289428288423356,6.273208513590956,0.5311004784688995,-4.04426568474862,4.04426568474862,4.04426568474862,0.0,False
abalone,adaptive,0,0.0,0.795,tighter,1670,1334,10000142,0.020499999999999997,1637,3.1218561614475955,6.265673609644203,6.273208513590956,0.9102870813397129,-0.007534903946752023,0.007534903946752023,0.007534903946752023,0.0,False
abalone,adaptive,0,0.0,0.8,uncorrected,1670,1345,10000142,0.1,1504,1.0541740939995679,2.115763974750493,6.273208513590956,0.5107655502392344,-4.157444538840463,4.157444538840463,4.157444538840463,0.0,False
abalone,adaptive,0,0.0,0.8,tighter,1670,1345,10000142,0.019999999999999997,1638,3.1218561614475955,6.265673609644203,6.273208513590956,0.9102870813397129,-0.007534903946752023,0.007534903946752023,0.007534903946752023,0.0,False
abalone,adaptive,0,0.0,0.805,uncorrected,1670,1354,10000142,0.1,1504,1.0517286309921896,2.1108558456643705,6.273208513590956,0.5107655502392344,-4.1623526679265845,4.1623526679265845,4.1623526679265845,0.0,False
abalone,adaptive,0,0.0,0.805,tighter,1670,1354,10000142,0.019499999999999997,1639,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,0.0,0.81,uncorrected,1670,1359,10000142,0.1,1504,0.9768327456559285,1.9605372057419117,6.273208513590956,0.48086124401913877,-4.312671307849044,4.312671307849044,4.312671307849044,0.0,False
abalone,adaptive,0,0.0,0.81,tighter,1670,1359,10000142,0.018999999999999996,1640,3.1218561614475955,6.265673609644203,6.273208513590956,0.9102870813397129,-0.007534903946752023,0.007534903946752023,0.007534903946752023,0.0,False
abalone,adaptive,0,0.0,0.815,uncorrected,1670,1373,10000142,0.1,1504,0.9087650748468921,1.8239230292385438,6.273208513590956,0.4473684210526316,-4.449285484352411,4.449285484352411,4.449285484352411,0.0,False
abalone,adaptive,0,0.0,0.815,tighter,1670,1373,10000142,0.018500000000000006,1641,3.1218561614475955,6.265673609644203,6.273208513590956,0.9102870813397129,-0.007534903946752023,0.007534903946752023,0.007534903946752023,0.0,False
abalone,adaptive,0,0.0,0.82,uncorrected,1670,1384,10000142,0.1,1504,0.8503972275191399,1.7067767349378933,6.273208513590956,0.430622009569378,-4.566431778653063,4.566431778653063,4.566431778653063,0.0,False
abalone,adaptive,0,0.0,0.82,tighter,1670,1384,10000142,0.018000000000000006,1641,3.1033369326313354,6.228504874999107,6.273208513590956,0.9066985645933014,-0.04470363859184793,0.04470363859184793,0.04470363859184793,0.0,False
abalone,adaptive,0,0.0,0.825,uncorrected,1670,1389,10000142,0.1,1504,0.8197350265613549,1.6452366339789448,6.273208513590956,0.4222488038277512,-4.62797187961201,4.62797187961201,4.62797187961201,0.0,False
abalone,adaptive,0,0.0,0.825,tighter,1670,1389,10000142,0.017500000000000005,1642,3.1033369326313354,6.228504874999107,6.273208513590956,0.9066985645933014,-0.04470363859184793,0.04470363859184793,0.04470363859184793,0.0,False
abalone,adaptive,0,0.0,0.83,uncorrected,1670,1396,10000142,0.1,1504,0.8040105898787403,1.6136771440942175,6.273208513590956,0.4126794258373206,-4.6595313694967375,4.6595313694967375,4.6595313694967375,0.0,False
abalone,adaptive,0,0.0,0.83,tighter,1670,1396,10000142,0.017000000000000005,1643,3.1218561614475955,6.265673609644203,6.273208513590956,0.9102870813397129,-0.007534903946752023,0.007534903946752023,0.007534903946752023,0.0,False
abalone,adaptive,0,0.0,0.835,uncorrected,1670,1405,10000142,0.1,1504,0.7445554977207599,1.4943487117040195,6.273208513590956,0.39354066985645936,-4.778859801886936,4.778859801886936,4.778859801886936,0.0,False
abalone,adaptive,0,0.0,0.835,tighter,1670,1405,10000142,0.016500000000000004,1644,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,0.0,0.84,uncorrected,1670,1409,10000142,0.1,1504,0.7188823822224231,1.4428218783278506,6.273208513590956,0.3839712918660287,-4.830386635263104,4.830386635263104,4.830386635263104,0.0,False
abalone,adaptive,0,0.0,0.84,tighter,1670,1409,10000142,0.016000000000000004,1645,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.845,uncorrected,1670,1417,10000142,0.1,1504,0.6921562015954834,1.3891815067089515,6.273208513590956,0.37799043062200954,-4.884027006882005,4.884027006882005,4.884027006882005,0.0,False
abalone,adaptive,0,0.0,0.845,tighter,1670,1417,10000142,0.015500000000000003,1646,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,0.0,0.85,uncorrected,1670,1422,10000142,0.1,1504,0.6626881695248699,1.3300381441309084,6.273208513590956,0.35645933014354064,-4.943170369460047,4.943170369460047,4.943170369460047,0.0,False
abalone,adaptive,0,0.0,0.85,tighter,1670,1422,10000142,0.015000000000000003,1646,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,0.0,0.855,uncorrected,1670,1430,10000142,0.1,1504,0.6155811185549938,1.2354926587446586,6.273208513590956,0.326555023923445,-5.037715854846296,5.037715854846296,5.037715854846296,0.0,False
abalone,adaptive,0,0.0,0.855,tighter,1670,1430,10000142,0.014500000000000002,1647,3.0650900955453113,6.1517421462284325,6.273208513590956,0.90311004784689,-0.12146636736252286,0.12146636736252286,0.12146636736252286,0.0,False
abalone,adaptive,0,0.0,0.86,uncorrected,1670,1438,10000142,0.1,1504,0.5500325532914494,1.1039344144559828,6.273208513590956,0.29545454545454547,-5.169274099134972,5.169274099134972,5.169274099134972,0.0,False
abalone,adaptive,0,0.0,0.86,tighter,1670,1438,10000142,0.014000000000000002,1648,3.0904033066025014,6.202546638906547,6.273208513590956,0.9066985645933014,-0.07066187468440879,0.07066187468440879,0.07066187468440879,0.0,False
abalone,adaptive,0,0.0,0.865,uncorrected,1670,1445,10000142,0.1,1504,0.5137070018404627,1.0310277726020285,6.273208513590956,0.27631578947368424,-5.242180740988927,5.242180740988927,5.242180740988927,0.0,False
abalone,adaptive,0,0.0,0.865,tighter,1670,1445,10000142,0.013500000000000002,1649,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,0.0,0.87,uncorrected,1670,1454,10000142,0.1,1504,0.4492131550896023,0.9015863849552882,6.273208513590956,0.24641148325358853,-5.371622128635668,5.371622128635668,5.371622128635668,0.0,False
abalone,adaptive,0,0.0,0.87,tighter,1670,1454,10000142,0.013000000000000001,1650,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.875,uncorrected,1670,1465,10000142,0.1,1504,0.4057341852393354,0.8143225842300776,6.273208513590956,0.22129186602870812,-5.458885929360878,5.458885929360878,5.458885929360878,0.0,False
abalone,adaptive,0,0.0,0.875,tighter,1670,1465,10000142,0.0125,1651,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.88,uncorrected,1670,1475,10000142,0.1,1504,0.35385064576896014,0.7101905207324045,6.273208513590956,0.18779904306220097,-5.56301799285855,5.56301799285855,5.56301799285855,0.0,False
abalone,adaptive,0,0.0,0.88,tighter,1670,1475,10000142,0.012,1651,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,0.0,0.885,uncorrected,1670,1484,10000142,0.1,1504,0.262168554863676,0.5261813839386488,6.273208513590956,0.1303827751196172,-5.747027129652307,5.747027129652307,5.747027129652307,0.0,False
abalone,adaptive,0,0.0,0.885,tighter,1670,1484,10000142,0.0115,1652,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,0.0,0.89,uncorrected,1670,1492,10000142,0.1,1504,0.17298276551612912,0.347182410965117,6.273208513590956,0.08373205741626795,-5.926026102625839,5.926026102625839,5.926026102625839,0.0,False
abalone,adaptive,0,0.0,0.89,tighter,1670,1492,10000142,0.011,1653,3.4378300850944243,6.89984423517733,6.273208513590956,0.9342105263157895,0.6266357215863749,0.6266357215863749,0.6266357215863749,0.0,False
abalone,adaptive,0,0.0,0.895,uncorrected,1670,1504,10000142,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.895,tighter,1670,1504,10000142,0.010499999999999999,1654,3.4378300850944243,6.89984423517733,6.273208513590956,0.9342105263157895,0.6266357215863749,0.6266357215863749,0.6266357215863749,0.0,False
abalone,adaptive,0,0.0,0.9,uncorrected,1670,1508,10000142,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.9,tighter,1670,1508,10000142,0.009999999999999998,1655,3.4378300850944243,6.89984423517733,6.273208513590956,0.9342105263157895,0.6266357215863749,0.6266357215863749,0.6266357215863749,0.0,False
abalone,adaptive,0,0.0,0.905,uncorrected,1670,1516,10000142,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.905,tighter,1670,1516,10000142,0.009499999999999998,1656,3.4409972723779583,6.906200889921486,6.273208513590956,0.9342105263157895,0.6329923763305312,0.6329923763305312,0.6329923763305312,0.0,False
abalone,adaptive,0,0.0,0.91,uncorrected,1670,1520,10000142,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.91,tighter,1670,1520,10000142,0.008999999999999998,1656,3.4409972723779583,6.906200889921486,6.273208513590956,0.9342105263157895,0.6329923763305312,0.6329923763305312,0.6329923763305312,0.0,False
abalone,adaptive,0,0.0,0.915,uncorrected,1670,1527,10000142,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.915,tighter,1670,1527,10000142,0.008499999999999997,1657,3.4409972723779583,6.906200889921486,6.273208513590956,0.9342105263157895,0.6329923763305312,0.6329923763305312,0.6329923763305312,0.0,False
abalone,adaptive,0,0.0,0.92,uncorrected,1670,1542,10000142,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.92,tighter,1670,1542,10000142,0.007999999999999997,1658,3.5460283771528376,7.11700196061354,6.273208513590956,0.9366028708133971,0.8437934470225845,0.8437934470225845,0.8437934470225845,0.0,False
abalone,adaptive,0,0.0,0.925,uncorrected,1670,1554,10000142,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.925,tighter,1670,1554,10000142,0.007499999999999996,1659,3.5460283771528376,7.11700196061354,6.273208513590956,0.9366028708133971,0.8437934470225845,0.8437934470225845,0.8437934470225845,0.0,False
abalone,adaptive,0,0.0,0.93,uncorrected,1670,1561,10000142,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.93,tighter,1670,1561,10000142,0.006999999999999996,1660,3.630409706450555,7.2863582156058415,6.273208513590956,0.9389952153110048,1.0131497020148859,1.0131497020148859,1.0131497020148859,0.0,False
abalone,adaptive,0,0.0,0.935,uncorrected,1670,1567,10000142,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.935,tighter,1670,1567,10000142,0.006499999999999995,1661,3.630409706450555,7.2863582156058415,6.273208513590956,0.9389952153110048,1.0131497020148859,1.0131497020148859,1.0131497020148859,0.0,False
abalone,adaptive,0,0.0,0.94,uncorrected,1670,1572,10000142,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.94,tighter,1670,1572,10000142,0.006000000000000005,1661,3.5460283771528376,7.11700196061354,6.273208513590956,0.9366028708133971,0.8437934470225845,0.8437934470225845,0.8437934470225845,0.0,False
abalone,adaptive,0,0.0,0.945,uncorrected,1670,1581,10000142,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.945,tighter,1670,1581,10000142,0.005500000000000005,1662,3.630409706450555,7.2863582156058415,6.273208513590956,0.9389952153110048,1.0131497020148859,1.0131497020148859,1.0131497020148859,0.0,False
abalone,adaptive,0,0.0,0.95,uncorrected,1670,1592,10000142,0.1,1504,0.0,0.0,6.273208513590956,0.0,-6.273208513590956,6.273208513590956,6.273208513590956,0.0,False
abalone,adaptive,0,0.0,0.95,tighter,1670,1592,10000142,0.0050000000000000044,1663,3.5460283771528376,7.11700196061354,6.273208513590956,0.9366028708133971,0.8437934470225845,0.8437934470225845,0.8437934470225845,0.0,False
abalone,cqr,0,0.0,0.0,uncorrected,1670,0,10000142,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,0.0,0.0,tighter,1670,0,10000142,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,0.0,0.0,naive,1670,0,10000142,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,0.0,0.005,uncorrected,1670,5,10000142,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,0.0,0.005,tighter,1670,5,10000142,0.0995,1505,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.005,naive,1670,5,10000142,0.095,1513,0.040715293837053634,6.709181180113276,6.611271724311685,0.9401913875598086,0.09790945580159185,0.09790945580159185,0.09790945580159185,0.0,False
abalone,cqr,0,0.0,0.01,uncorrected,1670,17,10000142,0.1,1504,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.01,tighter,1670,17,10000142,0.099,1506,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.01,naive,1670,17,10000142,0.09000000000000001,1521,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.015,uncorrected,1670,29,10000142,0.1,1504,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,0.0,0.015,tighter,1670,29,10000142,0.0985,1507,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.015,naive,1670,29,10000142,0.085,1529,0.07144787930710383,6.90523509301157,6.611271724311685,0.9461722488038278,0.29396336869988443,0.29396336869988443,0.29396336869988443,0.0,False
abalone,cqr,0,0.0,0.02,uncorrected,1670,34,10000142,0.1,1504,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,0.0,0.02,tighter,1670,34,10000142,0.098,1508,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.02,naive,1670,34,10000142,0.08,1538,0.08314684769924652,6.979866904656194,6.611271724311685,0.9485645933014354,0.36859518034450656,0.36859518034450656,0.36859518034450656,0.0,False
abalone,cqr,0,0.0,0.025,uncorrected,1670,47,10000142,0.1,1504,0.016967684261632643,6.557686871774674,6.611271724311685,0.9330143540669856,-0.05358485253701191,0.05358485253701191,0.05358485253701191,0.0,False
abalone,cqr,0,0.0,0.025,tighter,1670,47,10000142,0.0975,1509,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.025,naive,1670,47,10000142,0.07500000000000001,1546,0.09917477875030489,7.082114683362812,6.611271724311685,0.9509569377990431,0.4708429590511283,0.4708429590511283,0.4708429590511283,0.0,False
abalone,cqr,0,0.0,0.03,uncorrected,1670,56,10000142,0.1,1504,0.016967684261632643,6.557686871774674,6.611271724311685,0.9330143540669856,-0.05358485253701191,0.05358485253701191,0.05358485253701191,0.0,False
abalone,cqr,0,0.0,0.03,tighter,1670,56,10000142,0.097,1509,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.03,naive,1670,56,10000142,0.07,1555,0.11665134293889112,7.19360379958213,6.611271724311685,0.9533492822966507,0.5823320752704457,0.5823320752704457,0.5823320752704457,0.0,False
abalone,cqr,0,0.0,0.035,uncorrected,1670,68,10000142,0.1,1504,0.016967684261632643,6.557686871774674,6.611271724311685,0.9330143540669856,-0.05358485253701191,0.05358485253701191,0.05358485253701191,0.0,False
abalone,cqr,0,0.0,0.035,tighter,1670,68,10000142,0.0965,1510,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.035,naive,1670,68,10000142,0.065,1563,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,0.0,0.04,uncorrected,1670,77,10000142,0.1,1504,0.016762934539876095,6.556380701678628,6.611271724311685,0.9330143540669856,-0.05489102263305922,0.05489102263305922,0.05489102263305922,0.0,False
abalone,cqr,0,0.0,0.04,tighter,1670,77,10000142,0.096,1511,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.04,naive,1670,77,10000142,0.060000000000000005,1571,0.1414162812306159,7.351588003661186,6.611271724311685,0.9569377990430622,0.7403162793495011,0.7403162793495011,0.7403162793495011,0.0,False
abalone,cqr,0,0.0,0.045,uncorrected,1670,86,10000142,0.1,1504,0.016688251479224814,6.555904272310777,6.611271724311685,0.9330143540669856,-0.05536745200090961,0.05536745200090961,0.05536745200090961,0.0,False
abalone,cqr,0,0.0,0.045,tighter,1670,86,10000142,0.0955,1512,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.045,naive,1670,86,10000142,0.05500000000000001,1580,0.168056772778979,7.5215370180283765,6.611271724311685,0.9581339712918661,0.9102652937166922,0.9102652937166922,0.9102652937166922,0.0,False
abalone,cqr,0,0.0,0.05,uncorrected,1670,96,10000142,0.1,1504,0.016688251479224814,6.555904272310777,6.611271724311685,0.9330143540669856,-0.05536745200090961,0.05536745200090961,0.05536745200090961,0.0,False
abalone,cqr,0,0.0,0.05,tighter,1670,96,10000142,0.095,1513,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,0.0,0.05,naive,1670,96,10000142,0.05,1588,0.1920291239311953,7.674465031499426,6.611271724311685,0.9593301435406698,1.0631933071877384,1.0631933071877384,1.0631933071877384,0.0,False
abalone,cqr,0,0.0,0.055,uncorrected,1670,104,10000142,0.1,1504,0.016688251479224814,6.555904272310777,6.611271724311685,0.9330143540669856,-0.05536745200090961,0.05536745200090961,0.05536745200090961,0.0,False
abalone,cqr,0,0.0,0.055,tighter,1670,104,10000142,0.0945,1514,0.03186492233550997,6.65272156446616,6.611271724311685,0.9366028708133971,0.04144984015447489,0.04144984015447489,0.04144984015447489,0.0,False
abalone,cqr,0,0.0,0.055,naive,1670,104,10000142,0.045000000000000005,1596,0.22271732597625704,7.870235807004498,6.611271724311685,0.9641148325358851,1.2589640826928135,1.2589640826928135,1.2589640826928135,0.0,False
abalone,cqr,0,0.0,0.06,uncorrected,1670,114,10000142,0.1,1504,0.016688251479224814,6.555904272310777,6.611271724311685,0.9330143540669856,-0.05536745200090961,0.05536745200090961,0.05536745200090961,0.0,False
abalone,cqr,0,0.0,0.06,tighter,1670,114,10000142,0.094,1514,0.03186492233550997,6.65272156446616,6.611271724311685,0.9366028708133971,0.04144984015447489,0.04144984015447489,0.04144984015447489,0.0,False
abalone,cqr,0,0.0,0.06,naive,1670,114,10000142,0.04000000000000001,1605,0.2517023516173531,8.05514142446165,6.611271724311685,0.9677033492822966,1.4438697001499632,1.4438697001499632,1.4438697001499632,0.0,False
abalone,cqr,0,0.0,0.065,uncorrected,1670,121,10000142,0.1,1504,0.016688251479224814,6.555904272310777,6.611271724311685,0.9330143540669856,-0.05536745200090961,0.05536745200090961,0.05536745200090961,0.0,False
abalone,cqr,0,0.0,0.065,tighter,1670,121,10000142,0.09350000000000001,1515,0.03286437301910372,6.659097409982261,6.611271724311685,0.9366028708133971,0.0478256856705765,0.0478256856705765,0.0478256856705765,0.0,False
abalone,cqr,0,0.0,0.065,naive,1670,121,10000142,0.035,1613,0.2883973529843137,8.289231674005142,6.611271724311685,0.9736842105263158,1.6779599496934576,1.6779599496934576,1.6779599496934576,0.0,False
abalone,cqr,0,0.0,0.07,uncorrected,1670,130,10000142,0.1,1504,0.014312094345024562,6.540745934777633,6.611271724311685,0.9330143540669856,-0.07052578953405157,0.07052578953405157,0.07052578953405157,0.0,False
abalone,cqr,0,0.0,0.07,tighter,1670,130,10000142,0.093,1516,0.03286437301910372,6.659097409982261,6.611271724311685,0.9366028708133971,0.0478256856705765,0.0478256856705765,0.0478256856705765,0.0,False
abalone,cqr,0,0.0,0.07,naive,1670,130,10000142,0.03,1621,0.3246674129458621,8.52061107368003,6.611271724311685,0.9736842105263158,1.9093393493683433,1.9093393493683433,1.9093393493683433,0.0,False
abalone,cqr,0,0.0,0.075,uncorrected,1670,134,10000142,0.1,1504,0.014312094345024562,6.540745934777633,6.611271724311685,0.9330143540669856,-0.07052578953405157,0.07052578953405157,0.07052578953405157,0.0,False
abalone,cqr,0,0.0,0.075,tighter,1670,134,10000142,0.09250000000000001,1517,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,0.0,0.075,naive,1670,134,10000142,0.02500000000000001,1630,0.3873895032130177,8.920737227531276,6.611271724311685,0.9784688995215312,2.309465503219586,2.309465503219586,2.309465503219586,0.0,False
abalone,cqr,0,0.0,0.08,uncorrected,1670,147,10000142,0.1,1504,0.011656092236986826,6.52380236826728,6.611271724311685,0.930622009569378,-0.08746935604440494,0.08746935604440494,0.08746935604440494,0.0,False
abalone,cqr,0,0.0,0.08,tighter,1670,147,10000142,0.09200000000000001,1518,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,0.0,0.08,naive,1670,147,10000142,0.020000000000000004,1638,0.5125032288752491,9.718881448012445,6.611271724311685,0.9832535885167464,3.107609723700754,3.107609723700754,3.107609723700754,0.0,False
abalone,cqr,0,0.0,0.085,uncorrected,1670,156,10000142,0.1,1504,0.011318240181254158,6.521647091823921,6.611271724311685,0.930622009569378,-0.08962463248776412,0.08962463248776412,0.08962463248776412,0.0,False
abalone,cqr,0,0.0,0.085,tighter,1670,156,10000142,0.09150000000000001,1519,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,0.0,0.085,naive,1670,156,10000142,0.015,1646,0.6092745922629448,10.336219825453856,6.611271724311685,0.9868421052631579,3.7249481011421675,3.7249481011421675,3.7249481011421675,0.0,False
abalone,cqr,0,0.0,0.09,uncorrected,1670,163,10000142,0.1,1504,0.011268768326090584,6.521331493554696,6.611271724311685,0.930622009569378,-0.0899402307569891,0.0899402307569891,0.0899402307569891,0.0,False
abalone,cqr,0,0.0,0.09,tighter,1670,163,10000142,0.09100000000000001,1519,0.03286437301910372,6.659097409982261,6.611271724311685,0.9366028708133971,0.0478256856705765,0.0478256856705765,0.0478256856705765,0.0,False
abalone,cqr,0,0.0,0.09,naive,1670,163,10000142,0.010000000000000009,1655,0.8932908437540571,12.148058841920678,6.611271724311685,0.9988038277511961,5.53678711760899,5.53678711760899,5.53678711760899,0.0,False
abalone,cqr,0,0.0,0.095,uncorrected,1670,167,10000142,0.1,1504,0.011268768326090584,6.521331493554696,6.611271724311685,0.930622009569378,-0.0899402307569891,0.0899402307569891,0.0899402307569891,0.0,False
abalone,cqr,0,0.0,0.095,tighter,1670,167,10000142,0.09050000000000001,1520,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,0.0,0.095,naive,1670,167,10000142,0.0050000000000000044,1663,1.2257175200255253,14.268724891912113,6.611271724311685,0.9988038277511961,7.6574531676004245,7.6574531676004245,7.6574531676004245,0.0,False
abalone,cqr,0,0.0,0.1,uncorrected,1670,176,10000142,0.1,1504,0.010130567597882889,6.514070512969569,6.611271724311685,0.930622009569378,-0.09720121134211683,0.09720121134211683,0.09720121134211683,0.0,False
abalone,cqr,0,0.0,0.1,tighter,1670,176,10000142,0.09000000000000001,1521,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,0.0,0.1,naive,1670,176,10000142,0.0,1671,inf,inf,6.611271724311685,1.0,inf,inf,inf,0.0,True
abalone,cqr,0,0.0,0.105,uncorrected,1670,186,10000142,0.1,1504,0.007127480459673263,6.4949127696422355,6.611271724311685,0.930622009569378,-0.11635895466944887,0.11635895466944887,0.11635895466944887,0.0,False
abalone,cqr,0,0.0,0.105,tighter,1670,186,10000142,0.08950000000000001,1522,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,0.0,0.11,uncorrected,1670,196,10000142,0.1,1504,0.0026310252671073453,6.466228309119592,6.611271724311685,0.9294258373205742,-0.14504341519209152,0.14504341519209152,0.14504341519209152,0.0,False
abalone,cqr,0,0.0,0.11,tighter,1670,196,10000142,0.08900000000000001,1523,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,0.0,0.115,uncorrected,1670,208,10000142,0.1,1504,0.0021648815182492287,6.46325461508966,6.611271724311685,0.9294258373205742,-0.1480171092220261,0.1480171092220261,0.1480171092220261,0.0,False
abalone,cqr,0,0.0,0.115,tighter,1670,208,10000142,0.08850000000000001,1524,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.12,uncorrected,1670,214,10000142,0.1,1504,0.0007629857764155368,6.454311431772727,6.611271724311685,0.9282296650717703,-0.15696029253895788,0.15696029253895788,0.15696029253895788,0.0,False
abalone,cqr,0,0.0,0.12,tighter,1670,214,10000142,0.08800000000000001,1524,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.125,uncorrected,1670,223,10000142,0.1,1504,-0.002981763637095458,6.4304223653595605,6.611271724311685,0.9282296650717703,-0.18084935895212673,0.18084935895212673,0.18084935895212673,0.0,False
abalone,cqr,0,0.0,0.125,tighter,1670,223,10000142,0.08750000000000001,1525,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.13,uncorrected,1670,229,10000142,0.1,1504,-0.002981763637095458,6.4304223653595605,6.611271724311685,0.9282296650717703,-0.18084935895212673,0.18084935895212673,0.18084935895212673,0.0,False
abalone,cqr,0,0.0,0.13,tighter,1670,229,10000142,0.08700000000000001,1526,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.135,uncorrected,1670,240,10000142,0.1,1504,-0.006762141556475587,6.406306012244686,6.611271724311685,0.9270334928229665,-0.2049657120670009,0.2049657120670009,0.2049657120670009,0.0,False
abalone,cqr,0,0.0,0.135,tighter,1670,240,10000142,0.08650000000000001,1527,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.14,uncorrected,1670,247,10000142,0.1,1504,-0.006762141556475587,6.406306012244686,6.611271724311685,0.9270334928229665,-0.2049657120670009,0.2049657120670009,0.2049657120670009,0.0,False
abalone,cqr,0,0.0,0.14,tighter,1670,247,10000142,0.08600000000000001,1528,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.145,uncorrected,1670,257,10000142,0.1,1504,-0.00855230745765967,6.3948859177652855,6.611271724311685,0.9258373205741627,-0.21638580654640185,0.21638580654640185,0.21638580654640185,0.0,False
abalone,cqr,0,0.0,0.145,tighter,1670,257,10000142,0.0855,1529,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.15,uncorrected,1670,266,10000142,0.1,1504,-0.00855230745765967,6.3948859177652855,6.611271724311685,0.9258373205741627,-0.21638580654640185,0.21638580654640185,0.21638580654640185,0.0,False
abalone,cqr,0,0.0,0.15,tighter,1670,266,10000142,0.085,1529,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.155,uncorrected,1670,271,10000142,0.1,1504,-0.008642120408551834,6.394312969535187,6.611271724311685,0.9258373205741627,-0.21695875477649798,0.21695875477649798,0.21695875477649798,0.0,False
abalone,cqr,0,0.0,0.155,tighter,1670,271,10000142,0.0845,1530,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.16,uncorrected,1670,279,10000142,0.1,1504,-0.012162918419573732,6.371852567456163,6.611271724311685,0.9234449760765551,-0.23941915685552462,0.23941915685552462,0.23941915685552462,0.0,False
abalone,cqr,0,0.0,0.16,tighter,1670,279,10000142,0.084,1531,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.165,uncorrected,1670,284,10000142,0.1,1504,-0.014215238477625736,6.358760099909204,6.611271724311685,0.9234449760765551,-0.25251162440248276,0.25251162440248276,0.25251162440248276,0.0,False
abalone,cqr,0,0.0,0.165,tighter,1670,284,10000142,0.0835,1532,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.17,uncorrected,1670,292,10000142,0.1,1504,-0.015065411129849604,6.353336551172307,6.611271724311685,0.9186602870813397,-0.2579351731393778,0.2579351731393778,0.2579351731393778,0.0,False
abalone,cqr,0,0.0,0.17,tighter,1670,292,10000142,0.083,1533,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,0.0,0.175,uncorrected,1670,298,10000142,0.1,1504,-0.015065411129849604,6.353336551172307,6.611271724311685,0.9186602870813397,-0.2579351731393778,0.2579351731393778,0.2579351731393778,0.0,False
abalone,cqr,0,0.0,0.175,tighter,1670,298,10000142,0.0825,1534,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.18,uncorrected,1670,305,10000142,0.1,1504,-0.01856374201271338,6.331019474762751,6.611271724311685,0.9126794258373205,-0.28025224954893574,0.28025224954893574,0.28025224954893574,0.0,False
abalone,cqr,0,0.0,0.18,tighter,1670,305,10000142,0.08200000000000002,1534,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,0.0,0.185,uncorrected,1670,312,10000142,0.1,1504,-0.01896435607903335,6.328463817499854,6.611271724311685,0.9114832535885168,-0.28280790681183243,0.28280790681183243,0.28280790681183243,0.0,False
abalone,cqr,0,0.0,0.185,tighter,1670,312,10000142,0.0815,1535,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,0.0,0.19,uncorrected,1670,322,10000142,0.1,1504,-0.025938077020185135,6.2839760122253505,6.611271724311685,0.9043062200956937,-0.327295712086334,0.327295712086334,0.327295712086334,0.0,False
abalone,cqr,0,0.0,0.19,tighter,1670,322,10000142,0.08100000000000002,1536,0.016762934539876095,6.556380701678628,6.611271724311685,0.9330143540669856,-0.05489102263305922,0.05489102263305922,0.05489102263305922,0.0,False
abalone,cqr,0,0.0,0.195,uncorrected,1670,327,10000142,0.1,1504,-0.025938077020185135,6.2839760122253505,6.611271724311685,0.9043062200956937,-0.327295712086334,0.327295712086334,0.327295712086334,0.0,False
abalone,cqr,0,0.0,0.195,tighter,1670,327,10000142,0.0805,1537,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,0.0,0.2,uncorrected,1670,340,10000142,0.1,1504,-0.025938077020185135,6.2839760122253505,6.611271724311685,0.9043062200956937,-0.327295712086334,0.327295712086334,0.327295712086334,0.0,False
abalone,cqr,0,0.0,0.2,tighter,1670,340,10000142,0.08000000000000002,1538,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,0.0,0.205,uncorrected,1670,340,10000142,0.1,1504,-0.025938077020185135,6.2839760122253505,6.611271724311685,0.9043062200956937,-0.327295712086334,0.327295712086334,0.327295712086334,0.0,False
abalone,cqr,0,0.0,0.205,tighter,1670,340,10000142,0.07950000000000002,1539,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.21,uncorrected,1670,348,10000142,0.1,1504,-0.025938077020185135,6.2839760122253505,6.611271724311685,0.9043062200956937,-0.327295712086334,0.327295712086334,0.327295712086334,0.0,False
abalone,cqr,0,0.0,0.21,tighter,1670,348,10000142,0.07900000000000001,1539,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.215,uncorrected,1670,357,10000142,0.1,1504,-0.028532022804949708,6.2674283247083125,6.611271724311685,0.9019138755980861,-0.3438433996033746,0.3438433996033746,0.3438433996033746,0.0,False
abalone,cqr,0,0.0,0.215,tighter,1670,357,10000142,0.07850000000000001,1540,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.22,uncorrected,1670,365,10000142,0.1,1504,-0.028883861839414493,6.265183820435008,6.611271724311685,0.9019138755980861,-0.34608790387667776,0.34608790387667776,0.34608790387667776,0.0,False
abalone,cqr,0,0.0,0.22,tighter,1670,365,10000142,0.07800000000000001,1541,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.225,uncorrected,1670,374,10000142,0.1,1504,-0.028883861839414493,6.265183820435008,6.611271724311685,0.9019138755980861,-0.34608790387667776,0.34608790387667776,0.34608790387667776,0.0,False
abalone,cqr,0,0.0,0.225,tighter,1670,374,10000142,0.07750000000000001,1542,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.23,uncorrected,1670,383,10000142,0.1,1504,-0.032288272091980263,6.243465896579332,6.611271724311685,0.8995215311004785,-0.36780582773235354,0.36780582773235354,0.36780582773235354,0.0,False
abalone,cqr,0,0.0,0.23,tighter,1670,383,10000142,0.07700000000000001,1543,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.235,uncorrected,1670,392,10000142,0.1,1504,-0.03239060201827515,6.242813098184735,6.611271724311685,0.8995215311004785,-0.36845862612695157,0.36845862612695157,0.36845862612695157,0.0,False
abalone,cqr,0,0.0,0.235,tighter,1670,392,10000142,0.07650000000000001,1544,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.24,uncorrected,1670,407,10000142,0.1,1504,-0.0381991455050662,6.205758367467884,6.611271724311685,0.895933014354067,-0.4055133568438019,0.4055133568438019,0.4055133568438019,0.0,False
abalone,cqr,0,0.0,0.24,tighter,1670,407,10000142,0.07600000000000001,1545,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.245,uncorrected,1670,419,10000142,0.1,1504,-0.04118554120017781,6.1867071046947,6.611271724311685,0.8923444976076556,-0.42456461961698455,0.42456461961698455,0.42456461961698455,0.0,False
abalone,cqr,0,0.0,0.245,tighter,1670,419,10000142,0.07550000000000001,1545,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.25,uncorrected,1670,427,10000142,0.1,1504,-0.04346088890983357,6.172191865743623,6.611271724311685,0.8911483253588517,-0.4390798585680617,0.4390798585680617,0.4390798585680617,0.0,False
abalone,cqr,0,0.0,0.25,tighter,1670,427,10000142,0.07500000000000001,1546,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.255,uncorrected,1670,439,10000142,0.1,1504,-0.04645153857009343,6.153113465438733,6.611271724311685,0.8899521531100478,-0.4581582588729534,0.4581582588729534,0.4581582588729534,0.0,False
abalone,cqr,0,0.0,0.255,tighter,1670,439,10000142,0.0745,1547,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,0.0,0.26,uncorrected,1670,446,10000142,0.1,1504,-0.047800844802788234,6.144505768996281,6.611271724311685,0.888755980861244,-0.46676595531540405,0.46676595531540405,0.46676595531540405,0.0,False
abalone,cqr,0,0.0,0.26,tighter,1670,446,10000142,0.074,1548,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,0.0,0.265,uncorrected,1670,450,10000142,0.1,1504,-0.047800844802788234,6.144505768996281,6.611271724311685,0.888755980861244,-0.46676595531540405,0.46676595531540405,0.46676595531540405,0.0,False
abalone,cqr,0,0.0,0.265,tighter,1670,450,10000142,0.0735,1549,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,0.0,0.27,uncorrected,1670,457,10000142,0.1,1504,-0.04803924088432088,6.142984957001806,6.611271724311685,0.8875598086124402,-0.46828676730987934,0.46828676730987934,0.46828676730987934,0.0,False
abalone,cqr,0,0.0,0.27,tighter,1670,457,10000142,0.073,1550,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.275,uncorrected,1670,467,10000142,0.1,1504,-0.048485798882978104,6.140136207323452,6.611271724311685,0.8875598086124402,-0.47113551698823286,0.47113551698823286,0.47113551698823286,0.0,False
abalone,cqr,0,0.0,0.275,tighter,1670,467,10000142,0.0725,1550,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,0.0,0.28,uncorrected,1670,474,10000142,0.1,1504,-0.048485798882978104,6.140136207323452,6.611271724311685,0.8875598086124402,-0.47113551698823286,0.47113551698823286,0.47113551698823286,0.0,False
abalone,cqr,0,0.0,0.28,tighter,1670,474,10000142,0.072,1551,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.285,uncorrected,1670,484,10000142,0.1,1504,-0.05249797758552832,6.114541115929379,6.611271724311685,0.8839712918660287,-0.4967306083823085,0.4967306083823085,0.4967306083823085,0.0,False
abalone,cqr,0,0.0,0.285,tighter,1670,484,10000142,0.07150000000000001,1552,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.29,uncorrected,1670,493,10000142,0.1,1504,-0.054566806449821925,6.101343332932663,6.611271724311685,0.8827751196172249,-0.5099283913790227,0.5099283913790227,0.5099283913790227,0.0,False
abalone,cqr,0,0.0,0.29,tighter,1670,493,10000142,0.071,1553,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.295,uncorrected,1670,499,10000142,0.1,1504,-0.055098934220807694,6.097948703744524,6.611271724311685,0.8827751196172249,-0.5133230205671614,0.5133230205671614,0.5133230205671614,0.0,False
abalone,cqr,0,0.0,0.295,tighter,1670,499,10000142,0.07050000000000001,1554,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.3,uncorrected,1670,506,10000142,0.1,1504,-0.059165317723388955,6.072007820970341,6.611271724311685,0.8779904306220095,-0.5392639033413449,0.5392639033413449,0.5392639033413449,0.0,False
abalone,cqr,0,0.0,0.3,tighter,1670,506,10000142,0.06999999999999999,1555,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.305,uncorrected,1670,519,10000142,0.1,1504,-0.060697360085981034,6.062234386834614,6.611271724311685,0.8779904306220095,-0.5490373374770705,0.5490373374770705,0.5490373374770705,0.0,False
abalone,cqr,0,0.0,0.305,tighter,1670,519,10000142,0.0695,1555,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,0.0,0.31,uncorrected,1670,528,10000142,0.1,1504,-0.06224811616447168,6.052341571359157,6.611271724311685,0.8779904306220095,-0.5589301529525275,0.5589301529525275,0.5589301529525275,0.0,False
abalone,cqr,0,0.0,0.31,tighter,1670,528,10000142,0.06899999999999999,1556,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,0.0,0.315,uncorrected,1670,542,10000142,0.1,1504,-0.0678650441096551,6.016509223208881,6.611271724311685,0.8696172248803827,-0.594762501102804,0.594762501102804,0.594762501102804,0.0,False
abalone,cqr,0,0.0,0.315,tighter,1670,542,10000142,0.0685,1557,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,0.0,0.32,uncorrected,1670,548,10000142,0.1,1504,-0.06921704501831083,6.007884336485884,6.611271724311685,0.8672248803827751,-0.6033873878258017,0.6033873878258017,0.6033873878258017,0.0,False
abalone,cqr,0,0.0,0.32,tighter,1670,548,10000142,0.06799999999999999,1558,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,0.0,0.325,uncorrected,1670,556,10000142,0.1,1504,-0.06921704501831083,6.007884336485884,6.611271724311685,0.8672248803827751,-0.6033873878258017,0.6033873878258017,0.6033873878258017,0.0,False
abalone,cqr,0,0.0,0.325,tighter,1670,556,10000142,0.0675,1559,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.33,uncorrected,1670,562,10000142,0.1,1504,-0.07112951965057401,5.995683991827628,6.611271724311685,0.8648325358851675,-0.6155877324840578,0.6155877324840578,0.6155877324840578,0.0,False
abalone,cqr,0,0.0,0.33,tighter,1670,562,10000142,0.06699999999999999,1560,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.335,uncorrected,1670,569,10000142,0.1,1504,-0.07112951965057401,5.995683991827628,6.611271724311685,0.8648325358851675,-0.6155877324840578,0.6155877324840578,0.6155877324840578,0.0,False
abalone,cqr,0,0.0,0.335,tighter,1670,569,10000142,0.0665,1560,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.34,uncorrected,1670,581,10000142,0.1,1504,-0.07112951965057401,5.995683991827628,6.611271724311685,0.8648325358851675,-0.6155877324840578,0.6155877324840578,0.6155877324840578,0.0,False
abalone,cqr,0,0.0,0.34,tighter,1670,581,10000142,0.06599999999999999,1561,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.345,uncorrected,1670,592,10000142,0.1,1504,-0.0711596441741158,5.995491816954469,6.611271724311685,0.8648325358851675,-0.6157799073572162,0.6157799073572162,0.6157799073572162,0.0,False
abalone,cqr,0,0.0,0.345,tighter,1670,592,10000142,0.0655,1562,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.35,uncorrected,1670,602,10000142,0.1,1504,-0.07163142618629736,5.9924821544705456,6.611271724311685,0.8648325358851675,-0.6187895698411412,0.6187895698411412,0.6187895698411412,0.0,False
abalone,cqr,0,0.0,0.35,tighter,1670,602,10000142,0.065,1563,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,0.0,0.355,uncorrected,1670,613,10000142,0.1,1504,-0.07270772018615235,5.985616098560405,6.611271724311685,0.8636363636363636,-0.6256556257512814,0.6256556257512814,0.6256556257512814,0.0,False
abalone,cqr,0,0.0,0.355,tighter,1670,613,10000142,0.0645,1564,0.028333224441447147,6.630191628220462,6.611271724311685,0.9354066985645934,0.01891990390877803,0.01891990390877803,0.01891990390877803,0.0,False
abalone,cqr,0,0.0,0.36,uncorrected,1670,621,10000142,0.1,1504,-0.0772992189288435,5.956325321985508,6.611271724311685,0.861244019138756,-0.6549464023261795,0.6549464023261795,0.6549464023261795,0.0,False
abalone,cqr,0,0.0,0.36,tighter,1670,621,10000142,0.064,1565,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,0.0,0.365,uncorrected,1670,625,10000142,0.1,1504,-0.0772992189288435,5.956325321985508,6.611271724311685,0.861244019138756,-0.6549464023261795,0.6549464023261795,0.6549464023261795,0.0,False
abalone,cqr,0,0.0,0.365,tighter,1670,625,10000142,0.0635,1565,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,0.0,0.37,uncorrected,1670,632,10000142,0.1,1504,-0.08022782960120667,5.937642690085498,6.611271724311685,0.8564593301435407,-0.6736290342261881,0.6736290342261881,0.6736290342261881,0.0,False
abalone,cqr,0,0.0,0.37,tighter,1670,632,10000142,0.063,1566,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,0.0,0.375,uncorrected,1670,637,10000142,0.1,1504,-0.08162844934646118,5.928707646797085,6.611271724311685,0.8564593301435407,-0.6825640775146011,0.6825640775146011,0.6825640775146011,0.0,False
abalone,cqr,0,0.0,0.375,tighter,1670,637,10000142,0.0625,1567,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,0.0,0.38,uncorrected,1670,644,10000142,0.1,1504,-0.08213046946708191,5.925505084842209,6.611271724311685,0.8564593301435407,-0.6857666394694775,0.6857666394694775,0.6857666394694775,0.0,False
abalone,cqr,0,0.0,0.38,tighter,1670,644,10000142,0.062,1568,0.03186492233550997,6.65272156446616,6.611271724311685,0.9366028708133971,0.04144984015447489,0.04144984015447489,0.04144984015447489,0.0,False
abalone,cqr,0,0.0,0.385,uncorrected,1670,647,10000142,0.1,1504,-0.08213046946708191,5.925505084842209,6.611271724311685,0.8564593301435407,-0.6857666394694775,0.6857666394694775,0.6857666394694775,0.0,False
abalone,cqr,0,0.0,0.385,tighter,1670,647,10000142,0.0615,1569,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,0.0,0.39,uncorrected,1670,659,10000142,0.1,1504,-0.08328600616180448,5.918133512062602,6.611271724311685,0.8564593301435407,-0.6931382122490836,0.6931382122490836,0.6931382122490836,0.0,False
abalone,cqr,0,0.0,0.39,tighter,1670,659,10000142,0.061,1570,0.03746300182159912,6.6884336717027315,6.611271724311685,0.9401913875598086,0.07716194739104415,0.07716194739104415,0.07716194739104415,0.0,False
abalone,cqr,0,0.0,0.395,uncorrected,1670,668,10000142,0.1,1504,-0.08337194481078614,5.917585279359616,6.611271724311685,0.8564593301435407,-0.6936864449520707,0.6936864449520707,0.6936864449520707,0.0,False
abalone,cqr,0,0.0,0.395,tighter,1670,668,10000142,0.0605,1570,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,0.0,0.4,uncorrected,1670,678,10000142,0.1,1504,-0.08337194481078614,5.917585279359616,6.611271724311685,0.8564593301435407,-0.6936864449520707,0.6936864449520707,0.6936864449520707,0.0,False
abalone,cqr,0,0.0,0.4,tighter,1670,678,10000142,0.06,1571,0.03746300182159912,6.6884336717027315,6.611271724311685,0.9401913875598086,0.07716194739104415,0.07716194739104415,0.07716194739104415,0.0,False
abalone,cqr,0,0.0,0.405,uncorrected,1670,684,10000142,0.1,1504,-0.08362932891571073,5.915943336121956,6.611271724311685,0.8564593301435407,-0.6953283881897292,0.6953283881897292,0.6953283881897292,0.0,False
abalone,cqr,0,0.0,0.405,tighter,1670,684,10000142,0.0595,1572,0.03746300182159912,6.6884336717027315,6.611271724311685,0.9401913875598086,0.07716194739104415,0.07716194739104415,0.07716194739104415,0.0,False
abalone,cqr,0,0.0,0.41,uncorrected,1670,693,10000142,0.1,1504,-0.08613483433677449,5.899959840621191,6.611271724311685,0.8564593301435407,-0.7113118836904936,0.7113118836904936,0.7113118836904936,0.0,False
abalone,cqr,0,0.0,0.41,tighter,1670,693,10000142,0.05900000000000001,1573,0.03746300182159912,6.6884336717027315,6.611271724311685,0.9401913875598086,0.07716194739104415,0.07716194739104415,0.07716194739104415,0.0,False
abalone,cqr,0,0.0,0.415,uncorrected,1670,702,10000142,0.1,1504,-0.08613483433677449,5.899959840621191,6.611271724311685,0.8564593301435407,-0.7113118836904936,0.7113118836904936,0.7113118836904936,0.0,False
abalone,cqr,0,0.0,0.415,tighter,1670,702,10000142,0.058499999999999996,1574,0.040715293837053634,6.709181180113276,6.611271724311685,0.9401913875598086,0.09790945580159185,0.09790945580159185,0.09790945580159185,0.0,False
abalone,cqr,0,0.0,0.42,uncorrected,1670,713,10000142,0.1,1504,-0.08613483433677449,5.899959840621191,6.611271724311685,0.8564593301435407,-0.7113118836904936,0.7113118836904936,0.7113118836904936,0.0,False
abalone,cqr,0,0.0,0.42,tighter,1670,713,10000142,0.05800000000000001,1575,0.049556154453724854,6.765580122498909,6.611271724311685,0.9413875598086124,0.1543083981872216,0.1543083981872216,0.1543083981872216,0.0,False
abalone,cqr,0,0.0,0.425,uncorrected,1670,716,10000142,0.1,1504,-0.08772750587188749,5.889799631786015,6.611271724311685,0.854066985645933,-0.7214720925256717,0.7214720925256717,0.7214720925256717,0.0,False
abalone,cqr,0,0.0,0.425,tighter,1670,716,10000142,0.057499999999999996,1575,0.040715293837053634,6.709181180113276,6.611271724311685,0.9401913875598086,0.09790945580159185,0.09790945580159185,0.09790945580159185,0.0,False
abalone,cqr,0,0.0,0.43,uncorrected,1670,725,10000142,0.1,1504,-0.08803280086242704,5.887852048249905,6.611271724311685,0.854066985645933,-0.7234196760617804,0.7234196760617804,0.7234196760617804,0.0,False
abalone,cqr,0,0.0,0.43,tighter,1670,725,10000142,0.05700000000000001,1576,0.049556154453724854,6.765580122498909,6.611271724311685,0.9413875598086124,0.1543083981872216,0.1543083981872216,0.1543083981872216,0.0,False
abalone,cqr,0,0.0,0.435,uncorrected,1670,730,10000142,0.1,1504,-0.08803280086242704,5.887852048249905,6.611271724311685,0.854066985645933,-0.7234196760617804,0.7234196760617804,0.7234196760617804,0.0,False
abalone,cqr,0,0.0,0.435,tighter,1670,730,10000142,0.056499999999999995,1577,0.05083538980209379,6.773740812259618,6.611271724311685,0.9425837320574163,0.16246908794793072,0.16246908794793072,0.16246908794793072,0.0,False
abalone,cqr,0,0.0,0.44,uncorrected,1670,741,10000142,0.1,1504,-0.0890744162078072,5.8812072196071705,6.611271724311685,0.8528708133971292,-0.7300645047045143,0.7300645047045143,0.7300645047045143,0.0,False
abalone,cqr,0,0.0,0.44,tighter,1670,741,10000142,0.05600000000000001,1578,0.05083538980209379,6.773740812259618,6.611271724311685,0.9425837320574163,0.16246908794793072,0.16246908794793072,0.16246908794793072,0.0,False
abalone,cqr,0,0.0,0.445,uncorrected,1670,751,10000142,0.1,1504,-0.09165676326477079,5.86473352443198,6.611271724311685,0.8504784688995215,-0.7465381998797059,0.7465381998797059,0.7465381998797059,0.0,False
abalone,cqr,0,0.0,0.445,tighter,1670,751,10000142,0.055499999999999994,1579,0.05083538980209379,6.773740812259618,6.611271724311685,0.9425837320574163,0.16246908794793072,0.16246908794793072,0.16246908794793072,0.0,False
abalone,cqr,0,0.0,0.45,uncorrected,1670,762,10000142,0.1,1504,-0.09246094698951945,5.859603355150267,6.611271724311685,0.8492822966507177,-0.7516683691614195,0.7516683691614195,0.7516683691614195,0.0,False
abalone,cqr,0,0.0,0.45,tighter,1670,762,10000142,0.05500000000000001,1580,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,0.0,0.455,uncorrected,1670,769,10000142,0.1,1504,-0.09261173746403228,5.858641409967201,6.611271724311685,0.8492822966507177,-0.7526303143444837,0.7526303143444837,0.7526303143444837,0.0,False
abalone,cqr,0,0.0,0.455,tighter,1670,769,10000142,0.05449999999999999,1580,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,0.0,0.46,uncorrected,1670,776,10000142,0.1,1504,-0.09915065226051611,5.816927385183687,6.611271724311685,0.8421052631578947,-0.7943443391279997,0.7943443391279997,0.7943443391279997,0.0,False
abalone,cqr,0,0.0,0.46,tighter,1670,776,10000142,0.054000000000000006,1581,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,0.0,0.465,uncorrected,1670,783,10000142,0.1,1504,-0.10386411671592488,5.786858546664047,6.611271724311685,0.8385167464114832,-0.8244131776476374,0.8244131776476374,0.8244131776476374,0.0,False
abalone,cqr,0,0.0,0.465,tighter,1670,783,10000142,0.05349999999999999,1582,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,0.0,0.47,uncorrected,1670,787,10000142,0.1,1504,-0.10386411671592488,5.786858546664047,6.611271724311685,0.8385167464114832,-0.8244131776476374,0.8244131776476374,0.8244131776476374,0.0,False
abalone,cqr,0,0.0,0.47,tighter,1670,787,10000142,0.053000000000000005,1583,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.475,uncorrected,1670,795,10000142,0.1,1504,-0.10386411671592488,5.786858546664047,6.611271724311685,0.8385167464114832,-0.8244131776476374,0.8244131776476374,0.8244131776476374,0.0,False
abalone,cqr,0,0.0,0.475,tighter,1670,795,10000142,0.052500000000000005,1584,0.06161038189208956,6.842478255868142,6.611271724311685,0.9449760765550239,0.23120653155645698,0.23120653155645698,0.23120653155645698,0.0,False
abalone,cqr,0,0.0,0.48,uncorrected,1670,802,10000142,0.1,1504,-0.10424308090484591,5.784441001542155,6.611271724311685,0.8373205741626795,-0.8268307227695307,0.8268307227695307,0.8268307227695307,0.0,False
abalone,cqr,0,0.0,0.48,tighter,1670,802,10000142,0.052000000000000005,1585,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,0.0,0.485,uncorrected,1670,813,10000142,0.1,1504,-0.10498396878196492,5.779714618613205,6.611271724311685,0.8373205741626795,-0.8315571056984795,0.8315571056984795,0.8315571056984795,0.0,False
abalone,cqr,0,0.0,0.485,tighter,1670,813,10000142,0.051500000000000004,1585,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,0.0,0.49,uncorrected,1670,824,10000142,0.1,1504,-0.10702711929314468,5.7666806468132314,6.611271724311685,0.8361244019138756,-0.8445910774984541,0.8445910774984541,0.8445910774984541,0.0,False
abalone,cqr,0,0.0,0.49,tighter,1670,824,10000142,0.051000000000000004,1586,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,0.0,0.495,uncorrected,1670,836,10000142,0.1,1504,-0.11379404754364042,5.723512044448013,6.611271724311685,0.8301435406698564,-0.8877596798636735,0.8877596798636735,0.8877596798636735,0.0,False
abalone,cqr,0,0.0,0.495,tighter,1670,836,10000142,0.0505,1587,0.06476752071655245,6.862618748788995,6.611271724311685,0.9449760765550239,0.25134702447731044,0.25134702447731044,0.25134702447731044,0.0,False
abalone,cqr,0,0.0,0.5,uncorrected,1670,841,10000142,0.1,1504,-0.11799851813498963,5.696690255832047,6.611271724311685,0.8289473684210527,-0.9145814684796394,0.9145814684796394,0.9145814684796394,0.0,False
abalone,cqr,0,0.0,0.5,tighter,1670,841,10000142,0.05,1588,0.06161038189208956,6.842478255868142,6.611271724311685,0.9449760765550239,0.23120653155645698,0.23120653155645698,0.23120653155645698,0.0,False
abalone,cqr,0,0.0,0.505,uncorrected,1670,848,10000142,0.1,1504,-0.11799851813498963,5.696690255832047,6.611271724311685,0.8289473684210527,-0.9145814684796394,0.9145814684796394,0.9145814684796394,0.0,False
abalone,cqr,0,0.0,0.505,tighter,1670,848,10000142,0.0495,1589,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,0.0,0.51,uncorrected,1670,851,10000142,0.1,1504,-0.12257615485373963,5.6674879099567725,6.611271724311685,0.8217703349282297,-0.9437838143549138,0.9437838143549138,0.9437838143549138,0.0,False
abalone,cqr,0,0.0,0.51,tighter,1670,851,10000142,0.049,1590,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,0.0,0.515,uncorrected,1670,861,10000142,0.1,1504,-0.12474767689658894,5.653635011252222,6.611271724311685,0.8217703349282297,-0.9576367130594626,0.9576367130594626,0.9576367130594626,0.0,False
abalone,cqr,0,0.0,0.515,tighter,1670,861,10000142,0.0485,1590,0.06161038189208956,6.842478255868142,6.611271724311685,0.9449760765550239,0.23120653155645698,0.23120653155645698,0.23120653155645698,0.0,False
abalone,cqr,0,0.0,0.52,uncorrected,1670,871,10000142,0.1,1504,-0.13180085321400448,5.608640332339235,6.611271724311685,0.819377990430622,-1.0026313919724517,1.0026313919724517,1.0026313919724517,0.0,False
abalone,cqr,0,0.0,0.52,tighter,1670,871,10000142,0.048,1591,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.525,uncorrected,1670,878,10000142,0.1,1504,-0.13623760831767293,5.580336719566616,6.611271724311685,0.8133971291866029,-1.030935004745069,1.030935004745069,1.030935004745069,0.0,False
abalone,cqr,0,0.0,0.525,tighter,1670,878,10000142,0.0475,1592,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.53,uncorrected,1670,889,10000142,0.1,1504,-0.1473142692538455,5.509674824865287,6.611271724311685,0.8086124401913876,-1.1015968994463992,1.1015968994463992,1.1015968994463992,0.0,False
abalone,cqr,0,0.0,0.53,tighter,1670,889,10000142,0.047,1593,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,0.0,0.535,uncorrected,1670,897,10000142,0.1,1504,-0.14929569521132935,5.4970346155844405,6.611271724311685,0.8050239234449761,-1.114237108727246,1.114237108727246,1.114237108727246,0.0,False
abalone,cqr,0,0.0,0.535,tighter,1670,897,10000142,0.0465,1594,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.54,uncorrected,1670,908,10000142,0.1,1504,-0.15362851147605672,5.469394065022984,6.611271724311685,0.8026315789473685,-1.1418776592887008,1.1418776592887008,1.1418776592887008,0.0,False
abalone,cqr,0,0.0,0.54,tighter,1670,908,10000142,0.046,1595,0.06161038189208956,6.842478255868142,6.611271724311685,0.9449760765550239,0.23120653155645698,0.23120653155645698,0.23120653155645698,0.0,False
abalone,cqr,0,0.0,0.545,uncorrected,1670,920,10000142,0.1,1504,-0.15949192834311696,5.43198927781882,6.611271724311685,0.7966507177033493,-1.1792824464928653,1.1792824464928653,1.1792824464928653,0.0,False
abalone,cqr,0,0.0,0.545,tighter,1670,920,10000142,0.0455,1595,0.06161038189208956,6.842478255868142,6.611271724311685,0.9449760765550239,0.23120653155645698,0.23120653155645698,0.23120653155645698,0.0,False
abalone,cqr,0,0.0,0.55,uncorrected,1670,927,10000142,0.1,1504,-0.16330368080321778,5.407672775533951,6.611271724311685,0.7942583732057417,-1.2035989487777359,1.2035989487777359,1.2035989487777359,0.0,False
abalone,cqr,0,0.0,0.55,tighter,1670,927,10000142,0.045,1596,0.06161038189208956,6.842478255868142,6.611271724311685,0.9449760765550239,0.23120653155645698,0.23120653155645698,0.23120653155645698,0.0,False
abalone,cqr,0,0.0,0.555,uncorrected,1670,939,10000142,0.1,1504,-0.16401461520377625,5.403137476309636,6.611271724311685,0.7918660287081339,-1.2081342480020503,1.2081342480020503,1.2081342480020503,0.0,False
abalone,cqr,0,0.0,0.555,tighter,1670,939,10000142,0.0445,1597,0.06161038189208956,6.842478255868142,6.611271724311685,0.9449760765550239,0.23120653155645698,0.23120653155645698,0.23120653155645698,0.0,False
abalone,cqr,0,0.0,0.56,uncorrected,1670,945,10000142,0.1,1504,-0.16429869656516805,5.401325221934337,6.611271724311685,0.7918660287081339,-1.2099465023773486,1.2099465023773486,1.2099465023773486,0.0,False
abalone,cqr,0,0.0,0.56,tighter,1670,945,10000142,0.044,1598,0.06161038189208956,6.842478255868142,6.611271724311685,0.9449760765550239,0.23120653155645698,0.23120653155645698,0.23120653155645698,0.0,False
abalone,cqr,0,0.0,0.565,uncorrected,1670,953,10000142,0.1,1504,-0.1696942152903802,5.366905320646672,6.611271724311685,0.7918660287081339,-1.2443664036650137,1.2443664036650137,1.2443664036650137,0.0,False
abalone,cqr,0,0.0,0.565,tighter,1670,953,10000142,0.04350000000000001,1599,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.57,uncorrected,1670,959,10000142,0.1,1504,-0.17042590683793624,5.36223760432086,6.611271724311685,0.7918660287081339,-1.2490341199908255,1.2490341199908255,1.2490341199908255,0.0,False
abalone,cqr,0,0.0,0.57,tighter,1670,959,10000142,0.04300000000000001,1600,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.575,uncorrected,1670,969,10000142,0.1,1504,-0.17425209869377944,5.337828988079682,6.611271724311685,0.7894736842105263,-1.2734427362320035,1.2734427362320035,1.2734427362320035,0.0,False
abalone,cqr,0,0.0,0.575,tighter,1670,969,10000142,0.04250000000000001,1600,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,0.0,0.58,uncorrected,1670,975,10000142,0.1,1504,-0.17425209869377944,5.337828988079682,6.611271724311685,0.7894736842105263,-1.2734427362320035,1.2734427362320035,1.2734427362320035,0.0,False
abalone,cqr,0,0.0,0.58,tighter,1670,975,10000142,0.04200000000000001,1601,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.585,uncorrected,1670,985,10000142,0.1,1504,-0.17536140241805542,5.330752351590739,6.611271724311685,0.7882775119617225,-1.2805193727209478,1.2805193727209478,1.2805193727209478,0.0,False
abalone,cqr,0,0.0,0.585,tighter,1670,985,10000142,0.04150000000000001,1602,0.06161038189208956,6.842478255868142,6.611271724311685,0.9449760765550239,0.23120653155645698,0.23120653155645698,0.23120653155645698,0.0,False
abalone,cqr,0,0.0,0.59,uncorrected,1670,990,10000142,0.1,1504,-0.17818016567412842,5.312772259598721,6.611271724311685,0.7858851674641149,-1.2984994647129662,1.2984994647129662,1.2984994647129662,0.0011961722488038277,False
abalone,cqr,0,0.0,0.59,tighter,1670,990,10000142,0.04100000000000001,1603,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,0.0,0.595,uncorrected,1670,995,10000142,0.1,1504,-0.17818016567412842,5.312772259598721,6.611271724311685,0.7858851674641149,-1.2984994647129662,1.2984994647129662,1.2984994647129662,0.0011961722488038277,False
abalone,cqr,0,0.0,0.595,tighter,1670,995,10000142,0.04050000000000001,1604,0.06476752071655245,6.862618748788995,6.611271724311685,0.9449760765550239,0.25134702447731044,0.25134702447731044,0.25134702447731044,0.0,False
abalone,cqr,0,0.0,0.6,uncorrected,1670,1005,10000142,0.1,1504,-0.18573831972572608,5.264613825850337,6.611271724311685,0.7811004784688995,-1.346657898461349,1.346657898461349,1.346657898461349,0.0011961722488038277,False
abalone,cqr,0,0.0,0.6,tighter,1670,1005,10000142,0.04000000000000001,1605,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,0.0,0.605,uncorrected,1670,1014,10000142,0.1,1504,-0.18774236002151,5.251844644228114,6.611271724311685,0.7787081339712919,-1.3594270800835735,1.3594270800835735,1.3594270800835735,0.0011961722488038277,False
abalone,cqr,0,0.0,0.605,tighter,1670,1014,10000142,0.03950000000000001,1605,0.06476752071655245,6.862618748788995,6.611271724311685,0.9449760765550239,0.25134702447731044,0.25134702447731044,0.25134702447731044,0.0,False
abalone,cqr,0,0.0,0.61,uncorrected,1670,1021,10000142,0.1,1504,-0.19352138233596058,5.215022337966431,6.611271724311685,0.7739234449760766,-1.396249386345255,1.396249386345255,1.396249386345255,0.0011961722488038277,False
abalone,cqr,0,0.0,0.61,tighter,1670,1021,10000142,0.03900000000000001,1606,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,0.0,0.615,uncorrected,1670,1027,10000142,0.1,1504,-0.1968510096976499,5.193806888054978,6.611271724311685,0.7739234449760766,-1.4174648362567086,1.4174648362567086,1.4174648362567086,0.0011961722488038277,False
abalone,cqr,0,0.0,0.615,tighter,1670,1027,10000142,0.038500000000000006,1607,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,0.0,0.62,uncorrected,1670,1037,10000142,0.1,1504,-0.20169766635620145,5.16292535375459,6.611271724311685,0.7691387559808612,-1.4483463705570945,1.4483463705570945,1.4483463705570945,0.0011961722488038277,False
abalone,cqr,0,0.0,0.62,tighter,1670,1037,10000142,0.038000000000000006,1608,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.625,uncorrected,1670,1047,10000142,0.1,1504,-0.20345067438576026,5.151755679191788,6.611271724311685,0.7691387559808612,-1.4595160451198996,1.4595160451198996,1.4595160451198996,0.0011961722488038277,False
abalone,cqr,0,0.0,0.625,tighter,1670,1047,10000142,0.037500000000000006,1609,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.63,uncorrected,1670,1059,10000142,0.1,1504,-0.2072346285838269,5.127645386346408,6.611271724311685,0.7667464114832536,-1.4836263379652788,1.4836263379652788,1.4836263379652788,0.0011961722488038277,False
abalone,cqr,0,0.0,0.63,tighter,1670,1059,10000142,0.037,1610,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.635,uncorrected,1670,1068,10000142,0.1,1504,-0.21235879153930692,5.094995659902257,6.611271724311685,0.7655502392344498,-1.5162760644094282,1.5162760644094282,1.5162760644094282,0.0011961722488038277,False
abalone,cqr,0,0.0,0.635,tighter,1670,1068,10000142,0.0365,1611,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.64,uncorrected,1670,1072,10000142,0.1,1504,-0.21242715227192668,5.094560084523616,6.611271724311685,0.7655502392344498,-1.51671163978807,1.51671163978807,1.51671163978807,0.0011961722488038277,False
abalone,cqr,0,0.0,0.64,tighter,1670,1072,10000142,0.036,1611,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.645,uncorrected,1670,1085,10000142,0.1,1504,-0.22616971292678345,5.006996349739704,6.611271724311685,0.7476076555023924,-1.604275374571983,1.604275374571983,1.604275374571983,0.0011961722488038277,False
abalone,cqr,0,0.0,0.645,tighter,1670,1085,10000142,0.0355,1612,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,0.0,0.65,uncorrected,1670,1095,10000142,0.1,1504,-0.2323560660788755,4.967578645841998,6.611271724311685,0.7404306220095693,-1.643693078469689,1.643693078469689,1.643693078469689,0.0011961722488038277,False
abalone,cqr,0,0.0,0.65,tighter,1670,1095,10000142,0.034999999999999996,1613,0.06476752071655245,6.862618748788995,6.611271724311685,0.9449760765550239,0.25134702447731044,0.25134702447731044,0.25134702447731044,0.0,False
abalone,cqr,0,0.0,0.655,uncorrected,1670,1099,10000142,0.1,1504,-0.2351980713234887,4.9494701870369875,6.611271724311685,0.7392344497607656,-1.6618015372746973,1.6618015372746973,1.6618015372746973,0.0011961722488038277,False
abalone,cqr,0,0.0,0.655,tighter,1670,1099,10000142,0.034499999999999996,1614,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,0.0,0.66,uncorrected,1670,1109,10000142,0.1,1504,-0.23933339872542847,4.923121042873661,6.611271724311685,0.7356459330143541,-1.6881506814380258,1.6881506814380258,1.6881506814380258,0.0011961722488038277,False
abalone,cqr,0,0.0,0.66,tighter,1670,1109,10000142,0.033999999999999996,1615,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.665,uncorrected,1670,1118,10000142,0.1,1504,-0.24215980262481718,4.905111991456388,6.611271724311685,0.7284688995215312,-1.706159732855298,1.706159732855298,1.706159732855298,0.0011961722488038277,False
abalone,cqr,0,0.0,0.665,tighter,1670,1118,10000142,0.033499999999999995,1616,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.67,uncorrected,1670,1126,10000142,0.1,1504,-0.25116034240448026,4.847763081164335,6.611271724311685,0.7212918660287081,-1.7635086431473503,1.7635086431473503,1.7635086431473503,0.0011961722488038277,False
abalone,cqr,0,0.0,0.67,tighter,1670,1126,10000142,0.032999999999999995,1616,0.06476752071655245,6.862618748788995,6.611271724311685,0.9449760765550239,0.25134702447731044,0.25134702447731044,0.25134702447731044,0.0,False
abalone,cqr,0,0.0,0.675,uncorrected,1670,1141,10000142,0.1,1504,-0.25321192302886475,4.834690985927272,6.611271724311685,0.7212918660287081,-1.7765807383844148,1.7765807383844148,1.7765807383844148,0.0011961722488038277,False
abalone,cqr,0,0.0,0.675,tighter,1670,1141,10000142,0.032499999999999994,1617,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,0.0,0.68,uncorrected,1670,1146,10000142,0.1,1504,-0.25321192302886475,4.834690985927272,6.611271724311685,0.7212918660287081,-1.7765807383844148,1.7765807383844148,1.7765807383844148,0.0011961722488038277,False
abalone,cqr,0,0.0,0.68,tighter,1670,1146,10000142,0.031999999999999994,1618,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.685,uncorrected,1670,1154,10000142,0.1,1504,-0.2562248873238395,4.815493224093464,6.611271724311685,0.7200956937799043,-1.7957785002182205,1.7957785002182205,1.7957785002182205,0.0011961722488038277,False
abalone,cqr,0,0.0,0.685,tighter,1670,1154,10000142,0.03149999999999999,1619,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.69,uncorrected,1670,1164,10000142,0.1,1504,-0.2602947166470334,4.789567972440701,6.611271724311685,0.7141148325358851,-1.8217037518709858,1.8217037518709858,1.8217037518709858,0.0023923444976076554,False
abalone,cqr,0,0.0,0.69,tighter,1670,1164,10000142,0.031000000000000007,1620,0.08030598770148423,6.961744065004439,6.611271724311685,0.9473684210526315,0.3504723406927529,0.3504723406927529,0.3504723406927529,0.0,False
abalone,cqr,0,0.0,0.695,uncorrected,1670,1173,10000142,0.1,1504,-0.2672925295756585,4.7450332737892795,6.611271724311685,0.7117224880382775,-1.8662384505224068,1.8662384505224068,1.8662384505224068,0.0023923444976076554,False
abalone,cqr,0,0.0,0.695,tighter,1670,1173,10000142,0.030500000000000006,1621,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.7,uncorrected,1670,1178,10000142,0.1,1504,-0.2682059315072045,4.739220303339234,6.611271724311685,0.7105263157894737,-1.8720514209724501,1.8720514209724501,1.8720514209724501,0.0023923444976076554,False
abalone,cqr,0,0.0,0.7,tighter,1670,1178,10000142,0.030000000000000006,1621,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.705,uncorrected,1670,1184,10000142,0.1,1504,-0.27326159747705314,4.707045599221545,6.611271724311685,0.7057416267942583,-1.9042261250901393,1.9042261250901393,1.9042261250901393,0.0023923444976076554,False
abalone,cqr,0,0.0,0.705,tighter,1670,1184,10000142,0.029500000000000005,1622,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.71,uncorrected,1670,1191,10000142,0.1,1504,-0.27776240763160986,4.6784020464480065,6.611271724311685,0.7033492822966507,-1.9328696778636798,1.9328696778636798,1.9328696778636798,0.0023923444976076554,False
abalone,cqr,0,0.0,0.71,tighter,1670,1191,10000142,0.029000000000000005,1623,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.715,uncorrected,1670,1199,10000142,0.1,1504,-0.27803853177292415,4.6766447680598535,6.611271724311685,0.7021531100478469,-1.9346269562518332,1.9346269562518332,1.9346269562518332,0.0023923444976076554,False
abalone,cqr,0,0.0,0.715,tighter,1670,1199,10000142,0.028500000000000004,1624,0.08030598770148423,6.961744065004439,6.611271724311685,0.9473684210526315,0.3504723406927529,0.3504723406927529,0.3504723406927529,0.0,False
abalone,cqr,0,0.0,0.72,uncorrected,1670,1208,10000142,0.1,1504,-0.28180184983475276,4.652694680007711,6.611271724311685,0.6985645933014354,-1.9585770443039754,1.9585770443039754,1.9585770443039754,0.0023923444976076554,False
abalone,cqr,0,0.0,0.72,tighter,1670,1208,10000142,0.028000000000000004,1625,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.725,uncorrected,1670,1217,10000142,0.1,1504,-0.3010544796031115,4.5301692461719565,6.611271724311685,0.6794258373205742,-2.081102478139729,2.081102478139729,2.081102478139729,0.0023923444976076554,False
abalone,cqr,0,0.0,0.725,tighter,1670,1217,10000142,0.027500000000000004,1626,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.73,uncorrected,1670,1227,10000142,0.1,1504,-0.30408093524390434,4.51090861555503,6.611271724311685,0.6758373205741627,-2.100363108756655,2.100363108756655,2.100363108756655,0.0023923444976076554,False
abalone,cqr,0,0.0,0.73,tighter,1670,1227,10000142,0.027000000000000003,1626,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.735,uncorrected,1670,1238,10000142,0.1,1504,-0.3114631251353406,4.46392770801207,6.611271724311685,0.6698564593301436,-2.1473440162996162,2.1473440162996162,2.1473440162996162,0.0023923444976076554,False
abalone,cqr,0,0.0,0.735,tighter,1670,1238,10000142,0.026500000000000003,1627,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.74,uncorrected,1670,1251,10000142,0.1,1504,-0.33492488422576416,4.314856487586703,6.611271724311685,0.6351674641148325,-2.2964152367249837,2.2964152367249837,2.2964152367249837,0.004784688995215311,False
abalone,cqr,0,0.0,0.74,tighter,1670,1251,10000142,0.026000000000000002,1628,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.745,uncorrected,1670,1258,10000142,0.1,1504,-0.34263392181121854,4.265917672746899,6.611271724311685,0.6267942583732058,-2.345354051564786,2.345354051564786,2.345354051564786,0.005980861244019139,False
abalone,cqr,0,0.0,0.745,tighter,1670,1258,10000142,0.025500000000000002,1629,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.75,uncorrected,1670,1266,10000142,0.1,1504,-0.3466313389168725,4.240569268219096,6.611271724311685,0.6244019138755981,-2.3707024560925887,2.3707024560925887,2.3707024560925887,0.005980861244019139,False
abalone,cqr,0,0.0,0.75,tighter,1670,1266,10000142,0.025,1630,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,0.0,0.755,uncorrected,1670,1273,10000142,0.1,1504,-0.34884763135270164,4.226515323951974,6.611271724311685,0.6208133971291866,-2.384756400359712,2.384756400359712,2.384756400359712,0.005980861244019139,False
abalone,cqr,0,0.0,0.755,tighter,1670,1273,10000142,0.0245,1631,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,0.0,0.76,uncorrected,1670,1283,10000142,0.1,1504,-0.3507897907784243,4.214199710774886,6.611271724311685,0.6172248803827751,-2.3970720135367993,2.3970720135367993,2.3970720135367993,0.005980861244019139,False
abalone,cqr,0,0.0,0.76,tighter,1670,1283,10000142,0.024,1631,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.765,uncorrected,1670,1293,10000142,0.1,1504,-0.3595295027751111,4.158884054831789,6.611271724311685,0.6100478468899522,-2.452387669479897,2.452387669479897,2.452387669479897,0.008373205741626795,False
abalone,cqr,0,0.0,0.765,tighter,1670,1293,10000142,0.0235,1632,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,0.0,0.77,uncorrected,1670,1300,10000142,0.1,1504,-0.3699421323712258,4.093147654723021,6.611271724311685,0.5992822966507177,-2.518124069588663,2.518124069588663,2.518124069588663,0.011961722488038277,False
abalone,cqr,0,0.0,0.77,tighter,1670,1300,10000142,0.023,1633,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.775,uncorrected,1670,1307,10000142,0.1,1504,-0.37865421367102836,4.0382350422501805,6.611271724311685,0.5909090909090909,-2.573036682061505,2.573036682061505,2.573036682061505,0.011961722488038277,False
abalone,cqr,0,0.0,0.775,tighter,1670,1307,10000142,0.0225,1634,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,0.0,0.78,uncorrected,1670,1308,10000142,0.1,1504,-0.37865421367102836,4.0382350422501805,6.611271724311685,0.5909090909090909,-2.573036682061505,2.573036682061505,2.573036682061505,0.011961722488038277,False
abalone,cqr,0,0.0,0.78,tighter,1670,1308,10000142,0.022,1635,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.785,uncorrected,1670,1313,10000142,0.1,1504,-0.38315428056899536,4.009870932553969,6.611271724311685,0.5849282296650717,-2.601400791757717,2.601400791757717,2.601400791757717,0.011961722488038277,False
abalone,cqr,0,0.0,0.785,tighter,1670,1313,10000142,0.0215,1636,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.79,uncorrected,1670,1321,10000142,0.1,1504,-0.40095091619674195,3.89772728579181,6.611271724311685,0.562200956937799,-2.7135444385198757,2.7135444385198757,2.7135444385198757,0.014354066985645933,False
abalone,cqr,0,0.0,0.79,tighter,1670,1321,10000142,0.020999999999999998,1636,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,0.0,0.795,uncorrected,1670,1334,10000142,0.1,1504,-0.41404787442501556,3.815647742925647,6.611271724311685,0.5490430622009569,-2.7956239813860373,2.7956239813860373,2.7956239813860373,0.019138755980861243,False
abalone,cqr,0,0.0,0.795,tighter,1670,1334,10000142,0.020499999999999997,1637,0.040715293837053634,6.709181180113276,6.611271724311685,0.9401913875598086,0.09790945580159185,0.09790945580159185,0.09790945580159185,0.0,False
abalone,cqr,0,0.0,0.8,uncorrected,1670,1345,10000142,0.1,1504,-0.4234232977885388,3.7569833096577225,6.611271724311685,0.5430622009569378,-2.8542884146539644,2.8542884146539644,2.8542884146539644,0.019138755980861243,False
abalone,cqr,0,0.0,0.8,tighter,1670,1345,10000142,0.019999999999999997,1638,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,0.0,0.805,uncorrected,1670,1354,10000142,0.1,1504,-0.42651809015456665,3.737624477689032,6.611271724311685,0.5394736842105263,-2.8736472466226544,2.8736472466226544,2.8736472466226544,0.02033492822966507,False
abalone,cqr,0,0.0,0.805,tighter,1670,1354,10000142,0.019499999999999997,1639,0.040715293837053634,6.709181180113276,6.611271724311685,0.9401913875598086,0.09790945580159185,0.09790945580159185,0.09790945580159185,0.0,False
abalone,cqr,0,0.0,0.81,uncorrected,1670,1359,10000142,0.1,1504,-0.4438656998152901,3.629478468966694,6.611271724311685,0.5203349282296651,-2.9817932553449915,2.9817932553449915,2.9817932553449915,0.023923444976076555,False
abalone,cqr,0,0.0,0.81,tighter,1670,1359,10000142,0.018999999999999996,1640,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,0.0,0.815,uncorrected,1670,1373,10000142,0.1,1504,-0.4656846598643445,3.4941636908510296,6.611271724311685,0.49760765550239233,-3.1171080334606565,3.1171080334606565,3.1171080334606565,0.03229665071770335,False
abalone,cqr,0,0.0,0.815,tighter,1670,1373,10000142,0.018500000000000006,1641,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.82,uncorrected,1670,1384,10000142,0.1,1504,-0.47637359623862996,3.4286169801707245,6.611271724311685,0.4796650717703349,-3.182654744140963,3.182654744140963,3.182654744140963,0.041866028708133975,False
abalone,cqr,0,0.0,0.82,tighter,1670,1384,10000142,0.018000000000000006,1641,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,0.0,0.825,uncorrected,1670,1389,10000142,0.1,1504,-0.5008792468997195,3.279268483844478,6.611271724311685,0.458133971291866,-3.3320032404672073,3.3320032404672073,3.3320032404672073,0.050239234449760764,False
abalone,cqr,0,0.0,0.825,tighter,1670,1389,10000142,0.017500000000000005,1642,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,0.0,0.83,uncorrected,1670,1396,10000142,0.1,1504,-0.5175060908753278,3.1793281733473835,6.611271724311685,0.44019138755980863,-3.431943550964303,3.431943550964303,3.431943550964303,0.06578947368421052,False
abalone,cqr,0,0.0,0.83,tighter,1670,1396,10000142,0.017000000000000005,1643,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.835,uncorrected,1670,1405,10000142,0.1,1504,-0.5331903509919258,3.086069913014015,6.611271724311685,0.42105263157894735,-3.5252018112976713,3.5252018112976713,3.5252018112976713,0.07416267942583732,False
abalone,cqr,0,0.0,0.835,tighter,1670,1405,10000142,0.016500000000000004,1644,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,0.0,0.84,uncorrected,1670,1409,10000142,0.1,1504,-0.5405942631240059,3.042432804906989,6.611271724311685,0.41866028708133973,-3.568838919404697,3.568838919404697,3.568838919404697,0.07775119617224881,False
abalone,cqr,0,0.0,0.84,tighter,1670,1409,10000142,0.016000000000000004,1645,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.845,uncorrected,1670,1417,10000142,0.1,1504,-0.5570581965272041,2.9462226034044035,6.611271724311685,0.39473684210526316,-3.665049120907282,3.665049120907282,3.665049120907282,0.09210526315789473,False
abalone,cqr,0,0.0,0.845,tighter,1670,1417,10000142,0.015500000000000003,1646,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.85,uncorrected,1670,1422,10000142,0.1,1504,-0.5682546684237674,2.88153558619819,6.611271724311685,0.3815789473684211,-3.7297361381134952,3.7297361381134952,3.7297361381134952,0.09928229665071771,False
abalone,cqr,0,0.0,0.85,tighter,1670,1422,10000142,0.015000000000000003,1646,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.855,uncorrected,1670,1430,10000142,0.1,1504,-0.5967426820736743,2.718930015716439,6.611271724311685,0.35645933014354064,-3.892341708595246,3.892341708595246,3.892341708595246,0.11244019138755981,False
abalone,cqr,0,0.0,0.855,tighter,1670,1430,10000142,0.014500000000000002,1647,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.86,uncorrected,1670,1438,10000142,0.1,1504,-0.6398547963160657,2.478959248232977,6.611271724311685,0.3229665071770335,-4.13231247607871,4.13231247607871,4.13231247607871,0.145933014354067,False
abalone,cqr,0,0.0,0.86,tighter,1670,1438,10000142,0.014000000000000002,1648,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.865,uncorrected,1670,1445,10000142,0.1,1504,-0.6607198790568494,2.3667103796096884,6.611271724311685,0.3050239234449761,-4.244561344701996,4.244561344701996,4.244561344701996,0.16626794258373206,False
abalone,cqr,0,0.0,0.865,tighter,1670,1445,10000142,0.013500000000000002,1649,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.87,uncorrected,1670,1454,10000142,0.1,1504,-0.7020727060858818,2.15287444595608,6.611271724311685,0.2703349282296651,-4.458397278355608,4.458397278355608,4.458397278355608,0.2117224880382775,False
abalone,cqr,0,0.0,0.87,tighter,1670,1454,10000142,0.013000000000000001,1650,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.875,uncorrected,1670,1465,10000142,0.1,1504,-0.7739669868441775,1.807888203058253,6.611271724311685,0.20813397129186603,-4.803383521253433,4.803383521253433,4.803383521253433,0.28588516746411485,False
abalone,cqr,0,0.0,0.875,tighter,1670,1465,10000142,0.0125,1651,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.88,uncorrected,1670,1475,10000142,0.1,1504,-0.9194459281985374,1.2282279756018122,6.611271724311685,0.1519138755980861,-5.3830437487098735,5.3830437487098735,5.3830437487098735,0.4569377990430622,False
abalone,cqr,0,0.0,0.88,tighter,1670,1475,10000142,0.012,1651,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,0.0,0.885,uncorrected,1670,1484,10000142,0.1,1504,-1.0312359054129716,0.8891489111619769,6.611271724311685,0.10526315789473684,-5.722122813149709,5.722122813149709,5.722122813149709,0.5909090909090909,False
abalone,cqr,0,0.0,0.885,tighter,1670,1484,10000142,0.0115,1652,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,0.0,0.89,uncorrected,1670,1492,10000142,0.1,1504,-1.1931851059803922,0.5335590862111314,6.611271724311685,0.0645933014354067,-6.077712638100555,6.077712638100555,6.077712638100555,0.7200956937799043,False
abalone,cqr,0,0.0,0.89,tighter,1670,1492,10000142,0.011,1653,0.10950729227797917,7.14802940144435,6.611271724311685,0.9509569377990431,0.5367576771326659,0.5367576771326659,0.5367576771326659,0.0,False
abalone,cqr,0,0.0,0.895,uncorrected,1670,1504,10000142,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.895,tighter,1670,1504,10000142,0.010499999999999999,1654,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,0.0,0.9,uncorrected,1670,1508,10000142,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.9,tighter,1670,1508,10000142,0.009999999999999998,1655,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,0.0,0.905,uncorrected,1670,1516,10000142,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.905,tighter,1670,1516,10000142,0.009499999999999998,1656,0.13568678521378108,7.315037544405803,6.611271724311685,0.9569377990430622,0.7037658200941173,0.7037658200941173,0.7037658200941173,0.0,False
abalone,cqr,0,0.0,0.91,uncorrected,1670,1520,10000142,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.91,tighter,1670,1520,10000142,0.008999999999999998,1656,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,0.0,0.915,uncorrected,1670,1527,10000142,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.915,tighter,1670,1527,10000142,0.008499999999999997,1657,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,0.0,0.92,uncorrected,1670,1542,10000142,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.92,tighter,1670,1542,10000142,0.007999999999999997,1658,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,0.0,0.925,uncorrected,1670,1554,10000142,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.925,tighter,1670,1554,10000142,0.007499999999999996,1659,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,0.0,0.93,uncorrected,1670,1561,10000142,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.93,tighter,1670,1561,10000142,0.006999999999999996,1660,0.13568678521378108,7.315037544405803,6.611271724311685,0.9569377990430622,0.7037658200941173,0.7037658200941173,0.7037658200941173,0.0,False
abalone,cqr,0,0.0,0.935,uncorrected,1670,1567,10000142,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.935,tighter,1670,1567,10000142,0.006499999999999995,1661,0.15608070616676106,7.445137499909602,6.611271724311685,0.9581339712918661,0.8338657755979156,0.8338657755979156,0.8338657755979156,0.0,False
abalone,cqr,0,0.0,0.94,uncorrected,1670,1572,10000142,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.94,tighter,1670,1572,10000142,0.006000000000000005,1661,0.13568678521378108,7.315037544405803,6.611271724311685,0.9569377990430622,0.7037658200941173,0.7037658200941173,0.7037658200941173,0.0,False
abalone,cqr,0,0.0,0.945,uncorrected,1670,1581,10000142,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.945,tighter,1670,1581,10000142,0.005500000000000005,1662,0.13568678521378108,7.315037544405803,6.611271724311685,0.9569377990430622,0.7037658200941173,0.7037658200941173,0.7037658200941173,0.0,False
abalone,cqr,0,0.0,0.95,uncorrected,1670,1592,10000142,0.1,1504,-7.971510827541351,0.0,6.611271724311685,0.0,-6.611271724311686,6.611271724311686,6.611271724311686,1.0,False
abalone,cqr,0,0.0,0.95,tighter,1670,1592,10000142,0.0050000000000000044,1663,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False


==> anc/experiment_code/reference/checks/original/real/abalone/rep00/dirac.csv <==
dataset,score,rep,delta_train,delta_cal,method,n_cal,n_cal_replaced,mask_seed,calibration_score_target,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
abalone,absolute,0,0.0,0.0,uncorrected,1670,0,908943,200.0,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,0.0,0.005,uncorrected,1670,9,908943,200.0,0.1,1504,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,0.0,0.01,uncorrected,1670,13,908943,200.0,0.1,1504,1.1071456408656108,7.0628693199770956,6.80606309905265,0.9294258373205742,0.25680622092444644,0.25680622092444644,0.25680622092444644,0.0,False
abalone,absolute,0,0.0,0.015,uncorrected,1670,21,908943,200.0,0.1,1504,1.1242552266821773,7.172017352793142,6.80606309905265,0.9330143540669856,0.3659542537404926,0.3659542537404926,0.3659542537404926,0.0,False
abalone,absolute,0,0.0,0.02,uncorrected,1670,29,908943,200.0,0.1,1504,1.1532447133454258,7.356951428671059,6.80606309905265,0.9354066985645934,0.5508883296184072,0.5508883296184072,0.5508883296184072,0.0,False
abalone,absolute,0,0.0,0.025,uncorrected,1670,36,908943,200.0,0.1,1504,1.2082342243350017,7.707748754472895,6.80606309905265,0.9401913875598086,0.9016856554202461,0.9016856554202461,0.9016856554202461,0.0,False
abalone,absolute,0,0.0,0.03,uncorrected,1670,39,908943,200.0,0.1,1504,1.2171783185160625,7.76480625987662,6.80606309905265,0.9413875598086124,0.9587431608239708,0.9587431608239708,0.9587431608239708,0.0,False
abalone,absolute,0,0.0,0.035,uncorrected,1670,52,908943,200.0,0.1,1504,1.3105429744875896,8.360412059052194,6.80606309905265,0.9497607655502392,1.5543489599995448,1.5543489599995448,1.5543489599995448,0.0,False
abalone,absolute,0,0.0,0.04,uncorrected,1670,58,908943,200.0,0.1,1504,1.361568856850909,8.685924011379335,6.80606309905265,0.9545454545454546,1.8798609123266863,1.8798609123266863,1.8798609123266863,0.0,False
abalone,absolute,0,0.0,0.045,uncorrected,1670,68,908943,200.0,0.1,1504,1.4264164788447316,9.0996096756209,6.80606309905265,0.9545454545454546,2.2935465765682492,2.2935465765682492,2.2935465765682492,0.0,False
abalone,absolute,0,0.0,0.05,uncorrected,1670,74,908943,200.0,0.1,1504,1.457351502043447,9.296955009602586,6.80606309905265,0.9569377990430622,2.490891910549931,2.490891910549931,2.490891910549931,0.0,False
abalone,absolute,0,0.0,0.055,uncorrected,1670,86,908943,200.0,0.1,1504,1.565945647450536,9.989715049126561,6.80606309905265,0.9605263157894737,3.1836519500739087,3.1836519500739087,3.1836519500739087,0.0,False
abalone,absolute,0,0.0,0.06,uncorrected,1670,95,908943,200.0,0.1,1504,1.6767007930003102,10.69626086447341,6.80606309905265,0.9688995215311005,3.890197765420753,3.890197765420753,3.890197765420753,0.0,False
abalone,absolute,0,0.0,0.065,uncorrected,1670,103,908943,200.0,0.1,1504,1.7598441464625294,11.226661399554954,6.80606309905265,0.9736842105263158,4.420598300502299,4.420598300502299,4.420598300502299,0.0,False
abalone,absolute,0,0.0,0.07,uncorrected,1670,108,908943,200.0,0.1,1504,1.8189976678595454,11.604022404306722,6.80606309905265,0.9760765550239234,4.797959305254073,4.797959305254073,4.797959305254073,0.0,False
abalone,absolute,0,0.0,0.075,uncorrected,1670,118,908943,200.0,0.1,1504,1.9479736311160023,12.426805189402927,6.80606309905265,0.9784688995215312,5.62074209035027,5.62074209035027,5.62074209035027,0.0,False
abalone,absolute,0,0.0,0.08,uncorrected,1670,127,908943,200.0,0.1,1504,2.0846104118002904,13.298459008606859,6.80606309905265,0.9844497607655502,6.4923959095542045,6.4923959095542045,6.4923959095542045,0.0,False
abalone,absolute,0,0.0,0.085,uncorrected,1670,137,908943,200.0,0.1,1504,2.2713951317392285,14.490024073945337,6.80606309905265,0.9940191387559809,7.683960974892684,7.683960974892684,7.683960974892684,0.0,False
abalone,absolute,0,0.0,0.09,uncorrected,1670,145,908943,200.0,0.1,1504,2.5426469795973636,16.220434494679555,6.80606309905265,0.9976076555023924,9.414371395626901,9.414371395626901,9.414371395626901,0.0,False
abalone,absolute,0,0.0,0.095,uncorrected,1670,155,908943,200.0,0.1,1504,2.857245398223757,18.227367852871197,6.80606309905265,0.9988038277511961,11.421304753818548,11.421304753818548,11.421304753818548,0.0,False
abalone,absolute,0,0.0,0.096,uncorrected,1670,157,908943,200.0,0.1,1504,2.934146951604736,18.717949761867786,6.80606309905265,0.9988038277511961,11.911886662815133,11.911886662815133,11.911886662815133,0.0,False
abalone,absolute,0,0.0,0.097,uncorrected,1670,160,908943,200.0,0.1,1504,3.2246522881658413,20.571184921862518,6.80606309905265,0.9988038277511961,13.765121822809865,13.765121822809865,13.765121822809865,0.0,False
abalone,absolute,0,0.0,0.098,uncorrected,1670,162,908943,200.0,0.1,1504,3.3152835365588023,21.149353357954986,6.80606309905265,0.9988038277511961,14.343290258902334,14.343290258902334,14.343290258902334,0.0,False
abalone,absolute,0,0.0,0.099,uncorrected,1670,164,908943,200.0,0.1,1504,3.4220430734972735,21.830409788316,6.80606309905265,0.9988038277511961,15.024346689263352,15.024346689263352,15.024346689263352,0.0,False
abalone,absolute,0,0.0,0.1,uncorrected,1670,164,908943,200.0,0.1,1504,3.4220430734972735,21.830409788316,6.80606309905265,0.9988038277511961,15.024346689263352,15.024346689263352,15.024346689263352,0.0,False
abalone,absolute,0,0.0,0.105,uncorrected,1670,175,908943,200.0,0.1,1504,200.0,1275.869959521326,6.80606309905265,1.0,1269.063896422273,1269.063896422273,1269.063896422273,0.0,False
abalone,absolute,0,0.0,0.11,uncorrected,1670,185,908943,200.0,0.1,1504,200.0,1275.869959521326,6.80606309905265,1.0,1269.063896422273,1269.063896422273,1269.063896422273,0.0,False
abalone,adaptive,0,0.0,0.0,uncorrected,1670,0,908943,200.0,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,0.0,0.005,uncorrected,1670,9,908943,200.0,0.1,1504,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,0.0,0.01,uncorrected,1670,13,908943,200.0,0.1,1504,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,0.0,0.015,uncorrected,1670,21,908943,200.0,0.1,1504,3.3605834157921644,6.744807490289106,6.273208513590956,0.9246411483253588,0.4715989766981502,0.4715989766981502,0.4715989766981502,0.0,False
abalone,adaptive,0,0.0,0.02,uncorrected,1670,29,908943,200.0,0.1,1504,3.410462133520577,6.844915807005688,6.273208513590956,0.9318181818181818,0.571707293414732,0.571707293414732,0.571707293414732,0.0,False
abalone,adaptive,0,0.0,0.025,uncorrected,1670,36,908943,200.0,0.1,1504,3.508851874690807,7.042387430561904,6.273208513590956,0.9366028708133971,0.7691789169709478,0.7691789169709478,0.7691789169709478,0.0,False
abalone,adaptive,0,0.0,0.03,uncorrected,1670,39,908943,200.0,0.1,1504,3.5168232537674933,7.058386264886833,6.273208513590956,0.9366028708133971,0.7851777512958784,0.7851777512958784,0.7851777512958784,0.0,False
abalone,adaptive,0,0.0,0.035,uncorrected,1670,52,908943,200.0,0.1,1504,3.7105754069181853,7.447253557300817,6.273208513590956,0.9425837320574163,1.1740450437098604,1.1740450437098604,1.1740450437098604,0.0,False
abalone,adaptive,0,0.0,0.04,uncorrected,1670,58,908943,200.0,0.1,1504,3.7835743136410724,7.593764895342216,6.273208513590956,0.9449760765550239,1.3205563817512593,1.3205563817512593,1.3205563817512593,0.0,False
abalone,adaptive,0,0.0,0.045,uncorrected,1670,68,908943,200.0,0.1,1504,3.9218070710677524,7.87120283463378,6.273208513590956,0.9497607655502392,1.5979943210428247,1.5979943210428247,1.5979943210428247,0.0,False
abalone,adaptive,0,0.0,0.05,uncorrected,1670,74,908943,200.0,0.1,1504,4.026386044279344,8.081096461594388,6.273208513590956,0.9533492822966507,1.807887948003433,1.807887948003433,1.807887948003433,0.0,False
abalone,adaptive,0,0.0,0.055,uncorrected,1670,86,908943,200.0,0.1,1504,4.257480262960263,8.544910574881067,6.273208513590956,0.9605263157894737,2.2717020612901138,2.2717020612901138,2.2717020612901138,0.0,False
abalone,adaptive,0,0.0,0.06,uncorrected,1670,95,908943,200.0,0.1,1504,4.42300246579237,8.87711937774097,6.273208513590956,0.9665071770334929,2.603910864150015,2.603910864150015,2.603910864150015,0.0,False
abalone,adaptive,0,0.0,0.065,uncorrected,1670,103,908943,200.0,0.1,1504,4.587058964304114,9.206386461186295,6.273208513590956,0.9700956937799043,2.9331779475953392,2.9331779475953392,2.9331779475953392,0.0,False
abalone,adaptive,0,0.0,0.07,uncorrected,1670,108,908943,200.0,0.1,1504,4.672183509707904,9.377234376684799,6.273208513590956,0.9700956937799043,3.1040258630938444,3.1040258630938444,3.1040258630938444,0.0,False
abalone,adaptive,0,0.0,0.075,uncorrected,1670,118,908943,200.0,0.1,1504,4.958813842650947,9.952511397779837,6.273208513590956,0.9760765550239234,3.679302884188882,3.679302884188882,3.679302884188882,0.0,False
abalone,adaptive,0,0.0,0.08,uncorrected,1670,127,908943,200.0,0.1,1504,5.106099565392061,10.24811895249448,6.273208513590956,0.9772727272727273,3.9749104389035255,3.9749104389035255,3.9749104389035255,0.0,False
abalone,adaptive,0,0.0,0.085,uncorrected,1670,137,908943,200.0,0.1,1504,5.87824127078291,11.797834139926355,6.273208513590956,0.9868421052631579,5.524625626335399,5.524625626335399,5.524625626335399,0.0,False
abalone,adaptive,0,0.0,0.09,uncorrected,1670,145,908943,200.0,0.1,1504,6.585591959152903,13.217511508671109,6.273208513590956,0.992822966507177,6.944302995080155,6.944302995080155,6.944302995080155,0.0,False
abalone,adaptive,0,0.0,0.095,uncorrected,1670,155,908943,200.0,0.1,1504,8.2336074155169,16.525135697364526,6.273208513590956,0.9976076555023924,10.25192718377357,10.25192718377357,10.25192718377357,0.0,False
abalone,adaptive,0,0.0,0.096,uncorrected,1670,157,908943,200.0,0.1,1504,8.437411937676366,16.9341784430843,6.273208513590956,0.9976076555023924,10.660969929493342,10.660969929493342,10.660969929493342,0.0,False
abalone,adaptive,0,0.0,0.097,uncorrected,1670,160,908943,200.0,0.1,1504,8.988448717343402,18.040128374711546,6.273208513590956,0.9976076555023924,11.766919861120593,11.766919861120593,11.766919861120593,0.0,False
abalone,adaptive,0,0.0,0.098,uncorrected,1670,162,908943,200.0,0.1,1504,10.98295618152806,22.043174042512398,6.273208513590956,1.0,15.769965528921444,15.769965528921444,15.769965528921444,0.0,False
abalone,adaptive,0,0.0,0.099,uncorrected,1670,164,908943,200.0,0.1,1504,11.86097082399747,23.805379887272018,6.273208513590956,1.0,17.53217137368106,17.53217137368106,17.53217137368106,0.0,False
abalone,adaptive,0,0.0,0.1,uncorrected,1670,164,908943,200.0,0.1,1504,11.86097082399747,23.805379887272018,6.273208513590956,1.0,17.53217137368106,17.53217137368106,17.53217137368106,0.0,False
abalone,adaptive,0,0.0,0.105,uncorrected,1670,175,908943,200.0,0.1,1504,200.0,401.40693777120276,6.273208513590956,1.0,395.1337292576118,395.1337292576118,395.1337292576118,0.0,False
abalone,adaptive,0,0.0,0.11,uncorrected,1670,185,908943,200.0,0.1,1504,200.0,401.40693777120276,6.273208513590956,1.0,395.1337292576118,395.1337292576118,395.1337292576118,0.0,False
abalone,cqr,0,0.0,0.0,uncorrected,1670,0,908943,200.0,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,0.0,0.005,uncorrected,1670,9,908943,200.0,0.1,1504,0.03746300182159912,6.6884336717027315,6.611271724311685,0.9401913875598086,0.07716194739104415,0.07716194739104415,0.07716194739104415,0.0,False
abalone,cqr,0,0.0,0.01,uncorrected,1670,13,908943,200.0,0.1,1504,0.053431592675297956,6.790302898533338,6.611271724311685,0.9449760765550239,0.1790311742216509,0.1790311742216509,0.1790311742216509,0.0,False
abalone,cqr,0,0.0,0.015,uncorrected,1670,21,908943,200.0,0.1,1504,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,0.0,0.02,uncorrected,1670,29,908943,200.0,0.1,1504,0.07704788637572499,6.940959496971375,6.611271724311685,0.9473684210526315,0.32968777265968874,0.32968777265968874,0.32968777265968874,0.0,False
abalone,cqr,0,0.0,0.025,uncorrected,1670,36,908943,200.0,0.1,1504,0.09104582296057656,7.030257230890858,6.611271724311685,0.9509569377990431,0.4189855065791721,0.4189855065791721,0.4189855065791721,0.0,False
abalone,cqr,0,0.0,0.03,uncorrected,1670,39,908943,200.0,0.1,1504,0.09768696303413615,7.072623386474996,6.611271724311685,0.9509569377990431,0.4613516621633122,0.4613516621633122,0.4613516621633122,0.0,False
abalone,cqr,0,0.0,0.035,uncorrected,1670,52,908943,200.0,0.1,1504,0.11773575105849732,7.200521618300463,6.611271724311685,0.9533492822966507,0.5892498939887785,0.5892498939887785,0.5892498939887785,0.0,False
abalone,cqr,0,0.0,0.04,uncorrected,1670,58,908943,200.0,0.1,1504,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,0.0,0.045,uncorrected,1670,68,908943,200.0,0.1,1504,0.1472678872717872,7.388917445475607,6.611271724311685,0.9569377990430622,0.7776457211639203,0.7776457211639203,0.7776457211639203,0.0,False
abalone,cqr,0,0.0,0.05,uncorrected,1670,74,908943,200.0,0.1,1504,0.1571657412321903,7.452059318134645,6.611271724311685,0.9581339712918661,0.840787593822958,0.840787593822958,0.840787593822958,0.0,False
abalone,cqr,0,0.0,0.055,uncorrected,1670,86,908943,200.0,0.1,1504,0.20027776253634663,7.727085982515726,6.611271724311685,0.9593301435406698,1.1158142582040405,1.1158142582040405,1.1158142582040405,0.0,False
abalone,cqr,0,0.0,0.06,uncorrected,1670,95,908943,200.0,0.1,1504,0.22750032487418848,7.9007482300559735,6.611271724311685,0.9641148325358851,1.2894765057442859,1.2894765057442859,1.2894765057442859,0.0,False
abalone,cqr,0,0.0,0.065,uncorrected,1670,103,908943,200.0,0.1,1504,0.26706098194168315,8.153119499712679,6.611271724311685,0.9700956937799043,1.5418477754009936,1.5418477754009936,1.5418477754009936,0.0,False
abalone,cqr,0,0.0,0.07,uncorrected,1670,108,908943,200.0,0.1,1504,0.2882440981938117,8.288254008088371,6.611271724311685,0.9736842105263158,1.6769822837766875,1.6769822837766875,1.6769822837766875,0.0,False
abalone,cqr,0,0.0,0.075,uncorrected,1670,118,908943,200.0,0.1,1504,0.3252032266364009,8.52402921663832,6.611271724311685,0.9736842105263158,1.9127574923266366,1.9127574923266366,1.9127574923266366,0.0,False
abalone,cqr,0,0.0,0.08,uncorrected,1670,127,908943,200.0,0.1,1504,0.3938053321049342,8.961666044274397,6.611271724311685,0.9784688995215312,2.3503943199627133,2.3503943199627133,2.3503943199627133,0.0,False
abalone,cqr,0,0.0,0.085,uncorrected,1670,137,908943,200.0,0.1,1504,0.5433741918114469,9.915818119171393,6.611271724311685,0.9844497607655502,3.304546394859708,3.304546394859708,3.304546394859708,0.0,False
abalone,cqr,0,0.0,0.09,uncorrected,1670,145,908943,200.0,0.1,1504,0.6538374178679325,10.620501677957813,6.611271724311685,0.9880382775119617,4.009229953646126,4.009229953646126,4.009229953646126,0.0,False
abalone,cqr,0,0.0,0.095,uncorrected,1670,155,908943,200.0,0.1,1504,1.097489248681915,13.450711895068796,6.611271724311685,0.9988038277511961,6.839440170757116,6.839440170757116,6.839440170757116,0.0,False
abalone,cqr,0,0.0,0.096,uncorrected,1670,157,908943,200.0,0.1,1504,1.1548568119295957,13.816679648062074,6.611271724311685,0.9988038277511961,7.205407923750392,7.205407923750392,7.205407923750392,0.0,False
abalone,cqr,0,0.0,0.097,uncorrected,1670,160,908943,200.0,0.1,1504,1.3215323924856945,14.879961479148593,6.611271724311685,0.9988038277511961,8.268689754836911,8.268689754836911,8.268689754836911,0.0,False
abalone,cqr,0,0.0,0.098,uncorrected,1670,162,908943,200.0,0.1,1504,1.4104808753884304,15.447394965551577,6.611271724311685,0.9988038277511961,8.836123241239893,8.836123241239893,8.836123241239893,0.0,False
abalone,cqr,0,0.0,0.099,uncorrected,1670,164,908943,200.0,0.1,1504,1.5079117897372027,16.06894084928305,6.611271724311685,0.9988038277511961,9.45766912497136,9.45766912497136,9.45766912497136,0.0,False
abalone,cqr,0,0.0,0.1,uncorrected,1670,164,908943,200.0,0.1,1504,1.5079117897372027,16.06894084928305,6.611271724311685,0.9988038277511961,9.45766912497136,9.45766912497136,9.45766912497136,0.0,False
abalone,cqr,0,0.0,0.105,uncorrected,1670,175,908943,200.0,0.1,1504,200.0,1282.3194035999404,6.611271724311685,1.0,1275.7081318756289,1275.7081318756289,1275.7081318756289,0.0,False
abalone,cqr,0,0.0,0.11,uncorrected,1670,185,908943,200.0,0.1,1504,200.0,1282.3194035999404,6.611271724311685,1.0,1275.7081318756289,1275.7081318756289,1275.7081318756289,0.0,False


==> anc/experiment_code/reference/checks/original/real/abalone/rep00/trends.csv <==
dataset,score,rep,family,param,delta_train,delta_cal,method,n_cal,n_cal_replaced,mask_seed,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
abalone,absolute,0,shift,3.0,0.0,0.0,uncorrected,1670,0,600543,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.005,uncorrected,1670,8,600543,0.1,1504,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.01,uncorrected,1670,23,600543,0.1,1504,1.1302852200989555,7.210484790076036,6.80606309905265,0.9330143540669856,0.40442169102338626,0.40442169102338626,0.40442169102338626,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.015,uncorrected,1670,30,600543,0.1,1504,1.1532447133454258,7.356951428671059,6.80606309905265,0.9354066985645934,0.5508883296184072,0.5508883296184072,0.5508883296184072,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.02,uncorrected,1670,36,600543,0.1,1504,1.2012945934277393,7.663478421449189,6.80606309905265,0.9401913875598086,0.8574153223965367,0.8574153223965367,0.8574153223965367,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.025,uncorrected,1670,45,600543,0.1,1504,1.2171783185160625,7.76480625987662,6.80606309905265,0.9413875598086124,0.9587431608239708,0.9587431608239708,0.9587431608239708,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.03,uncorrected,1670,51,600543,0.1,1504,1.2356301340000155,7.882516845249651,6.80606309905265,0.94377990430622,1.0764537461970014,1.0764537461970014,1.0764537461970014,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.035,uncorrected,1670,61,600543,0.1,1504,1.2585855850877712,8.028957697500296,6.80606309905265,0.9473684210526315,1.2228945984476445,1.2228945984476445,1.2228945984476445,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.04,uncorrected,1670,70,600543,0.1,1504,1.2904053236812645,8.231946940456593,6.80606309905265,0.9485645933014354,1.4258838414039416,1.4258838414039416,1.4258838414039416,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.045,uncorrected,1670,78,600543,0.1,1504,1.303679857269572,8.316629833616483,6.80606309905265,0.9485645933014354,1.510566734563834,1.510566734563834,1.510566734563834,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.05,uncorrected,1670,88,600543,0.1,1504,1.320886913529966,8.426399664488637,6.80606309905265,0.9497607655502392,1.6203365654359843,1.6203365654359843,1.6203365654359843,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.055,uncorrected,1670,98,600543,0.1,1504,1.3811675475109,8.810950914674507,6.80606309905265,0.9545454545454546,2.004887815621855,2.004887815621855,2.004887815621855,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.06,uncorrected,1670,110,600543,0.1,1504,1.4106368813904697,8.998946103794742,6.80606309905265,0.9545454545454546,2.19288300474209,2.19288300474209,2.19288300474209,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.065,uncorrected,1670,121,600543,0.1,1504,1.4194751268780696,9.055328363357258,6.80606309905265,0.9545454545454546,2.249265264304608,2.249265264304608,2.249265264304608,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.07,uncorrected,1670,133,600543,0.1,1504,1.4377909282385788,9.172171267059426,6.80606309905265,0.9557416267942583,2.366108168006776,2.366108168006776,2.366108168006776,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.075,uncorrected,1670,141,600543,0.1,1504,1.4463874862659354,9.227011717771358,6.80606309905265,0.9557416267942583,2.4209486187187075,2.4209486187187075,2.4209486187187075,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.08,uncorrected,1670,149,600543,0.1,1504,1.4820607526026661,9.45458396215655,6.80606309905265,0.9581339712918661,2.648520863103897,2.648520863103897,2.648520863103897,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.085,uncorrected,1670,161,600543,0.1,1504,1.5004012435069125,9.571584369094559,6.80606309905265,0.9593301435406698,2.765521270041908,2.765521270041908,2.765521270041908,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.09,uncorrected,1670,168,600543,0.1,1504,1.5053134000221229,9.602920733765679,6.80606309905265,0.9593301435406698,2.796857634713027,2.796857634713027,2.796857634713027,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.095,uncorrected,1670,177,600543,0.1,1504,1.5266205442632599,9.738846460067949,6.80606309905265,0.9593301435406698,2.9327833610152982,2.9327833610152982,2.9327833610152982,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.096,uncorrected,1670,178,600543,0.1,1504,1.5266205442632599,9.738846460067949,6.80606309905265,0.9593301435406698,2.9327833610152982,2.9327833610152982,2.9327833610152982,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.097,uncorrected,1670,179,600543,0.1,1504,1.5270295904148001,9.741455908551991,6.80606309905265,0.9593301435406698,2.93539280949934,2.93539280949934,2.93539280949934,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.098,uncorrected,1670,179,600543,0.1,1504,1.5270295904148001,9.741455908551991,6.80606309905265,0.9593301435406698,2.93539280949934,2.93539280949934,2.93539280949934,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.099,uncorrected,1670,180,600543,0.1,1504,1.5270295904148001,9.741455908551991,6.80606309905265,0.9593301435406698,2.93539280949934,2.93539280949934,2.93539280949934,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.1,uncorrected,1670,183,600543,0.1,1504,1.533677676572037,9.783866375633629,6.80606309905265,0.9593301435406698,2.97780327658098,2.97780327658098,2.97780327658098,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.105,uncorrected,1670,188,600543,0.1,1504,1.5355903189141158,9.796067790171463,6.80606309905265,0.9605263157894737,2.990004691118813,2.990004691118813,2.990004691118813,0.0,False
abalone,absolute,0,shift,3.0,0.0,0.11,uncorrected,1670,192,600543,0.1,1504,1.538722762740995,9.816050745064482,6.80606309905265,0.9605263157894737,3.009987646011829,3.009987646011829,3.009987646011829,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.0,uncorrected,1670,0,600543,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.005,uncorrected,1670,8,600543,0.1,1504,1.0996960680443648,7.015345889107624,6.80606309905265,0.9282296650717703,0.20928279005497435,0.20928279005497435,0.20928279005497435,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.01,uncorrected,1670,23,600543,0.1,1504,1.1416573504149399,7.283031587305669,6.80606309905265,0.9342105263157895,0.47696848825301774,0.47696848825301774,0.47696848825301774,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.015,uncorrected,1670,30,600543,0.1,1504,1.1841139438523307,7.553877048057554,6.80606309905265,0.9389952153110048,0.7478139490049033,0.7478139490049033,0.7478139490049033,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.02,uncorrected,1670,36,600543,0.1,1504,1.2128873688898976,7.737432791247407,6.80606309905265,0.9413875598086124,0.931369692194755,0.931369692194755,0.931369692194755,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.025,uncorrected,1670,45,600543,0.1,1504,1.2834505772746074,8.187580180374878,6.80606309905265,0.9485645933014354,1.3815170813222288,1.3815170813222288,1.3815170813222288,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.03,uncorrected,1670,51,600543,0.1,1504,1.303679857269572,8.316629833616483,6.80606309905265,0.9485645933014354,1.510566734563834,1.510566734563834,1.510566734563834,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.035,uncorrected,1670,61,600543,0.1,1504,1.3819243533335621,8.815778843746134,6.80606309905265,0.9545454545454546,2.0097157446934815,2.0097157446934815,2.0097157446934815,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.04,uncorrected,1670,70,600543,0.1,1504,1.4264164788447316,9.0996096756209,6.80606309905265,0.9545454545454546,2.2935465765682492,2.2935465765682492,2.2935465765682492,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.045,uncorrected,1670,78,600543,0.1,1504,1.4833648184477768,9.46290305434162,6.80606309905265,0.9581339712918661,2.6568399552889694,2.6568399552889694,2.6568399552889694,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.05,uncorrected,1670,88,600543,0.1,1504,1.565945647450536,9.989715049126561,6.80606309905265,0.9605263157894737,3.1836519500739087,3.1836519500739087,3.1836519500739087,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.055,uncorrected,1670,98,600543,0.1,1504,1.6672272307597096,10.63582569711122,6.80606309905265,0.9688995215311005,3.829762598058565,3.829762598058565,3.829762598058565,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.06,uncorrected,1670,110,600543,0.1,1504,1.7683019673979747,11.280616797827674,6.80606309905265,0.9736842105263158,4.474553698775026,4.474553698775026,4.474553698775026,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.065,uncorrected,1670,121,600543,0.1,1504,1.8583923662486295,11.855334965501903,6.80606309905265,0.9772727272727273,5.04927186644925,5.04927186644925,5.04927186644925,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.07,uncorrected,1670,133,600543,0.1,1504,1.9479736311160023,12.426805189402927,6.80606309905265,0.9784688995215312,5.62074209035027,5.62074209035027,5.62074209035027,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.075,uncorrected,1670,141,600543,0.1,1504,1.9770576354319407,12.612342226449393,6.80606309905265,0.9820574162679426,5.806279127396742,5.806279127396742,5.806279127396742,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.08,uncorrected,1670,149,600543,0.1,1504,2.0271835186396716,12.932112769345482,6.80606309905265,0.9820574162679426,6.126049670292835,6.126049670292835,6.126049670292835,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.085,uncorrected,1670,161,600543,0.1,1504,2.1156932635031636,13.496747392326622,6.80606309905265,0.9844497607655502,6.690684293273965,6.690684293273965,6.690684293273965,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.09,uncorrected,1670,168,600543,0.1,1504,2.151013623643768,13.72206832464097,6.80606309905265,0.9880382775119617,6.916005225588324,6.916005225588324,6.916005225588324,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.095,uncorrected,1670,177,600543,0.1,1504,2.2012283644477133,14.0424057212255,6.80606309905265,0.9904306220095693,7.236342622172843,7.236342622172843,7.236342622172843,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.096,uncorrected,1670,178,600543,0.1,1504,2.204431579342949,14.062840149519104,6.80606309905265,0.9904306220095693,7.2567770504664555,7.2567770504664555,7.2567770504664555,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.097,uncorrected,1670,179,600543,0.1,1504,2.206704353597913,14.077338971502519,6.80606309905265,0.9916267942583732,7.271275872449864,7.271275872449864,7.271275872449864,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.098,uncorrected,1670,179,600543,0.1,1504,2.206704353597913,14.077338971502519,6.80606309905265,0.9916267942583732,7.271275872449864,7.271275872449864,7.271275872449864,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.099,uncorrected,1670,180,600543,0.1,1504,2.2186638442839817,14.153632745990164,6.80606309905265,0.992822966507177,7.347569646937515,7.347569646937515,7.347569646937515,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.1,uncorrected,1670,183,600543,0.1,1504,2.2299778787459568,14.225808929445279,6.80606309905265,0.992822966507177,7.41974583039263,7.41974583039263,7.41974583039263,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.105,uncorrected,1670,188,600543,0.1,1504,2.2419502481898372,14.302184862033975,6.80606309905265,0.9940191387559809,7.49612176298132,7.49612176298132,7.49612176298132,0.0,False
abalone,absolute,0,shift,5.0,0.0,0.11,uncorrected,1670,192,600543,0.1,1504,2.2529333298337124,14.372249781695924,6.80606309905265,0.9940191387559809,7.566186682643276,7.566186682643276,7.566186682643276,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.0,uncorrected,1670,0,600543,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.005,uncorrected,1670,8,600543,0.1,1504,1.0996960680443648,7.015345889107624,6.80606309905265,0.9282296650717703,0.20928279005497435,0.20928279005497435,0.20928279005497435,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.01,uncorrected,1670,23,600543,0.1,1504,1.1416573504149399,7.283031587305669,6.80606309905265,0.9342105263157895,0.47696848825301774,0.47696848825301774,0.47696848825301774,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.015,uncorrected,1670,30,600543,0.1,1504,1.1841139438523307,7.553877048057554,6.80606309905265,0.9389952153110048,0.7478139490049033,0.7478139490049033,0.7478139490049033,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.02,uncorrected,1670,36,600543,0.1,1504,1.2128873688898976,7.737432791247407,6.80606309905265,0.9413875598086124,0.931369692194755,0.931369692194755,0.931369692194755,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.025,uncorrected,1670,45,600543,0.1,1504,1.2834505772746074,8.187580180374878,6.80606309905265,0.9485645933014354,1.3815170813222288,1.3815170813222288,1.3815170813222288,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.03,uncorrected,1670,51,600543,0.1,1504,1.303679857269572,8.316629833616483,6.80606309905265,0.9485645933014354,1.510566734563834,1.510566734563834,1.510566734563834,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.035,uncorrected,1670,61,600543,0.1,1504,1.3819243533335621,8.815778843746134,6.80606309905265,0.9545454545454546,2.0097157446934815,2.0097157446934815,2.0097157446934815,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.04,uncorrected,1670,70,600543,0.1,1504,1.4301300680792797,9.123299960352707,6.80606309905265,0.9545454545454546,2.3172368613000582,2.3172368613000582,2.3172368613000582,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.045,uncorrected,1670,78,600543,0.1,1504,1.4858037962212651,9.478462146707292,6.80606309905265,0.9581339712918661,2.6723990476546393,2.6723990476546393,2.6723990476546393,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.05,uncorrected,1670,88,600543,0.1,1504,1.5786383727728805,10.070686383842736,6.80606309905265,0.9605263157894737,3.264623284790085,3.264623284790085,3.264623284790085,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.055,uncorrected,1670,98,600543,0.1,1504,1.709209514611908,10.903645371106801,6.80606309905265,0.9712918660287081,4.097582272054152,4.097582272054152,4.097582272054152,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.06,uncorrected,1670,110,600543,0.1,1504,1.8318308442225497,11.685889725340708,6.80606309905265,0.9760765550239234,4.879826626288052,4.879826626288052,4.879826626288052,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.065,uncorrected,1670,121,600543,0.1,1504,1.9770576354319407,12.612342226449393,6.80606309905265,0.9820574162679426,5.806279127396742,5.806279127396742,5.806279127396742,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.07,uncorrected,1670,133,600543,0.1,1504,2.1909416185126216,13.976782970626434,6.80606309905265,0.9892344497607656,7.170719871573783,7.170719871573783,7.170719871573783,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.075,uncorrected,1670,141,600543,0.1,1504,2.38391933372334,15.207855319098526,6.80606309905265,0.9940191387559809,8.401792220045873,8.401792220045873,8.401792220045873,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.08,uncorrected,1670,149,600543,0.1,1504,2.6855990940621157,17.13237603715771,6.80606309905265,0.9988038277511961,10.326312938105055,10.326312938105055,10.326312938105055,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.085,uncorrected,1670,161,600543,0.1,1504,3.240775012953834,20.674037422975662,6.80606309905265,0.9988038277511961,13.86797432392302,13.86797432392302,13.86797432392302,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.09,uncorrected,1670,168,600543,0.1,1504,4.199788141663271,26.7919176315103,6.80606309905265,1.0,19.98585453245766,19.98585453245766,19.98585453245766,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.095,uncorrected,1670,177,600543,0.1,1504,4.366429196520539,27.854979211086988,6.80606309905265,1.0,21.04891611203433,21.04891611203433,21.04891611203433,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.096,uncorrected,1670,178,600543,0.1,1504,4.378924779407375,27.934692905247097,6.80606309905265,1.0,21.128629806194446,21.128629806194446,21.128629806194446,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.097,uncorrected,1670,179,600543,0.1,1504,4.387237403501061,27.98772204207673,6.80606309905265,1.0,21.181658943024075,21.181658943024075,21.181658943024075,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.098,uncorrected,1670,179,600543,0.1,1504,4.387237403501061,27.98772204207673,6.80606309905265,1.0,21.181658943024075,21.181658943024075,21.181658943024075,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.099,uncorrected,1670,180,600543,0.1,1504,4.395640527606501,28.041328510138037,6.80606309905265,1.0,21.23526541108538,21.23526541108538,21.23526541108538,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.1,uncorrected,1670,183,600543,0.1,1504,4.423190127871625,28.2170770470135,6.80606309905265,1.0,21.411013947960843,21.411013947960843,21.411013947960843,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.105,uncorrected,1670,188,600543,0.1,1504,4.458087133093567,28.43969725021318,6.80606309905265,1.0,21.633634151160514,21.633634151160514,21.633634151160514,0.0,False
abalone,absolute,0,shift,10.0,0.0,0.11,uncorrected,1670,192,600543,0.1,1504,4.5005726122861045,28.71072698330131,6.80606309905265,1.0,21.90466388424866,21.90466388424866,21.90466388424866,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.0,uncorrected,1670,0,600543,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.005,uncorrected,1670,8,600543,0.1,1504,1.0996960680443648,7.015345889107624,6.80606309905265,0.9282296650717703,0.20928279005497435,0.20928279005497435,0.20928279005497435,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.01,uncorrected,1670,23,600543,0.1,1504,1.1416573504149399,7.283031587305669,6.80606309905265,0.9342105263157895,0.47696848825301774,0.47696848825301774,0.47696848825301774,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.015,uncorrected,1670,30,600543,0.1,1504,1.1841139438523307,7.553877048057554,6.80606309905265,0.9389952153110048,0.7478139490049033,0.7478139490049033,0.7478139490049033,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.02,uncorrected,1670,36,600543,0.1,1504,1.2128873688898976,7.737432791247407,6.80606309905265,0.9413875598086124,0.931369692194755,0.931369692194755,0.931369692194755,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.025,uncorrected,1670,45,600543,0.1,1504,1.2834505772746074,8.187580180374878,6.80606309905265,0.9485645933014354,1.3815170813222288,1.3815170813222288,1.3815170813222288,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.03,uncorrected,1670,51,600543,0.1,1504,1.303679857269572,8.316629833616483,6.80606309905265,0.9485645933014354,1.510566734563834,1.510566734563834,1.510566734563834,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.035,uncorrected,1670,61,600543,0.1,1504,1.3819243533335621,8.815778843746134,6.80606309905265,0.9545454545454546,2.0097157446934815,2.0097157446934815,2.0097157446934815,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.04,uncorrected,1670,70,600543,0.1,1504,1.4301300680792797,9.123299960352707,6.80606309905265,0.9545454545454546,2.3172368613000582,2.3172368613000582,2.3172368613000582,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.045,uncorrected,1670,78,600543,0.1,1504,1.4858037962212651,9.478462146707292,6.80606309905265,0.9581339712918661,2.6723990476546393,2.6723990476546393,2.6723990476546393,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.05,uncorrected,1670,88,600543,0.1,1504,1.5786383727728805,10.070686383842736,6.80606309905265,0.9605263157894737,3.264623284790085,3.264623284790085,3.264623284790085,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.055,uncorrected,1670,98,600543,0.1,1504,1.709209514611908,10.903645371106801,6.80606309905265,0.9712918660287081,4.097582272054152,4.097582272054152,4.097582272054152,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.06,uncorrected,1670,110,600543,0.1,1504,1.8318308442225497,11.685889725340708,6.80606309905265,0.9760765550239234,4.879826626288052,4.879826626288052,4.879826626288052,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.065,uncorrected,1670,121,600543,0.1,1504,1.9770576354319407,12.612342226449393,6.80606309905265,0.9820574162679426,5.806279127396742,5.806279127396742,5.806279127396742,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.07,uncorrected,1670,133,600543,0.1,1504,2.1909416185126216,13.976782970626434,6.80606309905265,0.9892344497607656,7.170719871573783,7.170719871573783,7.170719871573783,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.075,uncorrected,1670,141,600543,0.1,1504,2.38391933372334,15.207855319098526,6.80606309905265,0.9940191387559809,8.401792220045873,8.401792220045873,8.401792220045873,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.08,uncorrected,1670,149,600543,0.1,1504,2.6855990940621157,17.13237603715771,6.80606309905265,0.9988038277511961,10.326312938105055,10.326312938105055,10.326312938105055,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.085,uncorrected,1670,161,600543,0.1,1504,3.240775012953834,20.674037422975662,6.80606309905265,0.9988038277511961,13.86797432392302,13.86797432392302,13.86797432392302,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.09,uncorrected,1670,168,600543,0.1,1504,6.618744409375308,42.22328580835839,6.80606309905265,1.0,35.41722270930574,35.41722270930574,35.41722270930574,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.095,uncorrected,1670,177,600543,0.1,1504,6.844467521340866,43.663252496991,6.80606309905265,1.0,36.85718939793835,36.85718939793835,36.85718939793835,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.096,uncorrected,1670,178,600543,0.1,1504,6.8522985583853915,43.713209421576046,6.80606309905265,1.0,36.90714632252338,36.90714632252338,36.90714632252338,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.097,uncorrected,1670,179,600543,0.1,1504,6.860286073637469,43.76416457538276,6.80606309905265,1.0,36.958101476330114,36.958101476330114,36.958101476330114,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.098,uncorrected,1670,179,600543,0.1,1504,6.860286073637469,43.76416457538276,6.80606309905265,1.0,36.958101476330114,36.958101476330114,36.958101476330114,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.099,uncorrected,1670,180,600543,0.1,1504,6.8647941412722275,43.79292311573617,6.80606309905265,1.0,36.98686001668352,36.98686001668352,36.98686001668352,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.1,uncorrected,1670,183,600543,0.1,1504,6.892992843496623,43.97281250106414,6.80606309905265,1.0,37.166749402011476,37.166749402011476,37.166749402011476,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.105,uncorrected,1670,188,600543,0.1,1504,6.924906671674271,44.17640197439005,6.80606309905265,1.0,37.370338875337424,37.370338875337424,37.370338875337424,0.0,False
abalone,absolute,0,shift,15.0,0.0,0.11,uncorrected,1670,192,600543,0.1,1504,6.959940279493253,44.39989361333952,6.80606309905265,1.0,37.59383051428688,37.59383051428688,37.59383051428688,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.0,uncorrected,1670,0,601643,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.005,uncorrected,1670,9,601643,0.1,1504,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.01,uncorrected,1670,25,601643,0.1,1504,1.0996960680443648,7.015345889107624,6.80606309905265,0.9282296650717703,0.20928279005497435,0.20928279005497435,0.20928279005497435,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.015,uncorrected,1670,36,601643,0.1,1504,1.1055494341029182,7.052686558688575,6.80606309905265,0.9294258373205742,0.24662345963592427,0.24662345963592427,0.24662345963592427,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.02,uncorrected,1670,39,601643,0.1,1504,1.1084248999297104,7.071030161028748,6.80606309905265,0.9294258373205742,0.2649670619760966,0.2649670619760966,0.2649670619760966,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.025,uncorrected,1670,46,601643,0.1,1504,1.1161849441899314,7.120534197809606,6.80606309905265,0.930622009569378,0.3144710987569555,0.3144710987569555,0.3144710987569555,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.03,uncorrected,1670,51,601643,0.1,1504,1.1161849441899314,7.120534197809606,6.80606309905265,0.930622009569378,0.3144710987569555,0.3144710987569555,0.3144710987569555,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.035,uncorrected,1670,60,601643,0.1,1504,1.116505524119479,7.122579289318281,6.80606309905265,0.930622009569378,0.31651619026563194,0.31651619026563194,0.31651619026563194,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.04,uncorrected,1670,68,601643,0.1,1504,1.1242552266821773,7.172017352793142,6.80606309905265,0.9330143540669856,0.3659542537404926,0.3659542537404926,0.3659542537404926,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.045,uncorrected,1670,75,601643,0.1,1504,1.1417716108386131,7.283760494516304,6.80606309905265,0.9342105263157895,0.4776973954636514,0.4776973954636514,0.4776973954636514,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.05,uncorrected,1670,81,601643,0.1,1504,1.1523156724993797,7.351024752137867,6.80606309905265,0.9354066985645934,0.5449616530852146,0.5449616530852146,0.5449616530852146,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.055,uncorrected,1670,89,601643,0.1,1504,1.1532447133454258,7.356951428671059,6.80606309905265,0.9354066985645934,0.5508883296184072,0.5508883296184072,0.5508883296184072,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.06,uncorrected,1670,96,601643,0.1,1504,1.1841139438523307,7.553877048057554,6.80606309905265,0.9389952153110048,0.7478139490049033,0.7478139490049033,0.7478139490049033,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.065,uncorrected,1670,105,601643,0.1,1504,1.2012945934277393,7.663478421449189,6.80606309905265,0.9401913875598086,0.8574153223965367,0.8574153223965367,0.8574153223965367,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.07,uncorrected,1670,114,601643,0.1,1504,1.2128873688898976,7.737432791247407,6.80606309905265,0.9413875598086124,0.931369692194755,0.931369692194755,0.931369692194755,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.075,uncorrected,1670,123,601643,0.1,1504,1.2305828957511429,7.850318746948234,6.80606309905265,0.9425837320574163,1.044255647895583,1.044255647895583,1.044255647895583,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.08,uncorrected,1670,133,601643,0.1,1504,1.2489750203521626,7.967648543299305,6.80606309905265,0.9461722488038278,1.1615854442466536,1.1615854442466536,1.1615854442466536,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.085,uncorrected,1670,140,601643,0.1,1504,1.2504365443225574,7.97697211594404,6.80606309905265,0.9461722488038278,1.1709090168913894,1.1709090168913894,1.1709090168913894,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.09,uncorrected,1670,150,601643,0.1,1504,1.2811181395640414,8.17270074433805,6.80606309905265,0.9485645933014354,1.3666376452853992,1.3666376452853992,1.3666376452853992,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.095,uncorrected,1670,154,601643,0.1,1504,1.2834505772746074,8.187580180374878,6.80606309905265,0.9485645933014354,1.3815170813222288,1.3815170813222288,1.3815170813222288,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.096,uncorrected,1670,155,601643,0.1,1504,1.2834505772746074,8.187580180374878,6.80606309905265,0.9485645933014354,1.3815170813222288,1.3815170813222288,1.3815170813222288,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.097,uncorrected,1670,157,601643,0.1,1504,1.2909667115599253,8.235528230106704,6.80606309905265,0.9485645933014354,1.4294651310540547,1.4294651310540547,1.4294651310540547,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.098,uncorrected,1670,160,601643,0.1,1504,1.291355285660075,8.23800708021385,6.80606309905265,0.9485645933014354,1.4319439811612005,1.4319439811612005,1.4319439811612005,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.099,uncorrected,1670,160,601643,0.1,1504,1.291355285660075,8.23800708021385,6.80606309905265,0.9485645933014354,1.4319439811612005,1.4319439811612005,1.4319439811612005,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.1,uncorrected,1670,161,601643,0.1,1504,1.291355285660075,8.23800708021385,6.80606309905265,0.9485645933014354,1.4319439811612005,1.4319439811612005,1.4319439811612005,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.105,uncorrected,1670,176,601643,0.1,1504,1.3204452971159897,8.423582438907514,6.80606309905265,0.9497607655502392,1.6175193398548646,1.6175193398548646,1.6175193398548646,0.0,False
abalone,absolute,0,variance_inflate,3.0,0.0,0.11,uncorrected,1670,182,601643,0.1,1504,1.3383720106706771,8.53794321539436,6.80606309905265,0.9521531100478469,1.7318801163417124,1.7318801163417124,1.7318801163417124,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.0,uncorrected,1670,0,601643,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.005,uncorrected,1670,9,601643,0.1,1504,1.080829108036901,6.894986951602559,6.80606309905265,0.9270334928229665,0.08892385254990785,0.08892385254990785,0.08892385254990785,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.01,uncorrected,1670,25,601643,0.1,1504,1.1071456408656108,7.0628693199770956,6.80606309905265,0.9294258373205742,0.25680622092444644,0.25680622092444644,0.25680622092444644,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.015,uncorrected,1670,36,601643,0.1,1504,1.1161849441899314,7.120534197809606,6.80606309905265,0.930622009569378,0.3144710987569555,0.3144710987569555,0.3144710987569555,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.02,uncorrected,1670,39,601643,0.1,1504,1.1194251867903724,7.141204838786926,6.80606309905265,0.9318181818181818,0.3351417397342751,0.3351417397342751,0.3351417397342751,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.025,uncorrected,1670,46,601643,0.1,1504,1.1352989616765037,7.242469201394021,6.80606309905265,0.9342105263157895,0.43640610234137,0.43640610234137,0.43640610234137,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.03,uncorrected,1670,51,601643,0.1,1504,1.1424634065238064,7.288173701180624,6.80606309905265,0.9342105263157895,0.4821106021279745,0.4821106021279745,0.4821106021279745,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.035,uncorrected,1670,60,601643,0.1,1504,1.1523156724993797,7.351024752137867,6.80606309905265,0.9354066985645934,0.5449616530852146,0.5449616530852146,0.5449616530852146,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.04,uncorrected,1670,68,601643,0.1,1504,1.1841139438523307,7.553877048057554,6.80606309905265,0.9389952153110048,0.7478139490049033,0.7478139490049033,0.7478139490049033,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.045,uncorrected,1670,75,601643,0.1,1504,1.2047671413577068,7.685631019383403,6.80606309905265,0.9401913875598086,0.8795679203307543,0.8795679203307543,0.8795679203307543,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.05,uncorrected,1670,81,601643,0.1,1504,1.210196165319145,7.7202646622930065,6.80606309905265,0.9401913875598086,0.9142015632403568,0.9142015632403568,0.9142015632403568,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.055,uncorrected,1670,89,601643,0.1,1504,1.2173508739626873,7.765907051430122,6.80606309905265,0.9413875598086124,0.9598439523774722,0.9598439523774722,0.9598439523774722,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.06,uncorrected,1670,96,601643,0.1,1504,1.2501699420584693,7.97527136684459,6.80606309905265,0.9461722488038278,1.1692082677919373,1.1692082677919373,1.1692082677919373,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.065,uncorrected,1670,105,601643,0.1,1504,1.291355285660075,8.23800708021385,6.80606309905265,0.9485645933014354,1.4319439811612005,1.4319439811612005,1.4319439811612005,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.07,uncorrected,1670,114,601643,0.1,1504,1.3093643634905856,8.352893287227001,6.80606309905265,0.9485645933014354,1.5468301881743505,1.5468301881743505,1.5468301881743505,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.075,uncorrected,1670,123,601643,0.1,1504,1.361568856850909,8.685924011379335,6.80606309905265,0.9545454545454546,1.8798609123266863,1.8798609123266863,1.8798609123266863,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.08,uncorrected,1670,133,601643,0.1,1504,1.412583280573644,9.011362865029984,6.80606309905265,0.9545454545454546,2.205299765977335,2.205299765977335,2.205299765977335,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.085,uncorrected,1670,140,601643,0.1,1504,1.4194751268780696,9.055328363357258,6.80606309905265,0.9545454545454546,2.249265264304608,2.249265264304608,2.249265264304608,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.09,uncorrected,1670,150,601643,0.1,1504,1.443597315270644,9.209212240997255,6.80606309905265,0.9557416267942583,2.403149141944606,2.403149141944606,2.403149141944606,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.095,uncorrected,1670,154,601643,0.1,1504,1.4500206510476898,9.250188946786515,6.80606309905265,0.9569377990430622,2.4441258477338637,2.4441258477338637,2.4441258477338637,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.096,uncorrected,1670,155,601643,0.1,1504,1.4500206510476898,9.250188946786515,6.80606309905265,0.9569377990430622,2.4441258477338637,2.4441258477338637,2.4441258477338637,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.097,uncorrected,1670,157,601643,0.1,1504,1.457351502043447,9.296955009602586,6.80606309905265,0.9569377990430622,2.490891910549931,2.490891910549931,2.490891910549931,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.098,uncorrected,1670,160,601643,0.1,1504,1.4833648184477768,9.46290305434162,6.80606309905265,0.9581339712918661,2.6568399552889694,2.6568399552889694,2.6568399552889694,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.099,uncorrected,1670,160,601643,0.1,1504,1.4833648184477768,9.46290305434162,6.80606309905265,0.9581339712918661,2.6568399552889694,2.6568399552889694,2.6568399552889694,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.1,uncorrected,1670,161,601643,0.1,1504,1.4833648184477768,9.46290305434162,6.80606309905265,0.9581339712918661,2.6568399552889694,2.6568399552889694,2.6568399552889694,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.105,uncorrected,1670,176,601643,0.1,1504,1.5519035325751216,9.900135486438115,6.80606309905265,0.9605263157894737,3.0940723873854656,3.0940723873854656,3.0940723873854656,0.0,False
abalone,absolute,0,variance_inflate,5.0,0.0,0.11,uncorrected,1670,182,601643,0.1,1504,1.5855848172918101,10.115000183278655,6.80606309905265,0.9605263157894737,3.3089370842260024,3.3089370842260024,3.3089370842260024,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.0,uncorrected,1670,0,601643,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.005,uncorrected,1670,9,601643,0.1,1504,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.01,uncorrected,1670,25,601643,0.1,1504,1.1194251867903724,7.141204838786926,6.80606309905265,0.9318181818181818,0.3351417397342751,0.3351417397342751,0.3351417397342751,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.015,uncorrected,1670,36,601643,0.1,1504,1.1417716108386131,7.283760494516304,6.80606309905265,0.9342105263157895,0.4776973954636514,0.4776973954636514,0.4776973954636514,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.02,uncorrected,1670,39,601643,0.1,1504,1.1532447133454258,7.356951428671059,6.80606309905265,0.9354066985645934,0.5508883296184072,0.5508883296184072,0.5508883296184072,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.025,uncorrected,1670,46,601643,0.1,1504,1.2012945934277393,7.663478421449189,6.80606309905265,0.9401913875598086,0.8574153223965367,0.8574153223965367,0.8574153223965367,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.03,uncorrected,1670,51,601643,0.1,1504,1.210196165319145,7.7202646622930065,6.80606309905265,0.9401913875598086,0.9142015632403568,0.9142015632403568,0.9142015632403568,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.035,uncorrected,1670,60,601643,0.1,1504,1.2372199034846294,7.892658540889563,6.80606309905265,0.94377990430622,1.0865954418369141,1.0865954418369141,1.0865954418369141,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.04,uncorrected,1670,68,601643,0.1,1504,1.2935531473315227,8.252028008622768,6.80606309905265,0.9485645933014354,1.4459649095701177,1.4459649095701177,1.4459649095701177,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.045,uncorrected,1670,75,601643,0.1,1504,1.3105429744875896,8.360412059052194,6.80606309905265,0.9497607655502392,1.5543489599995448,1.5543489599995448,1.5543489599995448,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.05,uncorrected,1670,81,601643,0.1,1504,1.3582449518267723,8.664719658536349,6.80606309905265,0.9545454545454546,1.8586565594836952,1.8586565594836952,1.8586565594836952,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.055,uncorrected,1670,89,601643,0.1,1504,1.4068280941403377,8.974648517621484,6.80606309905265,0.9545454545454546,2.168585418568834,2.168585418568834,2.168585418568834,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.06,uncorrected,1670,96,601643,0.1,1504,1.425803797197802,9.09570116508056,6.80606309905265,0.9545454545454546,2.289638066027912,2.289638066027912,2.289638066027912,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.065,uncorrected,1670,105,601643,0.1,1504,1.457351502043447,9.296955009602586,6.80606309905265,0.9569377990430622,2.490891910549931,2.490891910549931,2.490891910549931,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.07,uncorrected,1670,114,601643,0.1,1504,1.5243198497019703,9.724169524684035,6.80606309905265,0.9593301435406698,2.918106425631382,2.918106425631382,2.918106425631382,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.075,uncorrected,1670,123,601643,0.1,1504,1.5745946019282382,10.044889755123398,6.80606309905265,0.9605263157894737,3.238826656070749,3.238826656070749,3.238826656070749,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.08,uncorrected,1670,133,601643,0.1,1504,1.640245955303954,10.46370270299337,6.80606309905265,0.9665071770334929,3.6576396039407215,3.6576396039407215,3.6576396039407215,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.085,uncorrected,1670,140,601643,0.1,1504,1.7183905594618656,10.962214467712199,6.80606309905265,0.9712918660287081,4.156151368659543,4.156151368659543,4.156151368659543,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.09,uncorrected,1670,150,601643,0.1,1504,1.7615370110778057,11.237460775095789,6.80606309905265,0.9736842105263158,4.431397676043138,4.431397676043138,4.431397676043138,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.095,uncorrected,1670,154,601643,0.1,1504,1.7683019673979747,11.280616797827674,6.80606309905265,0.9736842105263158,4.474553698775026,4.474553698775026,4.474553698775026,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.096,uncorrected,1670,155,601643,0.1,1504,1.7683019673979747,11.280616797827674,6.80606309905265,0.9736842105263158,4.474553698775026,4.474553698775026,4.474553698775026,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.097,uncorrected,1670,157,601643,0.1,1504,1.7690111620150502,11.285140998364586,6.80606309905265,0.9736842105263158,4.47907789931193,4.47907789931193,4.47907789931193,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.098,uncorrected,1670,160,601643,0.1,1504,1.8269332106532907,11.654646007621901,6.80606309905265,0.9760765550239234,4.84858290856925,4.84858290856925,4.84858290856925,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.099,uncorrected,1670,160,601643,0.1,1504,1.8269332106532907,11.654646007621901,6.80606309905265,0.9760765550239234,4.84858290856925,4.84858290856925,4.84858290856925,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.1,uncorrected,1670,161,601643,0.1,1504,1.8269332106532907,11.654646007621901,6.80606309905265,0.9760765550239234,4.84858290856925,4.84858290856925,4.84858290856925,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.105,uncorrected,1670,176,601643,0.1,1504,1.9379213673792774,12.362678282768563,6.80606309905265,0.9784688995215312,5.556615183715906,5.556615183715906,5.556615183715906,0.0,False
abalone,absolute,0,variance_inflate,10.0,0.0,0.11,uncorrected,1670,182,601643,0.1,1504,1.9770576354319407,12.612342226449393,6.80606309905265,0.9820574162679426,5.806279127396742,5.806279127396742,5.806279127396742,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.0,uncorrected,1670,0,601643,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.005,uncorrected,1670,9,601643,0.1,1504,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.01,uncorrected,1670,25,601643,0.1,1504,1.1242552266821773,7.172017352793142,6.80606309905265,0.9330143540669856,0.3659542537404926,0.3659542537404926,0.3659542537404926,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.015,uncorrected,1670,36,601643,0.1,1504,1.1424634065238064,7.288173701180624,6.80606309905265,0.9342105263157895,0.4821106021279745,0.4821106021279745,0.4821106021279745,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.02,uncorrected,1670,39,601643,0.1,1504,1.1768195870293632,7.507343794335286,6.80606309905265,0.937799043062201,0.7012806952826349,0.7012806952826349,0.7012806952826349,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.025,uncorrected,1670,46,601643,0.1,1504,1.2082342243350017,7.707748754472895,6.80606309905265,0.9401913875598086,0.9016856554202461,0.9016856554202461,0.9016856554202461,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.03,uncorrected,1670,51,601643,0.1,1504,1.2171783185160625,7.76480625987662,6.80606309905265,0.9413875598086124,0.9587431608239708,0.9587431608239708,0.9587431608239708,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.035,uncorrected,1670,60,601643,0.1,1504,1.2811981792522922,8.173211345507095,6.80606309905265,0.9485645933014354,1.3671482464544418,1.3671482464544418,1.3671482464544418,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.04,uncorrected,1670,68,601643,0.1,1504,1.3072763105252037,8.3395728669649,6.80606309905265,0.9485645933014354,1.5335097679122494,1.5335097679122494,1.5335097679122494,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.045,uncorrected,1670,75,601643,0.1,1504,1.3372882193482387,8.531029331440916,6.80606309905265,0.9521531100478469,1.7249662323882662,1.7249662323882662,1.7249662323882662,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.05,uncorrected,1670,81,601643,0.1,1504,1.3618549889481533,8.687749348115979,6.80606309905265,0.9545454545454546,1.8816862490633308,1.8816862490633308,1.8816862490633308,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.055,uncorrected,1670,89,601643,0.1,1504,1.425803797197802,9.09570116508056,6.80606309905265,0.9545454545454546,2.289638066027912,2.289638066027912,2.289638066027912,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.06,uncorrected,1670,96,601643,0.1,1504,1.457351502043447,9.296955009602586,6.80606309905265,0.9569377990430622,2.490891910549931,2.490891910549931,2.490891910549931,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.065,uncorrected,1670,105,601643,0.1,1504,1.5355903189141158,9.796067790171463,6.80606309905265,0.9605263157894737,2.990004691118813,2.990004691118813,2.990004691118813,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.07,uncorrected,1670,114,601643,0.1,1504,1.62478626875322,10.365079954724882,6.80606309905265,0.9641148325358851,3.5590168556722337,3.5590168556722337,3.5590168556722337,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.075,uncorrected,1670,123,601643,0.1,1504,1.7183905594618656,10.962214467712199,6.80606309905265,0.9712918660287081,4.156151368659543,4.156151368659543,4.156151368659543,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.08,uncorrected,1670,133,601643,0.1,1504,1.7918636553557254,11.430925047132225,6.80606309905265,0.9748803827751196,4.624861948079571,4.624861948079571,4.624861948079571,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.085,uncorrected,1670,140,601643,0.1,1504,1.843291543217748,11.759001533156159,6.80606309905265,0.9760765550239234,4.952938434103502,4.952938434103502,4.952938434103502,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.09,uncorrected,1670,150,601643,0.1,1504,1.9479736311160023,12.426805189402927,6.80606309905265,0.9784688995215312,5.62074209035027,5.62074209035027,5.62074209035027,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.095,uncorrected,1670,154,601643,0.1,1504,1.9713733063445003,12.576079902835898,6.80606309905265,0.9820574162679426,5.77001680378325,5.77001680378325,5.77001680378325,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.096,uncorrected,1670,155,601643,0.1,1504,1.9713733063445003,12.576079902835898,6.80606309905265,0.9820574162679426,5.77001680378325,5.77001680378325,5.77001680378325,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.097,uncorrected,1670,157,601643,0.1,1504,1.994536422076005,12.723845520489615,6.80606309905265,0.9820574162679426,5.917782421436963,5.917782421436963,5.917782421436963,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.098,uncorrected,1670,160,601643,0.1,1504,2.0352933161528446,12.98384800446978,6.80606309905265,0.9820574162679426,6.177784905417126,6.177784905417126,6.177784905417126,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.099,uncorrected,1670,160,601643,0.1,1504,2.0352933161528446,12.98384800446978,6.80606309905265,0.9820574162679426,6.177784905417126,6.177784905417126,6.177784905417126,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.1,uncorrected,1670,161,601643,0.1,1504,2.0352933161528446,12.98384800446978,6.80606309905265,0.9820574162679426,6.177784905417126,6.177784905417126,6.177784905417126,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.105,uncorrected,1670,176,601643,0.1,1504,2.1948893179186704,14.001966726033418,6.80606309905265,0.9904306220095693,7.195903626980775,7.195903626980775,7.195903626980775,0.0,False
abalone,absolute,0,variance_inflate,15.0,0.0,0.11,uncorrected,1670,182,601643,0.1,1504,2.2648683464413106,14.44838742747604,6.80606309905265,0.9940191387559809,7.642324328423387,7.642324328423387,7.642324328423387,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.0,uncorrected,1670,0,600743,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.005,uncorrected,1670,7,600743,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.01,uncorrected,1670,12,600743,0.1,1504,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.015,uncorrected,1670,19,600743,0.1,1504,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.02,uncorrected,1670,24,600743,0.1,1504,1.055694704680707,6.734645800639261,6.80606309905265,0.9198564593301436,-0.07141729841339141,0.07141729841339141,0.07141729841339141,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.025,uncorrected,1670,30,600743,0.1,1504,1.0580851733910779,6.749895436722947,6.80606309905265,0.9198564593301436,-0.05616766232970235,0.05616766232970235,0.05616766232970235,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.03,uncorrected,1670,36,600743,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.035,uncorrected,1670,42,600743,0.1,1504,1.054563307827054,6.727428224349897,6.80606309905265,0.9198564593301436,-0.07863487470275571,0.07863487470275571,0.07863487470275571,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.04,uncorrected,1670,51,600743,0.1,1504,1.0484344697154033,6.688330222182771,6.80606309905265,0.9174641148325359,-0.11773287686987817,0.11773287686987817,0.11773287686987817,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.045,uncorrected,1670,55,600743,0.1,1504,1.0452579464522427,6.6680660691468345,6.80606309905265,0.916267942583732,-0.1379970299058148,0.1379970299058148,0.1379970299058148,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.05,uncorrected,1670,64,600743,0.1,1504,1.0422110520426842,6.648628863911892,6.80606309905265,0.916267942583732,-0.15743423514076094,0.15743423514076094,0.15743423514076094,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.055,uncorrected,1670,69,600743,0.1,1504,1.0329669638615466,6.589657591844494,6.80606309905265,0.916267942583732,-0.21640550720815827,0.21640550720815827,0.21640550720815827,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.06,uncorrected,1670,75,600743,0.1,1504,1.0329669638615466,6.589657591844494,6.80606309905265,0.916267942583732,-0.21640550720815827,0.21640550720815827,0.21640550720815827,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.065,uncorrected,1670,83,600743,0.1,1504,1.0422110520426842,6.648628863911892,6.80606309905265,0.916267942583732,-0.15743423514076094,0.15743423514076094,0.15743423514076094,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.07,uncorrected,1670,95,600743,0.1,1504,1.0327917876614585,6.588540081587915,6.80606309905265,0.916267942583732,-0.21752301746473612,0.21752301746473612,0.21752301746473612,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.075,uncorrected,1670,109,600743,0.1,1504,1.0327917876614585,6.588540081587915,6.80606309905265,0.916267942583732,-0.21752301746473612,0.21752301746473612,0.21752301746473612,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.08,uncorrected,1670,114,600743,0.1,1504,1.0327917876614585,6.588540081587915,6.80606309905265,0.916267942583732,-0.21752301746473612,0.21752301746473612,0.21752301746473612,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.085,uncorrected,1670,125,600743,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.09,uncorrected,1670,131,600743,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.095,uncorrected,1670,137,600743,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.096,uncorrected,1670,137,600743,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.097,uncorrected,1670,138,600743,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.098,uncorrected,1670,140,600743,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.099,uncorrected,1670,143,600743,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.1,uncorrected,1670,144,600743,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.105,uncorrected,1670,155,600743,0.1,1504,1.0304830707486061,6.573811968817178,6.80606309905265,0.916267942583732,-0.23225113023547156,0.23225113023547156,0.23225113023547156,0.0,False
abalone,absolute,0,t_noise,1.0,0.0,0.11,uncorrected,1670,164,600743,0.1,1504,1.024617753862385,6.536395060726166,6.80606309905265,0.9126794258373205,-0.2696680383264847,0.2696680383264847,0.2696680383264847,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.0,uncorrected,1670,0,600743,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.005,uncorrected,1670,7,600743,0.1,1504,1.0768370366251934,6.869520131650249,6.80606309905265,0.9270334928229665,0.0634570325975997,0.0634570325975997,0.0634570325975997,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.01,uncorrected,1670,12,600743,0.1,1504,1.080829108036901,6.894986951602559,6.80606309905265,0.9270334928229665,0.08892385254990785,0.08892385254990785,0.08892385254990785,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.015,uncorrected,1670,19,600743,0.1,1504,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.02,uncorrected,1670,24,600743,0.1,1504,1.0996960680443648,7.015345889107624,6.80606309905265,0.9282296650717703,0.20928279005497435,0.20928279005497435,0.20928279005497435,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.025,uncorrected,1670,30,600743,0.1,1504,1.1055494341029182,7.052686558688575,6.80606309905265,0.9294258373205742,0.24662345963592427,0.24662345963592427,0.24662345963592427,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.03,uncorrected,1670,36,600743,0.1,1504,1.1071456408656108,7.0628693199770956,6.80606309905265,0.9294258373205742,0.25680622092444644,0.25680622092444644,0.25680622092444644,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.035,uncorrected,1670,42,600743,0.1,1504,1.102593092199028,7.033827019562335,6.80606309905265,0.9282296650717703,0.22776392050968583,0.22776392050968583,0.22776392050968583,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.04,uncorrected,1670,51,600743,0.1,1504,1.0996960680443648,7.015345889107624,6.80606309905265,0.9282296650717703,0.20928279005497435,0.20928279005497435,0.20928279005497435,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.045,uncorrected,1670,55,600743,0.1,1504,1.0996960680443648,7.015345889107624,6.80606309905265,0.9282296650717703,0.20928279005497435,0.20928279005497435,0.20928279005497435,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.05,uncorrected,1670,64,600743,0.1,1504,1.102593092199028,7.033827019562335,6.80606309905265,0.9282296650717703,0.22776392050968583,0.22776392050968583,0.22776392050968583,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.055,uncorrected,1670,69,600743,0.1,1504,1.1055494341029182,7.052686558688575,6.80606309905265,0.9294258373205742,0.24662345963592427,0.24662345963592427,0.24662345963592427,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.06,uncorrected,1670,75,600743,0.1,1504,1.1055494341029182,7.052686558688575,6.80606309905265,0.9294258373205742,0.24662345963592427,0.24662345963592427,0.24662345963592427,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.065,uncorrected,1670,83,600743,0.1,1504,1.1084248999297104,7.071030161028748,6.80606309905265,0.9294258373205742,0.2649670619760966,0.2649670619760966,0.2649670619760966,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.07,uncorrected,1670,95,600743,0.1,1504,1.1161849441899314,7.120534197809606,6.80606309905265,0.930622009569378,0.3144710987569555,0.3144710987569555,0.3144710987569555,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.075,uncorrected,1670,109,600743,0.1,1504,1.1194251867903724,7.141204838786926,6.80606309905265,0.9318181818181818,0.3351417397342751,0.3351417397342751,0.3351417397342751,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.08,uncorrected,1670,114,600743,0.1,1504,1.1302852200989555,7.210484790076036,6.80606309905265,0.9330143540669856,0.40442169102338626,0.40442169102338626,0.40442169102338626,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.085,uncorrected,1670,125,600743,0.1,1504,1.1416573504149399,7.283031587305669,6.80606309905265,0.9342105263157895,0.47696848825301774,0.47696848825301774,0.47696848825301774,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.09,uncorrected,1670,131,600743,0.1,1504,1.1424634065238064,7.288173701180624,6.80606309905265,0.9342105263157895,0.4821106021279745,0.4821106021279745,0.4821106021279745,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.095,uncorrected,1670,137,600743,0.1,1504,1.1424634065238064,7.288173701180624,6.80606309905265,0.9342105263157895,0.4821106021279745,0.4821106021279745,0.4821106021279745,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.096,uncorrected,1670,137,600743,0.1,1504,1.1424634065238064,7.288173701180624,6.80606309905265,0.9342105263157895,0.4821106021279745,0.4821106021279745,0.4821106021279745,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.097,uncorrected,1670,138,600743,0.1,1504,1.1424634065238064,7.288173701180624,6.80606309905265,0.9342105263157895,0.4821106021279745,0.4821106021279745,0.4821106021279745,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.098,uncorrected,1670,140,600743,0.1,1504,1.1523156724993797,7.351024752137867,6.80606309905265,0.9354066985645934,0.5449616530852146,0.5449616530852146,0.5449616530852146,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.099,uncorrected,1670,143,600743,0.1,1504,1.1523156724993797,7.351024752137867,6.80606309905265,0.9354066985645934,0.5449616530852146,0.5449616530852146,0.5449616530852146,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.1,uncorrected,1670,144,600743,0.1,1504,1.1532447133454258,7.356951428671059,6.80606309905265,0.9354066985645934,0.5508883296184072,0.5508883296184072,0.5508883296184072,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.105,uncorrected,1670,155,600743,0.1,1504,1.1768195870293632,7.507343794335286,6.80606309905265,0.937799043062201,0.7012806952826349,0.7012806952826349,0.7012806952826349,0.0,False
abalone,absolute,0,t_noise,3.0,0.0,0.11,uncorrected,1670,164,600743,0.1,1504,1.1803902013026173,7.530121991776702,6.80606309905265,0.9389952153110048,0.72405889272405,0.72405889272405,0.72405889272405,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.0,uncorrected,1670,0,600743,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.005,uncorrected,1670,7,600743,0.1,1504,1.0906051321965076,6.957351629346544,6.80606309905265,0.9282296650717703,0.1512885302938917,0.1512885302938917,0.1512885302938917,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.01,uncorrected,1670,12,600743,0.1,1504,1.1055494341029182,7.052686558688575,6.80606309905265,0.9294258373205742,0.24662345963592427,0.24662345963592427,0.24662345963592427,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.015,uncorrected,1670,19,600743,0.1,1504,1.113361438712222,7.1025220687118376,6.80606309905265,0.930622009569378,0.29645896965918855,0.29645896965918855,0.29645896965918855,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.02,uncorrected,1670,24,600743,0.1,1504,1.1194251867903724,7.141204838786926,6.80606309905265,0.9318181818181818,0.3351417397342751,0.3351417397342751,0.3351417397342751,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.025,uncorrected,1670,30,600743,0.1,1504,1.1302852200989555,7.210484790076036,6.80606309905265,0.9330143540669856,0.40442169102338626,0.40442169102338626,0.40442169102338626,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.03,uncorrected,1670,36,600743,0.1,1504,1.1416573504149399,7.283031587305669,6.80606309905265,0.9342105263157895,0.47696848825301774,0.47696848825301774,0.47696848825301774,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.035,uncorrected,1670,42,600743,0.1,1504,1.1416573504149399,7.283031587305669,6.80606309905265,0.9342105263157895,0.47696848825301774,0.47696848825301774,0.47696848825301774,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.04,uncorrected,1670,51,600743,0.1,1504,1.1416573504149399,7.283031587305669,6.80606309905265,0.9342105263157895,0.47696848825301774,0.47696848825301774,0.47696848825301774,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.045,uncorrected,1670,55,600743,0.1,1504,1.1417716108386131,7.283760494516304,6.80606309905265,0.9342105263157895,0.4776973954636514,0.4776973954636514,0.4776973954636514,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.05,uncorrected,1670,64,600743,0.1,1504,1.1532447133454258,7.356951428671059,6.80606309905265,0.9354066985645934,0.5508883296184072,0.5508883296184072,0.5508883296184072,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.055,uncorrected,1670,69,600743,0.1,1504,1.1768195870293632,7.507343794335286,6.80606309905265,0.937799043062201,0.7012806952826349,0.7012806952826349,0.7012806952826349,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.06,uncorrected,1670,75,600743,0.1,1504,1.1841139438523307,7.553877048057554,6.80606309905265,0.9389952153110048,0.7478139490049033,0.7478139490049033,0.7478139490049033,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.065,uncorrected,1670,83,600743,0.1,1504,1.2047671413577068,7.685631019383403,6.80606309905265,0.9401913875598086,0.8795679203307543,0.8795679203307543,0.8795679203307543,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.07,uncorrected,1670,95,600743,0.1,1504,1.2273261117462944,7.829542582566054,6.80606309905265,0.9425837320574163,1.0234794835134047,1.0234794835134047,1.0234794835134047,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.075,uncorrected,1670,109,600743,0.1,1504,1.2935531473315227,8.252028008622768,6.80606309905265,0.9485645933014354,1.4459649095701177,1.4459649095701177,1.4459649095701177,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.08,uncorrected,1670,114,600743,0.1,1504,1.3031739016831436,8.313402165948604,6.80606309905265,0.9485645933014354,1.5073390668959534,1.5073390668959534,1.5073390668959534,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.085,uncorrected,1670,125,600743,0.1,1504,1.3204452971159897,8.423582438907514,6.80606309905265,0.9497607655502392,1.6175193398548646,1.6175193398548646,1.6175193398548646,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.09,uncorrected,1670,131,600743,0.1,1504,1.3372882193482387,8.531029331440916,6.80606309905265,0.9521531100478469,1.7249662323882662,1.7249662323882662,1.7249662323882662,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.095,uncorrected,1670,137,600743,0.1,1504,1.3372882193482387,8.531029331440916,6.80606309905265,0.9521531100478469,1.7249662323882662,1.7249662323882662,1.7249662323882662,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.096,uncorrected,1670,137,600743,0.1,1504,1.3372882193482387,8.531029331440916,6.80606309905265,0.9521531100478469,1.7249662323882662,1.7249662323882662,1.7249662323882662,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.097,uncorrected,1670,138,600743,0.1,1504,1.3372882193482387,8.531029331440916,6.80606309905265,0.9521531100478469,1.7249662323882662,1.7249662323882662,1.7249662323882662,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.098,uncorrected,1670,140,600743,0.1,1504,1.347469405876337,8.595978681658336,6.80606309905265,0.9521531100478469,1.7899155826056863,1.7899155826056863,1.7899155826056863,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.099,uncorrected,1670,143,600743,0.1,1504,1.347469405876337,8.595978681658336,6.80606309905265,0.9521531100478469,1.7899155826056863,1.7899155826056863,1.7899155826056863,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.1,uncorrected,1670,144,600743,0.1,1504,1.3551676558040957,8.64508851077691,6.80606309905265,0.9521531100478469,1.8390254117242577,1.8390254117242577,1.8390254117242577,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.105,uncorrected,1670,155,600743,0.1,1504,1.361568856850909,8.685924011379335,6.80606309905265,0.9545454545454546,1.8798609123266863,1.8798609123266863,1.8798609123266863,0.0,False
abalone,absolute,0,t_noise,5.0,0.0,0.11,uncorrected,1670,164,600743,0.1,1504,1.3819243533335621,8.815778843746134,6.80606309905265,0.9545454545454546,2.0097157446934815,2.0097157446934815,2.0097157446934815,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.0,uncorrected,1670,0,600743,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.005,uncorrected,1670,7,600743,0.1,1504,1.0915605517996803,6.963446585198672,6.80606309905265,0.9282296650717703,0.15738348614602052,0.15738348614602052,0.15738348614602052,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.01,uncorrected,1670,12,600743,0.1,1504,1.1071456408656108,7.0628693199770956,6.80606309905265,0.9294258373205742,0.25680622092444644,0.25680622092444644,0.25680622092444644,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.015,uncorrected,1670,19,600743,0.1,1504,1.1194251867903724,7.141204838786926,6.80606309905265,0.9318181818181818,0.3351417397342751,0.3351417397342751,0.3351417397342751,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.02,uncorrected,1670,24,600743,0.1,1504,1.1416573504149399,7.283031587305669,6.80606309905265,0.9342105263157895,0.47696848825301774,0.47696848825301774,0.47696848825301774,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.025,uncorrected,1670,30,600743,0.1,1504,1.1523156724993797,7.351024752137867,6.80606309905265,0.9354066985645934,0.5449616530852146,0.5449616530852146,0.5449616530852146,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.03,uncorrected,1670,36,600743,0.1,1504,1.1768195870293632,7.507343794335286,6.80606309905265,0.937799043062201,0.7012806952826349,0.7012806952826349,0.7012806952826349,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.035,uncorrected,1670,42,600743,0.1,1504,1.1841139438523307,7.553877048057554,6.80606309905265,0.9389952153110048,0.7478139490049033,0.7478139490049033,0.7478139490049033,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.04,uncorrected,1670,51,600743,0.1,1504,1.210196165319145,7.7202646622930065,6.80606309905265,0.9401913875598086,0.9142015632403568,0.9142015632403568,0.9142015632403568,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.045,uncorrected,1670,55,600743,0.1,1504,1.2128873688898976,7.737432791247407,6.80606309905265,0.9413875598086124,0.931369692194755,0.931369692194755,0.931369692194755,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.05,uncorrected,1670,64,600743,0.1,1504,1.2811981792522922,8.173211345507095,6.80606309905265,0.9485645933014354,1.3671482464544418,1.3671482464544418,1.3671482464544418,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.055,uncorrected,1670,69,600743,0.1,1504,1.291355285660075,8.23800708021385,6.80606309905265,0.9485645933014354,1.4319439811612005,1.4319439811612005,1.4319439811612005,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.06,uncorrected,1670,75,600743,0.1,1504,1.3031739016831436,8.313402165948604,6.80606309905265,0.9485645933014354,1.5073390668959534,1.5073390668959534,1.5073390668959534,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.065,uncorrected,1670,83,600743,0.1,1504,1.320481812386777,8.423815382592823,6.80606309905265,0.9497607655502392,1.6177522835401705,1.6177522835401705,1.6177522835401705,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.07,uncorrected,1670,95,600743,0.1,1504,1.3739057897958256,8.764625622064578,6.80606309905265,0.9545454545454546,1.9585625230119268,1.9585625230119268,1.9585625230119268,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.075,uncorrected,1670,109,600743,0.1,1504,1.4377909282385788,9.172171267059426,6.80606309905265,0.9557416267942583,2.366108168006776,2.366108168006776,2.366108168006776,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.08,uncorrected,1670,114,600743,0.1,1504,1.4550709256018242,9.282406414741287,6.80606309905265,0.9569377990430622,2.476343315688638,2.476343315688638,2.476343315688638,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.085,uncorrected,1670,125,600743,0.1,1504,1.4858037962212651,9.478462146707292,6.80606309905265,0.9581339712918661,2.6723990476546393,2.6723990476546393,2.6723990476546393,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.09,uncorrected,1670,131,600743,0.1,1504,1.5243198497019703,9.724169524684035,6.80606309905265,0.9593301435406698,2.918106425631382,2.918106425631382,2.918106425631382,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.095,uncorrected,1670,137,600743,0.1,1504,1.538722762740995,9.816050745064482,6.80606309905265,0.9605263157894737,3.009987646011829,3.009987646011829,3.009987646011829,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.096,uncorrected,1670,137,600743,0.1,1504,1.538722762740995,9.816050745064482,6.80606309905265,0.9605263157894737,3.009987646011829,3.009987646011829,3.009987646011829,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.097,uncorrected,1670,138,600743,0.1,1504,1.5519035325751216,9.900135486438115,6.80606309905265,0.9605263157894737,3.0940723873854656,3.0940723873854656,3.0940723873854656,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.098,uncorrected,1670,140,600743,0.1,1504,1.565945647450536,9.989715049126561,6.80606309905265,0.9605263157894737,3.1836519500739087,3.1836519500739087,3.1836519500739087,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.099,uncorrected,1670,143,600743,0.1,1504,1.565945647450536,9.989715049126561,6.80606309905265,0.9605263157894737,3.1836519500739087,3.1836519500739087,3.1836519500739087,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.1,uncorrected,1670,144,600743,0.1,1504,1.5745946019282382,10.044889755123398,6.80606309905265,0.9605263157894737,3.238826656070749,3.238826656070749,3.238826656070749,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.105,uncorrected,1670,155,600743,0.1,1504,1.640245955303954,10.46370270299337,6.80606309905265,0.9665071770334929,3.6576396039407215,3.6576396039407215,3.6576396039407215,0.0,False
abalone,absolute,0,t_noise,10.0,0.0,0.11,uncorrected,1670,164,600743,0.1,1504,1.6857372985587031,10.75390789437841,6.80606309905265,0.9688995215311005,3.947844795325759,3.947844795325759,3.947844795325759,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.0,uncorrected,1670,0,601543,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.005,uncorrected,1670,5,601543,0.1,1504,1.0772506257799908,6.8721585615412,6.80606309905265,0.9270334928229665,0.0660954624885487,0.0660954624885487,0.0660954624885487,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.01,uncorrected,1670,13,601543,0.1,1504,1.0996960680443648,7.015345889107624,6.80606309905265,0.9282296650717703,0.20928279005497435,0.20928279005497435,0.20928279005497435,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.015,uncorrected,1670,20,601543,0.1,1504,1.1071456408656108,7.0628693199770956,6.80606309905265,0.9294258373205742,0.25680622092444644,0.25680622092444644,0.25680622092444644,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.02,uncorrected,1670,29,601543,0.1,1504,1.1161849441899314,7.120534197809606,6.80606309905265,0.930622009569378,0.3144710987569555,0.3144710987569555,0.3144710987569555,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.025,uncorrected,1670,40,601543,0.1,1504,1.1302852200989555,7.210484790076036,6.80606309905265,0.9330143540669856,0.40442169102338626,0.40442169102338626,0.40442169102338626,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.03,uncorrected,1670,47,601543,0.1,1504,1.1532447133454258,7.356951428671059,6.80606309905265,0.9354066985645934,0.5508883296184072,0.5508883296184072,0.5508883296184072,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.035,uncorrected,1670,58,601543,0.1,1504,1.1803902013026173,7.530121991776702,6.80606309905265,0.9389952153110048,0.72405889272405,0.72405889272405,0.72405889272405,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.04,uncorrected,1670,71,601543,0.1,1504,1.2047671413577068,7.685631019383403,6.80606309905265,0.9401913875598086,0.8795679203307543,0.8795679203307543,0.8795679203307543,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.045,uncorrected,1670,78,601543,0.1,1504,1.210196165319145,7.7202646622930065,6.80606309905265,0.9401913875598086,0.9142015632403568,0.9142015632403568,0.9142015632403568,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.05,uncorrected,1670,88,601543,0.1,1504,1.2501699420584693,7.97527136684459,6.80606309905265,0.9461722488038278,1.1692082677919373,1.1692082677919373,1.1692082677919373,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.055,uncorrected,1670,97,601543,0.1,1504,1.2554556978191111,8.008991051786436,6.80606309905265,0.9461722488038278,1.2029279527337864,1.2029279527337864,1.2029279527337864,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.06,uncorrected,1670,102,601543,0.1,1504,1.2554556978191111,8.008991051786436,6.80606309905265,0.9461722488038278,1.2029279527337864,1.2029279527337864,1.2029279527337864,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.065,uncorrected,1670,107,601543,0.1,1504,1.2566294000680045,8.016478508990364,6.80606309905265,0.9461722488038278,1.2104154099377151,1.2104154099377151,1.2104154099377151,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.07,uncorrected,1670,116,601543,0.1,1504,1.291355285660075,8.23800708021385,6.80606309905265,0.9485645933014354,1.4319439811612005,1.4319439811612005,1.4319439811612005,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.075,uncorrected,1670,125,601543,0.1,1504,1.303679857269572,8.316629833616483,6.80606309905265,0.9485645933014354,1.510566734563834,1.510566734563834,1.510566734563834,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.08,uncorrected,1670,133,601543,0.1,1504,1.3198630520816208,8.419868094165356,6.80606309905265,0.9497607655502392,1.613804995112705,1.613804995112705,1.613804995112705,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.085,uncorrected,1670,142,601543,0.1,1504,1.3372882193482387,8.531029331440916,6.80606309905265,0.9521531100478469,1.7249662323882662,1.7249662323882662,1.7249662323882662,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.09,uncorrected,1670,146,601543,0.1,1504,1.3582449518267723,8.664719658536349,6.80606309905265,0.9545454545454546,1.8586565594836952,1.8586565594836952,1.8586565594836952,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.095,uncorrected,1670,156,601543,0.1,1504,1.361568856850909,8.685924011379335,6.80606309905265,0.9545454545454546,1.8798609123266863,1.8798609123266863,1.8798609123266863,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.096,uncorrected,1670,157,601543,0.1,1504,1.361568856850909,8.685924011379335,6.80606309905265,0.9545454545454546,1.8798609123266863,1.8798609123266863,1.8798609123266863,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.097,uncorrected,1670,158,601543,0.1,1504,1.3618549889481533,8.687749348115979,6.80606309905265,0.9545454545454546,1.8816862490633308,1.8816862490633308,1.8816862490633308,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.098,uncorrected,1670,160,601543,0.1,1504,1.362643012446101,8.692776425658124,6.80606309905265,0.9545454545454546,1.8867133266054734,1.8867133266054734,1.8867133266054734,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.099,uncorrected,1670,161,601543,0.1,1504,1.3702802020567566,8.741496729655143,6.80606309905265,0.9545454545454546,1.935433630602491,1.935433630602491,1.935433630602491,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.1,uncorrected,1670,161,601543,0.1,1504,1.3702802020567566,8.741496729655143,6.80606309905265,0.9545454545454546,1.935433630602491,1.935433630602491,1.935433630602491,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.105,uncorrected,1670,163,601543,0.1,1504,1.3819243533335621,8.815778843746134,6.80606309905265,0.9545454545454546,2.0097157446934815,2.0097157446934815,2.0097157446934815,0.0,False
abalone,absolute,0,heteroscedastic,1.5,0.0,0.11,uncorrected,1670,167,601543,0.1,1504,1.396734369120385,8.91025711495835,6.80606309905265,0.9545454545454546,2.1041940159057018,2.1041940159057018,2.1041940159057018,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.0,uncorrected,1670,0,601543,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.005,uncorrected,1670,5,601543,0.1,1504,1.0794276538266196,6.886046584969845,6.80606309905265,0.9270334928229665,0.07998348591719444,0.07998348591719444,0.07998348591719444,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.01,uncorrected,1670,13,601543,0.1,1504,1.102593092199028,7.033827019562335,6.80606309905265,0.9282296650717703,0.22776392050968583,0.22776392050968583,0.22776392050968583,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.015,uncorrected,1670,20,601543,0.1,1504,1.1084248999297104,7.071030161028748,6.80606309905265,0.9294258373205742,0.2649670619760966,0.2649670619760966,0.2649670619760966,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.02,uncorrected,1670,29,601543,0.1,1504,1.126969829141144,7.189334751440336,6.80606309905265,0.9330143540669856,0.383271652387685,0.383271652387685,0.383271652387685,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.025,uncorrected,1670,40,601543,0.1,1504,1.1523156724993797,7.351024752137867,6.80606309905265,0.9354066985645934,0.5449616530852146,0.5449616530852146,0.5449616530852146,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.03,uncorrected,1670,47,601543,0.1,1504,1.2047671413577068,7.685631019383403,6.80606309905265,0.9401913875598086,0.8795679203307543,0.8795679203307543,0.8795679203307543,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.035,uncorrected,1670,58,601543,0.1,1504,1.2173508739626873,7.765907051430122,6.80606309905265,0.9413875598086124,0.9598439523774722,0.9598439523774722,0.9598439523774722,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.04,uncorrected,1670,71,601543,0.1,1504,1.289587831542164,8.226731872144477,6.80606309905265,0.9485645933014354,1.4206687730918262,1.4206687730918262,1.4206687730918262,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.045,uncorrected,1670,78,601543,0.1,1504,1.303679857269572,8.316629833616483,6.80606309905265,0.9485645933014354,1.510566734563834,1.510566734563834,1.510566734563834,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.05,uncorrected,1670,88,601543,0.1,1504,1.3582449518267723,8.664719658536349,6.80606309905265,0.9545454545454546,1.8586565594836952,1.8586565594836952,1.8586565594836952,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.055,uncorrected,1670,97,601543,0.1,1504,1.3618549889481533,8.687749348115979,6.80606309905265,0.9545454545454546,1.8816862490633308,1.8816862490633308,1.8816862490633308,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.06,uncorrected,1670,102,601543,0.1,1504,1.3819243533335621,8.815778843746134,6.80606309905265,0.9545454545454546,2.0097157446934815,2.0097157446934815,2.0097157446934815,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.065,uncorrected,1670,107,601543,0.1,1504,1.4068280941403377,8.974648517621484,6.80606309905265,0.9545454545454546,2.168585418568834,2.168585418568834,2.168585418568834,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.07,uncorrected,1670,116,601543,0.1,1504,1.425803797197802,9.09570116508056,6.80606309905265,0.9545454545454546,2.289638066027912,2.289638066027912,2.289638066027912,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.075,uncorrected,1670,125,601543,0.1,1504,1.4492384658560664,9.24519911384264,6.80606309905265,0.9569377990430622,2.4391360147899896,2.4391360147899896,2.4391360147899896,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.08,uncorrected,1670,133,601543,0.1,1504,1.4833648184477768,9.46290305434162,6.80606309905265,0.9581339712918661,2.6568399552889694,2.6568399552889694,2.6568399552889694,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.085,uncorrected,1670,142,601543,0.1,1504,1.5197124219096172,9.694777131129397,6.80606309905265,0.9593301435406698,2.8887140320767473,2.8887140320767473,2.8887140320767473,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.09,uncorrected,1670,146,601543,0.1,1504,1.538722762740995,9.816050745064482,6.80606309905265,0.9605263157894737,3.009987646011829,3.009987646011829,3.009987646011829,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.095,uncorrected,1670,156,601543,0.1,1504,1.5786383727728805,10.070686383842736,6.80606309905265,0.9605263157894737,3.264623284790085,3.264623284790085,3.264623284790085,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.096,uncorrected,1670,157,601543,0.1,1504,1.5786383727728805,10.070686383842736,6.80606309905265,0.9605263157894737,3.264623284790085,3.264623284790085,3.264623284790085,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.097,uncorrected,1670,158,601543,0.1,1504,1.5832373825414425,10.100025075879001,6.80606309905265,0.9605263157894737,3.2939619768263513,3.2939619768263513,3.2939619768263513,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.098,uncorrected,1670,160,601543,0.1,1504,1.6082592119463803,10.259648078229139,6.80606309905265,0.9617224880382775,3.4535849791764894,3.4535849791764894,3.4535849791764894,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.099,uncorrected,1670,161,601543,0.1,1504,1.6094418614497226,10.267192613098926,6.80606309905265,0.9617224880382775,3.4611295140462746,3.4611295140462746,3.4611295140462746,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.1,uncorrected,1670,161,601543,0.1,1504,1.6094418614497226,10.267192613098926,6.80606309905265,0.9617224880382775,3.4611295140462746,3.4611295140462746,3.4611295140462746,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.105,uncorrected,1670,163,601543,0.1,1504,1.6271609774387348,10.380229052097198,6.80606309905265,0.965311004784689,3.574165953044548,3.574165953044548,3.574165953044548,0.0,False
abalone,absolute,0,heteroscedastic,3.0,0.0,0.11,uncorrected,1670,167,601543,0.1,1504,1.640245955303954,10.46370270299337,6.80606309905265,0.9665071770334929,3.6576396039407215,3.6576396039407215,3.6576396039407215,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.0,uncorrected,1670,0,601543,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.005,uncorrected,1670,5,601543,0.1,1504,1.080829108036901,6.894986951602559,6.80606309905265,0.9270334928229665,0.08892385254990785,0.08892385254990785,0.08892385254990785,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.01,uncorrected,1670,13,601543,0.1,1504,1.1055494341029182,7.052686558688575,6.80606309905265,0.9294258373205742,0.24662345963592427,0.24662345963592427,0.24662345963592427,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.015,uncorrected,1670,20,601543,0.1,1504,1.11708703445977,7.126288947189924,6.80606309905265,0.930622009569378,0.3202258481372738,0.3202258481372738,0.3202258481372738,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.02,uncorrected,1670,29,601543,0.1,1504,1.1417716108386131,7.283760494516304,6.80606309905265,0.9342105263157895,0.4776973954636514,0.4776973954636514,0.4776973954636514,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.025,uncorrected,1670,40,601543,0.1,1504,1.192650638314336,7.608335608145979,6.80606309905265,0.9389952153110048,0.8022725090933269,0.8022725090933269,0.8022725090933269,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.03,uncorrected,1670,47,601543,0.1,1504,1.2173508739626873,7.765907051430122,6.80606309905265,0.9413875598086124,0.9598439523774722,0.9598439523774722,0.9598439523774722,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.035,uncorrected,1670,58,601543,0.1,1504,1.2811981792522922,8.173211345507095,6.80606309905265,0.9485645933014354,1.3671482464544418,1.3671482464544418,1.3671482464544418,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.04,uncorrected,1670,71,601543,0.1,1504,1.3093643634905856,8.352893287227001,6.80606309905265,0.9485645933014354,1.5468301881743505,1.5468301881743505,1.5468301881743505,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.045,uncorrected,1670,78,601543,0.1,1504,1.3582449518267723,8.664719658536349,6.80606309905265,0.9545454545454546,1.8586565594836952,1.8586565594836952,1.8586565594836952,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.05,uncorrected,1670,88,601543,0.1,1504,1.4154215322241694,9.02946906512232,6.80606309905265,0.9545454545454546,2.22340596606967,2.22340596606967,2.22340596606967,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.055,uncorrected,1670,97,601543,0.1,1504,1.4301300680792797,9.123299960352707,6.80606309905265,0.9545454545454546,2.3172368613000582,2.3172368613000582,2.3172368613000582,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.06,uncorrected,1670,102,601543,0.1,1504,1.4377909282385788,9.172171267059426,6.80606309905265,0.9557416267942583,2.366108168006776,2.366108168006776,2.366108168006776,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.065,uncorrected,1670,107,601543,0.1,1504,1.4833648184477768,9.46290305434162,6.80606309905265,0.9581339712918661,2.6568399552889694,2.6568399552889694,2.6568399552889694,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.07,uncorrected,1670,116,601543,0.1,1504,1.538722762740995,9.816050745064482,6.80606309905265,0.9605263157894737,3.009987646011829,3.009987646011829,3.009987646011829,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.075,uncorrected,1670,125,601543,0.1,1504,1.6094418614497226,10.267192613098926,6.80606309905265,0.9617224880382775,3.4611295140462746,3.4611295140462746,3.4611295140462746,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.08,uncorrected,1670,133,601543,0.1,1504,1.652849107591402,10.54410261998751,6.80606309905265,0.9677033492822966,3.73803952093486,3.73803952093486,3.73803952093486,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.085,uncorrected,1670,142,601543,0.1,1504,1.7159692931348705,10.946768362859128,6.80606309905265,0.9712918660287081,4.140705263806478,4.140705263806478,4.140705263806478,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.09,uncorrected,1670,146,601543,0.1,1504,1.7461296057856548,11.13917154726366,6.80606309905265,0.9736842105263158,4.33310844821101,4.33310844821101,4.33310844821101,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.095,uncorrected,1670,156,601543,0.1,1504,1.7918636553557254,11.430925047132225,6.80606309905265,0.9748803827751196,4.624861948079571,4.624861948079571,4.624861948079571,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.096,uncorrected,1670,157,601543,0.1,1504,1.7918636553557254,11.430925047132225,6.80606309905265,0.9748803827751196,4.624861948079571,4.624861948079571,4.624861948079571,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.097,uncorrected,1670,158,601543,0.1,1504,1.815619872936316,11.582474268946868,6.80606309905265,0.9760765550239234,4.776411169894211,4.776411169894211,4.776411169894211,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.098,uncorrected,1670,160,601543,0.1,1504,1.8318308442225497,11.685889725340708,6.80606309905265,0.9760765550239234,4.879826626288052,4.879826626288052,4.879826626288052,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.099,uncorrected,1670,161,601543,0.1,1504,1.843291543217748,11.759001533156159,6.80606309905265,0.9760765550239234,4.952938434103502,4.952938434103502,4.952938434103502,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.1,uncorrected,1670,161,601543,0.1,1504,1.843291543217748,11.759001533156159,6.80606309905265,0.9760765550239234,4.952938434103502,4.952938434103502,4.952938434103502,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.105,uncorrected,1670,163,601543,0.1,1504,1.8514895295281486,11.811299355466186,6.80606309905265,0.9772727272727273,5.005236256413538,5.005236256413538,5.005236256413538,0.0,False
abalone,absolute,0,heteroscedastic,5.0,0.0,0.11,uncorrected,1670,167,601543,0.1,1504,1.8617189562476146,11.876556446738645,6.80606309905265,0.9784688995215312,5.0704933476859955,5.0704933476859955,5.0704933476859955,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.0,uncorrected,1670,0,601543,0.1,1504,1.0668897795204948,6.80606309905265,6.80606309905265,0.9234449760765551,0.0,0.0,0.0,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.005,uncorrected,1670,5,601543,0.1,1504,1.085660571135427,6.925808544742285,6.80606309905265,0.9270334928229665,0.11974544568963359,0.11974544568963359,0.11974544568963359,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.01,uncorrected,1670,13,601543,0.1,1504,1.1084248999297104,7.071030161028748,6.80606309905265,0.9294258373205742,0.2649670619760966,0.2649670619760966,0.2649670619760966,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.015,uncorrected,1670,20,601543,0.1,1504,1.1242552266821773,7.172017352793142,6.80606309905265,0.9330143540669856,0.3659542537404926,0.3659542537404926,0.3659542537404926,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.02,uncorrected,1670,29,601543,0.1,1504,1.1523156724993797,7.351024752137867,6.80606309905265,0.9354066985645934,0.5449616530852146,0.5449616530852146,0.5449616530852146,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.025,uncorrected,1670,40,601543,0.1,1504,1.210196165319145,7.7202646622930065,6.80606309905265,0.9401913875598086,0.9142015632403568,0.9142015632403568,0.9142015632403568,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.03,uncorrected,1670,47,601543,0.1,1504,1.2501699420584693,7.97527136684459,6.80606309905265,0.9461722488038278,1.1692082677919373,1.1692082677919373,1.1692082677919373,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.035,uncorrected,1670,58,601543,0.1,1504,1.2935531473315227,8.252028008622768,6.80606309905265,0.9485645933014354,1.4459649095701177,1.4459649095701177,1.4459649095701177,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.04,uncorrected,1670,71,601543,0.1,1504,1.3372882193482387,8.531029331440916,6.80606309905265,0.9521531100478469,1.7249662323882662,1.7249662323882662,1.7249662323882662,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.045,uncorrected,1670,78,601543,0.1,1504,1.3819243533335621,8.815778843746134,6.80606309905265,0.9545454545454546,2.0097157446934815,2.0097157446934815,2.0097157446934815,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.05,uncorrected,1670,88,601543,0.1,1504,1.4264164788447316,9.0996096756209,6.80606309905265,0.9545454545454546,2.2935465765682492,2.2935465765682492,2.2935465765682492,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.055,uncorrected,1670,97,601543,0.1,1504,1.4820607526026661,9.45458396215655,6.80606309905265,0.9581339712918661,2.648520863103897,2.648520863103897,2.648520863103897,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.06,uncorrected,1670,102,601543,0.1,1504,1.5004012435069125,9.571584369094559,6.80606309905265,0.9593301435406698,2.765521270041908,2.765521270041908,2.765521270041908,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.065,uncorrected,1670,107,601543,0.1,1504,1.5519035325751216,9.900135486438115,6.80606309905265,0.9605263157894737,3.0940723873854656,3.0940723873854656,3.0940723873854656,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.07,uncorrected,1670,116,601543,0.1,1504,1.6672272307597096,10.63582569711122,6.80606309905265,0.9688995215311005,3.829762598058565,3.829762598058565,3.829762598058565,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.075,uncorrected,1670,125,601543,0.1,1504,1.7461296057856548,11.13917154726366,6.80606309905265,0.9736842105263158,4.33310844821101,4.33310844821101,4.33310844821101,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.08,uncorrected,1670,133,601543,0.1,1504,1.7797686746131367,11.353766934179937,6.80606309905265,0.9748803827751196,4.547703835127282,4.547703835127282,4.547703835127282,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.085,uncorrected,1670,142,601543,0.1,1504,1.87080856392011,11.934542233604509,6.80606309905265,0.9784688995215312,5.128479134551852,5.128479134551852,5.128479134551852,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.09,uncorrected,1670,146,601543,0.1,1504,1.9211194978461177,12.25549327976278,6.80606309905265,0.9784688995215312,5.44943018071013,5.44943018071013,5.44943018071013,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.095,uncorrected,1670,156,601543,0.1,1504,1.996142601278577,12.734091899460465,6.80606309905265,0.9820574162679426,5.928028800407812,5.928028800407812,5.928028800407812,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.096,uncorrected,1670,157,601543,0.1,1504,1.996142601278577,12.734091899460465,6.80606309905265,0.9820574162679426,5.928028800407812,5.928028800407812,5.928028800407812,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.097,uncorrected,1670,158,601543,0.1,1504,2.0010351535136057,12.765303201570772,6.80606309905265,0.9820574162679426,5.959240102518122,5.959240102518122,5.959240102518122,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.098,uncorrected,1670,160,601543,0.1,1504,2.034067487831166,12.976028016813975,6.80606309905265,0.9820574162679426,6.169964917761324,6.169964917761324,6.169964917761324,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.099,uncorrected,1670,161,601543,0.1,1504,2.0433923115023496,13.035514328813452,6.80606309905265,0.9820574162679426,6.229451229760807,6.229451229760807,6.229451229760807,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.1,uncorrected,1670,161,601543,0.1,1504,2.0433923115023496,13.035514328813452,6.80606309905265,0.9820574162679426,6.229451229760807,6.229451229760807,6.229451229760807,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.105,uncorrected,1670,163,601543,0.1,1504,2.077485156715273,13.253004514022354,6.80606309905265,0.9844497607655502,6.4469414149697055,6.4469414149697055,6.4469414149697055,0.0,False
abalone,absolute,0,heteroscedastic,8.0,0.0,0.11,uncorrected,1670,167,601543,0.1,1504,2.1156932635031636,13.496747392326622,6.80606309905265,0.9844497607655502,6.690684293273965,6.690684293273965,6.690684293273965,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.0,uncorrected,1670,0,600543,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.005,uncorrected,1670,8,600543,0.1,1504,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.01,uncorrected,1670,23,600543,0.1,1504,3.3705039133041264,6.764718272926323,6.273208513590956,0.9282296650717703,0.4915097593353678,0.4915097593353678,0.4915097593353678,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.015,uncorrected,1670,30,600543,0.1,1504,3.406753580985745,6.837472613422835,6.273208513590956,0.9318181818181818,0.5642640998318791,0.5642640998318791,0.5642640998318791,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.02,uncorrected,1670,36,600543,0.1,1504,3.4851254153371896,6.99476760359546,6.273208513590956,0.9366028708133971,0.7215590900045057,0.7215590900045057,0.7215590900045057,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.025,uncorrected,1670,45,600543,0.1,1504,3.5460283771528376,7.11700196061354,6.273208513590956,0.9366028708133971,0.8437934470225845,0.8437934470225845,0.8437934470225845,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.03,uncorrected,1670,51,600543,0.1,1504,3.6041162382232397,7.233586312783286,6.273208513590956,0.9389952153110048,0.9603777991923302,0.9603777991923302,0.9603777991923302,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.035,uncorrected,1670,61,600543,0.1,1504,3.6664269514418875,7.35864607570047,6.273208513590956,0.9413875598086124,1.0854375621095154,1.0854375621095154,1.0854375621095154,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.04,uncorrected,1670,70,600543,0.1,1504,3.7626598153786706,7.551788771829556,6.273208513590956,0.9449760765550239,1.2785802582385997,1.2785802582385997,1.2785802582385997,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.045,uncorrected,1670,78,600543,0.1,1504,3.8247661431278073,7.676438326019532,6.273208513590956,0.9449760765550239,1.4032298124285778,1.4032298124285778,1.4032298124285778,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.05,uncorrected,1670,88,600543,0.1,1504,3.9315453374647498,7.890747873101873,6.273208513590956,0.9497607655502392,1.6175393595109193,1.6175393595109193,1.6175393595109193,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.055,uncorrected,1670,98,600543,0.1,1504,4.026386044279344,8.081096461594388,6.273208513590956,0.9533492822966507,1.807887948003433,1.807887948003433,1.807887948003433,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.06,uncorrected,1670,110,600543,0.1,1504,4.225445229586666,8.4806151516416,6.273208513590956,0.9605263157894737,2.207406638050645,2.207406638050645,2.207406638050645,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.065,uncorrected,1670,121,600543,0.1,1504,4.2441219919506326,8.518100061581602,6.273208513590956,0.9605263157894737,2.2448915479906466,2.2448915479906466,2.2448915479906466,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.07,uncorrected,1670,133,600543,0.1,1504,4.33432681371017,8.699144267955067,6.273208513590956,0.9641148325358851,2.4259357543641125,2.4259357543641125,2.4259357543641125,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.075,uncorrected,1670,141,600543,0.1,1504,4.421739397803862,8.874584356473651,6.273208513590956,0.9665071770334929,2.601375842882696,2.601375842882696,2.601375842882696,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.08,uncorrected,1670,149,600543,0.1,1504,4.492191788075153,9.015984747660953,6.273208513590956,0.9688995215311005,2.7427762340699977,2.7427762340699977,2.7427762340699977,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.085,uncorrected,1670,161,600543,0.1,1504,4.587058964304114,9.206386461186295,6.273208513590956,0.9700956937799043,2.9331779475953392,2.9331779475953392,2.9331779475953392,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.09,uncorrected,1670,168,600543,0.1,1504,4.625375113341245,9.283288301447193,6.273208513590956,0.9700956937799043,3.010079787856238,3.010079787856238,3.010079787856238,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.095,uncorrected,1670,177,600543,0.1,1504,4.6715525185522315,9.375967955547004,6.273208513590956,0.9700956937799043,3.102759441956049,3.102759441956049,3.102759441956049,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.096,uncorrected,1670,178,600543,0.1,1504,4.672183509707904,9.377234376684799,6.273208513590956,0.9700956937799043,3.1040258630938444,3.1040258630938444,3.1040258630938444,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.097,uncorrected,1670,179,600543,0.1,1504,4.675601005314307,9.384093408915863,6.273208513590956,0.9700956937799043,3.110884895324908,3.110884895324908,3.110884895324908,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.098,uncorrected,1670,179,600543,0.1,1504,4.675601005314307,9.384093408915863,6.273208513590956,0.9700956937799043,3.110884895324908,3.110884895324908,3.110884895324908,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.099,uncorrected,1670,180,600543,0.1,1504,4.675601005314307,9.384093408915863,6.273208513590956,0.9700956937799043,3.110884895324908,3.110884895324908,3.110884895324908,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.1,uncorrected,1670,183,600543,0.1,1504,4.73149757863613,9.496279770560948,6.273208513590956,0.9700956937799043,3.2230712569699915,3.2230712569699915,3.2230712569699915,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.105,uncorrected,1670,188,600543,0.1,1504,4.767986586527766,9.569514475161402,6.273208513590956,0.9712918660287081,3.296305961570446,3.296305961570446,3.296305961570446,0.0,False
abalone,adaptive,0,shift,3.0,0.0,0.11,uncorrected,1670,192,600543,0.1,1504,4.804122088641227,9.642039681402347,6.273208513590956,0.9736842105263158,3.368831167811392,3.368831167811392,3.368831167811392,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.0,uncorrected,1670,0,600543,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.005,uncorrected,1670,8,600543,0.1,1504,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.01,uncorrected,1670,23,600543,0.1,1504,3.3980960937923053,6.820096736307275,6.273208513590956,0.9294258373205742,0.5468882227163188,0.5468882227163188,0.5468882227163188,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.015,uncorrected,1670,30,600543,0.1,1504,3.4378300850944243,6.89984423517733,6.273208513590956,0.9342105263157895,0.6266357215863749,0.6266357215863749,0.6266357215863749,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.02,uncorrected,1670,36,600543,0.1,1504,3.5168232537674933,7.058386264886833,6.273208513590956,0.9366028708133971,0.7851777512958784,0.7851777512958784,0.7851777512958784,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.025,uncorrected,1670,45,600543,0.1,1504,3.628617880273251,7.282761958311592,6.273208513590956,0.9389952153110048,1.009553444720636,1.009553444720636,1.009553444720636,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.03,uncorrected,1670,51,600543,0.1,1504,3.6664269514418875,7.35864607570047,6.273208513590956,0.9413875598086124,1.0854375621095154,1.0854375621095154,1.0854375621095154,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.035,uncorrected,1670,61,600543,0.1,1504,3.7835743136410724,7.593764895342216,6.273208513590956,0.9449760765550239,1.3205563817512593,1.3205563817512593,1.3205563817512593,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.04,uncorrected,1670,70,600543,0.1,1504,3.9071124854365413,7.841710291533574,6.273208513590956,0.9485645933014354,1.5685017779426191,1.5685017779426191,1.5685017779426191,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.045,uncorrected,1670,78,600543,0.1,1504,4.026386044279344,8.081096461594388,6.273208513590956,0.9533492822966507,1.807887948003433,1.807887948003433,1.807887948003433,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.05,uncorrected,1670,88,600543,0.1,1504,4.230454819497943,8.490669572370477,6.273208513590956,0.9605263157894737,2.217461058779522,2.217461058779522,2.217461058779522,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.055,uncorrected,1670,98,600543,0.1,1504,4.370334661484072,8.771413267508336,6.273208513590956,0.965311004784689,2.4982047539173795,2.4982047539173795,2.4982047539173795,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.06,uncorrected,1670,110,600543,0.1,1504,4.562618474071447,9.157333549476684,6.273208513590956,0.9700956937799043,2.884125035885729,2.884125035885729,2.884125035885729,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.065,uncorrected,1670,121,600543,0.1,1504,4.709717818992542,9.45256703744132,6.273208513590956,0.9700956937799043,3.1793585238503628,3.1793585238503628,3.1793585238503628,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.07,uncorrected,1670,133,600543,0.1,1504,4.952430972737827,9.93970075644975,6.273208513590956,0.9760765550239234,3.6664922428587934,3.6664922428587934,3.6664922428587934,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.075,uncorrected,1670,141,600543,0.1,1504,5.035473480418593,10.10636995001464,6.273208513590956,0.9772727272727273,3.8331614364236835,3.8331614364236835,3.8331614364236835,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.08,uncorrected,1670,149,600543,0.1,1504,5.214681857281488,10.46604737891205,6.273208513590956,0.9772727272727273,4.192838865321095,4.192838865321095,4.192838865321095,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.085,uncorrected,1670,161,600543,0.1,1504,5.727143204774672,11.494575080028765,6.273208513590956,0.9844497607655502,5.221366566437809,5.221366566437809,5.221366566437809,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.09,uncorrected,1670,168,600543,0.1,1504,5.852624863098975,11.746421121100822,6.273208513590956,0.9868421052631579,5.473212607509865,5.473212607509865,5.473212607509865,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.095,uncorrected,1670,177,600543,0.1,1504,5.974934519193784,11.991900843665151,6.273208513590956,0.9868421052631579,5.718692330074195,5.718692330074195,5.718692330074195,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.096,uncorrected,1670,178,600543,0.1,1504,5.988634062885981,12.01939630307689,6.273208513590956,0.9868421052631579,5.746187789485934,5.746187789485934,5.746187789485934,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.097,uncorrected,1670,179,600543,0.1,1504,6.034035407780786,12.110518377201481,6.273208513590956,0.9868421052631579,5.837309863610524,5.837309863610524,5.837309863610524,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.098,uncorrected,1670,179,600543,0.1,1504,6.034035407780786,12.110518377201481,6.273208513590956,0.9868421052631579,5.837309863610524,5.837309863610524,5.837309863610524,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.099,uncorrected,1670,180,600543,0.1,1504,6.102021995803615,12.24696981774026,6.273208513590956,0.9868421052631579,5.973761304149303,5.973761304149303,5.973761304149303,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.1,uncorrected,1670,183,600543,0.1,1504,6.290069174512895,12.62438702855129,6.273208513590956,0.9904306220095693,6.351178514960334,6.351178514960334,6.351178514960334,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.105,uncorrected,1670,188,600543,0.1,1504,6.375248565806278,12.79534502165275,6.273208513590956,0.9904306220095693,6.522136508061794,6.522136508061794,6.522136508061794,0.0,False
abalone,adaptive,0,shift,5.0,0.0,0.11,uncorrected,1670,192,600543,0.1,1504,6.512765245340279,13.071345767773783,6.273208513590956,0.9916267942583732,6.798137254182829,6.798137254182829,6.798137254182829,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.0,uncorrected,1670,0,600543,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.005,uncorrected,1670,8,600543,0.1,1504,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.01,uncorrected,1670,23,600543,0.1,1504,3.3980960937923053,6.820096736307275,6.273208513590956,0.9294258373205742,0.5468882227163188,0.5468882227163188,0.5468882227163188,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.015,uncorrected,1670,30,600543,0.1,1504,3.4378300850944243,6.89984423517733,6.273208513590956,0.9342105263157895,0.6266357215863749,0.6266357215863749,0.6266357215863749,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.02,uncorrected,1670,36,600543,0.1,1504,3.5168232537674933,7.058386264886833,6.273208513590956,0.9366028708133971,0.7851777512958784,0.7851777512958784,0.7851777512958784,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.025,uncorrected,1670,45,600543,0.1,1504,3.630409706450555,7.2863582156058415,6.273208513590956,0.9389952153110048,1.0131497020148859,1.0131497020148859,1.0131497020148859,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.03,uncorrected,1670,51,600543,0.1,1504,3.6943023657363603,7.414592999155711,6.273208513590956,0.9425837320574163,1.141384485564755,1.141384485564755,1.141384485564755,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.035,uncorrected,1670,61,600543,0.1,1504,3.820271733130711,7.667417889249419,6.273208513590956,0.9449760765550239,1.394209375658464,1.394209375658464,1.394209375658464,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.04,uncorrected,1670,70,600543,0.1,1504,3.9364541894735114,7.90060010936592,6.273208513590956,0.9497607655502392,1.6273915957749645,1.6273915957749645,1.6273915957749645,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.045,uncorrected,1670,78,600543,0.1,1504,4.123095772541099,8.275196240965569,6.273208513590956,0.9569377990430622,2.0019877273746136,2.0019877273746136,2.0019877273746136,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.05,uncorrected,1670,88,600543,0.1,1504,4.317379161990997,8.665129743060037,6.273208513590956,0.9641148325358851,2.3919212294690824,2.3919212294690824,2.3919212294690824,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.055,uncorrected,1670,98,600543,0.1,1504,4.454566588507286,8.940469666953115,6.273208513590956,0.9688995215311005,2.6672611533621597,2.6672611533621597,2.6672611533621597,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.06,uncorrected,1670,110,600543,0.1,1504,4.672183509707904,9.377234376684799,6.273208513590956,0.9700956937799043,3.1040258630938444,3.1040258630938444,3.1040258630938444,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.065,uncorrected,1670,121,600543,0.1,1504,4.960651857195053,9.95620035672848,6.273208513590956,0.9760765550239234,3.6829918431375233,3.6829918431375233,3.6829918431375233,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.07,uncorrected,1670,133,600543,0.1,1504,5.5084424756552055,11.055635130207895,6.273208513590956,0.9820574162679426,4.782426616616939,4.782426616616939,4.782426616616939,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.075,uncorrected,1670,141,600543,0.1,1504,5.974934519193784,11.991900843665151,6.273208513590956,0.9868421052631579,5.718692330074195,5.718692330074195,5.718692330074195,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.08,uncorrected,1670,149,600543,0.1,1504,6.585591959152903,13.217511508671109,6.273208513590956,0.992822966507177,6.944302995080155,6.944302995080155,6.944302995080155,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.085,uncorrected,1670,161,600543,0.1,1504,8.2336074155169,16.525135697364526,6.273208513590956,0.9976076555023924,10.25192718377357,10.25192718377357,10.25192718377357,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.09,uncorrected,1670,168,600543,0.1,1504,8.988448717343402,18.040128374711546,6.273208513590956,0.9976076555023924,11.766919861120593,11.766919861120593,11.766919861120593,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.095,uncorrected,1670,177,600543,0.1,1504,10.29253023838557,20.657465224539294,6.273208513590956,0.9988038277511961,14.384256710948339,14.384256710948339,14.384256710948339,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.096,uncorrected,1670,178,600543,0.1,1504,10.3559265571995,20.784703835544622,6.273208513590956,1.0,14.511495321953667,14.511495321953667,14.511495321953667,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.097,uncorrected,1670,179,600543,0.1,1504,10.359687369970892,20.792251917235102,6.273208513590956,1.0,14.519043403644147,14.519043403644147,14.519043403644147,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.098,uncorrected,1670,179,600543,0.1,1504,10.359687369970892,20.792251917235102,6.273208513590956,1.0,14.519043403644147,14.519043403644147,14.519043403644147,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.099,uncorrected,1670,180,600543,0.1,1504,10.44786255942384,20.969222581163617,6.273208513590956,1.0,14.696014067572662,14.696014067572662,14.696014067572662,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.1,uncorrected,1670,183,600543,0.1,1504,10.926954542878047,21.93077681110904,6.273208513590956,1.0,15.65756829751809,15.65756829751809,15.65756829751809,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.105,uncorrected,1670,188,600543,0.1,1504,11.39282744313255,22.86579988251779,6.273208513590956,1.0,16.592591368926833,16.592591368926833,16.592591368926833,0.0,False
abalone,adaptive,0,shift,10.0,0.0,0.11,uncorrected,1670,192,600543,0.1,1504,11.520900421686283,23.122846793180244,6.273208513590956,1.0,16.849638279589293,16.849638279589293,16.849638279589293,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.0,uncorrected,1670,0,600543,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.005,uncorrected,1670,8,600543,0.1,1504,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.01,uncorrected,1670,23,600543,0.1,1504,3.3980960937923053,6.820096736307275,6.273208513590956,0.9294258373205742,0.5468882227163188,0.5468882227163188,0.5468882227163188,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.015,uncorrected,1670,30,600543,0.1,1504,3.4378300850944243,6.89984423517733,6.273208513590956,0.9342105263157895,0.6266357215863749,0.6266357215863749,0.6266357215863749,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.02,uncorrected,1670,36,600543,0.1,1504,3.5168232537674933,7.058386264886833,6.273208513590956,0.9366028708133971,0.7851777512958784,0.7851777512958784,0.7851777512958784,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.025,uncorrected,1670,45,600543,0.1,1504,3.630409706450555,7.2863582156058415,6.273208513590956,0.9389952153110048,1.0131497020148859,1.0131497020148859,1.0131497020148859,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.03,uncorrected,1670,51,600543,0.1,1504,3.6943023657363603,7.414592999155711,6.273208513590956,0.9425837320574163,1.141384485564755,1.141384485564755,1.141384485564755,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.035,uncorrected,1670,61,600543,0.1,1504,3.820271733130711,7.667417889249419,6.273208513590956,0.9449760765550239,1.394209375658464,1.394209375658464,1.394209375658464,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.04,uncorrected,1670,70,600543,0.1,1504,3.9364541894735114,7.90060010936592,6.273208513590956,0.9497607655502392,1.6273915957749645,1.6273915957749645,1.6273915957749645,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.045,uncorrected,1670,78,600543,0.1,1504,4.123095772541099,8.275196240965569,6.273208513590956,0.9569377990430622,2.0019877273746136,2.0019877273746136,2.0019877273746136,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.05,uncorrected,1670,88,600543,0.1,1504,4.317379161990997,8.665129743060037,6.273208513590956,0.9641148325358851,2.3919212294690824,2.3919212294690824,2.3919212294690824,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.055,uncorrected,1670,98,600543,0.1,1504,4.460151745430222,8.951679270640152,6.273208513590956,0.9688995215311005,2.678470757049196,2.678470757049196,2.678470757049196,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.06,uncorrected,1670,110,600543,0.1,1504,4.675601005314307,9.384093408915863,6.273208513590956,0.9700956937799043,3.110884895324908,3.110884895324908,3.110884895324908,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.065,uncorrected,1670,121,600543,0.1,1504,5.006871255994191,10.04896429341642,6.273208513590956,0.9760765550239234,3.7757557798254626,3.7757557798254626,3.7757557798254626,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.07,uncorrected,1670,133,600543,0.1,1504,5.524569804075072,11.08800323778514,6.273208513590956,0.9820574162679426,4.814794724194184,4.814794724194184,4.814794724194184,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.075,uncorrected,1670,141,600543,0.1,1504,6.161731302006429,12.366808466536833,6.273208513590956,0.9868421052631579,6.093599952945879,6.093599952945879,6.093599952945879,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.08,uncorrected,1670,149,600543,0.1,1504,7.059215334698175,14.16809005284355,6.273208513590956,0.992822966507177,7.894881539252596,7.894881539252596,7.894881539252596,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.085,uncorrected,1670,161,600543,0.1,1504,8.966692164614232,17.996462218674175,6.273208513590956,0.9976076555023924,11.723253705083222,11.723253705083222,11.723253705083222,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.09,uncorrected,1670,168,600543,0.1,1504,11.004212726741594,22.085836666121203,6.273208513590956,1.0,15.812628152530243,15.812628152530243,15.812628152530243,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.095,uncorrected,1670,177,600543,0.1,1504,14.352092517879056,28.80514754105411,6.273208513590956,1.0,22.531939027463153,22.531939027463153,22.531939027463153,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.096,uncorrected,1670,178,600543,0.1,1504,14.690259194538687,29.48385979172515,6.273208513590956,1.0,23.210651278134193,23.210651278134193,23.210651278134193,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.097,uncorrected,1670,179,600543,0.1,1504,14.94185057950219,29.98881242876422,6.273208513590956,1.0,23.715603915173272,23.715603915173272,23.715603915173272,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.098,uncorrected,1670,179,600543,0.1,1504,14.94185057950219,29.98881242876422,6.273208513590956,1.0,23.715603915173272,23.715603915173272,23.715603915173272,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.099,uncorrected,1670,180,600543,0.1,1504,15.192595164563205,30.492065509024492,6.273208513590956,1.0,24.21885699543353,24.21885699543353,24.21885699543353,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.1,uncorrected,1670,183,600543,0.1,1504,15.555616251128342,31.22066142254692,6.273208513590956,1.0,24.947452908955963,24.947452908955963,24.947452908955963,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.105,uncorrected,1670,188,600543,0.1,1504,16.71690115176046,33.55140050176029,6.273208513590956,1.0,27.278191988169333,27.278191988169333,27.278191988169333,0.0,False
abalone,adaptive,0,shift,15.0,0.0,0.11,uncorrected,1670,192,600543,0.1,1504,17.068694527136184,34.257462009449114,6.273208513590956,1.0,27.984253495858155,27.984253495858155,27.984253495858155,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.0,uncorrected,1670,0,601643,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.005,uncorrected,1670,9,601643,0.1,1504,3.1731921228045357,6.368706664873353,6.273208513590956,0.9126794258373205,0.0954981512823988,0.0954981512823988,0.0954981512823988,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.01,uncorrected,1670,25,601643,0.1,1504,3.253753604882995,6.530396353990475,6.273208513590956,0.9174641148325359,0.2571878403995186,0.2571878403995186,0.2571878403995186,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.015,uncorrected,1670,36,601643,0.1,1504,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.02,uncorrected,1670,39,601643,0.1,1504,3.3214388445027927,6.66624297783094,6.273208513590956,0.9234449760765551,0.39303446423998406,0.39303446423998406,0.39303446423998406,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.025,uncorrected,1670,46,601643,0.1,1504,3.3670992354167057,6.757884966301889,6.273208513590956,0.9282296650717703,0.4846764527109335,0.4846764527109335,0.4846764527109335,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.03,uncorrected,1670,51,601643,0.1,1504,3.3705039133041264,6.764718272926323,6.273208513590956,0.9282296650717703,0.4915097593353678,0.4915097593353678,0.4915097593353678,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.035,uncorrected,1670,60,601643,0.1,1504,3.3867967095969207,6.797418480264426,6.273208513590956,0.9294258373205742,0.5242099666734706,0.5242099666734706,0.5242099666734706,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.04,uncorrected,1670,68,601643,0.1,1504,3.410462133520577,6.844915807005688,6.273208513590956,0.9318181818181818,0.571707293414732,0.571707293414732,0.571707293414732,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.045,uncorrected,1670,75,601643,0.1,1504,3.4309342484499803,6.886004051823247,6.273208513590956,0.9342105263157895,0.6127955382322914,0.6127955382322914,0.6127955382322914,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.05,uncorrected,1670,81,601643,0.1,1504,3.4409972723779583,6.906200889921486,6.273208513590956,0.9342105263157895,0.6329923763305312,0.6329923763305312,0.6329923763305312,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.055,uncorrected,1670,89,601643,0.1,1504,3.508851874690807,7.042387430561904,6.273208513590956,0.9366028708133971,0.7691789169709478,0.7691789169709478,0.7691789169709478,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.06,uncorrected,1670,96,601643,0.1,1504,3.5168232537674933,7.058386264886833,6.273208513590956,0.9366028708133971,0.7851777512958784,0.7851777512958784,0.7851777512958784,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.065,uncorrected,1670,105,601643,0.1,1504,3.5830449585457322,7.191295523531941,6.273208513590956,0.9389952153110048,0.9180870099409861,0.9180870099409861,0.9180870099409861,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.07,uncorrected,1670,114,601643,0.1,1504,3.624859048643903,7.275217852841922,6.273208513590956,0.9389952153110048,1.0020093392509655,1.0020093392509655,1.0020093392509655,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.075,uncorrected,1670,123,601643,0.1,1504,3.6694691613150288,7.364751896446645,6.273208513590956,0.9413875598086124,1.0915433828556902,1.0915433828556902,1.0915433828556902,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.08,uncorrected,1670,133,601643,0.1,1504,3.7290566315343145,7.484346016197927,6.273208513590956,0.94377990430622,1.2111375026069715,1.2111375026069715,1.2111375026069715,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.085,uncorrected,1670,140,601643,0.1,1504,3.762684238223178,7.551837789325682,6.273208513590956,0.9449760765550239,1.2786292757347275,1.2786292757347275,1.2786292757347275,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.09,uncorrected,1670,150,601643,0.1,1504,3.769367711081065,7.56525175119349,6.273208513590956,0.9449760765550239,1.2920432376025337,1.2920432376025337,1.2920432376025337,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.095,uncorrected,1670,154,601643,0.1,1504,3.7835743136410724,7.593764895342216,6.273208513590956,0.9449760765550239,1.3205563817512593,1.3205563817512593,1.3205563817512593,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.096,uncorrected,1670,155,601643,0.1,1504,3.7835743136410724,7.593764895342216,6.273208513590956,0.9449760765550239,1.3205563817512593,1.3205563817512593,1.3205563817512593,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.097,uncorrected,1670,157,601643,0.1,1504,3.787652928247518,7.6019508163398255,6.273208513590956,0.9449760765550239,1.3287423027488703,1.3287423027488703,1.3287423027488703,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.098,uncorrected,1670,160,601643,0.1,1504,3.811364176951034,7.649540115003874,6.273208513590956,0.9449760765550239,1.3763316014129192,1.3763316014129192,1.3763316014129192,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.099,uncorrected,1670,160,601643,0.1,1504,3.811364176951034,7.649540115003874,6.273208513590956,0.9449760765550239,1.3763316014129192,1.3763316014129192,1.3763316014129192,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.1,uncorrected,1670,161,601643,0.1,1504,3.811364176951034,7.649540115003874,6.273208513590956,0.9449760765550239,1.3763316014129192,1.3763316014129192,1.3763316014129192,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.105,uncorrected,1670,176,601643,0.1,1504,3.9353400406326107,7.898363973993683,6.273208513590956,0.9497607655502392,1.625155460402728,1.625155460402728,1.625155460402728,0.0,False
abalone,adaptive,0,variance_inflate,3.0,0.0,0.11,uncorrected,1670,182,601643,0.1,1504,3.9932633551395704,8.014618075502668,6.273208513590956,0.9521531100478469,1.741409561911713,1.741409561911713,1.741409561911713,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.0,uncorrected,1670,0,601643,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.005,uncorrected,1670,9,601643,0.1,1504,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.01,uncorrected,1670,25,601643,0.1,1504,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.015,uncorrected,1670,36,601643,0.1,1504,3.3441478432472214,6.711820726060195,6.273208513590956,0.9246411483253588,0.43861221246924015,0.43861221246924015,0.43861221246924015,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.02,uncorrected,1670,39,601643,0.1,1504,3.3605834157921644,6.744807490289106,6.273208513590956,0.9246411483253588,0.4715989766981502,0.4715989766981502,0.4715989766981502,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.025,uncorrected,1670,46,601643,0.1,1504,3.3980960937923053,6.820096736307275,6.273208513590956,0.9294258373205742,0.5468882227163188,0.5468882227163188,0.5468882227163188,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.03,uncorrected,1670,51,601643,0.1,1504,3.406753580985745,6.837472613422835,6.273208513590956,0.9318181818181818,0.5642640998318791,0.5642640998318791,0.5642640998318791,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.035,uncorrected,1670,60,601643,0.1,1504,3.4309342484499803,6.886004051823247,6.273208513590956,0.9342105263157895,0.6127955382322914,0.6127955382322914,0.6127955382322914,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.04,uncorrected,1670,68,601643,0.1,1504,3.5168232537674933,7.058386264886833,6.273208513590956,0.9366028708133971,0.7851777512958784,0.7851777512958784,0.7851777512958784,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.045,uncorrected,1670,75,601643,0.1,1504,3.5830449585457322,7.191295523531941,6.273208513590956,0.9389952153110048,0.9180870099409861,0.9180870099409861,0.9180870099409861,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.05,uncorrected,1670,81,601643,0.1,1504,3.624859048643903,7.275217852841922,6.273208513590956,0.9389952153110048,1.0020093392509655,1.0020093392509655,1.0020093392509655,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.055,uncorrected,1670,89,601643,0.1,1504,3.660626691085715,7.347004751961236,6.273208513590956,0.9413875598086124,1.0737962383702808,1.0737962383702808,1.0737962383702808,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.06,uncorrected,1670,96,601643,0.1,1504,3.6943023657363603,7.414592999155711,6.273208513590956,0.9425837320574163,1.141384485564755,1.141384485564755,1.141384485564755,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.065,uncorrected,1670,105,601643,0.1,1504,3.7835743136410724,7.593764895342216,6.273208513590956,0.9449760765550239,1.3205563817512593,1.3205563817512593,1.3205563817512593,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.07,uncorrected,1670,114,601643,0.1,1504,3.8666125978498687,7.760425612252353,6.273208513590956,0.9485645933014354,1.4872170986613977,1.4872170986613977,1.4872170986613977,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.075,uncorrected,1670,123,601643,0.1,1504,3.9932633551395704,8.014618075502668,6.273208513590956,0.9521531100478469,1.741409561911713,1.741409561911713,1.741409561911713,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.08,uncorrected,1670,133,601643,0.1,1504,4.123095772541099,8.275196240965569,6.273208513590956,0.9569377990430622,2.0019877273746136,2.0019877273746136,2.0019877273746136,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.085,uncorrected,1670,140,601643,0.1,1504,4.197191629831759,8.423909196848449,6.273208513590956,0.9605263157894737,2.1507006832574938,2.1507006832574938,2.1507006832574938,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.09,uncorrected,1670,150,601643,0.1,1504,4.257480262960263,8.544910574881067,6.273208513590956,0.9605263157894737,2.2717020612901138,2.2717020612901138,2.2717020612901138,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.095,uncorrected,1670,154,601643,0.1,1504,4.293340543713914,8.616883402305762,6.273208513590956,0.9617224880382775,2.3436748887148067,2.3436748887148067,2.3436748887148067,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.096,uncorrected,1670,155,601643,0.1,1504,4.293340543713914,8.616883402305762,6.273208513590956,0.9617224880382775,2.3436748887148067,2.3436748887148067,2.3436748887148067,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.097,uncorrected,1670,157,601643,0.1,1504,4.314779880162916,8.659912894264963,6.273208513590956,0.9641148325358851,2.386704380674009,2.386704380674009,2.386704380674009,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.098,uncorrected,1670,160,601643,0.1,1504,4.3313221081176305,8.693113719601042,6.273208513590956,0.9641148325358851,2.419905206010086,2.419905206010086,2.419905206010086,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.099,uncorrected,1670,160,601643,0.1,1504,4.3313221081176305,8.693113719601042,6.273208513590956,0.9641148325358851,2.419905206010086,2.419905206010086,2.419905206010086,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.1,uncorrected,1670,161,601643,0.1,1504,4.3313221081176305,8.693113719601042,6.273208513590956,0.9641148325358851,2.419905206010086,2.419905206010086,2.419905206010086,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.105,uncorrected,1670,176,601643,0.1,1504,4.53999411156366,9.111925669110304,6.273208513590956,0.9700956937799043,2.8387171555193476,2.8387171555193476,2.8387171555193476,0.0,False
abalone,adaptive,0,variance_inflate,5.0,0.0,0.11,uncorrected,1670,182,601643,0.1,1504,4.5973467735847455,9.227034451284856,6.273208513590956,0.9700956937799043,2.9538259376939022,2.9538259376939022,2.9538259376939022,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.0,uncorrected,1670,0,601643,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.005,uncorrected,1670,9,601643,0.1,1504,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.01,uncorrected,1670,25,601643,0.1,1504,3.3605834157921644,6.744807490289106,6.273208513590956,0.9246411483253588,0.4715989766981502,0.4715989766981502,0.4715989766981502,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.015,uncorrected,1670,36,601643,0.1,1504,3.3980960937923053,6.820096736307275,6.273208513590956,0.9294258373205742,0.5468882227163188,0.5468882227163188,0.5468882227163188,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.02,uncorrected,1670,39,601643,0.1,1504,3.410462133520577,6.844915807005688,6.273208513590956,0.9318181818181818,0.571707293414732,0.571707293414732,0.571707293414732,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.025,uncorrected,1670,46,601643,0.1,1504,3.4866709764716695,6.99786959840611,6.273208513590956,0.9366028708133971,0.7246610848151545,0.7246610848151545,0.7246610848151545,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.03,uncorrected,1670,51,601643,0.1,1504,3.5114162355277787,7.047534191716449,6.273208513590956,0.9366028708133971,0.7743256781254942,0.7743256781254942,0.7743256781254942,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.035,uncorrected,1670,60,601643,0.1,1504,3.587450807797048,7.200138215813202,6.273208513590956,0.9389952153110048,0.9269297022222469,0.9269297022222469,0.9269297022222469,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.04,uncorrected,1670,68,601643,0.1,1504,3.6664269514418875,7.35864607570047,6.273208513590956,0.9413875598086124,1.0854375621095154,1.0854375621095154,1.0854375621095154,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.045,uncorrected,1670,75,601643,0.1,1504,3.742711777129407,7.511752367088657,6.273208513590956,0.94377990430622,1.2385438534977011,1.2385438534977011,1.2385438534977011,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.05,uncorrected,1670,81,601643,0.1,1504,3.7835743136410724,7.593764895342216,6.273208513590956,0.9449760765550239,1.3205563817512593,1.3205563817512593,1.3205563817512593,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.055,uncorrected,1670,89,601643,0.1,1504,3.8844263114592334,7.796178353403695,6.273208513590956,0.9485645933014354,1.5229698398127394,1.5229698398127394,1.5229698398127394,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.06,uncorrected,1670,96,601643,0.1,1504,3.965730316987999,7.959358312842869,6.273208513590956,0.9497607655502392,1.686149799251913,1.686149799251913,1.686149799251913,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.065,uncorrected,1670,105,601643,0.1,1504,4.175319798586244,8.380011672829896,6.273208513590956,0.9593301435406698,2.10680315923894,2.10680315923894,2.10680315923894,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.07,uncorrected,1670,114,601643,0.1,1504,4.257480262960263,8.544910574881067,6.273208513590956,0.9605263157894737,2.2717020612901138,2.2717020612901138,2.2717020612901138,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.075,uncorrected,1670,123,601643,0.1,1504,4.42300246579237,8.87711937774097,6.273208513590956,0.9665071770334929,2.603910864150015,2.603910864150015,2.603910864150015,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.08,uncorrected,1670,133,601643,0.1,1504,4.587058964304114,9.206386461186295,6.273208513590956,0.9700956937799043,2.9331779475953392,2.9331779475953392,2.9331779475953392,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.085,uncorrected,1670,140,601643,0.1,1504,4.6715525185522315,9.375967955547004,6.273208513590956,0.9700956937799043,3.102759441956049,3.102759441956049,3.102759441956049,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.09,uncorrected,1670,150,601643,0.1,1504,4.900316977004648,9.835106159238366,6.273208513590956,0.9748803827751196,3.561897645647409,3.561897645647409,3.561897645647409,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.095,uncorrected,1670,154,601643,0.1,1504,4.9456349512507884,9.926060905579051,6.273208513590956,0.9760765550239234,3.6528523919880964,3.6528523919880964,3.6528523919880964,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.096,uncorrected,1670,155,601643,0.1,1504,4.9456349512507884,9.926060905579051,6.273208513590956,0.9760765550239234,3.6528523919880964,3.6528523919880964,3.6528523919880964,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.097,uncorrected,1670,157,601643,0.1,1504,4.950741738201416,9.93631040413756,6.273208513590956,0.9760765550239234,3.6631018905466037,3.6631018905466037,3.6631018905466037,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.098,uncorrected,1670,160,601643,0.1,1504,4.960651857195053,9.95620035672848,6.273208513590956,0.9760765550239234,3.6829918431375233,3.6829918431375233,3.6829918431375233,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.099,uncorrected,1670,160,601643,0.1,1504,4.960651857195053,9.95620035672848,6.273208513590956,0.9760765550239234,3.6829918431375233,3.6829918431375233,3.6829918431375233,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.1,uncorrected,1670,161,601643,0.1,1504,4.960651857195053,9.95620035672848,6.273208513590956,0.9760765550239234,3.6829918431375233,3.6829918431375233,3.6829918431375233,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.105,uncorrected,1670,176,601643,0.1,1504,5.159280397615886,10.35485472754993,6.273208513590956,0.9772727272727273,4.081646213958973,4.081646213958973,4.081646213958973,0.0,False
abalone,adaptive,0,variance_inflate,10.0,0.0,0.11,uncorrected,1670,182,601643,0.1,1504,5.350459614395069,10.738558047414074,6.273208513590956,0.9820574162679426,4.465349533823118,4.465349533823118,4.465349533823118,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.0,uncorrected,1670,0,601643,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.005,uncorrected,1670,9,601643,0.1,1504,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.01,uncorrected,1670,25,601643,0.1,1504,3.3605834157921644,6.744807490289106,6.273208513590956,0.9246411483253588,0.4715989766981502,0.4715989766981502,0.4715989766981502,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.015,uncorrected,1670,36,601643,0.1,1504,3.3980960937923053,6.820096736307275,6.273208513590956,0.9294258373205742,0.5468882227163188,0.5468882227163188,0.5468882227163188,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.02,uncorrected,1670,39,601643,0.1,1504,3.410462133520577,6.844915807005688,6.273208513590956,0.9318181818181818,0.571707293414732,0.571707293414732,0.571707293414732,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.025,uncorrected,1670,46,601643,0.1,1504,3.508851874690807,7.042387430561904,6.273208513590956,0.9366028708133971,0.7691789169709478,0.7691789169709478,0.7691789169709478,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.03,uncorrected,1670,51,601643,0.1,1504,3.5168232537674933,7.058386264886833,6.273208513590956,0.9366028708133971,0.7851777512958784,0.7851777512958784,0.7851777512958784,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.035,uncorrected,1670,60,601643,0.1,1504,3.624859048643903,7.275217852841922,6.273208513590956,0.9389952153110048,1.0020093392509655,1.0020093392509655,1.0020093392509655,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.04,uncorrected,1670,68,601643,0.1,1504,3.7105754069181853,7.447253557300817,6.273208513590956,0.9425837320574163,1.1740450437098604,1.1740450437098604,1.1740450437098604,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.045,uncorrected,1670,75,601643,0.1,1504,3.769367711081065,7.56525175119349,6.273208513590956,0.9449760765550239,1.2920432376025337,1.2920432376025337,1.2920432376025337,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.05,uncorrected,1670,81,601643,0.1,1504,3.820271733130711,7.667417889249419,6.273208513590956,0.9449760765550239,1.394209375658464,1.394209375658464,1.394209375658464,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.055,uncorrected,1670,89,601643,0.1,1504,3.9315453374647498,7.890747873101873,6.273208513590956,0.9497607655502392,1.6175393595109193,1.6175393595109193,1.6175393595109193,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.06,uncorrected,1670,96,601643,0.1,1504,4.026386044279344,8.081096461594388,6.273208513590956,0.9533492822966507,1.807887948003433,1.807887948003433,1.807887948003433,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.065,uncorrected,1670,105,601643,0.1,1504,4.230454819497943,8.490669572370477,6.273208513590956,0.9605263157894737,2.217461058779522,2.217461058779522,2.217461058779522,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.07,uncorrected,1670,114,601643,0.1,1504,4.370334661484072,8.771413267508336,6.273208513590956,0.965311004784689,2.4982047539173795,2.4982047539173795,2.4982047539173795,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.075,uncorrected,1670,123,601643,0.1,1504,4.562618474071447,9.157333549476684,6.273208513590956,0.9700956937799043,2.884125035885729,2.884125035885729,2.884125035885729,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.08,uncorrected,1670,133,601643,0.1,1504,4.822854218339539,9.679635715503009,6.273208513590956,0.9736842105263158,3.406427201912053,3.406427201912053,3.406427201912053,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.085,uncorrected,1670,140,601643,0.1,1504,4.958813842650947,9.952511397779837,6.273208513590956,0.9760765550239234,3.679302884188882,3.679302884188882,3.679302884188882,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.09,uncorrected,1670,150,601643,0.1,1504,5.035473480418593,10.10636995001464,6.273208513590956,0.9772727272727273,3.8331614364236835,3.8331614364236835,3.8331614364236835,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.095,uncorrected,1670,154,601643,0.1,1504,5.106099565392061,10.24811895249448,6.273208513590956,0.9772727272727273,3.9749104389035255,3.9749104389035255,3.9749104389035255,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.096,uncorrected,1670,155,601643,0.1,1504,5.106099565392061,10.24811895249448,6.273208513590956,0.9772727272727273,3.9749104389035255,3.9749104389035255,3.9749104389035255,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.097,uncorrected,1670,157,601643,0.1,1504,5.1948347745175,10.426213595332129,6.273208513590956,0.9772727272727273,4.153005081741174,4.153005081741174,4.153005081741174,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.098,uncorrected,1670,160,601643,0.1,1504,5.350459614395069,10.738558047414074,6.273208513590956,0.9820574162679426,4.465349533823118,4.465349533823118,4.465349533823118,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.099,uncorrected,1670,160,601643,0.1,1504,5.350459614395069,10.738558047414074,6.273208513590956,0.9820574162679426,4.465349533823118,4.465349533823118,4.465349533823118,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.1,uncorrected,1670,161,601643,0.1,1504,5.350459614395069,10.738558047414074,6.273208513590956,0.9820574162679426,4.465349533823118,4.465349533823118,4.465349533823118,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.105,uncorrected,1670,176,601643,0.1,1504,6.161731302006429,12.366808466536833,6.273208513590956,0.9868421052631579,6.093599952945879,6.093599952945879,6.093599952945879,0.0,False
abalone,adaptive,0,variance_inflate,15.0,0.0,0.11,uncorrected,1670,182,601643,0.1,1504,6.3890866028009645,12.823118441926757,6.273208513590956,0.9904306220095693,6.549909928335802,6.549909928335802,6.549909928335802,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.0,uncorrected,1670,0,600743,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.005,uncorrected,1670,7,600743,0.1,1504,3.1506406148404826,6.323445006103487,6.273208513590956,0.9114832535885168,0.0502364925125317,0.0502364925125317,0.0502364925125317,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.01,uncorrected,1670,12,600743,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.015,uncorrected,1670,19,600743,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.02,uncorrected,1670,24,600743,0.1,1504,3.1506406148404826,6.323445006103487,6.273208513590956,0.9114832535885168,0.0502364925125317,0.0502364925125317,0.0502364925125317,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.025,uncorrected,1670,30,600743,0.1,1504,3.1845648853076725,6.39153219372527,6.273208513590956,0.9126794258373205,0.11832368013431528,0.11832368013431528,0.11832368013431528,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.03,uncorrected,1670,36,600743,0.1,1504,3.1731921228045357,6.368706664873353,6.273208513590956,0.9126794258373205,0.0954981512823988,0.0954981512823988,0.0954981512823988,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.035,uncorrected,1670,42,600743,0.1,1504,3.1506406148404826,6.323445006103487,6.273208513590956,0.9114832535885168,0.0502364925125317,0.0502364925125317,0.0502364925125317,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.04,uncorrected,1670,51,600743,0.1,1504,3.1218561614475955,6.265673609644203,6.273208513590956,0.9102870813397129,-0.007534903946752023,0.007534903946752023,0.007534903946752023,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.045,uncorrected,1670,55,600743,0.1,1504,3.1124385498516394,6.246772136484948,6.273208513590956,0.9078947368421053,-0.026436377106008553,0.026436377106008553,0.026436377106008553,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.05,uncorrected,1670,64,600743,0.1,1504,3.1099759936142766,6.241829700693301,6.273208513590956,0.9078947368421053,-0.03137881289765447,0.03137881289765447,0.03137881289765447,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.055,uncorrected,1670,69,600743,0.1,1504,3.1099759936142766,6.241829700693301,6.273208513590956,0.9078947368421053,-0.03137881289765447,0.03137881289765447,0.03137881289765447,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.06,uncorrected,1670,75,600743,0.1,1504,3.1099759936142766,6.241829700693301,6.273208513590956,0.9078947368421053,-0.03137881289765447,0.03137881289765447,0.03137881289765447,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.065,uncorrected,1670,83,600743,0.1,1504,3.1124385498516394,6.246772136484948,6.273208513590956,0.9078947368421053,-0.026436377106008553,0.026436377106008553,0.026436377106008553,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.07,uncorrected,1670,95,600743,0.1,1504,3.1099759936142766,6.241829700693301,6.273208513590956,0.9078947368421053,-0.03137881289765447,0.03137881289765447,0.03137881289765447,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.075,uncorrected,1670,109,600743,0.1,1504,3.1124385498516394,6.246772136484948,6.273208513590956,0.9078947368421053,-0.026436377106008553,0.026436377106008553,0.026436377106008553,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.08,uncorrected,1670,114,600743,0.1,1504,3.1124385498516394,6.246772136484948,6.273208513590956,0.9078947368421053,-0.026436377106008553,0.026436377106008553,0.026436377106008553,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.085,uncorrected,1670,125,600743,0.1,1504,3.1033369326313354,6.228504874999107,6.273208513590956,0.9066985645933014,-0.04470363859184793,0.04470363859184793,0.04470363859184793,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.09,uncorrected,1670,131,600743,0.1,1504,3.1033369326313354,6.228504874999107,6.273208513590956,0.9066985645933014,-0.04470363859184793,0.04470363859184793,0.04470363859184793,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.095,uncorrected,1670,137,600743,0.1,1504,3.1033369326313354,6.228504874999107,6.273208513590956,0.9066985645933014,-0.04470363859184793,0.04470363859184793,0.04470363859184793,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.096,uncorrected,1670,137,600743,0.1,1504,3.1033369326313354,6.228504874999107,6.273208513590956,0.9066985645933014,-0.04470363859184793,0.04470363859184793,0.04470363859184793,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.097,uncorrected,1670,138,600743,0.1,1504,3.1033369326313354,6.228504874999107,6.273208513590956,0.9066985645933014,-0.04470363859184793,0.04470363859184793,0.04470363859184793,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.098,uncorrected,1670,140,600743,0.1,1504,3.1033369326313354,6.228504874999107,6.273208513590956,0.9066985645933014,-0.04470363859184793,0.04470363859184793,0.04470363859184793,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.099,uncorrected,1670,143,600743,0.1,1504,3.1033369326313354,6.228504874999107,6.273208513590956,0.9066985645933014,-0.04470363859184793,0.04470363859184793,0.04470363859184793,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.1,uncorrected,1670,144,600743,0.1,1504,3.109854510174034,6.241585879214613,6.273208513590956,0.9078947368421053,-0.0316226343763428,0.0316226343763428,0.0316226343763428,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.105,uncorrected,1670,155,600743,0.1,1504,3.109854510174034,6.241585879214613,6.273208513590956,0.9078947368421053,-0.0316226343763428,0.0316226343763428,0.0316226343763428,0.0,False
abalone,adaptive,0,t_noise,1.0,0.0,0.11,uncorrected,1670,164,600743,0.1,1504,3.0904033066025014,6.202546638906547,6.273208513590956,0.9066985645933014,-0.07066187468440879,0.07066187468440879,0.07066187468440879,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.0,uncorrected,1670,0,600743,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.005,uncorrected,1670,7,600743,0.1,1504,3.1731921228045357,6.368706664873353,6.273208513590956,0.9126794258373205,0.0954981512823988,0.0954981512823988,0.0954981512823988,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.01,uncorrected,1670,12,600743,0.1,1504,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.015,uncorrected,1670,19,600743,0.1,1504,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.02,uncorrected,1670,24,600743,0.1,1504,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.025,uncorrected,1670,30,600743,0.1,1504,3.2766028514100336,6.576255584384464,6.273208513590956,0.9186602870813397,0.303047070793508,0.303047070793508,0.303047070793508,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.03,uncorrected,1670,36,600743,0.1,1504,3.280127064962734,6.58332880323567,6.273208513590956,0.9186602870813397,0.3101202896447143,0.3101202896447143,0.3101202896447143,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.035,uncorrected,1670,42,600743,0.1,1504,3.2766028514100336,6.576255584384464,6.273208513590956,0.9186602870813397,0.303047070793508,0.303047070793508,0.303047070793508,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.04,uncorrected,1670,51,600743,0.1,1504,3.2766028514100336,6.576255584384464,6.273208513590956,0.9186602870813397,0.303047070793508,0.303047070793508,0.303047070793508,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.045,uncorrected,1670,55,600743,0.1,1504,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.05,uncorrected,1670,64,600743,0.1,1504,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.055,uncorrected,1670,69,600743,0.1,1504,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.06,uncorrected,1670,75,600743,0.1,1504,3.3214388445027927,6.66624297783094,6.273208513590956,0.9234449760765551,0.39303446423998406,0.39303446423998406,0.39303446423998406,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.065,uncorrected,1670,83,600743,0.1,1504,3.3605834157921644,6.744807490289106,6.273208513590956,0.9246411483253588,0.4715989766981502,0.4715989766981502,0.4715989766981502,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.07,uncorrected,1670,95,600743,0.1,1504,3.3867967095969207,6.797418480264426,6.273208513590956,0.9294258373205742,0.5242099666734706,0.5242099666734706,0.5242099666734706,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.075,uncorrected,1670,109,600743,0.1,1504,3.4204654434511843,6.864992797039795,6.273208513590956,0.9342105263157895,0.5917842834488385,0.5917842834488385,0.5917842834488385,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.08,uncorrected,1670,114,600743,0.1,1504,3.4409972723779583,6.906200889921486,6.273208513590956,0.9342105263157895,0.6329923763305312,0.6329923763305312,0.6329923763305312,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.085,uncorrected,1670,125,600743,0.1,1504,3.5099622033836932,7.044615898764558,6.273208513590956,0.9366028708133971,0.771407385173603,0.771407385173603,0.771407385173603,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.09,uncorrected,1670,131,600743,0.1,1504,3.5175445480366414,7.059833927505888,6.273208513590956,0.9366028708133971,0.7866254139149318,0.7866254139149318,0.7866254139149318,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.095,uncorrected,1670,137,600743,0.1,1504,3.5175445480366414,7.059833927505888,6.273208513590956,0.9366028708133971,0.7866254139149318,0.7866254139149318,0.7866254139149318,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.096,uncorrected,1670,137,600743,0.1,1504,3.5175445480366414,7.059833927505888,6.273208513590956,0.9366028708133971,0.7866254139149318,0.7866254139149318,0.7866254139149318,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.097,uncorrected,1670,138,600743,0.1,1504,3.5175445480366414,7.059833927505888,6.273208513590956,0.9366028708133971,0.7866254139149318,0.7866254139149318,0.7866254139149318,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.098,uncorrected,1670,140,600743,0.1,1504,3.5460283771528376,7.11700196061354,6.273208513590956,0.9366028708133971,0.8437934470225845,0.8437934470225845,0.8437934470225845,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.099,uncorrected,1670,143,600743,0.1,1504,3.5460283771528376,7.11700196061354,6.273208513590956,0.9366028708133971,0.8437934470225845,0.8437934470225845,0.8437934470225845,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.1,uncorrected,1670,144,600743,0.1,1504,3.5737523334923504,7.172644902699272,6.273208513590956,0.9389952153110048,0.8994363891083164,0.8994363891083164,0.8994363891083164,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.105,uncorrected,1670,155,600743,0.1,1504,3.6189165175836155,7.26329098686432,6.273208513590956,0.9389952153110048,0.9900824732733643,0.9900824732733643,0.9900824732733643,0.0,False
abalone,adaptive,0,t_noise,3.0,0.0,0.11,uncorrected,1670,164,600743,0.1,1504,3.622818883349656,7.271123170325367,6.273208513590956,0.9389952153110048,0.997914656734412,0.997914656734412,0.997914656734412,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.0,uncorrected,1670,0,600743,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.005,uncorrected,1670,7,600743,0.1,1504,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.01,uncorrected,1670,12,600743,0.1,1504,3.2664507473823767,6.555879959436082,6.273208513590956,0.9186602870813397,0.2826714458451258,0.2826714458451258,0.2826714458451258,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.015,uncorrected,1670,19,600743,0.1,1504,3.3020394782783127,6.627307776876587,6.273208513590956,0.9198564593301436,0.35409926328563096,0.35409926328563096,0.35409926328563096,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.02,uncorrected,1670,24,600743,0.1,1504,3.3441478432472214,6.711820726060195,6.273208513590956,0.9246411483253588,0.43861221246924015,0.43861221246924015,0.43861221246924015,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.025,uncorrected,1670,30,600743,0.1,1504,3.3705039133041264,6.764718272926323,6.273208513590956,0.9282296650717703,0.4915097593353678,0.4915097593353678,0.4915097593353678,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.03,uncorrected,1670,36,600743,0.1,1504,3.3867967095969207,6.797418480264426,6.273208513590956,0.9294258373205742,0.5242099666734706,0.5242099666734706,0.5242099666734706,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.035,uncorrected,1670,42,600743,0.1,1504,3.3980960937923053,6.820096736307275,6.273208513590956,0.9294258373205742,0.5468882227163188,0.5468882227163188,0.5468882227163188,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.04,uncorrected,1670,51,600743,0.1,1504,3.3980960937923053,6.820096736307275,6.273208513590956,0.9294258373205742,0.5468882227163188,0.5468882227163188,0.5468882227163188,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.045,uncorrected,1670,55,600743,0.1,1504,3.406753580985745,6.837472613422835,6.273208513590956,0.9318181818181818,0.5642640998318791,0.5642640998318791,0.5642640998318791,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.05,uncorrected,1670,64,600743,0.1,1504,3.4409972723779583,6.906200889921486,6.273208513590956,0.9342105263157895,0.6329923763305312,0.6329923763305312,0.6329923763305312,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.055,uncorrected,1670,69,600743,0.1,1504,3.4866709764716695,6.99786959840611,6.273208513590956,0.9366028708133971,0.7246610848151545,0.7246610848151545,0.7246610848151545,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.06,uncorrected,1670,75,600743,0.1,1504,3.5099622033836932,7.044615898764558,6.273208513590956,0.9366028708133971,0.771407385173603,0.771407385173603,0.771407385173603,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.065,uncorrected,1670,83,600743,0.1,1504,3.5460283771528376,7.11700196061354,6.273208513590956,0.9366028708133971,0.8437934470225845,0.8437934470225845,0.8437934470225845,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.07,uncorrected,1670,95,600743,0.1,1504,3.630409706450555,7.2863582156058415,6.273208513590956,0.9389952153110048,1.0131497020148859,1.0131497020148859,1.0131497020148859,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.075,uncorrected,1670,109,600743,0.1,1504,3.7029219018955972,7.431892707229148,6.273208513590956,0.9425837320574163,1.1586841936381924,1.1586841936381924,1.1586841936381924,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.08,uncorrected,1670,114,600743,0.1,1504,3.7290566315343145,7.484346016197927,6.273208513590956,0.94377990430622,1.2111375026069715,1.2111375026069715,1.2111375026069715,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.085,uncorrected,1670,125,600743,0.1,1504,3.7835743136410724,7.593764895342216,6.273208513590956,0.9449760765550239,1.3205563817512593,1.3205563817512593,1.3205563817512593,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.09,uncorrected,1670,131,600743,0.1,1504,3.820271733130711,7.667417889249419,6.273208513590956,0.9449760765550239,1.394209375658464,1.394209375658464,1.394209375658464,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.095,uncorrected,1670,137,600743,0.1,1504,3.820271733130711,7.667417889249419,6.273208513590956,0.9449760765550239,1.394209375658464,1.394209375658464,1.394209375658464,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.096,uncorrected,1670,137,600743,0.1,1504,3.820271733130711,7.667417889249419,6.273208513590956,0.9449760765550239,1.394209375658464,1.394209375658464,1.394209375658464,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.097,uncorrected,1670,138,600743,0.1,1504,3.8247661431278073,7.676438326019532,6.273208513590956,0.9449760765550239,1.4032298124285778,1.4032298124285778,1.4032298124285778,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.098,uncorrected,1670,140,600743,0.1,1504,3.856561255972121,7.740252220434163,6.273208513590956,0.9485645933014354,1.4670437068432067,1.4670437068432067,1.4670437068432067,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.099,uncorrected,1670,143,600743,0.1,1504,3.856561255972121,7.740252220434163,6.273208513590956,0.9485645933014354,1.4670437068432067,1.4670437068432067,1.4670437068432067,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.1,uncorrected,1670,144,600743,0.1,1504,3.8844263114592334,7.796178353403695,6.273208513590956,0.9485645933014354,1.5229698398127394,1.5229698398127394,1.5229698398127394,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.105,uncorrected,1670,155,600743,0.1,1504,3.9364541894735114,7.90060010936592,6.273208513590956,0.9497607655502392,1.6273915957749645,1.6273915957749645,1.6273915957749645,0.0,False
abalone,adaptive,0,t_noise,5.0,0.0,0.11,uncorrected,1670,164,600743,0.1,1504,4.026386044279344,8.081096461594388,6.273208513590956,0.9533492822966507,1.807887948003433,1.807887948003433,1.807887948003433,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.0,uncorrected,1670,0,600743,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.005,uncorrected,1670,7,600743,0.1,1504,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.01,uncorrected,1670,12,600743,0.1,1504,3.275446591811506,6.573934931260896,6.273208513590956,0.9186602870813397,0.30072641766994057,0.30072641766994057,0.30072641766994057,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.015,uncorrected,1670,19,600743,0.1,1504,3.3441478432472214,6.711820726060195,6.273208513590956,0.9246411483253588,0.43861221246924015,0.43861221246924015,0.43861221246924015,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.02,uncorrected,1670,24,600743,0.1,1504,3.3790922780117985,6.781955418815167,6.273208513590956,0.9282296650717703,0.5087469052242123,0.5087469052242123,0.5087469052242123,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.025,uncorrected,1670,30,600743,0.1,1504,3.406753580985745,6.837472613422835,6.273208513590956,0.9318181818181818,0.5642640998318791,0.5642640998318791,0.5642640998318791,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.03,uncorrected,1670,36,600743,0.1,1504,3.4409972723779583,6.906200889921486,6.273208513590956,0.9342105263157895,0.6329923763305312,0.6329923763305312,0.6329923763305312,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.035,uncorrected,1670,42,600743,0.1,1504,3.4851254153371896,6.99476760359546,6.273208513590956,0.9366028708133971,0.7215590900045057,0.7215590900045057,0.7215590900045057,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.04,uncorrected,1670,51,600743,0.1,1504,3.5099622033836932,7.044615898764558,6.273208513590956,0.9366028708133971,0.771407385173603,0.771407385173603,0.771407385173603,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.045,uncorrected,1670,55,600743,0.1,1504,3.5168232537674933,7.058386264886833,6.273208513590956,0.9366028708133971,0.7851777512958784,0.7851777512958784,0.7851777512958784,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.05,uncorrected,1670,64,600743,0.1,1504,3.624859048643903,7.275217852841922,6.273208513590956,0.9389952153110048,1.0020093392509655,1.0020093392509655,1.0020093392509655,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.055,uncorrected,1670,69,600743,0.1,1504,3.6366984286563873,7.298979899221526,6.273208513590956,0.9389952153110048,1.0257713856305701,1.0257713856305701,1.0257713856305701,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.06,uncorrected,1670,75,600743,0.1,1504,3.6694691613150288,7.364751896446645,6.273208513590956,0.9413875598086124,1.0915433828556902,1.0915433828556902,1.0915433828556902,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.065,uncorrected,1670,83,600743,0.1,1504,3.769367711081065,7.56525175119349,6.273208513590956,0.9449760765550239,1.2920432376025337,1.2920432376025337,1.2920432376025337,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.07,uncorrected,1670,95,600743,0.1,1504,3.9071124854365413,7.841710291533574,6.273208513590956,0.9485645933014354,1.5685017779426191,1.5685017779426191,1.5685017779426191,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.075,uncorrected,1670,109,600743,0.1,1504,4.084740287686804,8.198215452355107,6.273208513590956,0.9545454545454546,1.9250069387641524,1.9250069387641524,1.9250069387641524,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.08,uncorrected,1670,114,600743,0.1,1504,4.154302035851613,8.337828293939346,6.273208513590956,0.9593301435406698,2.0646197803483894,2.0646197803483894,2.0646197803483894,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.085,uncorrected,1670,125,600743,0.1,1504,4.293340543713914,8.616883402305762,6.273208513590956,0.9617224880382775,2.3436748887148067,2.3436748887148067,2.3436748887148067,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.09,uncorrected,1670,131,600743,0.1,1504,4.331662960197164,8.693797821548435,6.273208513590956,0.9641148325358851,2.4205893079574783,2.4205893079574783,2.4205893079574783,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.095,uncorrected,1670,137,600743,0.1,1504,4.33854300753641,8.707606315219273,6.273208513590956,0.9641148325358851,2.4343978016283168,2.4343978016283168,2.4343978016283168,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.096,uncorrected,1670,137,600743,0.1,1504,4.33854300753641,8.707606315219273,6.273208513590956,0.9641148325358851,2.4343978016283168,2.4343978016283168,2.4343978016283168,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.097,uncorrected,1670,138,600743,0.1,1504,4.370334661484072,8.771413267508336,6.273208513590956,0.965311004784689,2.4982047539173795,2.4982047539173795,2.4982047539173795,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.098,uncorrected,1670,140,600743,0.1,1504,4.37609311239923,8.782970678249134,6.273208513590956,0.965311004784689,2.509762164658178,2.509762164658178,2.509762164658178,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.099,uncorrected,1670,143,600743,0.1,1504,4.37609311239923,8.782970678249134,6.273208513590956,0.965311004784689,2.509762164658178,2.509762164658178,2.509762164658178,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.1,uncorrected,1670,144,600743,0.1,1504,4.421739397803862,8.874584356473651,6.273208513590956,0.9665071770334929,2.601375842882696,2.601375842882696,2.601375842882696,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.105,uncorrected,1670,155,600743,0.1,1504,4.551064852767945,9.134145030738653,6.273208513590956,0.9700956937799043,2.860936517147697,2.860936517147697,2.860936517147697,0.0,False
abalone,adaptive,0,t_noise,10.0,0.0,0.11,uncorrected,1670,164,600743,0.1,1504,4.627374933424903,9.287302009726567,6.273208513590956,0.9700956937799043,3.014093496135612,3.014093496135612,3.014093496135612,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.0,uncorrected,1670,0,601543,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.005,uncorrected,1670,5,601543,0.1,1504,3.1731921228045357,6.368706664873353,6.273208513590956,0.9126794258373205,0.0954981512823988,0.0954981512823988,0.0954981512823988,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.01,uncorrected,1670,13,601543,0.1,1504,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.015,uncorrected,1670,20,601543,0.1,1504,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.02,uncorrected,1670,29,601543,0.1,1504,3.2260944612473113,6.474883493249606,6.273208513590956,0.9150717703349283,0.20167497965865042,0.20167497965865042,0.20167497965865042,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.025,uncorrected,1670,40,601543,0.1,1504,3.253753604882995,6.530396353990475,6.273208513590956,0.9174641148325359,0.2571878403995186,0.2571878403995186,0.2571878403995186,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.03,uncorrected,1670,47,601543,0.1,1504,3.3214388445027927,6.66624297783094,6.273208513590956,0.9234449760765551,0.39303446423998406,0.39303446423998406,0.39303446423998406,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.035,uncorrected,1670,58,601543,0.1,1504,3.3571124349206074,6.737841111275536,6.273208513590956,0.9246411483253588,0.4646325976845797,0.4646325976845797,0.4646325976845797,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.04,uncorrected,1670,71,601543,0.1,1504,3.3605834157921644,6.744807490289106,6.273208513590956,0.9246411483253588,0.4715989766981502,0.4715989766981502,0.4715989766981502,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.045,uncorrected,1670,78,601543,0.1,1504,3.3670992354167057,6.757884966301889,6.273208513590956,0.9282296650717703,0.4846764527109335,0.4846764527109335,0.4846764527109335,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.05,uncorrected,1670,88,601543,0.1,1504,3.3980960937923053,6.820096736307275,6.273208513590956,0.9294258373205742,0.5468882227163188,0.5468882227163188,0.5468882227163188,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.055,uncorrected,1670,97,601543,0.1,1504,3.39914558874729,6.822203109087708,6.273208513590956,0.930622009569378,0.5489945954967523,0.5489945954967523,0.5489945954967523,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.06,uncorrected,1670,102,601543,0.1,1504,3.39914558874729,6.822203109087708,6.273208513590956,0.930622009569378,0.5489945954967523,0.5489945954967523,0.5489945954967523,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.065,uncorrected,1670,107,601543,0.1,1504,3.406753580985745,6.837472613422835,6.273208513590956,0.9318181818181818,0.5642640998318791,0.5642640998318791,0.5642640998318791,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.07,uncorrected,1670,116,601543,0.1,1504,3.4309342484499803,6.886004051823247,6.273208513590956,0.9342105263157895,0.6127955382322914,0.6127955382322914,0.6127955382322914,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.075,uncorrected,1670,125,601543,0.1,1504,3.4851254153371896,6.99476760359546,6.273208513590956,0.9366028708133971,0.7215590900045057,0.7215590900045057,0.7215590900045057,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.08,uncorrected,1670,133,601543,0.1,1504,3.4851254153371896,6.99476760359546,6.273208513590956,0.9366028708133971,0.7215590900045057,0.7215590900045057,0.7215590900045057,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.085,uncorrected,1670,142,601543,0.1,1504,3.5099622033836932,7.044615898764558,6.273208513590956,0.9366028708133971,0.771407385173603,0.771407385173603,0.771407385173603,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.09,uncorrected,1670,146,601543,0.1,1504,3.5168232537674933,7.058386264886833,6.273208513590956,0.9366028708133971,0.7851777512958784,0.7851777512958784,0.7851777512958784,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.095,uncorrected,1670,156,601543,0.1,1504,3.5460283771528376,7.11700196061354,6.273208513590956,0.9366028708133971,0.8437934470225845,0.8437934470225845,0.8437934470225845,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.096,uncorrected,1670,157,601543,0.1,1504,3.5460283771528376,7.11700196061354,6.273208513590956,0.9366028708133971,0.8437934470225845,0.8437934470225845,0.8437934470225845,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.097,uncorrected,1670,158,601543,0.1,1504,3.5830449585457322,7.191295523531941,6.273208513590956,0.9389952153110048,0.9180870099409861,0.9180870099409861,0.9180870099409861,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.098,uncorrected,1670,160,601543,0.1,1504,3.587450807797048,7.200138215813202,6.273208513590956,0.9389952153110048,0.9269297022222469,0.9269297022222469,0.9269297022222469,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.099,uncorrected,1670,161,601543,0.1,1504,3.587450807797048,7.200138215813202,6.273208513590956,0.9389952153110048,0.9269297022222469,0.9269297022222469,0.9269297022222469,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.1,uncorrected,1670,161,601543,0.1,1504,3.587450807797048,7.200138215813202,6.273208513590956,0.9389952153110048,0.9269297022222469,0.9269297022222469,0.9269297022222469,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.105,uncorrected,1670,163,601543,0.1,1504,3.587450807797048,7.200138215813202,6.273208513590956,0.9389952153110048,0.9269297022222469,0.9269297022222469,0.9269297022222469,0.0,False
abalone,adaptive,0,heteroscedastic,1.5,0.0,0.11,uncorrected,1670,167,601543,0.1,1504,3.587450807797048,7.200138215813202,6.273208513590956,0.9389952153110048,0.9269297022222469,0.9269297022222469,0.9269297022222469,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.0,uncorrected,1670,0,601543,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.005,uncorrected,1670,5,601543,0.1,1504,3.1506406148404826,6.323445006103487,6.273208513590956,0.9114832535885168,0.0502364925125317,0.0502364925125317,0.0502364925125317,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.01,uncorrected,1670,13,601543,0.1,1504,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.015,uncorrected,1670,20,601543,0.1,1504,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.02,uncorrected,1670,29,601543,0.1,1504,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.025,uncorrected,1670,40,601543,0.1,1504,3.253753604882995,6.530396353990475,6.273208513590956,0.9174641148325359,0.2571878403995186,0.2571878403995186,0.2571878403995186,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.03,uncorrected,1670,47,601543,0.1,1504,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.035,uncorrected,1670,58,601543,0.1,1504,3.3441478432472214,6.711820726060195,6.273208513590956,0.9246411483253588,0.43861221246924015,0.43861221246924015,0.43861221246924015,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.04,uncorrected,1670,71,601543,0.1,1504,3.3605834157921644,6.744807490289106,6.273208513590956,0.9246411483253588,0.4715989766981502,0.4715989766981502,0.4715989766981502,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.045,uncorrected,1670,78,601543,0.1,1504,3.3670992354167057,6.757884966301889,6.273208513590956,0.9282296650717703,0.4846764527109335,0.4846764527109335,0.4846764527109335,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.05,uncorrected,1670,88,601543,0.1,1504,3.39914558874729,6.822203109087708,6.273208513590956,0.930622009569378,0.5489945954967523,0.5489945954967523,0.5489945954967523,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.055,uncorrected,1670,97,601543,0.1,1504,3.406753580985745,6.837472613422835,6.273208513590956,0.9318181818181818,0.5642640998318791,0.5642640998318791,0.5642640998318791,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.06,uncorrected,1670,102,601543,0.1,1504,3.406753580985745,6.837472613422835,6.273208513590956,0.9318181818181818,0.5642640998318791,0.5642640998318791,0.5642640998318791,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.065,uncorrected,1670,107,601543,0.1,1504,3.410462133520577,6.844915807005688,6.273208513590956,0.9318181818181818,0.571707293414732,0.571707293414732,0.571707293414732,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.07,uncorrected,1670,116,601543,0.1,1504,3.4378300850944243,6.89984423517733,6.273208513590956,0.9342105263157895,0.6266357215863749,0.6266357215863749,0.6266357215863749,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.075,uncorrected,1670,125,601543,0.1,1504,3.4851254153371896,6.99476760359546,6.273208513590956,0.9366028708133971,0.7215590900045057,0.7215590900045057,0.7215590900045057,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.08,uncorrected,1670,133,601543,0.1,1504,3.4851254153371896,6.99476760359546,6.273208513590956,0.9366028708133971,0.7215590900045057,0.7215590900045057,0.7215590900045057,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.085,uncorrected,1670,142,601543,0.1,1504,3.508851874690807,7.042387430561904,6.273208513590956,0.9366028708133971,0.7691789169709478,0.7691789169709478,0.7691789169709478,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.09,uncorrected,1670,146,601543,0.1,1504,3.5114162355277787,7.047534191716449,6.273208513590956,0.9366028708133971,0.7743256781254942,0.7743256781254942,0.7743256781254942,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.095,uncorrected,1670,156,601543,0.1,1504,3.5168232537674933,7.058386264886833,6.273208513590956,0.9366028708133971,0.7851777512958784,0.7851777512958784,0.7851777512958784,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.096,uncorrected,1670,157,601543,0.1,1504,3.5168232537674933,7.058386264886833,6.273208513590956,0.9366028708133971,0.7851777512958784,0.7851777512958784,0.7851777512958784,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.097,uncorrected,1670,158,601543,0.1,1504,3.5264203537702894,7.077647977504866,6.273208513590956,0.9366028708133971,0.8044394639139105,0.8044394639139105,0.8044394639139105,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.098,uncorrected,1670,160,601543,0.1,1504,3.5269747012866763,7.078760572199936,6.273208513590956,0.9366028708133971,0.8055520586089802,0.8055520586089802,0.8055520586089802,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.099,uncorrected,1670,161,601543,0.1,1504,3.5269747012866763,7.078760572199936,6.273208513590956,0.9366028708133971,0.8055520586089802,0.8055520586089802,0.8055520586089802,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.1,uncorrected,1670,161,601543,0.1,1504,3.5269747012866763,7.078760572199936,6.273208513590956,0.9366028708133971,0.8055520586089802,0.8055520586089802,0.8055520586089802,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.105,uncorrected,1670,163,601543,0.1,1504,3.5269747012866763,7.078760572199936,6.273208513590956,0.9366028708133971,0.8055520586089802,0.8055520586089802,0.8055520586089802,0.0,False
abalone,adaptive,0,heteroscedastic,3.0,0.0,0.11,uncorrected,1670,167,601543,0.1,1504,3.5269747012866763,7.078760572199936,6.273208513590956,0.9366028708133971,0.8055520586089802,0.8055520586089802,0.8055520586089802,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.0,uncorrected,1670,0,601543,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.005,uncorrected,1670,5,601543,0.1,1504,3.1506406148404826,6.323445006103487,6.273208513590956,0.9114832535885168,0.0502364925125317,0.0502364925125317,0.0502364925125317,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.01,uncorrected,1670,13,601543,0.1,1504,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.015,uncorrected,1670,20,601543,0.1,1504,3.223818964137091,6.470316491615002,6.273208513590956,0.9150717703349283,0.19710797802404698,0.19710797802404698,0.19710797802404698,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.02,uncorrected,1670,29,601543,0.1,1504,3.253753604882995,6.530396353990475,6.273208513590956,0.9174641148325359,0.2571878403995186,0.2571878403995186,0.2571878403995186,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.025,uncorrected,1670,40,601543,0.1,1504,3.2738702904699766,6.570771239788356,6.273208513590956,0.9186602870813397,0.2975627261974005,0.2975627261974005,0.2975627261974005,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.03,uncorrected,1670,47,601543,0.1,1504,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.035,uncorrected,1670,58,601543,0.1,1504,3.3441478432472214,6.711820726060195,6.273208513590956,0.9246411483253588,0.43861221246924015,0.43861221246924015,0.43861221246924015,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.04,uncorrected,1670,71,601543,0.1,1504,3.3605834157921644,6.744807490289106,6.273208513590956,0.9246411483253588,0.4715989766981502,0.4715989766981502,0.4715989766981502,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.045,uncorrected,1670,78,601543,0.1,1504,3.3670992354167057,6.757884966301889,6.273208513590956,0.9282296650717703,0.4846764527109335,0.4846764527109335,0.4846764527109335,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.05,uncorrected,1670,88,601543,0.1,1504,3.406753580985745,6.837472613422835,6.273208513590956,0.9318181818181818,0.5642640998318791,0.5642640998318791,0.5642640998318791,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.055,uncorrected,1670,97,601543,0.1,1504,3.419183693253673,6.862420279930941,6.273208513590956,0.9330143540669856,0.5892117663399853,0.5892117663399853,0.5892117663399853,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.06,uncorrected,1670,102,601543,0.1,1504,3.419183693253673,6.862420279930941,6.273208513590956,0.9330143540669856,0.5892117663399853,0.5892117663399853,0.5892117663399853,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.065,uncorrected,1670,107,601543,0.1,1504,3.4204654434511843,6.864992797039795,6.273208513590956,0.9342105263157895,0.5917842834488385,0.5917842834488385,0.5917842834488385,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.07,uncorrected,1670,116,601543,0.1,1504,3.4409972723779583,6.906200889921486,6.273208513590956,0.9342105263157895,0.6329923763305312,0.6329923763305312,0.6329923763305312,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.075,uncorrected,1670,125,601543,0.1,1504,3.501710010658684,7.028053461706339,6.273208513590956,0.9366028708133971,0.7548449481153837,0.7548449481153837,0.7548449481153837,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.08,uncorrected,1670,133,601543,0.1,1504,3.501710010658684,7.028053461706339,6.273208513590956,0.9366028708133971,0.7548449481153837,0.7548449481153837,0.7548449481153837,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.085,uncorrected,1670,142,601543,0.1,1504,3.508851874690807,7.042387430561904,6.273208513590956,0.9366028708133971,0.7691789169709478,0.7691789169709478,0.7691789169709478,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.09,uncorrected,1670,146,601543,0.1,1504,3.5114162355277787,7.047534191716449,6.273208513590956,0.9366028708133971,0.7743256781254942,0.7743256781254942,0.7743256781254942,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.095,uncorrected,1670,156,601543,0.1,1504,3.5168232537674933,7.058386264886833,6.273208513590956,0.9366028708133971,0.7851777512958784,0.7851777512958784,0.7851777512958784,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.096,uncorrected,1670,157,601543,0.1,1504,3.5168232537674933,7.058386264886833,6.273208513590956,0.9366028708133971,0.7851777512958784,0.7851777512958784,0.7851777512958784,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.097,uncorrected,1670,158,601543,0.1,1504,3.5460283771528376,7.11700196061354,6.273208513590956,0.9366028708133971,0.8437934470225845,0.8437934470225845,0.8437934470225845,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.098,uncorrected,1670,160,601543,0.1,1504,3.5830449585457322,7.191295523531941,6.273208513590956,0.9389952153110048,0.9180870099409861,0.9180870099409861,0.9180870099409861,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.099,uncorrected,1670,161,601543,0.1,1504,3.5830449585457322,7.191295523531941,6.273208513590956,0.9389952153110048,0.9180870099409861,0.9180870099409861,0.9180870099409861,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.1,uncorrected,1670,161,601543,0.1,1504,3.5830449585457322,7.191295523531941,6.273208513590956,0.9389952153110048,0.9180870099409861,0.9180870099409861,0.9180870099409861,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.105,uncorrected,1670,163,601543,0.1,1504,3.5830449585457322,7.191295523531941,6.273208513590956,0.9389952153110048,0.9180870099409861,0.9180870099409861,0.9180870099409861,0.0,False
abalone,adaptive,0,heteroscedastic,5.0,0.0,0.11,uncorrected,1670,167,601543,0.1,1504,3.5830449585457322,7.191295523531941,6.273208513590956,0.9389952153110048,0.9180870099409861,0.9180870099409861,0.9180870099409861,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.0,uncorrected,1670,0,601543,0.1,1504,3.125610408441227,6.273208513590956,6.273208513590956,0.9102870813397129,0.0,0.0,0.0,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.005,uncorrected,1670,5,601543,0.1,1504,3.1506406148404826,6.323445006103487,6.273208513590956,0.9114832535885168,0.0502364925125317,0.0502364925125317,0.0502364925125317,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.01,uncorrected,1670,13,601543,0.1,1504,3.206208241648339,6.43497116068426,6.273208513590956,0.9126794258373205,0.16176264709330443,0.16176264709330443,0.16176264709330443,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.015,uncorrected,1670,20,601543,0.1,1504,3.207022557318232,6.4366055204814145,6.273208513590956,0.9138755980861244,0.16339700689045875,0.16339700689045875,0.16339700689045875,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.02,uncorrected,1670,29,601543,0.1,1504,3.2396953840084652,6.502181017031693,6.273208513590956,0.916267942583732,0.22897250344073777,0.22897250344073777,0.22897250344073777,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.025,uncorrected,1670,40,601543,0.1,1504,3.253753604882995,6.530396353990475,6.273208513590956,0.9174641148325359,0.2571878403995186,0.2571878403995186,0.2571878403995186,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.03,uncorrected,1670,47,601543,0.1,1504,3.3062093103779735,6.635676774547313,6.273208513590956,0.9210526315789473,0.36246826095635565,0.36246826095635565,0.36246826095635565,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.035,uncorrected,1670,58,601543,0.1,1504,3.3352772322017947,6.694017101980674,6.273208513590956,0.9234449760765551,0.4208085883897196,0.4208085883897196,0.4208085883897196,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.04,uncorrected,1670,71,601543,0.1,1504,3.3605834157921644,6.744807490289106,6.273208513590956,0.9246411483253588,0.4715989766981502,0.4715989766981502,0.4715989766981502,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.045,uncorrected,1670,78,601543,0.1,1504,3.3705039133041264,6.764718272926323,6.273208513590956,0.9282296650717703,0.4915097593353678,0.4915097593353678,0.4915097593353678,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.05,uncorrected,1670,88,601543,0.1,1504,3.406753580985745,6.837472613422835,6.273208513590956,0.9318181818181818,0.5642640998318791,0.5642640998318791,0.5642640998318791,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.055,uncorrected,1670,97,601543,0.1,1504,3.410462133520577,6.844915807005688,6.273208513590956,0.9318181818181818,0.571707293414732,0.571707293414732,0.571707293414732,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.06,uncorrected,1670,102,601543,0.1,1504,3.410462133520577,6.844915807005688,6.273208513590956,0.9318181818181818,0.571707293414732,0.571707293414732,0.571707293414732,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.065,uncorrected,1670,107,601543,0.1,1504,3.4177545941518805,6.859552028459831,6.273208513590956,0.9330143540669856,0.5863435148688748,0.5863435148688748,0.5863435148688748,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.07,uncorrected,1670,116,601543,0.1,1504,3.4378300850944243,6.89984423517733,6.273208513590956,0.9342105263157895,0.6266357215863749,0.6266357215863749,0.6266357215863749,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.075,uncorrected,1670,125,601543,0.1,1504,3.4851254153371896,6.99476760359546,6.273208513590956,0.9366028708133971,0.7215590900045057,0.7215590900045057,0.7215590900045057,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.08,uncorrected,1670,133,601543,0.1,1504,3.4851254153371896,6.99476760359546,6.273208513590956,0.9366028708133971,0.7215590900045057,0.7215590900045057,0.7215590900045057,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.085,uncorrected,1670,142,601543,0.1,1504,3.508851874690807,7.042387430561904,6.273208513590956,0.9366028708133971,0.7691789169709478,0.7691789169709478,0.7691789169709478,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.09,uncorrected,1670,146,601543,0.1,1504,3.5114162355277787,7.047534191716449,6.273208513590956,0.9366028708133971,0.7743256781254942,0.7743256781254942,0.7743256781254942,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.095,uncorrected,1670,156,601543,0.1,1504,3.5168232537674933,7.058386264886833,6.273208513590956,0.9366028708133971,0.7851777512958784,0.7851777512958784,0.7851777512958784,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.096,uncorrected,1670,157,601543,0.1,1504,3.5168232537674933,7.058386264886833,6.273208513590956,0.9366028708133971,0.7851777512958784,0.7851777512958784,0.7851777512958784,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.097,uncorrected,1670,158,601543,0.1,1504,3.5460283771528376,7.11700196061354,6.273208513590956,0.9366028708133971,0.8437934470225845,0.8437934470225845,0.8437934470225845,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.098,uncorrected,1670,160,601543,0.1,1504,3.5810727287975412,7.187337190012928,6.273208513590956,0.9389952153110048,0.914128676421973,0.914128676421973,0.914128676421973,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.099,uncorrected,1670,161,601543,0.1,1504,3.5810727287975412,7.187337190012928,6.273208513590956,0.9389952153110048,0.914128676421973,0.914128676421973,0.914128676421973,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.1,uncorrected,1670,161,601543,0.1,1504,3.5810727287975412,7.187337190012928,6.273208513590956,0.9389952153110048,0.914128676421973,0.914128676421973,0.914128676421973,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.105,uncorrected,1670,163,601543,0.1,1504,3.5810727287975412,7.187337190012928,6.273208513590956,0.9389952153110048,0.914128676421973,0.914128676421973,0.914128676421973,0.0,False
abalone,adaptive,0,heteroscedastic,8.0,0.0,0.11,uncorrected,1670,167,601543,0.1,1504,3.5810727287975412,7.187337190012928,6.273208513590956,0.9389952153110048,0.914128676421973,0.914128676421973,0.914128676421973,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.0,uncorrected,1670,0,600543,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.005,uncorrected,1670,8,600543,0.1,1504,0.03235602918174463,6.6558545068262935,6.611271724311685,0.9366028708133971,0.044582782514605825,0.044582782514605825,0.044582782514605825,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.01,uncorrected,1670,23,600543,0.1,1504,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.015,uncorrected,1670,30,600543,0.1,1504,0.0582421588425468,6.820991182838748,6.611271724311685,0.9449760765550239,0.2097194585270634,0.2097194585270634,0.2097194585270634,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.02,uncorrected,1670,36,600543,0.1,1504,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.025,uncorrected,1670,45,600543,0.1,1504,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.03,uncorrected,1670,51,600543,0.1,1504,0.07704788637572499,6.940959496971375,6.611271724311685,0.9473684210526315,0.32968777265968874,0.32968777265968874,0.32968777265968874,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.035,uncorrected,1670,61,600543,0.1,1504,0.09104582296057656,7.030257230890858,6.611271724311685,0.9509569377990431,0.4189855065791721,0.4189855065791721,0.4189855065791721,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.04,uncorrected,1670,70,600543,0.1,1504,0.09918315882728801,7.0821681428052194,6.611271724311685,0.9509569377990431,0.47089641849353525,0.47089641849353525,0.47089641849353525,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.045,uncorrected,1670,78,600543,0.1,1504,0.11159984379089327,7.16137851951474,6.611271724311685,0.9521531100478469,0.5501067952030549,0.5501067952030549,0.5501067952030549,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.05,uncorrected,1670,88,600543,0.1,1504,0.11773575105849732,7.200521618300463,6.611271724311685,0.9533492822966507,0.5892498939887785,0.5892498939887785,0.5892498939887785,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.055,uncorrected,1670,98,600543,0.1,1504,0.12687610083723466,7.258831106811508,6.611271724311685,0.9557416267942583,0.6475593824998211,0.6475593824998211,0.6475593824998211,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.06,uncorrected,1670,110,600543,0.1,1504,0.1386782395367454,7.334121077935554,6.611271724311685,0.9569377990430622,0.7228493536238699,0.7228493536238699,0.7228493536238699,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.065,uncorrected,1670,121,600543,0.1,1504,0.1472678872717872,7.388917445475607,6.611271724311685,0.9569377990430622,0.7776457211639203,0.7776457211639203,0.7776457211639203,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.07,uncorrected,1670,133,600543,0.1,1504,0.15167443628357158,7.417028363022076,6.611271724311685,0.9581339712918661,0.8057566387103914,0.8057566387103914,0.8057566387103914,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.075,uncorrected,1670,141,600543,0.1,1504,0.1723225284855959,7.5487497658320235,6.611271724311685,0.9581339712918661,0.937478041520338,0.937478041520338,0.937478041520338,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.08,uncorrected,1670,149,600543,0.1,1504,0.18962143535660014,7.659105543878379,6.611271724311685,0.9593301435406698,1.047833819566695,1.047833819566695,1.047833819566695,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.085,uncorrected,1670,161,600543,0.1,1504,0.2103391939690371,7.7912713730894945,6.611271724311685,0.9605263157894737,1.1799996487778075,1.1799996487778075,1.1799996487778075,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.09,uncorrected,1670,168,600543,0.1,1504,0.21043635151203643,7.791891175041764,6.611271724311685,0.9605263157894737,1.1806194507300767,1.1806194507300767,1.1806194507300767,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.095,uncorrected,1670,177,600543,0.1,1504,0.21812625953778575,7.840947788249441,6.611271724311685,0.9629186602870813,1.2296760639377537,1.2296760639377537,1.2296760639377537,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.096,uncorrected,1670,178,600543,0.1,1504,0.21812625953778575,7.840947788249441,6.611271724311685,0.9629186602870813,1.2296760639377537,1.2296760639377537,1.2296760639377537,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.097,uncorrected,1670,179,600543,0.1,1504,0.2211106231716916,7.85998608779338,6.611271724311685,0.9641148325358851,1.2487143634816953,1.2487143634816953,1.2487143634816953,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.098,uncorrected,1670,179,600543,0.1,1504,0.2211106231716916,7.85998608779338,6.611271724311685,0.9641148325358851,1.2487143634816953,1.2487143634816953,1.2487143634816953,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.099,uncorrected,1670,180,600543,0.1,1504,0.22528664379394503,7.886626384104753,6.611271724311685,0.9641148325358851,1.2753546597930685,1.2753546597930685,1.2753546597930685,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.1,uncorrected,1670,183,600543,0.1,1504,0.23065923876418304,7.920900046740764,6.611271724311685,0.9641148325358851,1.309628322429079,1.309628322429079,1.309628322429079,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.105,uncorrected,1670,188,600543,0.1,1504,0.2362079674294253,7.956297327828354,6.611271724311685,0.965311004784689,1.3450256035166668,1.3450256035166668,1.3450256035166668,0.0,False
abalone,cqr,0,shift,3.0,0.0,0.11,uncorrected,1670,192,600543,0.1,1504,0.2417807149414848,7.991847833541521,6.611271724311685,0.965311004784689,1.3805761092298368,1.3805761092298368,1.3805761092298368,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.0,uncorrected,1670,0,600543,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.005,uncorrected,1670,8,600543,0.1,1504,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.01,uncorrected,1670,23,600543,0.1,1504,0.06476752071655245,6.862618748788995,6.611271724311685,0.9449760765550239,0.25134702447731044,0.25134702447731044,0.25134702447731044,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.015,uncorrected,1670,30,600543,0.1,1504,0.07390519953505925,6.9209111983104314,6.611271724311685,0.9461722488038278,0.30963947399874714,0.30963947399874714,0.30963947399874714,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.02,uncorrected,1670,36,600543,0.1,1504,0.08314684769924652,6.979866904656194,6.611271724311685,0.9485645933014354,0.36859518034450656,0.36859518034450656,0.36859518034450656,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.025,uncorrected,1670,45,600543,0.1,1504,0.1029651927475761,7.106295060129151,6.611271724311685,0.9509569377990431,0.4950233358174665,0.4950233358174665,0.4950233358174665,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.03,uncorrected,1670,51,600543,0.1,1504,0.11030028586341634,7.153088184913114,6.611271724311685,0.9509569377990431,0.5418164606014271,0.5418164606014271,0.5418164606014271,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.035,uncorrected,1670,61,600543,0.1,1504,0.12771380486991601,7.264175113862848,6.611271724311685,0.9557416267942583,0.6529033895511605,0.6529033895511605,0.6529033895511605,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.04,uncorrected,1670,70,600543,0.1,1504,0.1386782395367454,7.334121077935554,6.611271724311685,0.9569377990430622,0.7228493536238699,0.7228493536238699,0.7228493536238699,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.045,uncorrected,1670,78,600543,0.1,1504,0.15608070616676106,7.445137499909602,6.611271724311685,0.9581339712918661,0.8338657755979156,0.8338657755979156,0.8338657755979156,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.05,uncorrected,1670,88,600543,0.1,1504,0.1884401274199654,7.651569567331899,6.611271724311685,0.9593301435406698,1.0402978430202126,1.0402978430202126,1.0402978430202126,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.055,uncorrected,1670,98,600543,0.1,1504,0.21812625953778575,7.840947788249441,6.611271724311685,0.9629186602870813,1.2296760639377537,1.2296760639377537,1.2296760639377537,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.06,uncorrected,1670,110,600543,0.1,1504,0.2517023516173531,8.05514142446165,6.611271724311685,0.9677033492822966,1.4438697001499632,1.4438697001499632,1.4438697001499632,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.065,uncorrected,1670,121,600543,0.1,1504,0.2882440981938117,8.288254008088371,6.611271724311685,0.9736842105263158,1.6769822837766875,1.6769822837766875,1.6769822837766875,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.07,uncorrected,1670,133,600543,0.1,1504,0.3252032266364009,8.52402921663832,6.611271724311685,0.9736842105263158,1.9127574923266366,1.9127574923266366,1.9127574923266366,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.075,uncorrected,1670,141,600543,0.1,1504,0.37118093663359086,8.817337111603313,6.611271724311685,0.9748803827751196,2.206065387291627,2.206065387291627,2.206065387291627,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.08,uncorrected,1670,149,600543,0.1,1504,0.42483333854949923,9.15960455090667,6.611271724311685,0.9784688995215312,2.5483328265949856,2.5483328265949856,2.5483328265949856,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.085,uncorrected,1670,161,600543,0.1,1504,0.5594234792556003,10.018202137779983,6.611271724311685,0.9844497607655502,3.4069304134682996,3.4069304134682996,3.4069304134682996,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.09,uncorrected,1670,168,600543,0.1,1504,0.5843404503215004,10.177156212106206,6.611271724311685,0.9856459330143541,3.5658844877945195,3.5658844877945195,3.5658844877945195,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.095,uncorrected,1670,177,600543,0.1,1504,0.6217816952090045,10.416007010101447,6.611271724311685,0.9868421052631579,3.80473528578976,3.80473528578976,3.80473528578976,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.096,uncorrected,1670,178,600543,0.1,1504,0.6244479743804172,10.433016137593956,6.611271724311685,0.9868421052631579,3.8217444132822744,3.8217444132822744,3.8217444132822744,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.097,uncorrected,1670,179,600543,0.1,1504,0.640257027012548,10.533867614303098,6.611271724311685,0.9880382775119617,3.922595889991409,3.922595889991409,3.922595889991409,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.098,uncorrected,1670,179,600543,0.1,1504,0.640257027012548,10.533867614303098,6.611271724311685,0.9880382775119617,3.922595889991409,3.922595889991409,3.922595889991409,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.099,uncorrected,1670,180,600543,0.1,1504,0.6538374178679325,10.620501677957813,6.611271724311685,0.9880382775119617,4.009229953646126,4.009229953646126,4.009229953646126,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.1,uncorrected,1670,183,600543,0.1,1504,0.6946194627200244,10.880664607530985,6.611271724311685,0.9904306220095693,4.269392883219304,4.269392883219304,4.269392883219304,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.105,uncorrected,1670,188,600543,0.1,1504,0.7442497245318425,11.197273408175374,6.611271724311685,0.9916267942583732,4.586001683863688,4.586001683863688,4.586001683863688,0.0,False
abalone,cqr,0,shift,5.0,0.0,0.11,uncorrected,1670,192,600543,0.1,1504,0.7630594426682253,11.317267179761748,6.611271724311685,0.992822966507177,4.70599545545006,4.70599545545006,4.70599545545006,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.0,uncorrected,1670,0,600543,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.005,uncorrected,1670,8,600543,0.1,1504,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.01,uncorrected,1670,23,600543,0.1,1504,0.06476752071655245,6.862618748788995,6.611271724311685,0.9449760765550239,0.25134702447731044,0.25134702447731044,0.25134702447731044,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.015,uncorrected,1670,30,600543,0.1,1504,0.07390519953505925,6.9209111983104314,6.611271724311685,0.9461722488038278,0.30963947399874714,0.30963947399874714,0.30963947399874714,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.02,uncorrected,1670,36,600543,0.1,1504,0.08314684769924652,6.979866904656194,6.611271724311685,0.9485645933014354,0.36859518034450656,0.36859518034450656,0.36859518034450656,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.025,uncorrected,1670,45,600543,0.1,1504,0.10512435975578027,7.120069141745939,6.611271724311685,0.9509569377990431,0.5087974174342526,0.5087974174342526,0.5087974174342526,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.03,uncorrected,1670,51,600543,0.1,1504,0.11159984379089327,7.16137851951474,6.611271724311685,0.9521531100478469,0.5501067952030549,0.5501067952030549,0.5501067952030549,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.035,uncorrected,1670,61,600543,0.1,1504,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.04,uncorrected,1670,70,600543,0.1,1504,0.14845661430633517,7.396500751042858,6.611271724311685,0.9569377990430622,0.785229026731173,0.785229026731173,0.785229026731173,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.045,uncorrected,1670,78,600543,0.1,1504,0.1723225284855959,7.5487497658320235,6.611271724311685,0.9581339712918661,0.937478041520338,0.937478041520338,0.937478041520338,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.05,uncorrected,1670,88,600543,0.1,1504,0.2103391939690371,7.7912713730894945,6.611271724311685,0.9605263157894737,1.1799996487778075,1.1799996487778075,1.1799996487778075,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.055,uncorrected,1670,98,600543,0.1,1504,0.2362079674294253,7.956297327828354,6.611271724311685,0.965311004784689,1.3450256035166668,1.3450256035166668,1.3450256035166668,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.06,uncorrected,1670,110,600543,0.1,1504,0.2883973529843137,8.289231674005142,6.611271724311685,0.9736842105263158,1.6779599496934576,1.6779599496934576,1.6779599496934576,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.065,uncorrected,1670,121,600543,0.1,1504,0.3518053627169597,8.693733548059736,6.611271724311685,0.9748803827751196,2.0824618237480537,2.0824618237480537,2.0824618237480537,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.07,uncorrected,1670,133,600543,0.1,1504,0.4352893826750872,9.226307313883007,6.611271724311685,0.9808612440191388,2.6150355895713218,2.6150355895713218,2.6150355895713218,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.075,uncorrected,1670,141,600543,0.1,1504,0.5676039920554072,10.070388490453752,6.611271724311685,0.9844497607655502,3.4591167661420665,3.4591167661420665,3.4591167661420665,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.08,uncorrected,1670,149,600543,0.1,1504,0.6974883897028858,10.898966496298458,6.611271724311685,0.9904306220095693,4.287694771986766,4.287694771986766,4.287694771986766,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.085,uncorrected,1670,161,600543,0.1,1504,1.2958049045309932,14.715836834071844,6.611271724311685,0.9988038277511961,8.10456510976016,8.10456510976016,8.10456510976016,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.09,uncorrected,1670,168,600543,0.1,1504,1.9959344152762473,19.182207886743,6.611271724311685,0.9988038277511961,12.570936162431327,12.570936162431327,12.570936162431327,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.095,uncorrected,1670,177,600543,0.1,1504,2.6483900898699897,23.344450862409904,6.611271724311685,1.0,16.733179138098215,16.733179138098215,16.733179138098215,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.096,uncorrected,1670,178,600543,0.1,1504,2.7023138997344134,23.688449707954685,6.611271724311685,1.0,17.077177983643,17.077177983643,17.077177983643,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.097,uncorrected,1670,179,600543,0.1,1504,2.707428013682856,23.72107442973663,6.611271724311685,1.0,17.109802705424933,17.109802705424933,17.109802705424933,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.098,uncorrected,1670,179,600543,0.1,1504,2.707428013682856,23.72107442973663,6.611271724311685,1.0,17.109802705424933,17.109802705424933,17.109802705424933,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.099,uncorrected,1670,180,600543,0.1,1504,2.7616784570006487,24.06715698433605,6.611271724311685,1.0,17.455885260024363,17.455885260024363,17.455885260024363,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.1,uncorrected,1670,183,600543,0.1,1504,2.7798521870379584,24.18309356537133,6.611271724311685,1.0,17.57182184105963,17.57182184105963,17.57182184105963,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.105,uncorrected,1670,188,600543,0.1,1504,2.9202525967364448,25.078756890565256,6.611271724311685,1.0,18.467485166253564,18.467485166253564,18.467485166253564,0.0,False
abalone,cqr,0,shift,10.0,0.0,0.11,uncorrected,1670,192,600543,0.1,1504,2.99620699856559,25.563296588501338,6.611271724311685,1.0,18.95202486418966,18.95202486418966,18.95202486418966,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.0,uncorrected,1670,0,600543,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.005,uncorrected,1670,8,600543,0.1,1504,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.01,uncorrected,1670,23,600543,0.1,1504,0.06476752071655245,6.862618748788995,6.611271724311685,0.9449760765550239,0.25134702447731044,0.25134702447731044,0.25134702447731044,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.015,uncorrected,1670,30,600543,0.1,1504,0.07390519953505925,6.9209111983104314,6.611271724311685,0.9461722488038278,0.30963947399874714,0.30963947399874714,0.30963947399874714,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.02,uncorrected,1670,36,600543,0.1,1504,0.08314684769924652,6.979866904656194,6.611271724311685,0.9485645933014354,0.36859518034450656,0.36859518034450656,0.36859518034450656,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.025,uncorrected,1670,45,600543,0.1,1504,0.10512435975578027,7.120069141745939,6.611271724311685,0.9509569377990431,0.5087974174342526,0.5087974174342526,0.5087974174342526,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.03,uncorrected,1670,51,600543,0.1,1504,0.11159984379089327,7.16137851951474,6.611271724311685,0.9521531100478469,0.5501067952030549,0.5501067952030549,0.5501067952030549,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.035,uncorrected,1670,61,600543,0.1,1504,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.04,uncorrected,1670,70,600543,0.1,1504,0.14845661430633517,7.396500751042858,6.611271724311685,0.9569377990430622,0.785229026731173,0.785229026731173,0.785229026731173,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.045,uncorrected,1670,78,600543,0.1,1504,0.1723225284855959,7.5487497658320235,6.611271724311685,0.9581339712918661,0.937478041520338,0.937478041520338,0.937478041520338,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.05,uncorrected,1670,88,600543,0.1,1504,0.2103391939690371,7.7912713730894945,6.611271724311685,0.9605263157894737,1.1799996487778075,1.1799996487778075,1.1799996487778075,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.055,uncorrected,1670,98,600543,0.1,1504,0.2362079674294253,7.956297327828354,6.611271724311685,0.965311004784689,1.3450256035166668,1.3450256035166668,1.3450256035166668,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.06,uncorrected,1670,110,600543,0.1,1504,0.2883973529843137,8.289231674005142,6.611271724311685,0.9736842105263158,1.6779599496934576,1.6779599496934576,1.6779599496934576,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.065,uncorrected,1670,121,600543,0.1,1504,0.3518053627169597,8.693733548059736,6.611271724311685,0.9748803827751196,2.0824618237480537,2.0824618237480537,2.0824618237480537,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.07,uncorrected,1670,133,600543,0.1,1504,0.4470648874529721,9.301427377904522,6.611271724311685,0.9808612440191388,2.6901556535928384,2.6901556535928384,2.6901556535928384,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.075,uncorrected,1670,141,600543,0.1,1504,0.5924026012259289,10.228587492846643,6.611271724311685,0.9856459330143541,3.617315768534959,3.617315768534959,3.617315768534959,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.08,uncorrected,1670,149,600543,0.1,1504,0.7047418948466135,10.94523914286903,6.611271724311685,0.9904306220095693,4.333967418557347,4.333967418557347,4.333967418557347,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.085,uncorrected,1670,161,600543,0.1,1504,1.3215323924856945,14.879961479148593,6.611271724311685,0.9988038277511961,8.268689754836911,8.268689754836911,8.268689754836911,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.09,uncorrected,1670,168,600543,0.1,1504,4.439137925016704,34.768257702117594,6.611271724311685,1.0,28.156985977805906,28.156985977805906,28.156985977805906,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.095,uncorrected,1670,177,600543,0.1,1504,5.103752496165759,39.008066532063744,6.611271724311685,1.0,32.396794807752045,32.396794807752045,32.396794807752045,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.096,uncorrected,1670,178,600543,0.1,1504,5.134259451734843,39.202681072898976,6.611271724311685,1.0,32.59140934858728,32.59140934858728,32.59140934858728,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.097,uncorrected,1670,179,600543,0.1,1504,5.188183261599266,39.54667991844375,6.611271724311685,1.0,32.93540819413208,32.93540819413208,32.93540819413208,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.098,uncorrected,1670,179,600543,0.1,1504,5.188183261599266,39.54667991844375,6.611271724311685,1.0,32.93540819413208,32.93540819413208,32.93540819413208,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.099,uncorrected,1670,180,600543,0.1,1504,5.19329737554771,39.57930464022569,6.611271724311685,1.0,32.968032915914016,32.968032915914016,32.968032915914016,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.1,uncorrected,1670,183,600543,0.1,1504,5.253817940721433,39.96538649541773,6.611271724311685,1.0,33.35411477110604,33.35411477110604,33.35411477110604,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.105,uncorrected,1670,188,600543,0.1,1504,5.3687859667418625,40.698807748942386,6.611271724311685,1.0,34.08753602463071,34.08753602463071,34.08753602463071,0.0,False
abalone,cqr,0,shift,15.0,0.0,0.11,uncorrected,1670,192,600543,0.1,1504,5.436155772500156,41.12858330567136,6.611271724311685,1.0,34.517311581359664,34.517311581359664,34.517311581359664,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.0,uncorrected,1670,0,601643,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.005,uncorrected,1670,9,601643,0.1,1504,0.026004593661193565,6.6153364779237505,6.611271724311685,0.9354066985645934,0.004064753612066201,0.004064753612066201,0.004064753612066201,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.01,uncorrected,1670,25,601643,0.1,1504,0.03186492233550997,6.65272156446616,6.611271724311685,0.9366028708133971,0.04144984015447489,0.04144984015447489,0.04144984015447489,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.015,uncorrected,1670,36,601643,0.1,1504,0.036049982121267976,6.679419524763409,6.611271724311685,0.937799043062201,0.06814780045172308,0.06814780045172308,0.06814780045172308,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.02,uncorrected,1670,39,601643,0.1,1504,0.03746300182159912,6.6884336717027315,6.611271724311685,0.9401913875598086,0.07716194739104415,0.07716194739104415,0.07716194739104415,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.025,uncorrected,1670,46,601643,0.1,1504,0.040715293837053634,6.709181180113276,6.611271724311685,0.9401913875598086,0.09790945580159185,0.09790945580159185,0.09790945580159185,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.03,uncorrected,1670,51,601643,0.1,1504,0.04243663826118005,6.720162238316938,6.611271724311685,0.9401913875598086,0.10889051400525401,0.10889051400525401,0.10889051400525401,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.035,uncorrected,1670,60,601643,0.1,1504,0.049556154453724854,6.765580122498909,6.611271724311685,0.9413875598086124,0.1543083981872216,0.1543083981872216,0.1543083981872216,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.04,uncorrected,1670,68,601643,0.1,1504,0.0582421588425468,6.820991182838748,6.611271724311685,0.9449760765550239,0.2097194585270634,0.2097194585270634,0.2097194585270634,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.045,uncorrected,1670,75,601643,0.1,1504,0.06195167808807345,6.844655503686915,6.611271724311685,0.9449760765550239,0.23338377937523086,0.23338377937523086,0.23338377937523086,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.05,uncorrected,1670,81,601643,0.1,1504,0.06476752071655245,6.862618748788995,6.611271724311685,0.9449760765550239,0.25134702447731044,0.25134702447731044,0.25134702447731044,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.055,uncorrected,1670,89,601643,0.1,1504,0.07144787930710383,6.90523509301157,6.611271724311685,0.9461722488038278,0.29396336869988443,0.29396336869988443,0.29396336869988443,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.06,uncorrected,1670,96,601643,0.1,1504,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.065,uncorrected,1670,105,601643,0.1,1504,0.08314684769924652,6.979866904656194,6.611271724311685,0.9485645933014354,0.36859518034450656,0.36859518034450656,0.36859518034450656,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.07,uncorrected,1670,114,601643,0.1,1504,0.09768696303413615,7.072623386474996,6.611271724311685,0.9509569377990431,0.4613516621633122,0.4613516621633122,0.4613516621633122,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.075,uncorrected,1670,123,601643,0.1,1504,0.1029651927475761,7.106295060129151,6.611271724311685,0.9509569377990431,0.4950233358174665,0.4950233358174665,0.4950233358174665,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.08,uncorrected,1670,133,601643,0.1,1504,0.11665134293889112,7.19360379958213,6.611271724311685,0.9533492822966507,0.5823320752704457,0.5823320752704457,0.5823320752704457,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.085,uncorrected,1670,140,601643,0.1,1504,0.12435950680968189,7.242776873211181,6.611271724311685,0.9557416267942583,0.6315051488994933,0.6315051488994933,0.6315051488994933,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.09,uncorrected,1670,150,601643,0.1,1504,0.1265451962044497,7.256720150409324,6.611271724311685,0.9557416267942583,0.6454484260976363,0.6454484260976363,0.6454484260976363,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.095,uncorrected,1670,154,601643,0.1,1504,0.12771380486991601,7.264175113862848,6.611271724311685,0.9557416267942583,0.6529033895511605,0.6529033895511605,0.6529033895511605,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.096,uncorrected,1670,155,601643,0.1,1504,0.12771380486991601,7.264175113862848,6.611271724311685,0.9557416267942583,0.6529033895511605,0.6529033895511605,0.6529033895511605,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.097,uncorrected,1670,157,601643,0.1,1504,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.098,uncorrected,1670,160,601643,0.1,1504,0.1336879398635331,7.302286210725251,6.611271724311685,0.9557416267942583,0.6910144864135659,0.6910144864135659,0.6910144864135659,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.099,uncorrected,1670,160,601643,0.1,1504,0.1336879398635331,7.302286210725251,6.611271724311685,0.9557416267942583,0.6910144864135659,0.6910144864135659,0.6910144864135659,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.1,uncorrected,1670,161,601643,0.1,1504,0.1336879398635331,7.302286210725251,6.611271724311685,0.9557416267942583,0.6910144864135659,0.6910144864135659,0.6910144864135659,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.105,uncorrected,1670,176,601643,0.1,1504,0.1414162812306159,7.351588003661186,6.611271724311685,0.9569377990430622,0.7403162793495011,0.7403162793495011,0.7403162793495011,0.0,False
abalone,cqr,0,variance_inflate,3.0,0.0,0.11,uncorrected,1670,182,601643,0.1,1504,0.15167443628357158,7.417028363022076,6.611271724311685,0.9581339712918661,0.8057566387103914,0.8057566387103914,0.8057566387103914,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.0,uncorrected,1670,0,601643,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.005,uncorrected,1670,9,601643,0.1,1504,0.03186492233550997,6.65272156446616,6.611271724311685,0.9366028708133971,0.04144984015447489,0.04144984015447489,0.04144984015447489,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.01,uncorrected,1670,25,601643,0.1,1504,0.05083538980209379,6.773740812259618,6.611271724311685,0.9425837320574163,0.16246908794793072,0.16246908794793072,0.16246908794793072,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.015,uncorrected,1670,36,601643,0.1,1504,0.0582421588425468,6.820991182838748,6.611271724311685,0.9449760765550239,0.2097194585270634,0.2097194585270634,0.2097194585270634,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.02,uncorrected,1670,39,601643,0.1,1504,0.06195167808807345,6.844655503686915,6.611271724311685,0.9449760765550239,0.23338377937523086,0.23338377937523086,0.23338377937523086,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.025,uncorrected,1670,46,601643,0.1,1504,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.03,uncorrected,1670,51,601643,0.1,1504,0.07144787930710383,6.90523509301157,6.611271724311685,0.9461722488038278,0.29396336869988443,0.29396336869988443,0.29396336869988443,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.035,uncorrected,1670,60,601643,0.1,1504,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.04,uncorrected,1670,68,601643,0.1,1504,0.08314684769924652,6.979866904656194,6.611271724311685,0.9485645933014354,0.36859518034450656,0.36859518034450656,0.36859518034450656,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.045,uncorrected,1670,75,601643,0.1,1504,0.09768696303413615,7.072623386474996,6.611271724311685,0.9509569377990431,0.4613516621633122,0.4613516621633122,0.4613516621633122,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.05,uncorrected,1670,81,601643,0.1,1504,0.09917477875030489,7.082114683362812,6.611271724311685,0.9509569377990431,0.4708429590511283,0.4708429590511283,0.4708429590511283,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.055,uncorrected,1670,89,601643,0.1,1504,0.10836117874152329,7.1407179422875275,6.611271724311685,0.9509569377990431,0.5294462179758415,0.5294462179758415,0.5294462179758415,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.06,uncorrected,1670,96,601643,0.1,1504,0.11025317244909383,7.152787631962988,6.611271724311685,0.9509569377990431,0.5415159076513045,0.5415159076513045,0.5415159076513045,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.065,uncorrected,1670,105,601643,0.1,1504,0.12435950680968189,7.242776873211181,6.611271724311685,0.9557416267942583,0.6315051488994933,0.6315051488994933,0.6315051488994933,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.07,uncorrected,1670,114,601643,0.1,1504,0.13568678521378108,7.315037544405803,6.611271724311685,0.9569377990430622,0.7037658200941173,0.7037658200941173,0.7037658200941173,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.075,uncorrected,1670,123,601643,0.1,1504,0.14845661430633517,7.396500751042858,6.611271724311685,0.9569377990430622,0.785229026731173,0.785229026731173,0.785229026731173,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.08,uncorrected,1670,133,601643,0.1,1504,0.1695423943720753,7.53101431783762,6.611271724311685,0.9581339712918661,0.9197425935259311,0.9197425935259311,0.9197425935259311,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.085,uncorrected,1670,140,601643,0.1,1504,0.17965331482476024,7.595515416181068,6.611271724311685,0.9593301435406698,0.9842436918693833,0.9842436918693833,0.9842436918693833,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.09,uncorrected,1670,150,601643,0.1,1504,0.19156799658602752,7.671523338863356,6.611271724311685,0.9593301435406698,1.060251614551671,1.060251614551671,1.060251614551671,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.095,uncorrected,1670,154,601643,0.1,1504,0.19279313626792627,7.679338933445119,6.611271724311685,0.9593301435406698,1.0680672091334318,1.0680672091334318,1.0680672091334318,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.096,uncorrected,1670,155,601643,0.1,1504,0.19279313626792627,7.679338933445119,6.611271724311685,0.9593301435406698,1.0680672091334318,1.0680672091334318,1.0680672091334318,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.097,uncorrected,1670,157,601643,0.1,1504,0.20027776253634663,7.727085982515726,6.611271724311685,0.9593301435406698,1.1158142582040405,1.1158142582040405,1.1158142582040405,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.098,uncorrected,1670,160,601643,0.1,1504,0.21607018056419092,7.827831341265376,6.611271724311685,0.9629186602870813,1.2165596169536883,1.2165596169536883,1.2165596169536883,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.099,uncorrected,1670,160,601643,0.1,1504,0.21607018056419092,7.827831341265376,6.611271724311685,0.9629186602870813,1.2165596169536883,1.2165596169536883,1.2165596169536883,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.1,uncorrected,1670,161,601643,0.1,1504,0.21607018056419092,7.827831341265376,6.611271724311685,0.9629186602870813,1.2165596169536883,1.2165596169536883,1.2165596169536883,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.105,uncorrected,1670,176,601643,0.1,1504,0.24784392859610516,8.030527194341971,6.611271724311685,0.965311004784689,1.419255470030285,1.419255470030285,1.419255470030285,0.0,False
abalone,cqr,0,variance_inflate,5.0,0.0,0.11,uncorrected,1670,182,601643,0.1,1504,0.26706098194168315,8.153119499712679,6.611271724311685,0.9700956937799043,1.5418477754009936,1.5418477754009936,1.5418477754009936,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.0,uncorrected,1670,0,601643,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.005,uncorrected,1670,9,601643,0.1,1504,0.03286437301910372,6.659097409982261,6.611271724311685,0.9366028708133971,0.0478256856705765,0.0478256856705765,0.0478256856705765,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.01,uncorrected,1670,25,601643,0.1,1504,0.0582421588425468,6.820991182838748,6.611271724311685,0.9449760765550239,0.2097194585270634,0.2097194585270634,0.2097194585270634,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.015,uncorrected,1670,36,601643,0.1,1504,0.06476752071655245,6.862618748788995,6.611271724311685,0.9449760765550239,0.25134702447731044,0.25134702447731044,0.25134702447731044,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.02,uncorrected,1670,39,601643,0.1,1504,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.025,uncorrected,1670,46,601643,0.1,1504,0.07704788637572499,6.940959496971375,6.611271724311685,0.9473684210526315,0.32968777265968874,0.32968777265968874,0.32968777265968874,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.03,uncorrected,1670,51,601643,0.1,1504,0.08030598770148423,6.961744065004439,6.611271724311685,0.9473684210526315,0.3504723406927529,0.3504723406927529,0.3504723406927529,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.035,uncorrected,1670,60,601643,0.1,1504,0.09218408903893005,7.037518628367426,6.611271724311685,0.9509569377990431,0.42624690405573906,0.42624690405573906,0.42624690405573906,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.04,uncorrected,1670,68,601643,0.1,1504,0.10836117874152329,7.1407179422875275,6.611271724311685,0.9509569377990431,0.5294462179758415,0.5294462179758415,0.5294462179758415,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.045,uncorrected,1670,75,601643,0.1,1504,0.11573992663526933,7.187789556170088,6.611271724311685,0.9533492822966507,0.5765178318584014,0.5765178318584014,0.5765178318584014,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.05,uncorrected,1670,81,601643,0.1,1504,0.12607365261084702,7.25371200888091,6.611271724311685,0.9557416267942583,0.6424402845692244,0.6424402845692244,0.6424402845692244,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.055,uncorrected,1670,89,601643,0.1,1504,0.13413711066292033,7.305151628373412,6.611271724311685,0.9557416267942583,0.6938799040617282,0.6938799040617282,0.6938799040617282,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.06,uncorrected,1670,96,601643,0.1,1504,0.1386782395367454,7.334121077935554,6.611271724311685,0.9569377990430622,0.7228493536238699,0.7228493536238699,0.7228493536238699,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.065,uncorrected,1670,105,601643,0.1,1504,0.15608070616676106,7.445137499909602,6.611271724311685,0.9581339712918661,0.8338657755979156,0.8338657755979156,0.8338657755979156,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.07,uncorrected,1670,114,601643,0.1,1504,0.17643216611509205,7.574966581811985,6.611271724311685,0.9593301435406698,0.9636948575003006,0.9636948575003006,0.9636948575003006,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.075,uncorrected,1670,123,601643,0.1,1504,0.1941035130048967,7.6876982850169,6.611271724311685,0.9593301435406698,1.0764265607052124,1.0764265607052124,1.0764265607052124,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.08,uncorrected,1670,133,601643,0.1,1504,0.22750032487418848,7.9007482300559735,6.611271724311685,0.9641148325358851,1.2894765057442859,1.2894765057442859,1.2894765057442859,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.085,uncorrected,1670,140,601643,0.1,1504,0.2483984903353833,8.034064937661192,6.611271724311685,0.965311004784689,1.4227932133495085,1.4227932133495085,1.4227932133495085,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.09,uncorrected,1670,150,601643,0.1,1504,0.2883973529843137,8.289231674005142,6.611271724311685,0.9736842105263158,1.6779599496934576,1.6779599496934576,1.6779599496934576,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.095,uncorrected,1670,154,601643,0.1,1504,0.30964306356077076,8.424765493471073,6.611271724311685,0.9736842105263158,1.813493769159389,1.813493769159389,1.813493769159389,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.096,uncorrected,1670,155,601643,0.1,1504,0.30964306356077076,8.424765493471073,6.611271724311685,0.9736842105263158,1.813493769159389,1.813493769159389,1.813493769159389,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.097,uncorrected,1670,157,601643,0.1,1504,0.3125873858025332,8.443548354968152,6.611271724311685,0.9736842105263158,1.8322766306564648,1.8322766306564648,1.8322766306564648,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.098,uncorrected,1670,160,601643,0.1,1504,0.31993342535580416,8.490411310905518,6.611271724311685,0.9736842105263158,1.8791395865938338,1.8791395865938338,1.8791395865938338,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.099,uncorrected,1670,160,601643,0.1,1504,0.31993342535580416,8.490411310905518,6.611271724311685,0.9736842105263158,1.8791395865938338,1.8791395865938338,1.8791395865938338,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.1,uncorrected,1670,161,601643,0.1,1504,0.31993342535580416,8.490411310905518,6.611271724311685,0.9736842105263158,1.8791395865938338,1.8791395865938338,1.8791395865938338,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.105,uncorrected,1670,176,601643,0.1,1504,0.39463761077567056,8.966975441044116,6.611271724311685,0.9784688995215312,2.355703716732427,2.355703716732427,2.355703716732427,0.0,False
abalone,cqr,0,variance_inflate,10.0,0.0,0.11,uncorrected,1670,182,601643,0.1,1504,0.42998122629616065,9.192444727561437,6.611271724311685,0.9796650717703349,2.5811730032497517,2.5811730032497517,2.5811730032497517,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.0,uncorrected,1670,0,601643,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.005,uncorrected,1670,9,601643,0.1,1504,0.03286437301910372,6.659097409982261,6.611271724311685,0.9366028708133971,0.0478256856705765,0.0478256856705765,0.0478256856705765,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.01,uncorrected,1670,25,601643,0.1,1504,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.015,uncorrected,1670,36,601643,0.1,1504,0.07144787930710383,6.90523509301157,6.611271724311685,0.9461722488038278,0.29396336869988443,0.29396336869988443,0.29396336869988443,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.02,uncorrected,1670,39,601643,0.1,1504,0.07390519953505925,6.9209111983104314,6.611271724311685,0.9461722488038278,0.30963947399874714,0.30963947399874714,0.30963947399874714,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.025,uncorrected,1670,46,601643,0.1,1504,0.08286825181608082,6.978089644065304,6.611271724311685,0.9485645933014354,0.3668179197536193,0.3668179197536193,0.3668179197536193,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.03,uncorrected,1670,51,601643,0.1,1504,0.09218408903893005,7.037518628367426,6.611271724311685,0.9509569377990431,0.42624690405573906,0.42624690405573906,0.42624690405573906,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.035,uncorrected,1670,60,601643,0.1,1504,0.09917477875030489,7.082114683362812,6.611271724311685,0.9509569377990431,0.4708429590511283,0.4708429590511283,0.4708429590511283,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.04,uncorrected,1670,68,601643,0.1,1504,0.11159984379089327,7.16137851951474,6.611271724311685,0.9521531100478469,0.5501067952030549,0.5501067952030549,0.5501067952030549,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.045,uncorrected,1670,75,601643,0.1,1504,0.12607365261084702,7.25371200888091,6.611271724311685,0.9557416267942583,0.6424402845692244,0.6424402845692244,0.6424402845692244,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.05,uncorrected,1670,81,601643,0.1,1504,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.055,uncorrected,1670,89,601643,0.1,1504,0.1386782395367454,7.334121077935554,6.611271724311685,0.9569377990430622,0.7228493536238699,0.7228493536238699,0.7228493536238699,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.06,uncorrected,1670,96,601643,0.1,1504,0.14845661430633517,7.396500751042858,6.611271724311685,0.9569377990430622,0.785229026731173,0.785229026731173,0.785229026731173,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.065,uncorrected,1670,105,601643,0.1,1504,0.1723225284855959,7.5487497658320235,6.611271724311685,0.9581339712918661,0.937478041520338,0.937478041520338,0.937478041520338,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.07,uncorrected,1670,114,601643,0.1,1504,0.1920291239311953,7.674465031499426,6.611271724311685,0.9593301435406698,1.0631933071877384,1.0631933071877384,1.0631933071877384,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.075,uncorrected,1670,123,601643,0.1,1504,0.22528664379394503,7.886626384104753,6.611271724311685,0.9641148325358851,1.2753546597930685,1.2753546597930685,1.2753546597930685,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.08,uncorrected,1670,133,601643,0.1,1504,0.28126920023147095,8.243758694183985,6.611271724311685,0.9700956937799043,1.632486969872302,1.632486969872302,1.632486969872302,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.085,uncorrected,1670,140,601643,0.1,1504,0.3125873858025332,8.443548354968152,6.611271724311685,0.9736842105263158,1.8322766306564648,1.8322766306564648,1.8322766306564648,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.09,uncorrected,1670,150,601643,0.1,1504,0.3518053627169597,8.693733548059736,6.611271724311685,0.9748803827751196,2.0824618237480537,2.0824618237480537,2.0824618237480537,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.095,uncorrected,1670,154,601643,0.1,1504,0.37658830161140666,8.851832584280125,6.611271724311685,0.9784688995215312,2.2405608599684412,2.2405608599684412,2.2405608599684412,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.096,uncorrected,1670,155,601643,0.1,1504,0.37658830161140666,8.851832584280125,6.611271724311685,0.9784688995215312,2.2405608599684412,2.2405608599684412,2.2405608599684412,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.097,uncorrected,1670,157,601643,0.1,1504,0.3811806290736238,8.881128647546765,6.611271724311685,0.9784688995215312,2.2698569232350794,2.2698569232350794,2.2698569232350794,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.098,uncorrected,1670,160,601643,0.1,1504,0.39463761077567056,8.966975441044116,6.611271724311685,0.9784688995215312,2.355703716732427,2.355703716732427,2.355703716732427,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.099,uncorrected,1670,160,601643,0.1,1504,0.39463761077567056,8.966975441044116,6.611271724311685,0.9784688995215312,2.355703716732427,2.355703716732427,2.355703716732427,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.1,uncorrected,1670,161,601643,0.1,1504,0.39463761077567056,8.966975441044116,6.611271724311685,0.9784688995215312,2.355703716732427,2.355703716732427,2.355703716732427,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.105,uncorrected,1670,176,601643,0.1,1504,0.6076908445513713,10.326116544810565,6.611271724311685,0.9856459330143541,3.7148448204988815,3.7148448204988815,3.7148448204988815,0.0,False
abalone,cqr,0,variance_inflate,15.0,0.0,0.11,uncorrected,1670,182,601643,0.1,1504,0.6362209877718823,10.508120308190021,6.611271724311685,0.9880382775119617,3.896848583878337,3.896848583878337,3.896848583878337,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.0,uncorrected,1670,0,600743,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.005,uncorrected,1670,7,600743,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.01,uncorrected,1670,12,600743,0.1,1504,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.015,uncorrected,1670,19,600743,0.1,1504,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.02,uncorrected,1670,24,600743,0.1,1504,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.025,uncorrected,1670,30,600743,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.03,uncorrected,1670,36,600743,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.035,uncorrected,1670,42,600743,0.1,1504,0.023755114367370322,6.60098626264598,6.611271724311685,0.9354066985645934,-0.010285461665705401,0.010285461665705401,0.010285461665705401,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.04,uncorrected,1670,51,600743,0.1,1504,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.045,uncorrected,1670,55,600743,0.1,1504,0.016967684261632643,6.557686871774674,6.611271724311685,0.9330143540669856,-0.05358485253701191,0.05358485253701191,0.05358485253701191,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.05,uncorrected,1670,64,600743,0.1,1504,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.055,uncorrected,1670,69,600743,0.1,1504,0.016762934539876095,6.556380701678628,6.611271724311685,0.9330143540669856,-0.05489102263305922,0.05489102263305922,0.05489102263305922,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.06,uncorrected,1670,75,600743,0.1,1504,0.016762934539876095,6.556380701678628,6.611271724311685,0.9330143540669856,-0.05489102263305922,0.05489102263305922,0.05489102263305922,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.065,uncorrected,1670,83,600743,0.1,1504,0.016762934539876095,6.556380701678628,6.611271724311685,0.9330143540669856,-0.05489102263305922,0.05489102263305922,0.05489102263305922,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.07,uncorrected,1670,95,600743,0.1,1504,0.016762934539876095,6.556380701678628,6.611271724311685,0.9330143540669856,-0.05489102263305922,0.05489102263305922,0.05489102263305922,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.075,uncorrected,1670,109,600743,0.1,1504,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.08,uncorrected,1670,114,600743,0.1,1504,0.020353238871459678,6.57928450888966,6.611271724311685,0.9342105263157895,-0.03198721542202592,0.03198721542202592,0.03198721542202592,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.085,uncorrected,1670,125,600743,0.1,1504,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.09,uncorrected,1670,131,600743,0.1,1504,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.095,uncorrected,1670,137,600743,0.1,1504,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.096,uncorrected,1670,137,600743,0.1,1504,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.097,uncorrected,1670,138,600743,0.1,1504,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.098,uncorrected,1670,140,600743,0.1,1504,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.099,uncorrected,1670,143,600743,0.1,1504,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.1,uncorrected,1670,144,600743,0.1,1504,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.105,uncorrected,1670,155,600743,0.1,1504,0.01818342680977092,6.5654425187530805,6.611271724311685,0.9342105263157895,-0.045829205558603626,0.045829205558603626,0.045829205558603626,0.0,False
abalone,cqr,0,t_noise,1.0,0.0,0.11,uncorrected,1670,164,600743,0.1,1504,0.016762934539876095,6.556380701678628,6.611271724311685,0.9330143540669856,-0.05489102263305922,0.05489102263305922,0.05489102263305922,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.0,uncorrected,1670,0,600743,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.005,uncorrected,1670,7,600743,0.1,1504,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.01,uncorrected,1670,12,600743,0.1,1504,0.03235602918174463,6.6558545068262935,6.611271724311685,0.9366028708133971,0.044582782514605825,0.044582782514605825,0.044582782514605825,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.015,uncorrected,1670,19,600743,0.1,1504,0.03746300182159912,6.6884336717027315,6.611271724311685,0.9401913875598086,0.07716194739104415,0.07716194739104415,0.07716194739104415,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.02,uncorrected,1670,24,600743,0.1,1504,0.05083538980209379,6.773740812259618,6.611271724311685,0.9425837320574163,0.16246908794793072,0.16246908794793072,0.16246908794793072,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.025,uncorrected,1670,30,600743,0.1,1504,0.05597801680610881,6.806547428796844,6.611271724311685,0.9449760765550239,0.19527570448516007,0.19527570448516007,0.19527570448516007,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.03,uncorrected,1670,36,600743,0.1,1504,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.035,uncorrected,1670,42,600743,0.1,1504,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.04,uncorrected,1670,51,600743,0.1,1504,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.045,uncorrected,1670,55,600743,0.1,1504,0.05727454266365539,6.814818420763778,6.611271724311685,0.9449760765550239,0.2035466964520913,0.2035466964520913,0.2035466964520913,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.05,uncorrected,1670,64,600743,0.1,1504,0.0582421588425468,6.820991182838748,6.611271724311685,0.9449760765550239,0.2097194585270634,0.2097194585270634,0.2097194585270634,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.055,uncorrected,1670,69,600743,0.1,1504,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.06,uncorrected,1670,75,600743,0.1,1504,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.065,uncorrected,1670,83,600743,0.1,1504,0.06195167808807345,6.844655503686915,6.611271724311685,0.9449760765550239,0.23338377937523086,0.23338377937523086,0.23338377937523086,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.07,uncorrected,1670,95,600743,0.1,1504,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.075,uncorrected,1670,109,600743,0.1,1504,0.07390519953505925,6.9209111983104314,6.611271724311685,0.9461722488038278,0.30963947399874714,0.30963947399874714,0.30963947399874714,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.08,uncorrected,1670,114,600743,0.1,1504,0.07850666518257365,6.950265557257596,6.611271724311685,0.9473684210526315,0.33899383294591207,0.33899383294591207,0.33899383294591207,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.085,uncorrected,1670,125,600743,0.1,1504,0.0923947279095354,7.038862367403991,6.611271724311685,0.9509569377990431,0.4275906430923033,0.4275906430923033,0.4275906430923033,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.09,uncorrected,1670,131,600743,0.1,1504,0.09917477875030489,7.082114683362812,6.611271724311685,0.9509569377990431,0.4708429590511283,0.4708429590511283,0.4708429590511283,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.095,uncorrected,1670,137,600743,0.1,1504,0.09917477875030489,7.082114683362812,6.611271724311685,0.9509569377990431,0.4708429590511283,0.4708429590511283,0.4708429590511283,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.096,uncorrected,1670,137,600743,0.1,1504,0.09917477875030489,7.082114683362812,6.611271724311685,0.9509569377990431,0.4708429590511283,0.4708429590511283,0.4708429590511283,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.097,uncorrected,1670,138,600743,0.1,1504,0.09917477875030489,7.082114683362812,6.611271724311685,0.9509569377990431,0.4708429590511283,0.4708429590511283,0.4708429590511283,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.098,uncorrected,1670,140,600743,0.1,1504,0.09918315882728801,7.0821681428052194,6.611271724311685,0.9509569377990431,0.47089641849353525,0.47089641849353525,0.47089641849353525,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.099,uncorrected,1670,143,600743,0.1,1504,0.09918315882728801,7.0821681428052194,6.611271724311685,0.9509569377990431,0.47089641849353525,0.47089641849353525,0.47089641849353525,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.1,uncorrected,1670,144,600743,0.1,1504,0.10169322144039605,7.09818071022813,6.611271724311685,0.9509569377990431,0.4869089859164454,0.4869089859164454,0.4869089859164454,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.105,uncorrected,1670,155,600743,0.1,1504,0.10836117874152329,7.1407179422875275,6.611271724311685,0.9509569377990431,0.5294462179758415,0.5294462179758415,0.5294462179758415,0.0,False
abalone,cqr,0,t_noise,3.0,0.0,0.11,uncorrected,1670,164,600743,0.1,1504,0.10836117874152329,7.1407179422875275,6.611271724311685,0.9509569377990431,0.5294462179758415,0.5294462179758415,0.5294462179758415,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.0,uncorrected,1670,0,600743,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.005,uncorrected,1670,7,600743,0.1,1504,0.03286437301910372,6.659097409982261,6.611271724311685,0.9366028708133971,0.0478256856705765,0.0478256856705765,0.0478256856705765,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.01,uncorrected,1670,12,600743,0.1,1504,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.015,uncorrected,1670,19,600743,0.1,1504,0.053431592675297956,6.790302898533338,6.611271724311685,0.9449760765550239,0.1790311742216509,0.1790311742216509,0.1790311742216509,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.02,uncorrected,1670,24,600743,0.1,1504,0.0582421588425468,6.820991182838748,6.611271724311685,0.9449760765550239,0.2097194585270634,0.2097194585270634,0.2097194585270634,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.025,uncorrected,1670,30,600743,0.1,1504,0.06195167808807345,6.844655503686915,6.611271724311685,0.9449760765550239,0.23338377937523086,0.23338377937523086,0.23338377937523086,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.03,uncorrected,1670,36,600743,0.1,1504,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.035,uncorrected,1670,42,600743,0.1,1504,0.06543939079490935,6.8669048430373785,6.611271724311685,0.9449760765550239,0.25563311872569505,0.25563311872569505,0.25563311872569505,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.04,uncorrected,1670,51,600743,0.1,1504,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.045,uncorrected,1670,55,600743,0.1,1504,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.05,uncorrected,1670,64,600743,0.1,1504,0.07704788637572499,6.940959496971375,6.611271724311685,0.9473684210526315,0.32968777265968874,0.32968777265968874,0.32968777265968874,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.055,uncorrected,1670,69,600743,0.1,1504,0.07850666518257365,6.950265557257596,6.611271724311685,0.9473684210526315,0.33899383294591207,0.33899383294591207,0.33899383294591207,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.06,uncorrected,1670,75,600743,0.1,1504,0.08314684769924652,6.979866904656194,6.611271724311685,0.9485645933014354,0.36859518034450656,0.36859518034450656,0.36859518034450656,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.065,uncorrected,1670,83,600743,0.1,1504,0.09218408903893005,7.037518628367426,6.611271724311685,0.9509569377990431,0.42624690405573906,0.42624690405573906,0.42624690405573906,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.07,uncorrected,1670,95,600743,0.1,1504,0.09919576494210602,7.082248561621234,6.611271724311685,0.9509569377990431,0.470976837309548,0.470976837309548,0.470976837309548,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.075,uncorrected,1670,109,600743,0.1,1504,0.10836117874152329,7.1407179422875275,6.611271724311685,0.9509569377990431,0.5294462179758415,0.5294462179758415,0.5294462179758415,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.08,uncorrected,1670,114,600743,0.1,1504,0.11030028586341634,7.153088184913114,6.611271724311685,0.9509569377990431,0.5418164606014271,0.5418164606014271,0.5418164606014271,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.085,uncorrected,1670,125,600743,0.1,1504,0.12435950680968189,7.242776873211181,6.611271724311685,0.9557416267942583,0.6315051488994933,0.6315051488994933,0.6315051488994933,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.09,uncorrected,1670,131,600743,0.1,1504,0.1297834327725217,7.2773779942044525,6.611271724311685,0.9557416267942583,0.6661062698927683,0.6661062698927683,0.6661062698927683,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.095,uncorrected,1670,137,600743,0.1,1504,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.096,uncorrected,1670,137,600743,0.1,1504,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.097,uncorrected,1670,138,600743,0.1,1504,0.13098812642600732,7.285063156418998,6.611271724311685,0.9557416267942583,0.6737914321073104,0.6737914321073104,0.6737914321073104,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.098,uncorrected,1670,140,600743,0.1,1504,0.13413711066292033,7.305151628373412,6.611271724311685,0.9557416267942583,0.6938799040617282,0.6938799040617282,0.6938799040617282,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.099,uncorrected,1670,143,600743,0.1,1504,0.13413711066292033,7.305151628373412,6.611271724311685,0.9557416267942583,0.6938799040617282,0.6938799040617282,0.6938799040617282,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.1,uncorrected,1670,144,600743,0.1,1504,0.13568678521378108,7.315037544405803,6.611271724311685,0.9569377990430622,0.7037658200941173,0.7037658200941173,0.7037658200941173,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.105,uncorrected,1670,155,600743,0.1,1504,0.1414162812306159,7.351588003661186,6.611271724311685,0.9569377990430622,0.7403162793495011,0.7403162793495011,0.7403162793495011,0.0,False
abalone,cqr,0,t_noise,5.0,0.0,0.11,uncorrected,1670,164,600743,0.1,1504,0.14845661430633517,7.396500751042858,6.611271724311685,0.9569377990430622,0.785229026731173,0.785229026731173,0.785229026731173,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.0,uncorrected,1670,0,600743,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.005,uncorrected,1670,7,600743,0.1,1504,0.03506461887634249,6.673133547946322,6.611271724311685,0.937799043062201,0.06186182363463743,0.06186182363463743,0.06186182363463743,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.01,uncorrected,1670,12,600743,0.1,1504,0.049556154453724854,6.765580122498909,6.611271724311685,0.9413875598086124,0.1543083981872216,0.1543083981872216,0.1543083981872216,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.015,uncorrected,1670,19,600743,0.1,1504,0.0582421588425468,6.820991182838748,6.611271724311685,0.9449760765550239,0.2097194585270634,0.2097194585270634,0.2097194585270634,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.02,uncorrected,1670,24,600743,0.1,1504,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.025,uncorrected,1670,30,600743,0.1,1504,0.07144787930710383,6.90523509301157,6.611271724311685,0.9461722488038278,0.29396336869988443,0.29396336869988443,0.29396336869988443,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.03,uncorrected,1670,36,600743,0.1,1504,0.07385388039810725,6.9205838155845045,6.611271724311685,0.9461722488038278,0.3093120912728184,0.3093120912728184,0.3093120912728184,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.035,uncorrected,1670,42,600743,0.1,1504,0.07850666518257365,6.950265557257596,6.611271724311685,0.9473684210526315,0.33899383294591207,0.33899383294591207,0.33899383294591207,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.04,uncorrected,1670,51,600743,0.1,1504,0.08370118946728278,6.9834032447019165,6.611271724311685,0.9485645933014354,0.37213152039023345,0.37213152039023345,0.37213152039023345,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.045,uncorrected,1670,55,600743,0.1,1504,0.09218408903893005,7.037518628367426,6.611271724311685,0.9509569377990431,0.42624690405573906,0.42624690405573906,0.42624690405573906,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.05,uncorrected,1670,64,600743,0.1,1504,0.10512435975578027,7.120069141745939,6.611271724311685,0.9509569377990431,0.5087974174342526,0.5087974174342526,0.5087974174342526,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.055,uncorrected,1670,69,600743,0.1,1504,0.10950729227797917,7.14802940144435,6.611271724311685,0.9509569377990431,0.5367576771326659,0.5367576771326659,0.5367576771326659,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.06,uncorrected,1670,75,600743,0.1,1504,0.11573992663526933,7.187789556170088,6.611271724311685,0.9533492822966507,0.5765178318584014,0.5765178318584014,0.5765178318584014,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.065,uncorrected,1670,83,600743,0.1,1504,0.1265451962044497,7.256720150409324,6.611271724311685,0.9557416267942583,0.6454484260976363,0.6454484260976363,0.6454484260976363,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.07,uncorrected,1670,95,600743,0.1,1504,0.1385967785408755,7.3336014097480415,6.611271724311685,0.9569377990430622,0.7223296854363538,0.7223296854363538,0.7223296854363538,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.075,uncorrected,1670,109,600743,0.1,1504,0.15606377055958287,7.445029461747379,6.611271724311685,0.9581339712918661,0.8337577374356915,0.8337577374356915,0.8337577374356915,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.08,uncorrected,1670,114,600743,0.1,1504,0.168056772778979,7.5215370180283765,6.611271724311685,0.9581339712918661,0.9102652937166922,0.9102652937166922,0.9102652937166922,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.085,uncorrected,1670,125,600743,0.1,1504,0.18962143535660014,7.659105543878379,6.611271724311685,0.9593301435406698,1.047833819566695,1.047833819566695,1.047833819566695,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.09,uncorrected,1670,131,600743,0.1,1504,0.21043635151203643,7.791891175041764,6.611271724311685,0.9605263157894737,1.1806194507300767,1.1806194507300767,1.1806194507300767,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.095,uncorrected,1670,137,600743,0.1,1504,0.21244850598804843,7.804727412291061,6.611271724311685,0.9629186602870813,1.1934556879793772,1.1934556879793772,1.1934556879793772,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.096,uncorrected,1670,137,600743,0.1,1504,0.21244850598804843,7.804727412291061,6.611271724311685,0.9629186602870813,1.1934556879793772,1.1934556879793772,1.1934556879793772,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.097,uncorrected,1670,138,600743,0.1,1504,0.21607018056419092,7.827831341265376,6.611271724311685,0.9629186602870813,1.2165596169536883,1.2165596169536883,1.2165596169536883,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.098,uncorrected,1670,140,600743,0.1,1504,0.21812625953778575,7.840947788249441,6.611271724311685,0.9629186602870813,1.2296760639377537,1.2296760639377537,1.2296760639377537,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.099,uncorrected,1670,143,600743,0.1,1504,0.21812625953778575,7.840947788249441,6.611271724311685,0.9629186602870813,1.2296760639377537,1.2296760639377537,1.2296760639377537,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.1,uncorrected,1670,144,600743,0.1,1504,0.2211106231716916,7.85998608779338,6.611271724311685,0.9641148325358851,1.2487143634816953,1.2487143634816953,1.2487143634816953,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.105,uncorrected,1670,155,600743,0.1,1504,0.2448276689556882,8.011285419015346,6.611271724311685,0.965311004784689,1.4000136947036605,1.4000136947036605,1.4000136947036605,0.0,False
abalone,cqr,0,t_noise,10.0,0.0,0.11,uncorrected,1670,164,600743,0.1,1504,0.2821255901991806,8.249221905351167,6.611271724311685,0.9700956937799043,1.637950181039483,1.637950181039483,1.637950181039483,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.0,uncorrected,1670,0,601543,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.005,uncorrected,1670,5,601543,0.1,1504,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.01,uncorrected,1670,13,601543,0.1,1504,0.03286437301910372,6.659097409982261,6.611271724311685,0.9366028708133971,0.0478256856705765,0.0478256856705765,0.0478256856705765,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.015,uncorrected,1670,20,601543,0.1,1504,0.040715293837053634,6.709181180113276,6.611271724311685,0.9401913875598086,0.09790945580159185,0.09790945580159185,0.09790945580159185,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.02,uncorrected,1670,29,601543,0.1,1504,0.05597801680610881,6.806547428796844,6.611271724311685,0.9449760765550239,0.19527570448516007,0.19527570448516007,0.19527570448516007,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.025,uncorrected,1670,40,601543,0.1,1504,0.05970224715011052,6.830305596888092,6.611271724311685,0.9449760765550239,0.21903387257640783,0.21903387257640783,0.21903387257640783,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.03,uncorrected,1670,47,601543,0.1,1504,0.06678155801113617,6.875466997196574,6.611271724311685,0.9449760765550239,0.26419527288488603,0.26419527288488603,0.26419527288488603,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.035,uncorrected,1670,58,601543,0.1,1504,0.07704788637572499,6.940959496971375,6.611271724311685,0.9473684210526315,0.32968777265968874,0.32968777265968874,0.32968777265968874,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.04,uncorrected,1670,71,601543,0.1,1504,0.09104582296057656,7.030257230890858,6.611271724311685,0.9509569377990431,0.4189855065791721,0.4189855065791721,0.4189855065791721,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.045,uncorrected,1670,78,601543,0.1,1504,0.09768696303413615,7.072623386474996,6.611271724311685,0.9509569377990431,0.4613516621633122,0.4613516621633122,0.4613516621633122,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.05,uncorrected,1670,88,601543,0.1,1504,0.10836117874152329,7.1407179422875275,6.611271724311685,0.9509569377990431,0.5294462179758415,0.5294462179758415,0.5294462179758415,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.055,uncorrected,1670,97,601543,0.1,1504,0.10935091769094085,7.147031833254179,6.611271724311685,0.9509569377990431,0.535760108942492,0.535760108942492,0.535760108942492,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.06,uncorrected,1670,102,601543,0.1,1504,0.11030028586341634,7.153088184913114,6.611271724311685,0.9509569377990431,0.5418164606014271,0.5418164606014271,0.5418164606014271,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.065,uncorrected,1670,107,601543,0.1,1504,0.11665134293889112,7.19360379958213,6.611271724311685,0.9533492822966507,0.5823320752704457,0.5823320752704457,0.5823320752704457,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.07,uncorrected,1670,116,601543,0.1,1504,0.12687610083723466,7.258831106811508,6.611271724311685,0.9557416267942583,0.6475593824998211,0.6475593824998211,0.6475593824998211,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.075,uncorrected,1670,125,601543,0.1,1504,0.13568678521378108,7.315037544405803,6.611271724311685,0.9569377990430622,0.7037658200941173,0.7037658200941173,0.7037658200941173,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.08,uncorrected,1670,133,601543,0.1,1504,0.13787968845092802,7.32902684122787,6.611271724311685,0.9569377990430622,0.7177551169161827,0.7177551169161827,0.7177551169161827,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.085,uncorrected,1670,142,601543,0.1,1504,0.1386782395367454,7.334121077935554,6.611271724311685,0.9569377990430622,0.7228493536238699,0.7228493536238699,0.7228493536238699,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.09,uncorrected,1670,146,601543,0.1,1504,0.1414162812306159,7.351588003661186,6.611271724311685,0.9569377990430622,0.7403162793495011,0.7403162793495011,0.7403162793495011,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.095,uncorrected,1670,156,601543,0.1,1504,0.14845661430633517,7.396500751042858,6.611271724311685,0.9569377990430622,0.785229026731173,0.785229026731173,0.785229026731173,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.096,uncorrected,1670,157,601543,0.1,1504,0.14845661430633517,7.396500751042858,6.611271724311685,0.9569377990430622,0.785229026731173,0.785229026731173,0.785229026731173,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.097,uncorrected,1670,158,601543,0.1,1504,0.14887977185752588,7.399200221081405,6.611271724311685,0.9569377990430622,0.7879284967697179,0.7879284967697179,0.7879284967697179,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.098,uncorrected,1670,160,601543,0.1,1504,0.15167443628357158,7.417028363022076,6.611271724311685,0.9581339712918661,0.8057566387103914,0.8057566387103914,0.8057566387103914,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.099,uncorrected,1670,161,601543,0.1,1504,0.15167443628357158,7.417028363022076,6.611271724311685,0.9581339712918661,0.8057566387103914,0.8057566387103914,0.8057566387103914,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.1,uncorrected,1670,161,601543,0.1,1504,0.15167443628357158,7.417028363022076,6.611271724311685,0.9581339712918661,0.8057566387103914,0.8057566387103914,0.8057566387103914,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.105,uncorrected,1670,163,601543,0.1,1504,0.15253300644062118,7.422505482379681,6.611271724311685,0.9581339712918661,0.8112337580679969,0.8112337580679969,0.8112337580679969,0.0,False
abalone,cqr,0,heteroscedastic,1.5,0.0,0.11,uncorrected,1670,167,601543,0.1,1504,0.15253300644062118,7.422505482379681,6.611271724311685,0.9581339712918661,0.8112337580679969,0.8112337580679969,0.8112337580679969,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.0,uncorrected,1670,0,601543,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.005,uncorrected,1670,5,601543,0.1,1504,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.01,uncorrected,1670,13,601543,0.1,1504,0.03746300182159912,6.6884336717027315,6.611271724311685,0.9401913875598086,0.07716194739104415,0.07716194739104415,0.07716194739104415,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.015,uncorrected,1670,20,601543,0.1,1504,0.05597801680610881,6.806547428796844,6.611271724311685,0.9449760765550239,0.19527570448516007,0.19527570448516007,0.19527570448516007,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.02,uncorrected,1670,29,601543,0.1,1504,0.06195167808807345,6.844655503686915,6.611271724311685,0.9449760765550239,0.23338377937523086,0.23338377937523086,0.23338377937523086,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.025,uncorrected,1670,40,601543,0.1,1504,0.07046178006393977,6.898944421004272,6.611271724311685,0.9449760765550239,0.28767269669258566,0.28767269669258566,0.28767269669258566,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.03,uncorrected,1670,47,601543,0.1,1504,0.07850666518257365,6.950265557257596,6.611271724311685,0.9473684210526315,0.33899383294591207,0.33899383294591207,0.33899383294591207,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.035,uncorrected,1670,58,601543,0.1,1504,0.09768696303413615,7.072623386474996,6.611271724311685,0.9509569377990431,0.4613516621633122,0.4613516621633122,0.4613516621633122,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.04,uncorrected,1670,71,601543,0.1,1504,0.10512435975578027,7.120069141745939,6.611271724311685,0.9509569377990431,0.5087974174342526,0.5087974174342526,0.5087974174342526,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.045,uncorrected,1670,78,601543,0.1,1504,0.11030028586341634,7.153088184913114,6.611271724311685,0.9509569377990431,0.5418164606014271,0.5418164606014271,0.5418164606014271,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.05,uncorrected,1670,88,601543,0.1,1504,0.12687610083723466,7.258831106811508,6.611271724311685,0.9557416267942583,0.6475593824998211,0.6475593824998211,0.6475593824998211,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.055,uncorrected,1670,97,601543,0.1,1504,0.1297834327725217,7.2773779942044525,6.611271724311685,0.9557416267942583,0.6661062698927683,0.6661062698927683,0.6661062698927683,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.06,uncorrected,1670,102,601543,0.1,1504,0.13413711066292033,7.305151628373412,6.611271724311685,0.9557416267942583,0.6938799040617282,0.6938799040617282,0.6938799040617282,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.065,uncorrected,1670,107,601543,0.1,1504,0.14109027925040918,7.349508322994737,6.611271724311685,0.9569377990430622,0.7382365986830497,0.7382365986830497,0.7382365986830497,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.07,uncorrected,1670,116,601543,0.1,1504,0.15167443628357158,7.417028363022076,6.611271724311685,0.9581339712918661,0.8057566387103914,0.8057566387103914,0.8057566387103914,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.075,uncorrected,1670,125,601543,0.1,1504,0.17360990485962402,7.556962390043125,6.611271724311685,0.9581339712918661,0.9456906657314376,0.9456906657314376,0.9456906657314376,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.08,uncorrected,1670,133,601543,0.1,1504,0.17965331482476024,7.595515416181068,6.611271724311685,0.9593301435406698,0.9842436918693833,0.9842436918693833,0.9842436918693833,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.085,uncorrected,1670,142,601543,0.1,1504,0.18962143535660014,7.659105543878379,6.611271724311685,0.9593301435406698,1.047833819566695,1.047833819566695,1.047833819566695,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.09,uncorrected,1670,146,601543,0.1,1504,0.20027102447255718,7.7270429980498525,6.611271724311685,0.9593301435406698,1.1157712737381686,1.1157712737381686,1.1157712737381686,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.095,uncorrected,1670,156,601543,0.1,1504,0.21812625953778575,7.840947788249441,6.611271724311685,0.9629186602870813,1.2296760639377537,1.2296760639377537,1.2296760639377537,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.096,uncorrected,1670,157,601543,0.1,1504,0.21812625953778575,7.840947788249441,6.611271724311685,0.9629186602870813,1.2296760639377537,1.2296760639377537,1.2296760639377537,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.097,uncorrected,1670,158,601543,0.1,1504,0.2211106231716916,7.85998608779338,6.611271724311685,0.9641148325358851,1.2487143634816953,1.2487143634816953,1.2487143634816953,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.098,uncorrected,1670,160,601543,0.1,1504,0.22271732597625704,7.870235807004498,6.611271724311685,0.9641148325358851,1.2589640826928135,1.2589640826928135,1.2589640826928135,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.099,uncorrected,1670,161,601543,0.1,1504,0.22528664379394503,7.886626384104753,6.611271724311685,0.9641148325358851,1.2753546597930685,1.2753546597930685,1.2753546597930685,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.1,uncorrected,1670,161,601543,0.1,1504,0.22528664379394503,7.886626384104753,6.611271724311685,0.9641148325358851,1.2753546597930685,1.2753546597930685,1.2753546597930685,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.105,uncorrected,1670,163,601543,0.1,1504,0.22750032487418848,7.9007482300559735,6.611271724311685,0.9641148325358851,1.2894765057442859,1.2894765057442859,1.2894765057442859,0.0,False
abalone,cqr,0,heteroscedastic,3.0,0.0,0.11,uncorrected,1670,167,601543,0.1,1504,0.23024632210777507,7.918265906952279,6.611271724311685,0.9641148325358851,1.3069941826405955,1.3069941826405955,1.3069941826405955,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.0,uncorrected,1670,0,601543,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.005,uncorrected,1670,5,601543,0.1,1504,0.028964251048731127,6.634217167679924,6.611271724311685,0.9354066985645934,0.02294544336823982,0.02294544336823982,0.02294544336823982,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.01,uncorrected,1670,13,601543,0.1,1504,0.040715293837053634,6.709181180113276,6.611271724311685,0.9401913875598086,0.09790945580159185,0.09790945580159185,0.09790945580159185,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.015,uncorrected,1670,20,601543,0.1,1504,0.05597801680610881,6.806547428796844,6.611271724311685,0.9449760765550239,0.19527570448516007,0.19527570448516007,0.19527570448516007,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.02,uncorrected,1670,29,601543,0.1,1504,0.06207777733848796,6.845459934914526,6.611271724311685,0.9449760765550239,0.23418821060284198,0.23418821060284198,0.23418821060284198,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.025,uncorrected,1670,40,601543,0.1,1504,0.0724698284804306,6.911754464263598,6.611271724311685,0.9461722488038278,0.30048273995191144,0.30048273995191144,0.30048273995191144,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.03,uncorrected,1670,47,601543,0.1,1504,0.0831267779776792,6.979738872881972,6.611271724311685,0.9485645933014354,0.36846714857028806,0.36846714857028806,0.36846714857028806,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.035,uncorrected,1670,58,601543,0.1,1504,0.09918315882728801,7.0821681428052194,6.611271724311685,0.9509569377990431,0.47089641849353525,0.47089641849353525,0.47089641849353525,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.04,uncorrected,1670,71,601543,0.1,1504,0.11159984379089327,7.16137851951474,6.611271724311685,0.9521531100478469,0.5501067952030549,0.5501067952030549,0.5501067952030549,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.045,uncorrected,1670,78,601543,0.1,1504,0.11773575105849732,7.200521618300463,6.611271724311685,0.9533492822966507,0.5892498939887785,0.5892498939887785,0.5892498939887785,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.05,uncorrected,1670,88,601543,0.1,1504,0.13568678521378108,7.315037544405803,6.611271724311685,0.9569377990430622,0.7037658200941173,0.7037658200941173,0.7037658200941173,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.055,uncorrected,1670,97,601543,0.1,1504,0.1385967785408755,7.3336014097480415,6.611271724311685,0.9569377990430622,0.7223296854363538,0.7223296854363538,0.7223296854363538,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.06,uncorrected,1670,102,601543,0.1,1504,0.14109027925040918,7.349508322994737,6.611271724311685,0.9569377990430622,0.7382365986830497,0.7382365986830497,0.7382365986830497,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.065,uncorrected,1670,107,601543,0.1,1504,0.15167443628357158,7.417028363022076,6.611271724311685,0.9581339712918661,0.8057566387103914,0.8057566387103914,0.8057566387103914,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.07,uncorrected,1670,116,601543,0.1,1504,0.1723225284855959,7.5487497658320235,6.611271724311685,0.9581339712918661,0.937478041520338,0.937478041520338,0.937478041520338,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.075,uncorrected,1670,125,601543,0.1,1504,0.1920291239311953,7.674465031499426,6.611271724311685,0.9593301435406698,1.0631933071877384,1.0631933071877384,1.0631933071877384,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.08,uncorrected,1670,133,601543,0.1,1504,0.20755745371528356,7.773525678964715,6.611271724311685,0.9605263157894737,1.1622539546530304,1.1622539546530304,1.1622539546530304,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.085,uncorrected,1670,142,601543,0.1,1504,0.21607018056419092,7.827831341265376,6.611271724311685,0.9629186602870813,1.2165596169536883,1.2165596169536883,1.2165596169536883,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.09,uncorrected,1670,146,601543,0.1,1504,0.22271732597625704,7.870235807004498,6.611271724311685,0.9641148325358851,1.2589640826928135,1.2589640826928135,1.2589640826928135,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.095,uncorrected,1670,156,601543,0.1,1504,0.2417807149414848,7.991847833541521,6.611271724311685,0.965311004784689,1.3805761092298368,1.3805761092298368,1.3805761092298368,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.096,uncorrected,1670,157,601543,0.1,1504,0.2417807149414848,7.991847833541521,6.611271724311685,0.965311004784689,1.3805761092298368,1.3805761092298368,1.3805761092298368,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.097,uncorrected,1670,158,601543,0.1,1504,0.2448276689556882,8.011285419015346,6.611271724311685,0.965311004784689,1.4000136947036605,1.4000136947036605,1.4000136947036605,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.098,uncorrected,1670,160,601543,0.1,1504,0.2517023516173531,8.05514142446165,6.611271724311685,0.9677033492822966,1.4438697001499632,1.4438697001499632,1.4438697001499632,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.099,uncorrected,1670,161,601543,0.1,1504,0.26706098194168315,8.153119499712679,6.611271724311685,0.9700956937799043,1.5418477754009936,1.5418477754009936,1.5418477754009936,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.1,uncorrected,1670,161,601543,0.1,1504,0.26706098194168315,8.153119499712679,6.611271724311685,0.9700956937799043,1.5418477754009936,1.5418477754009936,1.5418477754009936,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.105,uncorrected,1670,163,601543,0.1,1504,0.2729069402722165,8.190412912805382,6.611271724311685,0.9700956937799043,1.5791411884936974,1.5791411884936974,1.5791411884936974,0.0,False
abalone,cqr,0,heteroscedastic,5.0,0.0,0.11,uncorrected,1670,167,601543,0.1,1504,0.2821255901991806,8.249221905351167,6.611271724311685,0.9700956937799043,1.637950181039483,1.637950181039483,1.637950181039483,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.0,uncorrected,1670,0,601543,0.1,1504,0.02536742000854464,6.611271724311685,6.611271724311685,0.9354066985645934,0.0,0.0,0.0,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.005,uncorrected,1670,5,601543,0.1,1504,0.03186492233550997,6.65272156446616,6.611271724311685,0.9366028708133971,0.04144984015447489,0.04144984015447489,0.04144984015447489,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.01,uncorrected,1670,13,601543,0.1,1504,0.049556154453724854,6.765580122498909,6.611271724311685,0.9413875598086124,0.1543083981872216,0.1543083981872216,0.1543083981872216,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.015,uncorrected,1670,20,601543,0.1,1504,0.05689419052418243,6.812392021419813,6.611271724311685,0.9449760765550239,0.20112029710812526,0.20112029710812526,0.20112029710812526,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.02,uncorrected,1670,29,601543,0.1,1504,0.06476752071655245,6.862618748788995,6.611271724311685,0.9449760765550239,0.25134702447731044,0.25134702447731044,0.25134702447731044,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.025,uncorrected,1670,40,601543,0.1,1504,0.07390519953505925,6.9209111983104314,6.611271724311685,0.9461722488038278,0.30963947399874714,0.30963947399874714,0.30963947399874714,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.03,uncorrected,1670,47,601543,0.1,1504,0.09104582296057656,7.030257230890858,6.611271724311685,0.9509569377990431,0.4189855065791721,0.4189855065791721,0.4189855065791721,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.035,uncorrected,1670,58,601543,0.1,1504,0.1029651927475761,7.106295060129151,6.611271724311685,0.9509569377990431,0.4950233358174665,0.4950233358174665,0.4950233358174665,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.04,uncorrected,1670,71,601543,0.1,1504,0.11665134293889112,7.19360379958213,6.611271724311685,0.9533492822966507,0.5823320752704457,0.5823320752704457,0.5823320752704457,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.045,uncorrected,1670,78,601543,0.1,1504,0.1265451962044497,7.256720150409324,6.611271724311685,0.9557416267942583,0.6454484260976363,0.6454484260976363,0.6454484260976363,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.05,uncorrected,1670,88,601543,0.1,1504,0.1386782395367454,7.334121077935554,6.611271724311685,0.9569377990430622,0.7228493536238699,0.7228493536238699,0.7228493536238699,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.055,uncorrected,1670,97,601543,0.1,1504,0.1472678872717872,7.388917445475607,6.611271724311685,0.9569377990430622,0.7776457211639203,0.7776457211639203,0.7776457211639203,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.06,uncorrected,1670,102,601543,0.1,1504,0.14887977185752588,7.399200221081405,6.611271724311685,0.9569377990430622,0.7879284967697179,0.7879284967697179,0.7879284967697179,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.065,uncorrected,1670,107,601543,0.1,1504,0.1695423943720753,7.53101431783762,6.611271724311685,0.9581339712918661,0.9197425935259311,0.9197425935259311,0.9197425935259311,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.07,uncorrected,1670,116,601543,0.1,1504,0.17965331482476024,7.595515416181068,6.611271724311685,0.9593301435406698,0.9842436918693833,0.9842436918693833,0.9842436918693833,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.075,uncorrected,1670,125,601543,0.1,1504,0.20712507524672974,7.770767385468857,6.611271724311685,0.9605263157894737,1.1594956611571725,1.1594956611571725,1.1594956611571725,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.08,uncorrected,1670,133,601543,0.1,1504,0.21812625953778575,7.840947788249441,6.611271724311685,0.9629186602870813,1.2296760639377537,1.2296760639377537,1.2296760639377537,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.085,uncorrected,1670,142,601543,0.1,1504,0.23271481866882548,7.934013309989409,6.611271724311685,0.965311004784689,1.3227415856777247,1.3227415856777247,1.3227415856777247,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.09,uncorrected,1670,146,601543,0.1,1504,0.2448276689556882,8.011285419015346,6.611271724311685,0.965311004784689,1.4000136947036605,1.4000136947036605,1.4000136947036605,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.095,uncorrected,1670,156,601543,0.1,1504,0.2821255901991806,8.249221905351167,6.611271724311685,0.9700956937799043,1.637950181039483,1.637950181039483,1.637950181039483,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.096,uncorrected,1670,157,601543,0.1,1504,0.2821255901991806,8.249221905351167,6.611271724311685,0.9700956937799043,1.637950181039483,1.637950181039483,1.637950181039483,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.097,uncorrected,1670,158,601543,0.1,1504,0.2862495721436229,8.27553022873378,6.611271724311685,0.9736842105263158,1.6642585044220937,1.6642585044220937,1.6642585044220937,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.098,uncorrected,1670,160,601543,0.1,1504,0.2877699498491926,8.28522924994209,6.611271724311685,0.9736842105263158,1.6739575256304058,1.6739575256304058,1.6739575256304058,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.099,uncorrected,1670,161,601543,0.1,1504,0.2882440981938117,8.288254008088371,6.611271724311685,0.9736842105263158,1.6769822837766875,1.6769822837766875,1.6769822837766875,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.1,uncorrected,1670,161,601543,0.1,1504,0.2882440981938117,8.288254008088371,6.611271724311685,0.9736842105263158,1.6769822837766875,1.6769822837766875,1.6769822837766875,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.105,uncorrected,1670,163,601543,0.1,1504,0.2883973529843137,8.289231674005142,6.611271724311685,0.9736842105263158,1.6779599496934576,1.6779599496934576,1.6779599496934576,0.0,False
abalone,cqr,0,heteroscedastic,8.0,0.0,0.11,uncorrected,1670,167,601543,0.1,1504,0.3151524475125119,8.45991178086855,6.611271724311685,0.9736842105263158,1.8486400565568655,1.8486400565568655,1.8486400565568655,0.0,False


==> anc/experiment_code/reference/checks/original/real/cadata/rep00/correction.csv <==
dataset,score,rep,delta_train,delta_cal,method,n_cal,n_cal_replaced,mask_seed,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
cadata,absolute,0,0.0,0.0,uncorrected,8256,0,10000142,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.0,tighter,8256,0,10000142,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.0,naive,8256,0,10000142,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.005,uncorrected,8256,43,10000142,0.1,7432,0.7311038457690431,167116.29286756951,167753.579180936,0.8955910852713178,-637.2863133665411,637.2863133665411,637.2863133665411,0.0,False
cadata,absolute,0,0.0,0.005,tighter,8256,43,10000142,0.0995,7436,0.7321639637512556,167358.6154708697,167753.579180936,0.8958333333333334,-394.96371006626293,394.96371006626293,394.96371006626293,0.0,False
cadata,absolute,0,0.0,0.005,naive,8256,43,10000142,0.095,7473,0.7527179261944807,172056.85639400143,167753.579180936,0.8992248062015504,4303.277213065375,4303.277213065375,4303.277213065375,0.0,False
cadata,absolute,0,0.0,0.01,uncorrected,8256,93,10000142,0.1,7432,0.7289346020858982,166620.44543802648,167753.579180936,0.8943798449612403,-1133.133742909516,1133.133742909516,1133.133742909516,0.0,False
cadata,absolute,0,0.0,0.01,tighter,8256,93,10000142,0.099,7440,0.7315627885868071,167221.19837830745,167753.579180936,0.8958333333333334,-532.3808026285168,532.3808026285168,532.3808026285168,0.0,False
cadata,absolute,0,0.0,0.01,naive,8256,93,10000142,0.09000000000000001,7514,0.7722662533733,176525.22841637838,167753.579180936,0.9055232558139535,8771.64923544239,8771.64923544239,8771.64923544239,0.0,False
cadata,absolute,0,0.0,0.015,uncorrected,8256,134,10000142,0.1,7432,0.7275374246863513,166301.0775276512,167753.579180936,0.8938953488372093,-1452.5016532848547,1452.5016532848547,1452.5016532848547,0.0,False
cadata,absolute,0,0.0,0.015,tighter,8256,134,10000142,0.0985,7444,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.015,naive,8256,134,10000142,0.085,7556,0.7970520446772441,182190.78411339063,167753.579180936,0.9108527131782945,14437.20493245463,14437.20493245463,14437.20493245463,0.0,False
cadata,absolute,0,0.0,0.02,uncorrected,8256,168,10000142,0.1,7432,0.7257051097164722,165882.2455287442,167753.579180936,0.8936531007751938,-1871.3336521917313,1871.3336521917313,1871.3336521917313,0.0,False
cadata,absolute,0,0.0,0.02,tighter,8256,168,10000142,0.098,7448,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.02,naive,8256,168,10000142,0.08,7597,0.8182959029880021,187046.72197727003,167753.579180936,0.9152131782945736,19293.142796334116,19293.142796334116,19293.142796334116,0.0,False
cadata,absolute,0,0.0,0.025,uncorrected,8256,214,10000142,0.1,7432,0.7234885254879198,165375.57696004762,167753.579180936,0.8929263565891473,-2378.0022208883606,2378.0022208883606,2378.0022208883606,0.0,False
cadata,absolute,0,0.0,0.025,tighter,8256,214,10000142,0.0975,7452,0.7315627885868071,167221.19837830745,167753.579180936,0.8958333333333334,-532.3808026285168,532.3808026285168,532.3808026285168,0.0,False
cadata,absolute,0,0.0,0.025,naive,8256,214,10000142,0.07500000000000001,7638,0.8373426792482666,191400.44909567304,167753.579180936,0.9205426356589147,23646.86991473713,23646.86991473713,23646.86991473713,0.0,False
cadata,absolute,0,0.0,0.03,uncorrected,8256,249,10000142,0.1,7432,0.7211442211187447,164839.71402101786,167753.579180936,0.8926841085271318,-2913.8651599181594,2913.8651599181594,2913.8651599181594,0.0,False
cadata,absolute,0,0.0,0.03,tighter,8256,249,10000142,0.097,7457,0.7312439485146933,167148.31766351213,167753.579180936,0.8955910852713178,-605.2615174238967,605.2615174238967,605.2615174238967,0.0,False
cadata,absolute,0,0.0,0.03,naive,8256,249,10000142,0.07,7680,0.8559801568164311,195660.61839668106,167753.579180936,0.9234496124031008,27907.039215745113,27907.039215745113,27907.039215745113,0.0,False
cadata,absolute,0,0.0,0.035,uncorrected,8256,292,10000142,0.1,7432,0.7195398501780788,164472.9856478323,167753.579180936,0.8924418604651163,-3280.593533103652,3280.593533103652,3280.593533103652,0.0,False
cadata,absolute,0,0.0,0.035,tighter,8256,292,10000142,0.0965,7461,0.7315627885868071,167221.19837830745,167753.579180936,0.8958333333333334,-532.3808026285168,532.3808026285168,532.3808026285168,0.0,False
cadata,absolute,0,0.0,0.035,naive,8256,292,10000142,0.065,7721,0.8909621949803948,203656.84023130158,167753.579180936,0.9295058139534884,35903.26105036559,35903.26105036559,35903.26105036559,0.0,False
cadata,absolute,0,0.0,0.04,uncorrected,8256,330,10000142,0.1,7432,0.7154039328266268,163527.59440227784,167753.579180936,0.8909883720930233,-4225.984778658179,4225.984778658179,4225.984778658179,0.0,False
cadata,absolute,0,0.0,0.04,tighter,8256,330,10000142,0.096,7465,0.7305524372763654,166990.25148003575,167753.579180936,0.8951065891472868,-763.3277009002808,763.3277009002808,763.3277009002808,0.0,False
cadata,absolute,0,0.0,0.04,naive,8256,330,10000142,0.060000000000000005,7762,0.9134677364054553,208801.1746151228,167753.579180936,0.9336240310077519,41047.595434186864,41047.595434186864,41047.595434186864,0.0,False
cadata,absolute,0,0.0,0.045,uncorrected,8256,376,10000142,0.1,7432,0.7119804795963143,162745.05876665472,167753.579180936,0.8902616279069767,-5008.520414281237,5008.520414281237,5008.520414281237,0.0,False
cadata,absolute,0,0.0,0.045,tighter,8256,376,10000142,0.0955,7469,0.7301409657486595,166896.19699416656,167753.579180936,0.8948643410852714,-857.3821867694437,857.3821867694437,857.3821867694437,0.0,False
cadata,absolute,0,0.0,0.045,naive,8256,376,10000142,0.05500000000000001,7803,0.941867816941846,215292.8873914243,167753.579180936,0.936046511627907,47539.30821048829,47539.30821048829,47539.30821048829,0.0,False
cadata,absolute,0,0.0,0.05,uncorrected,8256,417,10000142,0.1,7432,0.7110273986442597,162527.20277200805,167753.579180936,0.8900193798449613,-5226.376408927962,5226.376408927962,5226.376408927962,0.0,False
cadata,absolute,0,0.0,0.05,tighter,8256,417,10000142,0.095,7473,0.7301409657486595,166896.19699416656,167753.579180936,0.8948643410852714,-857.3821867694437,857.3821867694437,857.3821867694437,0.0,False
cadata,absolute,0,0.0,0.05,naive,8256,417,10000142,0.05,7845,0.9873488260535388,225688.9722740408,167753.579180936,0.9408914728682171,57935.3930931047,57935.3930931047,57935.3930931047,0.0,False
cadata,absolute,0,0.0,0.055,uncorrected,8256,466,10000142,0.1,7432,0.7094631728729237,162169.65081324548,167753.579180936,0.8892926356589147,-5583.92836769055,5583.92836769055,5583.92836769055,0.0,False
cadata,absolute,0,0.0,0.055,tighter,8256,466,10000142,0.0945,7477,0.7289346020858982,166620.44543802648,167753.579180936,0.8943798449612403,-1133.133742909516,1133.133742909516,1133.133742909516,0.0,False
cadata,absolute,0,0.0,0.055,naive,8256,466,10000142,0.045000000000000005,7886,1.0296681017937057,235362.3456524804,167753.579180936,0.9440406976744186,67608.76647154441,67608.76647154441,67608.76647154441,0.0,False
cadata,absolute,0,0.0,0.06,uncorrected,8256,506,10000142,0.1,7432,0.7073890572738921,161695.5478360899,167753.579180936,0.8892926356589147,-6058.031344846069,6058.031344846069,6058.031344846069,0.0,False
cadata,absolute,0,0.0,0.06,tighter,8256,506,10000142,0.094,7481,0.7289346020858982,166620.44543802648,167753.579180936,0.8943798449612403,-1133.133742909516,1133.133742909516,1133.133742909516,0.0,False
cadata,absolute,0,0.0,0.06,naive,8256,506,10000142,0.04000000000000001,7927,1.074456132049722,245600.02888249094,167753.579180936,0.9469476744186046,77846.44970155499,77846.44970155499,77846.44970155499,0.0,False
cadata,absolute,0,0.0,0.065,uncorrected,8256,556,10000142,0.1,7432,0.7034248364923805,160789.4031277169,167753.579180936,0.8878391472868217,-6964.176053219113,6964.176053219113,6964.176053219113,0.0,False
cadata,absolute,0,0.0,0.065,tighter,8256,556,10000142,0.09350000000000001,7485,0.7275374246863513,166301.0775276512,167753.579180936,0.8938953488372093,-1452.5016532848547,1452.5016532848547,1452.5016532848547,0.0,False
cadata,absolute,0,0.0,0.065,naive,8256,556,10000142,0.035,7969,1.1315594189995166,258652.74318679702,167753.579180936,0.9546996124031008,90899.164005861,90899.164005861,90899.164005861,0.0,False
cadata,absolute,0,0.0,0.07,uncorrected,8256,601,10000142,0.1,7432,0.7024438994882483,160565.1797747474,167753.579180936,0.8875968992248062,-7188.399406188577,7188.399406188577,7188.399406188577,0.0,False
cadata,absolute,0,0.0,0.07,tighter,8256,601,10000142,0.093,7490,0.7289346020858982,166620.44543802648,167753.579180936,0.8943798449612403,-1133.133742909516,1133.133742909516,1133.133742909516,0.0,False
cadata,absolute,0,0.0,0.07,naive,8256,601,10000142,0.03,8010,1.2098585173714602,276550.4127593435,167753.579180936,0.9593023255813954,108796.83357840753,108796.83357840753,108796.83357840753,0.0,False
cadata,absolute,0,0.0,0.075,uncorrected,8256,636,10000142,0.1,7432,0.7000283788309736,160013.03816049537,167753.579180936,0.8861434108527132,-7740.541020440598,7740.541020440598,7740.541020440598,0.0,False
cadata,absolute,0,0.0,0.075,tighter,8256,636,10000142,0.09250000000000001,7494,0.7279089074044469,166385.9913399253,167753.579180936,0.8941375968992248,-1367.5878410107505,1367.5878410107505,1367.5878410107505,0.0,False
cadata,absolute,0,0.0,0.075,naive,8256,636,10000142,0.02500000000000001,8051,1.3339741371659766,304920.85888276977,167753.579180936,0.9680232558139535,137167.27970183373,137167.27970183373,137167.27970183373,0.0,False
cadata,absolute,0,0.0,0.08,uncorrected,8256,681,10000142,0.1,7432,0.698303214749967,159618.69879615674,167753.579180936,0.8851744186046512,-8134.880384779232,8134.880384779232,8134.880384779232,0.0,False
cadata,absolute,0,0.0,0.08,tighter,8256,681,10000142,0.09200000000000001,7498,0.7279089074044469,166385.9913399253,167753.579180936,0.8941375968992248,-1367.5878410107505,1367.5878410107505,1367.5878410107505,0.0,False
cadata,absolute,0,0.0,0.08,naive,8256,681,10000142,0.020000000000000004,8092,1.4452816297314788,330363.613196782,167753.579180936,0.9731104651162791,162610.03401584597,162610.03401584597,162610.03401584597,0.0,False
cadata,absolute,0,0.0,0.085,uncorrected,8256,729,10000142,0.1,7432,0.6978900485130133,159524.25693231303,167753.579180936,0.8846899224806202,-8229.322248622973,8229.322248622973,8229.322248622973,0.0,False
cadata,absolute,0,0.0,0.085,tighter,8256,729,10000142,0.09150000000000001,7502,0.7289346020858982,166620.44543802648,167753.579180936,0.8943798449612403,-1133.133742909516,1133.133742909516,1133.133742909516,0.0,False
cadata,absolute,0,0.0,0.085,naive,8256,729,10000142,0.015,8134,1.5831447288965024,361876.4689819381,167753.579180936,0.9818313953488372,194122.88980100205,194122.88980100205,194122.88980100205,0.0,False
cadata,absolute,0,0.0,0.09,uncorrected,8256,766,10000142,0.1,7432,0.6968700939247622,159291.11490923626,167753.579180936,0.8846899224806202,-8462.464271699715,8462.464271699715,8462.464271699715,0.0,False
cadata,absolute,0,0.0,0.09,tighter,8256,766,10000142,0.09100000000000001,7506,0.7296228382547547,166777.76300354372,167753.579180936,0.8948643410852714,-975.816177392282,975.816177392282,975.816177392282,0.0,False
cadata,absolute,0,0.0,0.09,naive,8256,766,10000142,0.010000000000000009,8175,1.7435538433377937,398542.91069570056,167753.579180936,0.9864341085271318,230789.3315147646,230789.3315147646,230789.3315147646,0.0,False
cadata,absolute,0,0.0,0.095,uncorrected,8256,798,10000142,0.1,7432,0.6951454563029769,158896.8958833611,167753.579180936,0.8839631782945736,-8856.68329757496,8856.68329757496,8856.68329757496,0.0,False
cadata,absolute,0,0.0,0.095,tighter,8256,798,10000142,0.09050000000000001,7510,0.7296228382547547,166777.76300354372,167753.579180936,0.8948643410852714,-975.816177392282,975.816177392282,975.816177392282,0.0,False
cadata,absolute,0,0.0,0.095,naive,8256,798,10000142,0.0050000000000000044,8216,2.02646347269995,463210.6165888484,167753.579180936,0.9922480620155039,295457.03740791226,295457.03740791226,295457.03740791226,0.0,False
cadata,absolute,0,0.0,0.1,uncorrected,8256,836,10000142,0.1,7432,0.6920253883351742,158183.7082899823,167753.579180936,0.8827519379844961,-9569.870890953764,9569.870890953764,9569.870890953764,0.0,False
cadata,absolute,0,0.0,0.1,tighter,8256,836,10000142,0.09000000000000001,7514,0.7296228382547547,166777.76300354372,167753.579180936,0.8948643410852714,-975.816177392282,975.816177392282,975.816177392282,0.0,False
cadata,absolute,0,0.0,0.1,naive,8256,836,10000142,0.0,8257,inf,inf,167753.579180936,1.0,inf,inf,inf,0.0,True
cadata,absolute,0,0.0,0.105,uncorrected,8256,877,10000142,0.1,7432,0.6887661258088089,157438.70349478043,167753.579180936,0.8817829457364341,-10314.87568615551,10314.87568615551,10314.87568615551,0.0,False
cadata,absolute,0,0.0,0.105,tighter,8256,877,10000142,0.08950000000000001,7518,0.72952928531845,166756.37859968288,167753.579180936,0.8948643410852714,-997.2005812530824,997.2005812530824,997.2005812530824,0.0,False
cadata,absolute,0,0.0,0.11,uncorrected,8256,921,10000142,0.1,7432,0.6842007798463394,156395.1531191108,167753.579180936,0.8800872093023255,-11358.426061825185,11358.426061825185,11358.426061825185,0.0,False
cadata,absolute,0,0.0,0.11,tighter,8256,921,10000142,0.08900000000000001,7523,0.7283195827340818,166479.86383021233,167753.579180936,0.8943798449612403,-1273.7153507237383,1273.7153507237383,1273.7153507237383,0.0,False
cadata,absolute,0,0.0,0.115,uncorrected,8256,967,10000142,0.1,7432,0.6817575305911221,155836.67328010264,167753.579180936,0.8786337209302325,-11916.905900833375,11916.905900833375,11916.905900833375,0.0,False
cadata,absolute,0,0.0,0.115,tighter,8256,967,10000142,0.08850000000000001,7527,0.7268108463859209,166134.99568750124,167753.579180936,0.8938953488372093,-1618.5834934347022,1618.5834934347022,1618.5834934347022,0.0,False
cadata,absolute,0,0.0,0.12,uncorrected,8256,997,10000142,0.1,7432,0.6808475766702904,155628.67529621875,167753.579180936,0.8786337209302325,-12124.903884717256,12124.903884717256,12124.903884717256,0.0,False
cadata,absolute,0,0.0,0.12,tighter,8256,997,10000142,0.08800000000000001,7531,0.7279089074044469,166385.9913399253,167753.579180936,0.8941375968992248,-1367.5878410107505,1367.5878410107505,1367.5878410107505,0.0,False
cadata,absolute,0,0.0,0.125,uncorrected,8256,1045,10000142,0.1,7432,0.6788755753131636,155177.91367290082,167753.579180936,0.877906976744186,-12575.665508035221,12575.665508035221,12575.665508035221,0.0,False
cadata,absolute,0,0.0,0.125,tighter,8256,1045,10000142,0.08750000000000001,7535,0.7279089074044469,166385.9913399253,167753.579180936,0.8941375968992248,-1367.5878410107505,1367.5878410107505,1367.5878410107505,0.0,False
cadata,absolute,0,0.0,0.13,uncorrected,8256,1074,10000142,0.1,7432,0.6783498501945513,155057.74301123864,167753.579180936,0.877906976744186,-12695.836169697403,12695.836169697403,12695.836169697403,0.0,False
cadata,absolute,0,0.0,0.13,tighter,8256,1074,10000142,0.08700000000000001,7539,0.7289346020858982,166620.44543802648,167753.579180936,0.8943798449612403,-1133.133742909516,1133.133742909516,1133.133742909516,0.0,False
cadata,absolute,0,0.0,0.135,uncorrected,8256,1123,10000142,0.1,7432,0.6776960022712337,154908.2859379701,167753.579180936,0.877422480620155,-12845.293242965905,12845.293242965905,12845.293242965905,0.0,False
cadata,absolute,0,0.0,0.135,tighter,8256,1123,10000142,0.08650000000000001,7543,0.72952928531845,166756.37859968288,167753.579180936,0.8948643410852714,-997.2005812530824,997.2005812530824,997.2005812530824,0.0,False
cadata,absolute,0,0.0,0.14,uncorrected,8256,1161,10000142,0.1,7432,0.6759504257975174,154509.28069282946,167753.579180936,0.8771802325581395,-13244.298488106495,13244.298488106495,13244.298488106495,0.0,False
cadata,absolute,0,0.0,0.14,tighter,8256,1161,10000142,0.08600000000000001,7547,0.7289346020858982,166620.44543802648,167753.579180936,0.8943798449612403,-1133.133742909516,1133.133742909516,1133.133742909516,0.0,False
cadata,absolute,0,0.0,0.145,uncorrected,8256,1198,10000142,0.1,7432,0.6749007192286529,154269.33793859207,167753.579180936,0.8766957364341085,-13484.241242343907,13484.241242343907,13484.241242343907,0.0,False
cadata,absolute,0,0.0,0.145,tighter,8256,1198,10000142,0.0855,7552,0.7296228382547547,166777.76300354372,167753.579180936,0.8948643410852714,-975.816177392282,975.816177392282,975.816177392282,0.0,False
cadata,absolute,0,0.0,0.15,uncorrected,8256,1238,10000142,0.1,7432,0.6718345968181595,153568.4812631894,167753.579180936,0.8757267441860465,-14185.097917746643,14185.097917746643,14185.097917746643,0.0,False
cadata,absolute,0,0.0,0.15,tighter,8256,1238,10000142,0.085,7556,0.7296228382547547,166777.76300354372,167753.579180936,0.8948643410852714,-975.816177392282,975.816177392282,975.816177392282,0.0,False
cadata,absolute,0,0.0,0.155,uncorrected,8256,1277,10000142,0.1,7432,0.6709525917175012,153366.87184263268,167753.579180936,0.8752422480620154,-14386.707338303357,14386.707338303357,14386.707338303357,0.0,False
cadata,absolute,0,0.0,0.155,tighter,8256,1277,10000142,0.0845,7560,0.7305524372763654,166990.25148003575,167753.579180936,0.8951065891472868,-763.3277009002808,763.3277009002808,763.3277009002808,0.0,False
cadata,absolute,0,0.0,0.16,uncorrected,8256,1322,10000142,0.1,7432,0.6705128370886704,153266.35238323326,167753.579180936,0.8752422480620154,-14487.22679770281,14487.22679770281,14487.22679770281,0.0,False
cadata,absolute,0,0.0,0.16,tighter,8256,1322,10000142,0.084,7564,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.165,uncorrected,8256,1352,10000142,0.1,7432,0.6704656023926028,153255.55543920505,167753.579180936,0.8752422480620154,-14498.02374173098,14498.02374173098,14498.02374173098,0.0,False
cadata,absolute,0,0.0,0.165,tighter,8256,1352,10000142,0.0835,7568,0.7327180031461575,167485.25823210593,167753.579180936,0.8958333333333334,-268.32094883005396,268.32094883005396,268.32094883005396,0.0,False
cadata,absolute,0,0.0,0.17,uncorrected,8256,1393,10000142,0.1,7432,0.66670032654004,152394.88571937586,167753.579180936,0.873546511627907,-15358.693461560146,15358.693461560146,15358.693461560146,0.0,False
cadata,absolute,0,0.0,0.17,tighter,8256,1393,10000142,0.083,7572,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.175,uncorrected,8256,1432,10000142,0.1,7432,0.665539207498245,152129.47621432997,167753.579180936,0.873546511627907,-15624.102966606035,15624.102966606035,15624.102966606035,0.0,False
cadata,absolute,0,0.0,0.175,tighter,8256,1432,10000142,0.0825,7576,0.7327180031461575,167485.25823210593,167753.579180936,0.8958333333333334,-268.32094883005396,268.32094883005396,268.32094883005396,0.0,False
cadata,absolute,0,0.0,0.18,uncorrected,8256,1477,10000142,0.1,7432,0.6609966136516511,151091.1265352262,167753.579180936,0.872093023255814,-16662.452645709796,16662.452645709796,16662.452645709796,0.0,False
cadata,absolute,0,0.0,0.18,tighter,8256,1477,10000142,0.08200000000000002,7580,0.7321639637512556,167358.6154708697,167753.579180936,0.8958333333333334,-394.96371006626293,394.96371006626293,394.96371006626293,0.0,False
cadata,absolute,0,0.0,0.185,uncorrected,8256,1522,10000142,0.1,7432,0.6593581064872149,150716.5952771263,167753.579180936,0.8716085271317829,-17036.983903809676,17036.983903809676,17036.983903809676,0.0,False
cadata,absolute,0,0.0,0.185,tighter,8256,1522,10000142,0.0815,7585,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.19,uncorrected,8256,1572,10000142,0.1,7432,0.656136609434071,149980.22294353688,167753.579180936,0.8699127906976745,-17773.35623739916,17773.35623739916,17773.35623739916,0.0,False
cadata,absolute,0,0.0,0.19,tighter,8256,1572,10000142,0.08100000000000002,7589,0.7321639637512556,167358.6154708697,167753.579180936,0.8958333333333334,-394.96371006626293,394.96371006626293,394.96371006626293,0.0,False
cadata,absolute,0,0.0,0.195,uncorrected,8256,1617,10000142,0.1,7432,0.6549102803220694,149699.90766928505,167753.579180936,0.8696705426356589,-18053.67151165095,18053.67151165095,18053.67151165095,0.0,False
cadata,absolute,0,0.0,0.195,tighter,8256,1617,10000142,0.0805,7593,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.2,uncorrected,8256,1662,10000142,0.1,7432,0.6530943410621954,149284.81884306832,167753.579180936,0.8696705426356589,-18468.760337867694,18468.760337867694,18468.760337867694,0.0,False
cadata,absolute,0,0.0,0.2,tighter,8256,1662,10000142,0.08000000000000002,7597,0.7327180031461575,167485.25823210593,167753.579180936,0.8958333333333334,-268.32094883005396,268.32094883005396,268.32094883005396,0.0,False
cadata,absolute,0,0.0,0.205,uncorrected,8256,1699,10000142,0.1,7432,0.6518190664157242,148993.315559999,167753.579180936,0.8689437984496124,-18760.26362093701,18760.26362093701,18760.26362093701,0.0,False
cadata,absolute,0,0.0,0.205,tighter,8256,1699,10000142,0.07950000000000002,7601,0.7321639637512556,167358.6154708697,167753.579180936,0.8958333333333334,-394.96371006626293,394.96371006626293,394.96371006626293,0.0,False
cadata,absolute,0,0.0,0.21,uncorrected,8256,1739,10000142,0.1,7432,0.6504251569155072,148674.6946286262,167753.579180936,0.8687015503875969,-19078.884552309803,19078.884552309803,19078.884552309803,0.0,False
cadata,absolute,0,0.0,0.21,tighter,8256,1739,10000142,0.07900000000000001,7605,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.215,uncorrected,8256,1784,10000142,0.1,7432,0.6470385675656749,147900.58536783652,167753.579180936,0.8670058139534884,-19852.993813099463,19852.993813099463,19852.993813099463,0.0,False
cadata,absolute,0,0.0,0.215,tighter,8256,1784,10000142,0.07850000000000001,7609,0.7321639637512556,167358.6154708697,167753.579180936,0.8958333333333334,-394.96371006626293,394.96371006626293,394.96371006626293,0.0,False
cadata,absolute,0,0.0,0.22,uncorrected,8256,1814,10000142,0.1,7432,0.6462196544792419,147713.39756958137,167753.579180936,0.8667635658914729,-20040.18161135469,20040.18161135469,20040.18161135469,0.0,False
cadata,absolute,0,0.0,0.22,tighter,8256,1814,10000142,0.07800000000000001,7613,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.225,uncorrected,8256,1852,10000142,0.1,7432,0.6455153300176503,147552.4025294399,167753.579180936,0.8667635658914729,-20201.17665149612,20201.17665149612,20201.17665149612,0.0,False
cadata,absolute,0,0.0,0.225,tighter,8256,1852,10000142,0.07750000000000001,7618,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.23,uncorrected,8256,1881,10000142,0.1,7432,0.6423077116936984,146819.2026066997,167753.579180936,0.8650678294573644,-20934.3765742363,20934.3765742363,20934.3765742363,0.0,False
cadata,absolute,0,0.0,0.23,tighter,8256,1881,10000142,0.07700000000000001,7622,0.7321639637512556,167358.6154708697,167753.579180936,0.8958333333333334,-394.96371006626293,394.96371006626293,394.96371006626293,0.0,False
cadata,absolute,0,0.0,0.235,uncorrected,8256,1932,10000142,0.1,7432,0.6406265344041655,146434.91777779922,167753.579180936,0.8648255813953488,-21318.66140313684,21318.66140313684,21318.66140313684,0.0,False
cadata,absolute,0,0.0,0.235,tighter,8256,1932,10000142,0.07650000000000001,7626,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.24,uncorrected,8256,1975,10000142,0.1,7432,0.639789011243306,146243.47607407466,167753.579180936,0.8643410852713178,-21510.10310686135,21510.10310686135,21510.10310686135,0.0,False
cadata,absolute,0,0.0,0.24,tighter,8256,1975,10000142,0.07600000000000001,7630,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.245,uncorrected,8256,2017,10000142,0.1,7432,0.6352644240114511,145209.24236114958,167753.579180936,0.8626453488372093,-22544.33681978644,22544.33681978644,22544.33681978644,0.0,False
cadata,absolute,0,0.0,0.245,tighter,8256,2017,10000142,0.07550000000000001,7634,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.25,uncorrected,8256,2062,10000142,0.1,7432,0.6333956796227891,144782.08329700626,167753.579180936,0.8621608527131783,-22971.495883929732,22971.495883929732,22971.495883929732,0.0,False
cadata,absolute,0,0.0,0.25,tighter,8256,2062,10000142,0.07500000000000001,7638,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.255,uncorrected,8256,2104,10000142,0.1,7432,0.6306638396164853,144157.63715682682,167753.579180936,0.8609496124031008,-23595.942024109136,23595.942024109136,23595.942024109136,0.0,False
cadata,absolute,0,0.0,0.255,tighter,8256,2104,10000142,0.0745,7642,0.7305524372763654,166990.25148003575,167753.579180936,0.8951065891472868,-763.3277009002808,763.3277009002808,763.3277009002808,0.0,False
cadata,absolute,0,0.0,0.26,uncorrected,8256,2140,10000142,0.1,7432,0.6289268490897918,143760.59449421885,167753.579180936,0.8604651162790697,-23992.984686717195,23992.984686717195,23992.984686717195,0.0,False
cadata,absolute,0,0.0,0.26,tighter,8256,2140,10000142,0.074,7646,0.7305524372763654,166990.25148003575,167753.579180936,0.8951065891472868,-763.3277009002808,763.3277009002808,763.3277009002808,0.0,False
cadata,absolute,0,0.0,0.265,uncorrected,8256,2172,10000142,0.1,7432,0.6282148591807923,143597.8472800718,167753.579180936,0.8604651162790697,-24155.73190086423,24155.73190086423,24155.73190086423,0.0,False
cadata,absolute,0,0.0,0.265,tighter,8256,2172,10000142,0.0735,7651,0.7311038457690431,167116.29286756951,167753.579180936,0.8955910852713178,-637.2863133665411,637.2863133665411,637.2863133665411,0.0,False
cadata,absolute,0,0.0,0.27,uncorrected,8256,2203,10000142,0.1,7432,0.6277150871284767,143483.60899074379,167753.579180936,0.8604651162790697,-24269.970190192278,24269.970190192278,24269.970190192278,0.0,False
cadata,absolute,0,0.0,0.27,tighter,8256,2203,10000142,0.073,7655,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.275,uncorrected,8256,2234,10000142,0.1,7432,0.6263631707793835,143174.5868869277,167753.579180936,0.8597383720930233,-24578.992294008258,24578.992294008258,24578.992294008258,0.0,False
cadata,absolute,0,0.0,0.275,tighter,8256,2234,10000142,0.0725,7659,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.28,uncorrected,8256,2282,10000142,0.1,7432,0.6222320650100911,142230.29547661275,167753.579180936,0.8585271317829457,-25523.283704323283,25523.283704323283,25523.283704323283,0.0,False
cadata,absolute,0,0.0,0.28,tighter,8256,2282,10000142,0.072,7663,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.285,uncorrected,8256,2327,10000142,0.1,7432,0.6204228593733476,141816.74582727437,167753.579180936,0.8580426356589147,-25936.833353661583,25936.833353661583,25936.833353661583,0.0,False
cadata,absolute,0,0.0,0.285,tighter,8256,2327,10000142,0.07150000000000001,7667,0.7321639637512556,167358.6154708697,167753.579180936,0.8958333333333334,-394.96371006626293,394.96371006626293,394.96371006626293,0.0,False
cadata,absolute,0,0.0,0.29,uncorrected,8256,2364,10000142,0.1,7432,0.6187327874736581,141430.42786137908,167753.579180936,0.8565891472868217,-26323.151319556928,26323.151319556928,26323.151319556928,0.0,False
cadata,absolute,0,0.0,0.29,tighter,8256,2364,10000142,0.071,7671,0.7345701852933351,167908.6314860467,167753.579180936,0.8963178294573644,155.05230511065454,155.05230511065454,155.05230511065454,0.0,False
cadata,absolute,0,0.0,0.295,uncorrected,8256,2402,10000142,0.1,7432,0.6171782672724528,141075.09440948087,167753.579180936,0.8563468992248062,-26678.484771455143,26678.484771455143,26678.484771455143,0.0,False
cadata,absolute,0,0.0,0.295,tighter,8256,2402,10000142,0.07050000000000001,7675,0.7345701852933351,167908.6314860467,167753.579180936,0.8963178294573644,155.05230511065454,155.05230511065454,155.05230511065454,0.0,False
cadata,absolute,0,0.0,0.3,uncorrected,8256,2448,10000142,0.1,7432,0.614456384773389,140452.92436414867,167753.579180936,0.8553779069767442,-27300.65481678733,27300.65481678733,27300.65481678733,0.0,False
cadata,absolute,0,0.0,0.3,tighter,8256,2448,10000142,0.06999999999999999,7680,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.305,uncorrected,8256,2494,10000142,0.1,7432,0.6131411729926606,140152.29221947724,167753.579180936,0.8551356589147286,-27601.286961458783,27601.286961458783,27601.286961458783,0.0,False
cadata,absolute,0,0.0,0.305,tighter,8256,2494,10000142,0.0695,7684,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.31,uncorrected,8256,2530,10000142,0.1,7432,0.6119032430184395,139869.32521100267,167753.579180936,0.8541666666666666,-27884.2539699333,27884.2539699333,27884.2539699333,0.0,False
cadata,absolute,0,0.0,0.31,tighter,8256,2530,10000142,0.06899999999999999,7688,0.7342963231102202,167846.0318525423,167753.579180936,0.8960755813953488,92.45267160628268,92.45267160628268,92.45267160628268,0.0,False
cadata,absolute,0,0.0,0.315,uncorrected,8256,2581,10000142,0.1,7432,0.6078528084673511,138943.4736912797,167753.579180936,0.8527131782945736,-28810.1054896563,28810.1054896563,28810.1054896563,0.0,False
cadata,absolute,0,0.0,0.315,tighter,8256,2581,10000142,0.0685,7692,0.7342963231102202,167846.0318525423,167753.579180936,0.8960755813953488,92.45267160628268,92.45267160628268,92.45267160628268,0.0,False
cadata,absolute,0,0.0,0.32,uncorrected,8256,2616,10000142,0.1,7432,0.6034387401447154,137934.5024776663,167753.579180936,0.8500484496124031,-29819.076703269733,29819.076703269733,29819.076703269733,0.0,False
cadata,absolute,0,0.0,0.32,tighter,8256,2616,10000142,0.06799999999999999,7696,0.7346457371860085,167925.90119717698,167753.579180936,0.8963178294573644,172.32201624098798,172.32201624098798,172.32201624098798,0.0,False
cadata,absolute,0,0.0,0.325,uncorrected,8256,2660,10000142,0.1,7432,0.6031434464200945,137867.00400552546,167753.579180936,0.8500484496124031,-29886.57517541059,29886.57517541059,29886.57517541059,0.0,False
cadata,absolute,0,0.0,0.325,tighter,8256,2660,10000142,0.0675,7700,0.7392834414807062,168985.99129741528,167753.579180936,0.8968023255813954,1232.4121164792489,1232.4121164792489,1232.4121164792489,0.0,False
cadata,absolute,0,0.0,0.33,uncorrected,8256,2702,10000142,0.1,7432,0.5978500115733341,136657.02649925734,167753.579180936,0.8476259689922481,-31096.55268167865,31096.55268167865,31096.55268167865,0.0,False
cadata,absolute,0,0.0,0.33,tighter,8256,2702,10000142,0.06699999999999999,7704,0.7346457371860085,167925.90119717698,167753.579180936,0.8963178294573644,172.32201624098798,172.32201624098798,172.32201624098798,0.0,False
cadata,absolute,0,0.0,0.335,uncorrected,8256,2744,10000142,0.1,7432,0.5929809211684375,135544.0459797151,167753.579180936,0.8454457364341085,-32209.533201220907,32209.533201220907,32209.533201220907,0.0,False
cadata,absolute,0,0.0,0.335,tighter,8256,2744,10000142,0.0665,7708,0.7342963231102202,167846.0318525423,167753.579180936,0.8960755813953488,92.45267160628268,92.45267160628268,92.45267160628268,0.0,False
cadata,absolute,0,0.0,0.34,uncorrected,8256,2800,10000142,0.1,7432,0.5893223510243892,134707.76713477733,167753.579180936,0.8430232558139535,-33045.812046158695,33045.812046158695,33045.812046158695,0.0,False
cadata,absolute,0,0.0,0.34,tighter,8256,2800,10000142,0.06599999999999999,7713,0.7342963231102202,167846.0318525423,167753.579180936,0.8960755813953488,92.45267160628268,92.45267160628268,92.45267160628268,0.0,False
cadata,absolute,0,0.0,0.345,uncorrected,8256,2857,10000142,0.1,7432,0.5854466854869884,133821.86445384732,167753.579180936,0.841812015503876,-33931.71472708869,33931.71472708869,33931.71472708869,0.0,False
cadata,absolute,0,0.0,0.345,tighter,8256,2857,10000142,0.0655,7717,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.35,uncorrected,8256,2904,10000142,0.1,7432,0.5821230968562976,133062.155947057,167753.579180936,0.840843023255814,-34691.42323387899,34691.42323387899,34691.42323387899,0.0,False
cadata,absolute,0,0.0,0.35,tighter,8256,2904,10000142,0.065,7721,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.355,uncorrected,8256,2948,10000142,0.1,7432,0.579112430963705,132373.97556619244,167753.579180936,0.8384205426356589,-35379.603614743566,35379.603614743566,35379.603614743566,0.0,False
cadata,absolute,0,0.0,0.355,tighter,8256,2948,10000142,0.0645,7725,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.36,uncorrected,8256,2983,10000142,0.1,7432,0.5753292870928817,131509.2215606768,167753.579180936,0.8376937984496124,-36244.357620259216,36244.357620259216,36244.357620259216,0.0,False
cadata,absolute,0,0.0,0.36,tighter,8256,2983,10000142,0.064,7729,0.7315627885868071,167221.19837830745,167753.579180936,0.8958333333333334,-532.3808026285168,532.3808026285168,532.3808026285168,0.0,False
cadata,absolute,0,0.0,0.365,uncorrected,8256,3021,10000142,0.1,7432,0.5722654403401124,130808.88505690893,167753.579180936,0.8372093023255814,-36944.69412402708,36944.69412402708,36944.69412402708,0.0,False
cadata,absolute,0,0.0,0.365,tighter,8256,3021,10000142,0.0635,7733,0.7312439485146933,167148.31766351213,167753.579180936,0.8955910852713178,-605.2615174238967,605.2615174238967,605.2615174238967,0.0,False
cadata,absolute,0,0.0,0.37,uncorrected,8256,3062,10000142,0.1,7432,0.5689343002989332,130047.45044276182,167753.579180936,0.8367248062015504,-37706.12873817414,37706.12873817414,37706.12873817414,0.0,False
cadata,absolute,0,0.0,0.37,tighter,8256,3062,10000142,0.063,7737,0.7305524372763654,166990.25148003575,167753.579180936,0.8951065891472868,-763.3277009002808,763.3277009002808,763.3277009002808,0.0,False
cadata,absolute,0,0.0,0.375,uncorrected,8256,3104,10000142,0.1,7432,0.5671586035709772,129641.56028618508,167753.579180936,0.8359980620155039,-38112.018894750916,38112.018894750916,38112.018894750916,0.0,False
cadata,absolute,0,0.0,0.375,tighter,8256,3104,10000142,0.0625,7741,0.7312439485146933,167148.31766351213,167753.579180936,0.8955910852713178,-605.2615174238967,605.2615174238967,605.2615174238967,0.0,False
cadata,absolute,0,0.0,0.38,uncorrected,8256,3144,10000142,0.1,7432,0.5640560184066574,128932.36892579544,167753.579180936,0.8350290697674418,-38821.210255140555,38821.210255140555,38821.210255140555,0.0,False
cadata,absolute,0,0.0,0.38,tighter,8256,3144,10000142,0.062,7746,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.385,uncorrected,8256,3182,10000142,0.1,7432,0.5615984789948045,128370.6226315289,167753.579180936,0.8338178294573644,-39382.956549407136,39382.956549407136,39382.956549407136,0.0,False
cadata,absolute,0,0.0,0.385,tighter,8256,3182,10000142,0.0615,7750,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.39,uncorrected,8256,3237,10000142,0.1,7432,0.5568194753976514,127278.234225451,167753.579180936,0.8306686046511628,-40475.344955484965,40475.344955484965,40475.344955484965,0.0,False
cadata,absolute,0,0.0,0.39,tighter,8256,3237,10000142,0.061,7754,0.7315627885868071,167221.19837830745,167753.579180936,0.8958333333333334,-532.3808026285168,532.3808026285168,532.3808026285168,0.0,False
cadata,absolute,0,0.0,0.395,uncorrected,8256,3269,10000142,0.1,7432,0.5546840001678152,126790.10561556063,167753.579180936,0.8287306201550387,-40963.47356537536,40963.47356537536,40963.47356537536,0.0,False
cadata,absolute,0,0.0,0.395,tighter,8256,3269,10000142,0.0605,7758,0.7315627885868071,167221.19837830745,167753.579180936,0.8958333333333334,-532.3808026285168,532.3808026285168,532.3808026285168,0.0,False
cadata,absolute,0,0.0,0.4,uncorrected,8256,3306,10000142,0.1,7432,0.5534270938969099,126502.80099024477,167753.579180936,0.8282461240310077,-41250.77819069124,41250.77819069124,41250.77819069124,0.0,False
cadata,absolute,0,0.0,0.4,tighter,8256,3306,10000142,0.06,7762,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.405,uncorrected,8256,3337,10000142,0.1,7432,0.5514457839825115,126049.9116095745,167753.579180936,0.8277616279069767,-41703.66757136155,41703.66757136155,41703.66757136155,0.0,False
cadata,absolute,0,0.0,0.405,tighter,8256,3337,10000142,0.0595,7766,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.41,uncorrected,8256,3378,10000142,0.1,7432,0.5463075159654988,124875.40225945618,167753.579180936,0.8241279069767442,-42878.1769214798,42878.1769214798,42878.1769214798,0.0,False
cadata,absolute,0,0.0,0.41,tighter,8256,3378,10000142,0.05900000000000001,7770,0.7315627885868071,167221.19837830745,167753.579180936,0.8958333333333334,-532.3808026285168,532.3808026285168,532.3808026285168,0.0,False
cadata,absolute,0,0.0,0.415,uncorrected,8256,3418,10000142,0.1,7432,0.5429597804656761,124110.1742423021,167753.579180936,0.8229166666666666,-43643.40493863386,43643.40493863386,43643.40493863386,0.0,False
cadata,absolute,0,0.0,0.415,tighter,8256,3418,10000142,0.058499999999999996,7774,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.42,uncorrected,8256,3460,10000142,0.1,7432,0.5389853403401155,123201.69358821787,167753.579180936,0.8207364341085271,-44551.88559271814,44551.88559271814,44551.88559271814,0.0,False
cadata,absolute,0,0.0,0.42,tighter,8256,3460,10000142,0.05800000000000001,7779,0.7345701852933351,167908.6314860467,167753.579180936,0.8963178294573644,155.05230511065454,155.05230511065454,155.05230511065454,0.0,False
cadata,absolute,0,0.0,0.425,uncorrected,8256,3499,10000142,0.1,7432,0.5362371441307872,122573.50873426932,167753.579180936,0.8185562015503876,-45180.070446666694,45180.070446666694,45180.070446666694,0.0,False
cadata,absolute,0,0.0,0.425,tighter,8256,3499,10000142,0.057499999999999996,7783,0.7346457371860085,167925.90119717698,167753.579180936,0.8963178294573644,172.32201624098798,172.32201624098798,172.32201624098798,0.0,False
cadata,absolute,0,0.0,0.43,uncorrected,8256,3539,10000142,0.1,7432,0.5340293810710086,122068.85651527843,167753.579180936,0.8166182170542635,-45684.72266565764,45684.72266565764,45684.72266565764,0.0,False
cadata,absolute,0,0.0,0.43,tighter,8256,3539,10000142,0.05700000000000001,7787,0.7346457371860085,167925.90119717698,167753.579180936,0.8963178294573644,172.32201624098798,172.32201624098798,172.32201624098798,0.0,False
cadata,absolute,0,0.0,0.435,uncorrected,8256,3572,10000142,0.1,7432,0.5318019223783172,121559.70225300438,167753.579180936,0.8156492248062015,-46193.876927931626,46193.876927931626,46193.876927931626,0.0,False
cadata,absolute,0,0.0,0.435,tighter,8256,3572,10000142,0.056499999999999995,7791,0.7346457371860085,167925.90119717698,167753.579180936,0.8963178294573644,172.32201624098798,172.32201624098798,172.32201624098798,0.0,False
cadata,absolute,0,0.0,0.44,uncorrected,8256,3614,10000142,0.1,7432,0.5269708494972051,120455.41180899057,167753.579180936,0.812015503875969,-47298.16737194547,47298.16737194547,47298.16737194547,0.0,False
cadata,absolute,0,0.0,0.44,tighter,8256,3614,10000142,0.05600000000000001,7795,0.7342963231102202,167846.0318525423,167753.579180936,0.8960755813953488,92.45267160628268,92.45267160628268,92.45267160628268,0.0,False
cadata,absolute,0,0.0,0.445,uncorrected,8256,3651,10000142,0.1,7432,0.5257459284832839,120175.41839890696,167753.579180936,0.8112887596899225,-47578.16078202904,47578.16078202904,47578.16078202904,0.0,False
cadata,absolute,0,0.0,0.445,tighter,8256,3651,10000142,0.055499999999999994,7799,0.7345701852933351,167908.6314860467,167753.579180936,0.8963178294573644,155.05230511065454,155.05230511065454,155.05230511065454,0.0,False
cadata,absolute,0,0.0,0.45,uncorrected,8256,3683,10000142,0.1,7432,0.5234201265601306,119643.78476356101,167753.579180936,0.8088662790697675,-48109.79441737504,48109.79441737504,48109.79441737504,0.0,False
cadata,absolute,0,0.0,0.45,tighter,8256,3683,10000142,0.05500000000000001,7803,0.7387898762307752,168873.1717638647,167753.579180936,0.8963178294573644,1119.5925829286425,1119.5925829286425,1119.5925829286425,0.0,False
cadata,absolute,0,0.0,0.455,uncorrected,8256,3721,10000142,0.1,7432,0.5179298572047546,118388.81467029094,167753.579180936,0.8066860465116279,-49364.764510645065,49364.764510645065,49364.764510645065,0.0,False
cadata,absolute,0,0.0,0.455,tighter,8256,3721,10000142,0.05449999999999999,7807,0.7345701852933351,167908.6314860467,167753.579180936,0.8963178294573644,155.05230511065454,155.05230511065454,155.05230511065454,0.0,False
cadata,absolute,0,0.0,0.46,uncorrected,8256,3762,10000142,0.1,7432,0.5139481224270519,117478.66659887483,167753.579180936,0.8052325581395349,-50274.91258206114,50274.91258206114,50274.91258206114,0.0,False
cadata,absolute,0,0.0,0.46,tighter,8256,3762,10000142,0.054000000000000006,7812,0.7345701852933351,167908.6314860467,167753.579180936,0.8963178294573644,155.05230511065454,155.05230511065454,155.05230511065454,0.0,False
cadata,absolute,0,0.0,0.465,uncorrected,8256,3798,10000142,0.1,7432,0.5124705361137958,117140.9187556755,167753.579180936,0.8049903100775194,-50612.660425260445,50612.660425260445,50612.660425260445,0.0,False
cadata,absolute,0,0.0,0.465,tighter,8256,3798,10000142,0.05349999999999999,7816,0.7371981977875974,168509.34465175134,167753.579180936,0.8963178294573644,755.7654708153223,755.7654708153223,755.7654708153223,0.0,False
cadata,absolute,0,0.0,0.47,uncorrected,8256,3834,10000142,0.1,7432,0.5111984148259815,116850.13626981157,167753.579180936,0.8040213178294574,-50903.44291112444,50903.44291112444,50903.44291112444,0.0,False
cadata,absolute,0,0.0,0.47,tighter,8256,3834,10000142,0.053000000000000005,7820,0.7387898762307752,168873.1717638647,167753.579180936,0.8963178294573644,1119.5925829286425,1119.5925829286425,1119.5925829286425,0.0,False
cadata,absolute,0,0.0,0.475,uncorrected,8256,3875,10000142,0.1,7432,0.5091108020878279,116372.94810596548,167753.579180936,0.8025678294573644,-51380.63107497053,51380.63107497053,51380.63107497053,0.0,False
cadata,absolute,0,0.0,0.475,tighter,8256,3875,10000142,0.052500000000000005,7824,0.7396395297111862,169067.38622558583,167753.579180936,0.8968023255813954,1313.8070446498182,1313.8070446498182,1313.8070446498182,0.0,False
cadata,absolute,0,0.0,0.48,uncorrected,8256,3914,10000142,0.1,7432,0.50560373557869,115571.30008121656,167753.579180936,0.8006298449612403,-52182.2790997195,52182.2790997195,52182.2790997195,0.0,False
cadata,absolute,0,0.0,0.48,tighter,8256,3914,10000142,0.052000000000000005,7828,0.7420755577198932,169624.2154263794,167753.579180936,0.8975290697674418,1870.6362454433868,1870.6362454433868,1870.6362454433868,0.0,False
cadata,absolute,0,0.0,0.485,uncorrected,8256,3952,10000142,0.1,7432,0.4978515493558937,113799.29924895446,167753.579180936,0.7965116279069767,-53954.27993198158,53954.27993198158,53954.27993198158,0.0,False
cadata,absolute,0,0.0,0.485,tighter,8256,3952,10000142,0.051500000000000004,7832,0.7346457371860085,167925.90119717698,167753.579180936,0.8963178294573644,172.32201624098798,172.32201624098798,172.32201624098798,0.0,False
cadata,absolute,0,0.0,0.49,uncorrected,8256,3990,10000142,0.1,7432,0.493882448795238,112892.03911682144,167753.579180936,0.7938468992248062,-54861.540064114604,54861.540064114604,54861.540064114604,0.0,False
cadata,absolute,0,0.0,0.49,tighter,8256,3990,10000142,0.051000000000000004,7836,0.7345701852933351,167908.6314860467,167753.579180936,0.8963178294573644,155.05230511065454,155.05230511065454,155.05230511065454,0.0,False
cadata,absolute,0,0.0,0.495,uncorrected,8256,4032,10000142,0.1,7432,0.491164000156322,112270.65398594628,167753.579180936,0.7926356589147286,-55482.92519498977,55482.92519498977,55482.92519498977,0.0,False
cadata,absolute,0,0.0,0.495,tighter,8256,4032,10000142,0.0505,7841,0.7346457371860085,167925.90119717698,167753.579180936,0.8963178294573644,172.32201624098798,172.32201624098798,172.32201624098798,0.0,False
cadata,absolute,0,0.0,0.5,uncorrected,8256,4071,10000142,0.1,7432,0.48715313227522383,111353.84664681145,167753.579180936,0.7894864341085271,-56399.732534124545,56399.732534124545,56399.732534124545,0.0,False
cadata,absolute,0,0.0,0.5,tighter,8256,4071,10000142,0.05,7845,0.7345701852933351,167908.6314860467,167753.579180936,0.8963178294573644,155.05230511065454,155.05230511065454,155.05230511065454,0.0,False
cadata,absolute,0,0.0,0.505,uncorrected,8256,4109,10000142,0.1,7432,0.48402582925814497,110639.00526017087,167753.579180936,0.7877906976744186,-57114.57392076511,57114.57392076511,57114.57392076511,0.0,False
cadata,absolute,0,0.0,0.505,tighter,8256,4109,10000142,0.0495,7849,0.7342963231102202,167846.0318525423,167753.579180936,0.8960755813953488,92.45267160628268,92.45267160628268,92.45267160628268,0.0,False
cadata,absolute,0,0.0,0.51,uncorrected,8256,4155,10000142,0.1,7432,0.48100393524922647,109948.25834763351,167753.579180936,0.7870639534883721,-57805.32083330252,57805.32083330252,57805.32083330252,0.0,False
cadata,absolute,0,0.0,0.51,tighter,8256,4155,10000142,0.049,7853,0.7345701852933351,167908.6314860467,167753.579180936,0.8963178294573644,155.05230511065454,155.05230511065454,155.05230511065454,0.0,False
cadata,absolute,0,0.0,0.515,uncorrected,8256,4198,10000142,0.1,7432,0.47680797676127296,108989.14285181029,167753.579180936,0.7856104651162791,-58764.43632912567,58764.43632912567,58764.43632912567,0.0,False
cadata,absolute,0,0.0,0.515,tighter,8256,4198,10000142,0.0485,7857,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.52,uncorrected,8256,4247,10000142,0.1,7432,0.4703006618851063,107501.6956923948,167753.579180936,0.783187984496124,-60251.883488541236,60251.883488541236,60251.883488541236,0.0,False
cadata,absolute,0,0.0,0.52,tighter,8256,4247,10000142,0.048,7861,0.7315627885868071,167221.19837830745,167753.579180936,0.8958333333333334,-532.3808026285168,532.3808026285168,532.3808026285168,0.0,False
cadata,absolute,0,0.0,0.525,uncorrected,8256,4285,10000142,0.1,7432,0.46982659993930975,107393.33423946361,167753.579180936,0.7829457364341085,-60360.24494147243,60360.24494147243,60360.24494147243,0.0,False
cadata,absolute,0,0.0,0.525,tighter,8256,4285,10000142,0.0475,7865,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.53,uncorrected,8256,4341,10000142,0.1,7432,0.4671475476496051,106780.9543571189,167753.579180936,0.7819767441860465,-60972.624823817154,60972.624823817154,60972.624823817154,0.0,False
cadata,absolute,0,0.0,0.53,tighter,8256,4341,10000142,0.047,7869,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.535,uncorrected,8256,4382,10000142,0.1,7432,0.46581780568905023,106477.00089249903,167753.579180936,0.78125,-61276.57828843697,61276.57828843697,61276.57828843697,0.0,False
cadata,absolute,0,0.0,0.535,tighter,8256,4382,10000142,0.0465,7874,0.7345701852933351,167908.6314860467,167753.579180936,0.8963178294573644,155.05230511065454,155.05230511065454,155.05230511065454,0.0,False
cadata,absolute,0,0.0,0.54,uncorrected,8256,4432,10000142,0.1,7432,0.4651574362643309,106326.05312930394,167753.579180936,0.7810077519379846,-61427.526051632085,61427.526051632085,61427.526051632085,0.0,False
cadata,absolute,0,0.0,0.54,tighter,8256,4432,10000142,0.046,7878,0.7371981977875974,168509.34465175134,167753.579180936,0.8963178294573644,755.7654708153223,755.7654708153223,755.7654708153223,0.0,False
cadata,absolute,0,0.0,0.545,uncorrected,8256,4486,10000142,0.1,7432,0.46015768210906616,105183.20538679454,167753.579180936,0.7773740310077519,-62570.37379414146,62570.37379414146,62570.37379414146,0.0,False
cadata,absolute,0,0.0,0.545,tighter,8256,4486,10000142,0.0455,7882,0.7345701852933351,167908.6314860467,167753.579180936,0.8963178294573644,155.05230511065454,155.05230511065454,155.05230511065454,0.0,False
cadata,absolute,0,0.0,0.55,uncorrected,8256,4540,10000142,0.1,7432,0.4568140321004075,104418.9112344284,167753.579180936,0.7749515503875969,-63334.667946507565,63334.667946507565,63334.667946507565,0.0,False
cadata,absolute,0,0.0,0.55,tighter,8256,4540,10000142,0.045,7886,0.7342963231102202,167846.0318525423,167753.579180936,0.8960755813953488,92.45267160628268,92.45267160628268,92.45267160628268,0.0,False
cadata,absolute,0,0.0,0.555,uncorrected,8256,4581,10000142,0.1,7432,0.4488017870215564,102587.4659440326,167753.579180936,0.7681686046511628,-65166.113236903424,65166.113236903424,65166.113236903424,0.0,False
cadata,absolute,0,0.0,0.555,tighter,8256,4581,10000142,0.0445,7890,0.7315627885868071,167221.19837830745,167753.579180936,0.8958333333333334,-532.3808026285168,532.3808026285168,532.3808026285168,0.0,False
cadata,absolute,0,0.0,0.56,uncorrected,8256,4608,10000142,0.1,7432,0.445052506424381,101730.4524322774,167753.579180936,0.7657461240310077,-66023.1267486586,66023.1267486586,66023.1267486586,0.0,False
cadata,absolute,0,0.0,0.56,tighter,8256,4608,10000142,0.044,7894,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.565,uncorrected,8256,4654,10000142,0.1,7432,0.43924205817045003,100402.2955942096,167753.579180936,0.7618701550387597,-67351.28358672641,67351.28358672641,67351.28358672641,0.0,False
cadata,absolute,0,0.0,0.565,tighter,8256,4654,10000142,0.04350000000000001,7898,0.7289346020858982,166620.44543802648,167753.579180936,0.8943798449612403,-1133.133742909516,1133.133742909516,1133.133742909516,0.0,False
cadata,absolute,0,0.0,0.57,uncorrected,8256,4694,10000142,0.1,7432,0.4379767030590186,100113.05972627214,167753.579180936,0.7616279069767442,-67640.51945466388,67640.51945466388,67640.51945466388,0.0,False
cadata,absolute,0,0.0,0.57,tighter,8256,4694,10000142,0.04300000000000001,7902,0.7312439485146933,167148.31766351213,167753.579180936,0.8955910852713178,-605.2615174238967,605.2615174238967,605.2615174238967,0.0,False
cadata,absolute,0,0.0,0.575,uncorrected,8256,4732,10000142,0.1,7432,0.4364678955483193,99768.17531717212,167753.579180936,0.7611434108527132,-67985.4038637639,67985.4038637639,67985.4038637639,0.0,False
cadata,absolute,0,0.0,0.575,tighter,8256,4732,10000142,0.04250000000000001,7907,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.58,uncorrected,8256,4783,10000142,0.1,7432,0.43182730359514676,98707.42515368537,167753.579180936,0.7553294573643411,-69046.1540272506,69046.1540272506,69046.1540272506,0.0,False
cadata,absolute,0,0.0,0.58,tighter,8256,4783,10000142,0.04200000000000001,7911,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.585,uncorrected,8256,4832,10000142,0.1,7432,0.43073326009778545,98457.34782941338,167753.579180936,0.7543604651162791,-69296.23135152261,69296.23135152261,69296.23135152261,0.0,False
cadata,absolute,0,0.0,0.585,tighter,8256,4832,10000142,0.04150000000000001,7915,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.59,uncorrected,8256,4869,10000142,0.1,7432,0.4266005581205246,97512.69155662382,167753.579180936,0.750968992248062,-70240.88762431219,70240.88762431219,70240.88762431219,0.0,False
cadata,absolute,0,0.0,0.59,tighter,8256,4869,10000142,0.04100000000000001,7919,0.7323910743418405,167410.5285885331,167753.579180936,0.8958333333333334,-343.0505924029472,343.0505924029472,343.0505924029472,0.0,False
cadata,absolute,0,0.0,0.595,uncorrected,8256,4898,10000142,0.1,7432,0.42283642072033784,96652.2820651354,167753.579180936,0.748062015503876,-71101.29711580063,71101.29711580063,71101.29711580063,0.0,False
cadata,absolute,0,0.0,0.595,tighter,8256,4898,10000142,0.04050000000000001,7923,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.6,uncorrected,8256,4936,10000142,0.1,7432,0.41705800408582877,95331.44703986247,167753.579180936,0.7434593023255814,-72422.13214107348,72422.13214107348,72422.13214107348,0.0,False
cadata,absolute,0,0.0,0.6,tighter,8256,4936,10000142,0.04000000000000001,7927,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.605,uncorrected,8256,4976,10000142,0.1,7432,0.4150827274815837,94879.93675797875,167753.579180936,0.7422480620155039,-72873.64242295723,72873.64242295723,72873.64242295723,0.0,False
cadata,absolute,0,0.0,0.605,tighter,8256,4976,10000142,0.03950000000000001,7931,0.7346457371860085,167925.90119717698,167753.579180936,0.8963178294573644,172.32201624098798,172.32201624098798,172.32201624098798,0.0,False
cadata,absolute,0,0.0,0.61,uncorrected,8256,5012,10000142,0.1,7432,0.4130231640247576,94409.1601209495,167753.579180936,0.7410368217054264,-73344.41905998648,73344.41905998648,73344.41905998648,0.0,False
cadata,absolute,0,0.0,0.61,tighter,8256,5012,10000142,0.03900000000000001,7935,0.7345701852933351,167908.6314860467,167753.579180936,0.8963178294573644,155.05230511065454,155.05230511065454,155.05230511065454,0.0,False
cadata,absolute,0,0.0,0.615,uncorrected,8256,5048,10000142,0.1,7432,0.40929353331411733,93556.63819573431,167753.579180936,0.7393410852713178,-74196.94098520167,74196.94098520167,74196.94098520167,0.0,False
cadata,absolute,0,0.0,0.615,tighter,8256,5048,10000142,0.038500000000000006,7940,0.7392834414807062,168985.99129741528,167753.579180936,0.8968023255813954,1232.4121164792489,1232.4121164792489,1232.4121164792489,0.0,False
cadata,absolute,0,0.0,0.62,uncorrected,8256,5079,10000142,0.1,7432,0.4079188655891995,93242.41556451384,167753.579180936,0.7376453488372093,-74511.16361642213,74511.16361642213,74511.16361642213,0.0,False
cadata,absolute,0,0.0,0.62,tighter,8256,5079,10000142,0.038000000000000006,7944,0.7424110675953972,169700.90653796244,167753.579180936,0.8975290697674418,1947.3273570264673,1947.3273570264673,1947.3273570264673,0.0,False
cadata,absolute,0,0.0,0.625,uncorrected,8256,5110,10000142,0.1,7432,0.4034011445097665,92209.75132211701,167753.579180936,0.7323158914728682,-75543.827858819,75543.827858819,75543.827858819,0.0,False
cadata,absolute,0,0.0,0.625,tighter,8256,5110,10000142,0.037500000000000006,7948,0.7420755577198932,169624.2154263794,167753.579180936,0.8975290697674418,1870.6362454433868,1870.6362454433868,1870.6362454433868,0.0,False
cadata,absolute,0,0.0,0.63,uncorrected,8256,5153,10000142,0.1,7432,0.4000037722066949,91433.17728538347,167753.579180936,0.7298934108527132,-76320.40189555252,76320.40189555252,76320.40189555252,0.0,False
cadata,absolute,0,0.0,0.63,tighter,8256,5153,10000142,0.037,7952,0.7396395297111862,169067.38622558583,167753.579180936,0.8968023255813954,1313.8070446498182,1313.8070446498182,1313.8070446498182,0.0,False
cadata,absolute,0,0.0,0.635,uncorrected,8256,5196,10000142,0.1,7432,0.3966161880028701,90658.84062008464,167753.579180936,0.7267441860465116,-77094.73856085137,77094.73856085137,77094.73856085137,0.0,False
cadata,absolute,0,0.0,0.635,tighter,8256,5196,10000142,0.0365,7956,0.7396395297111862,169067.38622558583,167753.579180936,0.8968023255813954,1313.8070446498182,1313.8070446498182,1313.8070446498182,0.0,False
cadata,absolute,0,0.0,0.64,uncorrected,8256,5234,10000142,0.1,7432,0.3892812161048771,88982.2069667751,167753.579180936,0.7209302325581395,-78771.37221416086,78771.37221416086,78771.37221416086,0.0,False
cadata,absolute,0,0.0,0.64,tighter,8256,5234,10000142,0.036,7960,0.7387898762307752,168873.1717638647,167753.579180936,0.8963178294573644,1119.5925829286425,1119.5925829286425,1119.5925829286425,0.0,False
cadata,absolute,0,0.0,0.645,uncorrected,8256,5282,10000142,0.1,7432,0.38282227063502083,87505.81612434873,167753.579180936,0.715843023255814,-80247.76305658731,80247.76305658731,80247.76305658731,0.0,False
cadata,absolute,0,0.0,0.645,tighter,8256,5282,10000142,0.0355,7964,0.7345701852933351,167908.6314860467,167753.579180936,0.8963178294573644,155.05230511065454,155.05230511065454,155.05230511065454,0.0,False
cadata,absolute,0,0.0,0.65,uncorrected,8256,5321,10000142,0.1,7432,0.3798025061083459,86815.5559705397,167753.579180936,0.7146317829457365,-80938.0232103963,80938.0232103963,80938.0232103963,0.0,False
cadata,absolute,0,0.0,0.65,tighter,8256,5321,10000142,0.034999999999999996,7969,0.7392834414807062,168985.99129741528,167753.579180936,0.8968023255813954,1232.4121164792489,1232.4121164792489,1232.4121164792489,0.0,False
cadata,absolute,0,0.0,0.655,uncorrected,8256,5365,10000142,0.1,7432,0.37604200651507214,85955.97801182047,167753.579180936,0.7119670542635659,-81797.60116911554,81797.60116911554,81797.60116911554,0.0,False
cadata,absolute,0,0.0,0.655,tighter,8256,5365,10000142,0.034499999999999996,7973,0.7392834414807062,168985.99129741528,167753.579180936,0.8968023255813954,1232.4121164792489,1232.4121164792489,1232.4121164792489,0.0,False
cadata,absolute,0,0.0,0.66,uncorrected,8256,5409,10000142,0.1,7432,0.3673256493321465,83963.58622213166,167753.579180936,0.7063953488372093,-83789.99295880433,83789.99295880433,83789.99295880433,0.0,False
cadata,absolute,0,0.0,0.66,tighter,8256,5409,10000142,0.033999999999999996,7977,0.7387898762307752,168873.1717638647,167753.579180936,0.8963178294573644,1119.5925829286425,1119.5925829286425,1119.5925829286425,0.0,False
cadata,absolute,0,0.0,0.665,uncorrected,8256,5462,10000142,0.1,7432,0.36358894794583796,83109.44807630355,167753.579180936,0.7032461240310077,-84644.13110463248,84644.13110463248,84644.13110463248,0.0,False
cadata,absolute,0,0.0,0.665,tighter,8256,5462,10000142,0.033499999999999995,7981,0.7387898762307752,168873.1717638647,167753.579180936,0.8963178294573644,1119.5925829286425,1119.5925829286425,1119.5925829286425,0.0,False
cadata,absolute,0,0.0,0.67,uncorrected,8256,5513,10000142,0.1,7432,0.3574142282204995,81698.02577840912,167753.579180936,0.6959786821705426,-86055.55340252692,86055.55340252692,86055.55340252692,0.0,False
cadata,absolute,0,0.0,0.67,tighter,8256,5513,10000142,0.032999999999999995,7985,0.7346457371860085,167925.90119717698,167753.579180936,0.8963178294573644,172.32201624098798,172.32201624098798,172.32201624098798,0.0,False
cadata,absolute,0,0.0,0.675,uncorrected,8256,5557,10000142,0.1,7432,0.3500294271544723,80010.00213462593,167753.579180936,0.6877422480620154,-87743.57704631006,87743.57704631006,87743.57704631006,0.0,False
cadata,absolute,0,0.0,0.675,tighter,8256,5557,10000142,0.032499999999999994,7989,0.7345701852933351,167908.6314860467,167753.579180936,0.8963178294573644,155.05230511065454,155.05230511065454,155.05230511065454,0.0,False
cadata,absolute,0,0.0,0.68,uncorrected,8256,5596,10000142,0.1,7432,0.3431299242461776,78432.90832594768,167753.579180936,0.6804748062015504,-89320.67085498835,89320.67085498835,89320.67085498835,0.0,False
cadata,absolute,0,0.0,0.68,tighter,8256,5596,10000142,0.031999999999999994,7993,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.685,uncorrected,8256,5635,10000142,0.1,7432,0.33782423524735505,77220.12975595017,167753.579180936,0.6756298449612403,-90533.44942498585,90533.44942498585,90533.44942498585,0.0,False
cadata,absolute,0,0.0,0.685,tighter,8256,5635,10000142,0.03149999999999999,7997,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.69,uncorrected,8256,5683,10000142,0.1,7432,0.3343903666400254,76435.21336524563,167753.579180936,0.6717538759689923,-91318.36581569041,91318.36581569041,91318.36581569041,0.0,False
cadata,absolute,0,0.0,0.69,tighter,8256,5683,10000142,0.031000000000000007,8002,0.7257051097164722,165882.2455287442,167753.579180936,0.8936531007751938,-1871.3336521917313,1871.3336521917313,1871.3336521917313,0.0,False
cadata,absolute,0,0.0,0.695,uncorrected,8256,5723,10000142,0.1,7432,0.3303556020063987,75512.94368759723,167753.579180936,0.6673934108527132,-92240.63549333878,92240.63549333878,92240.63549333878,0.0,False
cadata,absolute,0,0.0,0.695,tighter,8256,5723,10000142,0.030500000000000006,8006,0.7242513549065972,165549.945109357,167753.579180936,0.8931686046511628,-2203.634071579005,2203.634071579005,2203.634071579005,0.0,False
cadata,absolute,0,0.0,0.7,uncorrected,8256,5759,10000142,0.1,7432,0.32899171966772806,75201.18638845954,167753.579180936,0.6649709302325582,-92552.39279247652,92552.39279247652,92552.39279247652,0.0,False
cadata,absolute,0,0.0,0.7,tighter,8256,5759,10000142,0.030000000000000006,8010,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.705,uncorrected,8256,5799,10000142,0.1,7432,0.32395534228091183,74049.96727883842,167753.579180936,0.6596414728682171,-93703.6119020976,93703.6119020976,93703.6119020976,0.0,False
cadata,absolute,0,0.0,0.705,tighter,8256,5799,10000142,0.029500000000000005,8014,0.7318707422545188,167291.59067021066,167753.579180936,0.8958333333333334,-461.9885107253152,461.9885107253152,461.9885107253152,0.0,False
cadata,absolute,0,0.0,0.71,uncorrected,8256,5841,10000142,0.1,7432,0.32031235066212393,73217.24938547393,167753.579180936,0.656734496124031,-94536.32979546208,94536.32979546208,94536.32979546208,0.0,False
cadata,absolute,0,0.0,0.71,tighter,8256,5841,10000142,0.029000000000000005,8018,0.7257051097164722,165882.2455287442,167753.579180936,0.8936531007751938,-1871.3336521917313,1871.3336521917313,1871.3336521917313,0.0,False
cadata,absolute,0,0.0,0.715,uncorrected,8256,5878,10000142,0.1,7432,0.3170141546981111,72463.34515443159,167753.579180936,0.653343023255814,-95290.2340265044,95290.2340265044,95290.2340265044,0.0,False
cadata,absolute,0,0.0,0.715,tighter,8256,5878,10000142,0.028500000000000004,8022,0.7242513549065972,165549.945109357,167753.579180936,0.8931686046511628,-2203.634071579005,2203.634071579005,2203.634071579005,0.0,False
cadata,absolute,0,0.0,0.72,uncorrected,8256,5917,10000142,0.1,7432,0.31077027063605067,71036.11321797689,167753.579180936,0.6443798449612403,-96717.46596295908,96717.46596295908,96717.46596295908,0.0,False
cadata,absolute,0,0.0,0.72,tighter,8256,5917,10000142,0.028000000000000004,8026,0.7242513549065972,165549.945109357,167753.579180936,0.8931686046511628,-2203.634071579005,2203.634071579005,2203.634071579005,0.0,False
cadata,absolute,0,0.0,0.725,uncorrected,8256,5957,10000142,0.1,7432,0.305339822803093,69794.81717541542,167753.579180936,0.6397771317829457,-97958.76200552058,97958.76200552058,97958.76200552058,0.0,False
cadata,absolute,0,0.0,0.725,tighter,8256,5957,10000142,0.027500000000000004,8030,0.7242513549065972,165549.945109357,167753.579180936,0.8931686046511628,-2203.634071579005,2203.634071579005,2203.634071579005,0.0,False
cadata,absolute,0,0.0,0.73,uncorrected,8256,6003,10000142,0.1,7432,0.29729434605438254,67955.7757637505,167753.579180936,0.6303294573643411,-99797.80341718553,99797.80341718553,99797.80341718553,0.0,False
cadata,absolute,0,0.0,0.73,tighter,8256,6003,10000142,0.027000000000000003,8035,0.7257051097164722,165882.2455287442,167753.579180936,0.8936531007751938,-1871.3336521917313,1871.3336521917313,1871.3336521917313,0.0,False
cadata,absolute,0,0.0,0.735,uncorrected,8256,6046,10000142,0.1,7432,0.29140606628022037,66609.8281354899,167753.579180936,0.6223352713178295,-101143.75104544614,101143.75104544614,101143.75104544614,0.0,False
cadata,absolute,0,0.0,0.735,tighter,8256,6046,10000142,0.026500000000000003,8039,0.7242513549065972,165549.945109357,167753.579180936,0.8931686046511628,-2203.634071579005,2203.634071579005,2203.634071579005,0.0,False
cadata,absolute,0,0.0,0.74,uncorrected,8256,6094,10000142,0.1,7432,0.2861781226014066,65414.82065197054,167753.579180936,0.6153100775193798,-102338.75852896551,102338.75852896551,102338.75852896551,0.0,False
cadata,absolute,0,0.0,0.74,tighter,8256,6094,10000142,0.026000000000000002,8043,0.7218874981666356,165009.6128740138,167753.579180936,0.8926841085271318,-2743.966306922201,2743.966306922201,2743.966306922201,0.0,False
cadata,absolute,0,0.0,0.745,uncorrected,8256,6138,10000142,0.1,7432,0.2809200617005949,64212.92895012718,167753.579180936,0.6104651162790697,-103540.65023080885,103540.65023080885,103540.65023080885,0.0,False
cadata,absolute,0,0.0,0.745,tighter,8256,6138,10000142,0.025500000000000002,8047,0.7201004362340035,164601.12485000122,167753.579180936,0.8924418604651163,-3152.4543309348287,3152.4543309348287,3152.4543309348287,0.0,False
cadata,absolute,0,0.0,0.75,uncorrected,8256,6180,10000142,0.1,7432,0.2707079393380508,61878.63397764866,167753.579180936,0.5954457364341085,-105874.94520328731,105874.94520328731,105874.94520328731,0.0,False
cadata,absolute,0,0.0,0.75,tighter,8256,6180,10000142,0.025,8051,0.7185430429293107,164245.13466184493,167753.579180936,0.8919573643410853,-3508.4445190910255,3508.4445190910255,3508.4445190910255,0.0,False
cadata,absolute,0,0.0,0.755,uncorrected,8256,6216,10000142,0.1,7432,0.26570163977247724,60734.29008009587,167753.579180936,0.5864825581395349,-107019.28910084013,107019.28910084013,107019.28910084013,0.0,False
cadata,absolute,0,0.0,0.755,tighter,8256,6216,10000142,0.0245,8055,0.7185430429293107,164245.13466184493,167753.579180936,0.8919573643410853,-3508.4445190910255,3508.4445190910255,3508.4445190910255,0.0,False
cadata,absolute,0,0.0,0.76,uncorrected,8256,6256,10000142,0.1,7432,0.25919726016774824,59247.51386733729,167753.579180936,0.5770348837209303,-108506.06531359871,108506.06531359871,108506.06531359871,0.0,False
cadata,absolute,0,0.0,0.76,tighter,8256,6256,10000142,0.024,8059,0.7154039328266268,163527.59440227784,167753.579180936,0.8909883720930233,-4225.984778658179,4225.984778658179,4225.984778658179,0.0,False
cadata,absolute,0,0.0,0.765,uncorrected,8256,6300,10000142,0.1,7432,0.2520704427919853,57618.46033865715,167753.579180936,0.5678294573643411,-110135.11884227883,110135.11884227883,110135.11884227883,0.0,False
cadata,absolute,0,0.0,0.765,tighter,8256,6300,10000142,0.0235,8063,0.7103222230168058,162366.0131717035,167753.579180936,0.8900193798449613,-5387.566009232542,5387.566009232542,5387.566009232542,0.0,False
cadata,absolute,0,0.0,0.77,uncorrected,8256,6339,10000142,0.1,7432,0.24627404795540442,56293.51584179549,167753.579180936,0.5571705426356589,-111460.06333914053,111460.06333914053,111460.06333914053,0.0,False
cadata,absolute,0,0.0,0.77,tighter,8256,6339,10000142,0.023,8068,0.7117825259132375,162699.81035787307,167753.579180936,0.8902616279069767,-5053.768823062983,5053.768823062983,5053.768823062983,0.0,False
cadata,absolute,0,0.0,0.775,uncorrected,8256,6374,10000142,0.1,7432,0.24263888210799983,55462.58676941721,167753.579180936,0.5515988372093024,-112290.99241151878,112290.99241151878,112290.99241151878,0.0,False
cadata,absolute,0,0.0,0.775,tighter,8256,6374,10000142,0.0225,8072,0.7119018141279811,162727.0773519479,167753.579180936,0.8902616279069767,-5026.501828988057,5026.501828988057,5026.501828988057,0.0,False
cadata,absolute,0,0.0,0.78,uncorrected,8256,6411,10000142,0.1,7432,0.23650809043532428,54061.20558039721,167753.579180936,0.5387596899224806,-113692.37360053879,113692.37360053879,113692.37360053879,0.0,False
cadata,absolute,0,0.0,0.78,tighter,8256,6411,10000142,0.022,8076,0.6920253883351742,158183.7082899823,167753.579180936,0.8827519379844961,-9569.870890953764,9569.870890953764,9569.870890953764,0.0,False
cadata,absolute,0,0.0,0.785,uncorrected,8256,6450,10000142,0.1,7432,0.23164340910902204,52949.23289151257,167753.579180936,0.5329457364341085,-114804.34628942348,114804.34628942348,114804.34628942348,0.0,False
cadata,absolute,0,0.0,0.785,tighter,8256,6450,10000142,0.0215,8080,0.6978614963390415,159517.73045389942,167753.579180936,0.8846899224806202,-8235.848727036526,8235.848727036526,8235.848727036526,0.0,False
cadata,absolute,0,0.0,0.79,uncorrected,8256,6492,10000142,0.1,7432,0.2271313392230554,51917.86040336899,167753.579180936,0.5278585271317829,-115835.71877756697,115835.71877756697,115835.71877756697,0.0,False
cadata,absolute,0,0.0,0.79,tighter,8256,6492,10000142,0.020999999999999998,8084,0.6920253883351742,158183.7082899823,167753.579180936,0.8827519379844961,-9569.870890953764,9569.870890953764,9569.870890953764,0.0,False
cadata,absolute,0,0.0,0.795,uncorrected,8256,6538,10000142,0.1,7432,0.22057104377549747,50418.302903218464,167753.579180936,0.5164728682170543,-117335.27627771761,117335.27627771761,117335.27627771761,0.0,False
cadata,absolute,0,0.0,0.795,tighter,8256,6538,10000142,0.020499999999999997,8088,0.6978614963390415,159517.73045389942,167753.579180936,0.8846899224806202,-8235.848727036526,8235.848727036526,8235.848727036526,0.0,False
cadata,absolute,0,0.0,0.8,uncorrected,8256,6578,10000142,0.1,7432,0.21537406575592133,49230.3735744755,167753.579180936,0.5067829457364341,-118523.20560646054,118523.20560646054,118523.20560646054,0.0,False
cadata,absolute,0,0.0,0.8,tighter,8256,6578,10000142,0.019999999999999997,8092,0.7103222230168058,162366.0131717035,167753.579180936,0.8900193798449613,-5387.566009232542,5387.566009232542,5387.566009232542,0.0,False
cadata,absolute,0,0.0,0.805,uncorrected,8256,6619,10000142,0.1,7432,0.20893929242464798,47759.508018523826,167753.579180936,0.49685077519379844,-119994.07116241219,119994.07116241219,119994.07116241219,0.0,False
cadata,absolute,0,0.0,0.805,tighter,8256,6619,10000142,0.019499999999999997,8096,0.7103222230168058,162366.0131717035,167753.579180936,0.8900193798449613,-5387.566009232542,5387.566009232542,5387.566009232542,0.0,False
cadata,absolute,0,0.0,0.81,uncorrected,8256,6660,10000142,0.1,7432,0.20160849994011432,46083.82969883446,167753.579180936,0.48619186046511625,-121669.74948210154,121669.74948210154,121669.74948210154,0.0,False
cadata,absolute,0,0.0,0.81,tighter,8256,6660,10000142,0.018999999999999996,8101,0.7117825259132375,162699.81035787307,167753.579180936,0.8902616279069767,-5053.768823062983,5053.768823062983,5053.768823062983,0.0,False
cadata,absolute,0,0.0,0.815,uncorrected,8256,6708,10000142,0.1,7432,0.19346399315818374,44222.15192418218,167753.579180936,0.47068798449612403,-123531.42725675386,123531.42725675386,123531.42725675386,0.0,False
cadata,absolute,0,0.0,0.815,tighter,8256,6708,10000142,0.018500000000000006,8105,0.7154039328266268,163527.59440227784,167753.579180936,0.8909883720930233,-4225.984778658179,4225.984778658179,4225.984778658179,0.0,False
cadata,absolute,0,0.0,0.82,uncorrected,8256,6750,10000142,0.1,7432,0.18216332906750665,41639.03722617497,167753.579180936,0.4486434108527132,-126114.54195476104,126114.54195476104,126114.54195476104,0.0,False
cadata,absolute,0,0.0,0.82,tighter,8256,6750,10000142,0.018000000000000006,8109,0.7156704655359257,163588.51865888477,167753.579180936,0.8912306201550387,-4165.060522051223,4165.060522051223,4165.060522051223,0.0,False
cadata,absolute,0,0.0,0.825,uncorrected,8256,6778,10000142,0.1,7432,0.17764192622084068,40605.53140252432,167753.579180936,0.4416182170542636,-127148.04777841171,127148.04777841171,127148.04777841171,0.0,False
cadata,absolute,0,0.0,0.825,tighter,8256,6778,10000142,0.017500000000000005,8113,0.7201004362340035,164601.12485000122,167753.579180936,0.8924418604651163,-3152.4543309348287,3152.4543309348287,3152.4543309348287,0.0,False
cadata,absolute,0,0.0,0.83,uncorrected,8256,6816,10000142,0.1,7432,0.16922748883418354,38682.152677652135,167753.579180936,0.42223837209302323,-129071.42650328389,129071.42650328389,129071.42650328389,0.0,False
cadata,absolute,0,0.0,0.83,tighter,8256,6816,10000142,0.017000000000000005,8117,0.7185430429293107,164245.13466184493,167753.579180936,0.8919573643410853,-3508.4445190910255,3508.4445190910255,3508.4445190910255,0.0,False
cadata,absolute,0,0.0,0.835,uncorrected,8256,6861,10000142,0.1,7432,0.16016768654338365,36611.25593471544,167753.579180936,0.405281007751938,-131142.32324622056,131142.32324622056,131142.32324622056,0.0,False
cadata,absolute,0,0.0,0.835,tighter,8256,6861,10000142,0.016500000000000004,8121,0.7185430429293107,164245.13466184493,167753.579180936,0.8919573643410853,-3508.4445190910255,3508.4445190910255,3508.4445190910255,0.0,False
cadata,absolute,0,0.0,0.84,uncorrected,8256,6898,10000142,0.1,7432,0.15230018385868793,34812.89597477161,167753.579180936,0.38808139534883723,-132940.68320616434,132940.68320616434,132940.68320616434,0.0,False
cadata,absolute,0,0.0,0.84,tighter,8256,6898,10000142,0.016000000000000004,8125,0.7185430429293107,164245.13466184493,167753.579180936,0.8919573643410853,-3508.4445190910255,3508.4445190910255,3508.4445190910255,0.0,False
cadata,absolute,0,0.0,0.845,uncorrected,8256,6949,10000142,0.1,7432,0.14071527749998758,32164.808955276534,167753.579180936,0.3624031007751938,-135588.77022565948,135588.77022565948,135588.77022565948,0.0,False
cadata,absolute,0,0.0,0.845,tighter,8256,6949,10000142,0.015500000000000003,8130,0.7117825259132375,162699.81035787307,167753.579180936,0.8902616279069767,-5053.768823062983,5053.768823062983,5053.768823062983,0.0,False
cadata,absolute,0,0.0,0.85,uncorrected,8256,6980,10000142,0.1,7432,0.13483691268992148,30821.127697317785,167753.579180936,0.34593023255813954,-136932.45148361824,136932.45148361824,136932.45148361824,0.0,False
cadata,absolute,0,0.0,0.85,tighter,8256,6980,10000142,0.015000000000000003,8134,0.7103222230168058,162366.0131717035,167753.579180936,0.8900193798449613,-5387.566009232542,5387.566009232542,5387.566009232542,0.0,False
cadata,absolute,0,0.0,0.855,uncorrected,8256,7019,10000142,0.1,7432,0.12749783338367016,29143.55516939367,167753.579180936,0.3316375968992248,-138610.02401154232,138610.02401154232,138610.02401154232,0.0,False
cadata,absolute,0,0.0,0.855,tighter,8256,7019,10000142,0.014500000000000002,8138,0.7103222230168058,162366.0131717035,167753.579180936,0.8900193798449613,-5387.566009232542,5387.566009232542,5387.566009232542,0.0,False
cadata,absolute,0,0.0,0.86,uncorrected,8256,7058,10000142,0.1,7432,0.11686454276632086,26712.989225528738,167753.579180936,0.3062015503875969,-141040.58995540725,141040.58995540725,141040.58995540725,0.0,False
cadata,absolute,0,0.0,0.86,tighter,8256,7058,10000142,0.014000000000000002,8142,0.7103222230168058,162366.0131717035,167753.579180936,0.8900193798449613,-5387.566009232542,5387.566009232542,5387.566009232542,0.0,False
cadata,absolute,0,0.0,0.865,uncorrected,8256,7102,10000142,0.1,7432,0.10591177974503319,24209.398027961972,167753.579180936,0.27882751937984496,-143544.18115297402,143544.18115297402,143544.18115297402,0.0,False
cadata,absolute,0,0.0,0.865,tighter,8256,7102,10000142,0.013500000000000002,8146,0.7103222230168058,162366.0131717035,167753.579180936,0.8900193798449613,-5387.566009232542,5387.566009232542,5387.566009232542,0.0,False
cadata,absolute,0,0.0,0.87,uncorrected,8256,7144,10000142,0.1,7432,0.0946635878685842,21638.27747000899,167753.579180936,0.25242248062015504,-146115.301710927,146115.301710927,146115.301710927,0.0,False
cadata,absolute,0,0.0,0.87,tighter,8256,7144,10000142,0.013000000000000001,8150,0.7071190467738396,161633.82862333348,167753.579180936,0.8892926356589147,-6119.750557602558,6119.750557602558,6119.750557602558,0.0,False
cadata,absolute,0,0.0,0.875,uncorrected,8256,7199,10000142,0.1,7432,0.07900211515823519,18058.365703237985,167753.579180936,0.2131782945736434,-149695.21347769807,149695.21347769807,149695.21347769807,0.0,False
cadata,absolute,0,0.0,0.875,tighter,8256,7199,10000142,0.0125,8154,0.708595640503846,161971.34958107185,167753.579180936,0.8892926356589147,-5782.229599864169,5782.229599864169,5782.229599864169,0.0,False
cadata,absolute,0,0.0,0.88,uncorrected,8256,7251,10000142,0.1,7432,0.0643651762003562,14712.642668507342,167753.579180936,0.1744186046511628,-153040.93651242866,153040.93651242866,153040.93651242866,0.0,False
cadata,absolute,0,0.0,0.88,tighter,8256,7251,10000142,0.012,8158,0.6887661258088089,157438.70349478043,167753.579180936,0.8817829457364341,-10314.87568615551,10314.87568615551,10314.87568615551,0.0,False
cadata,absolute,0,0.0,0.885,uncorrected,8256,7293,10000142,0.1,7432,0.05185442461396317,11852.925217690465,167753.579180936,0.14123062015503876,-155900.6539632455,155900.6539632455,155900.6539632455,0.0,False
cadata,absolute,0,0.0,0.885,tighter,8256,7293,10000142,0.0115,8163,0.6905671669272571,157850.38689209672,167753.579180936,0.8822674418604651,-9903.192288839342,9903.192288839342,9903.192288839342,0.0,False
cadata,absolute,0,0.0,0.89,uncorrected,8256,7331,10000142,0.1,7432,0.03909893001754006,8937.264216886562,167753.579180936,0.11022286821705427,-158816.3149640495,158816.3149640495,158816.3149640495,0.0,False
cadata,absolute,0,0.0,0.89,tighter,8256,7331,10000142,0.011,8167,0.6920253883351742,158183.7082899823,167753.579180936,0.8827519379844961,-9569.870890953764,9569.870890953764,9569.870890953764,0.0,False
cadata,absolute,0,0.0,0.895,uncorrected,8256,7381,10000142,0.1,7432,0.021789318363835686,4980.61955240458,167753.579180936,0.06177325581395349,-162772.95962853142,162772.95962853142,162772.95962853142,0.0,False
cadata,absolute,0,0.0,0.895,tighter,8256,7381,10000142,0.010499999999999999,8171,0.6920253883351742,158183.7082899823,167753.579180936,0.8827519379844961,-9569.870890953764,9569.870890953764,9569.870890953764,0.0,False
cadata,absolute,0,0.0,0.9,uncorrected,8256,7413,10000142,0.1,7432,0.010512546651823884,2402.9661931297887,167753.579180936,0.02882751937984496,-165350.61298780623,165350.61298780623,165350.61298780623,0.0,False
cadata,absolute,0,0.0,0.9,tighter,8256,7413,10000142,0.009999999999999998,8175,0.7071190467738396,161633.82862333348,167753.579180936,0.8892926356589147,-6119.750557602558,6119.750557602558,6119.750557602558,0.0,False
cadata,absolute,0,0.0,0.905,uncorrected,8256,7453,10000142,0.1,7432,0.0,0.0,167753.579180936,0.0,-167753.57918093598,167753.57918093598,167753.57918093598,0.0,False
cadata,absolute,0,0.0,0.905,tighter,8256,7453,10000142,0.009499999999999998,8179,0.708595640503846,161971.34958107185,167753.579180936,0.8892926356589147,-5782.229599864169,5782.229599864169,5782.229599864169,0.0,False
cadata,absolute,0,0.0,0.91,uncorrected,8256,7491,10000142,0.1,7432,0.0,0.0,167753.579180936,0.0,-167753.57918093598,167753.57918093598,167753.57918093598,0.0,False
cadata,absolute,0,0.0,0.91,tighter,8256,7491,10000142,0.008999999999999998,8183,0.6829063802976509,156099.27825083034,167753.579180936,0.8793604651162791,-11654.300930105666,11654.300930105666,11654.300930105666,0.0,False
cadata,absolute,0,0.0,0.915,uncorrected,8256,7527,10000142,0.1,7432,0.0,0.0,167753.579180936,0.0,-167753.57918093598,167753.57918093598,167753.57918093598,0.0,False
cadata,absolute,0,0.0,0.915,tighter,8256,7527,10000142,0.008499999999999997,8187,0.6829063802976509,156099.27825083034,167753.579180936,0.8793604651162791,-11654.300930105666,11654.300930105666,11654.300930105666,0.0,False
cadata,absolute,0,0.0,0.92,uncorrected,8256,7579,10000142,0.1,7432,0.0,0.0,167753.579180936,0.0,-167753.57918093598,167753.57918093598,167753.57918093598,0.0,False
cadata,absolute,0,0.0,0.92,tighter,8256,7579,10000142,0.007999999999999997,8191,0.6743216798674512,154136.98066536963,167753.579180936,0.876453488372093,-13616.598515566351,13616.598515566351,13616.598515566351,0.0,False
cadata,absolute,0,0.0,0.925,uncorrected,8256,7630,10000142,0.1,7432,0.0,0.0,167753.579180936,0.0,-167753.57918093598,167753.57918093598,167753.57918093598,0.0,False
cadata,absolute,0,0.0,0.925,tighter,8256,7630,10000142,0.007499999999999996,8196,0.6709525917175012,153366.87184263268,167753.579180936,0.8752422480620154,-14386.707338303357,14386.707338303357,14386.707338303357,0.0,False
cadata,absolute,0,0.0,0.93,uncorrected,8256,7673,10000142,0.1,7432,0.0,0.0,167753.579180936,0.0,-167753.57918093598,167753.57918093598,167753.57918093598,0.0,False
cadata,absolute,0,0.0,0.93,tighter,8256,7673,10000142,0.006999999999999996,8200,0.6887661258088089,157438.70349478043,167753.579180936,0.8817829457364341,-10314.87568615551,10314.87568615551,10314.87568615551,0.0,False
cadata,absolute,0,0.0,0.935,uncorrected,8256,7723,10000142,0.1,7432,0.0,0.0,167753.579180936,0.0,-167753.57918093598,167753.57918093598,167753.57918093598,0.0,False
cadata,absolute,0,0.0,0.935,tighter,8256,7723,10000142,0.006499999999999995,8204,0.6743216798674512,154136.98066536963,167753.579180936,0.876453488372093,-13616.598515566351,13616.598515566351,13616.598515566351,0.0,False
cadata,absolute,0,0.0,0.94,uncorrected,8256,7755,10000142,0.1,7432,0.0,0.0,167753.579180936,0.0,-167753.57918093598,167753.57918093598,167753.57918093598,0.0,False
cadata,absolute,0,0.0,0.94,tighter,8256,7755,10000142,0.006000000000000005,8208,0.6776235779340287,154891.73112593187,167753.579180936,0.877422480620155,-12861.84805500408,12861.84805500408,12861.84805500408,0.0,False
cadata,absolute,0,0.0,0.945,uncorrected,8256,7795,10000142,0.1,7432,0.0,0.0,167753.579180936,0.0,-167753.57918093598,167753.57918093598,167753.57918093598,0.0,False
cadata,absolute,0,0.0,0.945,tighter,8256,7795,10000142,0.005500000000000005,8212,0.6829063802976509,156099.27825083034,167753.579180936,0.8793604651162791,-11654.300930105666,11654.300930105666,11654.300930105666,0.0,False
cadata,absolute,0,0.0,0.95,uncorrected,8256,7834,10000142,0.1,7432,0.0,0.0,167753.579180936,0.0,-167753.57918093598,167753.57918093598,167753.57918093598,0.0,False
cadata,absolute,0,0.0,0.95,tighter,8256,7834,10000142,0.0050000000000000044,8216,0.7103222230168058,162366.0131717035,167753.579180936,0.8900193798449613,-5387.566009232542,5387.566009232542,5387.566009232542,0.0,False
cadata,adaptive,0,0.0,0.0,uncorrected,8256,0,10000142,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,0.0,0.0,tighter,8256,0,10000142,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,0.0,0.0,naive,8256,0,10000142,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,0.0,0.005,uncorrected,8256,43,10000142,0.1,7432,2.9333054394067135,154552.4293160953,154971.84571791266,0.8946220930232558,-419.41640181732714,419.41640181732714,419.41640181732714,0.0,False
cadata,adaptive,0,0.0,0.005,tighter,8256,43,10000142,0.0995,7436,2.9394907723179355,154878.32726545839,154971.84571791266,0.8948643410852714,-93.51845245426787,93.51845245426787,93.51845245426787,0.0,False
cadata,adaptive,0,0.0,0.005,naive,8256,43,10000142,0.095,7473,2.985077651726314,157280.2465687989,154971.84571791266,0.8984980620155039,2308.400850886256,2308.400850886256,2308.400850886256,0.0,False
cadata,adaptive,0,0.0,0.01,uncorrected,8256,93,10000142,0.1,7432,2.9228684516407566,154002.51665023353,154971.84571791266,0.8943798449612403,-969.3290676791081,969.3290676791081,969.3290676791081,0.0,False
cadata,adaptive,0,0.0,0.01,tighter,8256,93,10000142,0.099,7440,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,0.0,0.01,naive,8256,93,10000142,0.09000000000000001,7514,3.0389137079715502,160116.8053416153,154971.84571791266,0.9021317829457365,5144.959623702675,5144.959623702675,5144.959623702675,0.0,False
cadata,adaptive,0,0.0,0.015,uncorrected,8256,134,10000142,0.1,7432,2.914088569577356,153539.9149437158,154971.84571791266,0.8934108527131783,-1431.9307741968705,1431.9307741968705,1431.9307741968705,0.0,False
cadata,adaptive,0,0.0,0.015,tighter,8256,134,10000142,0.0985,7444,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,0.0,0.015,naive,8256,134,10000142,0.085,7556,3.1142126669279055,164084.21932971722,154971.84571791266,0.905281007751938,9112.373611804604,9112.373611804604,9112.373611804604,0.0,False
cadata,adaptive,0,0.0,0.02,uncorrected,8256,168,10000142,0.1,7432,2.913946838912216,153532.44732090645,154971.84571791266,0.8934108527131783,-1439.3983970061827,1439.3983970061827,1439.3983970061827,0.0,False
cadata,adaptive,0,0.0,0.02,tighter,8256,168,10000142,0.098,7448,2.9394907723179355,154878.32726545839,154971.84571791266,0.8948643410852714,-93.51845245426787,93.51845245426787,93.51845245426787,0.0,False
cadata,adaptive,0,0.0,0.02,naive,8256,168,10000142,0.08,7597,3.1904394057332537,168100.51695182672,154971.84571791266,0.9093992248062015,13128.671233914096,13128.671233914096,13128.671233914096,0.0,False
cadata,adaptive,0,0.0,0.025,uncorrected,8256,214,10000142,0.1,7432,2.903905896685016,153003.40183079542,154971.84571791266,0.8919573643410853,-1968.443887117221,1968.443887117221,1968.443887117221,0.0,False
cadata,adaptive,0,0.0,0.025,tighter,8256,214,10000142,0.0975,7452,2.937097557694011,154752.2315888768,154971.84571791266,0.8948643410852714,-219.61412903581794,219.61412903581794,219.61412903581794,0.0,False
cadata,adaptive,0,0.0,0.025,naive,8256,214,10000142,0.07500000000000001,7638,3.2799896789194607,172818.81600139572,154971.84571791266,0.9144864341085271,17846.9702834831,17846.9702834831,17846.9702834831,0.0,False
cadata,adaptive,0,0.0,0.03,uncorrected,8256,249,10000142,0.1,7432,2.895434256290627,152557.04101693144,154971.84571791266,0.8912306201550387,-2414.8047009812003,2414.8047009812003,2414.8047009812003,0.0,False
cadata,adaptive,0,0.0,0.03,tighter,8256,249,10000142,0.097,7457,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,0.0,0.03,naive,8256,249,10000142,0.07,7680,3.360420422621243,177056.61771948918,154971.84571791266,0.9186046511627907,22084.77200157656,22084.77200157656,22084.77200157656,0.0,False
cadata,adaptive,0,0.0,0.035,uncorrected,8256,292,10000142,0.1,7432,2.8885506579010767,152194.3522770379,154971.84571791266,0.8907461240310077,-2777.493440874755,2777.493440874755,2777.493440874755,0.0,False
cadata,adaptive,0,0.0,0.035,tighter,8256,292,10000142,0.0965,7461,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,0.0,0.035,naive,8256,292,10000142,0.065,7721,3.4420826159421827,181359.30307624652,154971.84571791266,0.9215116279069767,26387.457358333882,26387.457358333882,26387.457358333882,0.0,False
cadata,adaptive,0,0.0,0.04,uncorrected,8256,330,10000142,0.1,7432,2.886014766097863,152060.73910692465,154971.84571791266,0.8907461240310077,-2911.106610987975,2911.106610987975,2911.106610987975,0.0,False
cadata,adaptive,0,0.0,0.04,tighter,8256,330,10000142,0.096,7465,2.9362167973346356,154705.82535672723,154971.84571791266,0.8948643410852714,-266.02036118541827,266.02036118541827,266.02036118541827,0.0,False
cadata,adaptive,0,0.0,0.04,naive,8256,330,10000142,0.060000000000000005,7762,3.54683024973395,186878.33326319652,154971.84571791266,0.9265988372093024,31906.487545283897,31906.487545283897,31906.487545283897,0.0,False
cadata,adaptive,0,0.0,0.045,uncorrected,8256,376,10000142,0.1,7432,2.8799871563682524,151743.1514073399,154971.84571791266,0.8907461240310077,-3228.694310572724,3228.694310572724,3228.694310572724,0.0,False
cadata,adaptive,0,0.0,0.045,tighter,8256,376,10000142,0.0955,7469,2.9362167973346356,154705.82535672723,154971.84571791266,0.8948643410852714,-266.02036118541827,266.02036118541827,266.02036118541827,0.0,False
cadata,adaptive,0,0.0,0.045,naive,8256,376,10000142,0.05500000000000001,7803,3.6697945083098884,193357.17608217263,154971.84571791266,0.9316860465116279,38385.33036426003,38385.33036426003,38385.33036426003,0.0,False
cadata,adaptive,0,0.0,0.05,uncorrected,8256,417,10000142,0.1,7432,2.875808104351463,151522.96204936982,154971.84571791266,0.8902616279069767,-3448.8836685428046,3448.8836685428046,3448.8836685428046,0.0,False
cadata,adaptive,0,0.0,0.05,tighter,8256,417,10000142,0.095,7473,2.9362167973346356,154705.82535672723,154971.84571791266,0.8948643410852714,-266.02036118541827,266.02036118541827,266.02036118541827,0.0,False
cadata,adaptive,0,0.0,0.05,naive,8256,417,10000142,0.05,7845,3.798391656299518,200132.80924942254,154971.84571791266,0.9358042635658915,45160.96353150992,45160.96353150992,45160.96353150992,0.0,False
cadata,adaptive,0,0.0,0.055,uncorrected,8256,466,10000142,0.1,7432,2.853353082938303,150339.83326123696,154971.84571791266,0.8880813953488372,-4632.012456675674,4632.012456675674,4632.012456675674,0.0,False
cadata,adaptive,0,0.0,0.055,tighter,8256,466,10000142,0.0945,7477,2.9317235186088935,154469.07976135606,154971.84571791266,0.8946220930232558,-502.7659565565692,502.7659565565692,502.7659565565692,0.0,False
cadata,adaptive,0,0.0,0.055,naive,8256,466,10000142,0.045000000000000005,7886,3.9251048640629786,206809.179811855,154971.84571791266,0.939437984496124,51837.33409394237,51837.33409394237,51837.33409394237,0.0,False
cadata,adaptive,0,0.0,0.06,uncorrected,8256,506,10000142,0.1,7432,2.84154605741816,149717.73491013437,154971.84571791266,0.8873546511627907,-5254.110807778283,5254.110807778283,5254.110807778283,0.0,False
cadata,adaptive,0,0.0,0.06,tighter,8256,506,10000142,0.094,7481,2.9300679291899767,154381.84869322175,154971.84571791266,0.8946220930232558,-589.9970246908706,589.9970246908706,589.9970246908706,0.0,False
cadata,adaptive,0,0.0,0.06,naive,8256,506,10000142,0.04000000000000001,7927,4.061970013417475,214020.44429092197,154971.84571791266,0.9464631782945736,59048.598573009345,59048.598573009345,59048.598573009345,0.0,False
cadata,adaptive,0,0.0,0.065,uncorrected,8256,556,10000142,0.1,7432,2.8329458799383236,149264.60162772815,154971.84571791266,0.8863856589147286,-5707.244090184481,5707.244090184481,5707.244090184481,0.0,False
cadata,adaptive,0,0.0,0.065,tighter,8256,556,10000142,0.09350000000000001,7485,2.9251740593402755,154123.9964205375,154971.84571791266,0.8943798449612403,-847.8492973751288,847.8492973751288,847.8492973751288,0.0,False
cadata,adaptive,0,0.0,0.065,naive,8256,556,10000142,0.035,7969,4.29525732726074,226312.07972674465,154971.84571791266,0.9551841085271318,71340.23400883203,71340.23400883203,71340.23400883203,0.0,False
cadata,adaptive,0,0.0,0.07,uncorrected,8256,601,10000142,0.1,7432,2.8268122969827494,148941.43032293982,154971.84571791266,0.8861434108527132,-6030.415394972817,6030.415394972817,6030.415394972817,0.0,False
cadata,adaptive,0,0.0,0.07,tighter,8256,601,10000142,0.093,7490,2.9293018351040137,154341.48409276808,154971.84571791266,0.8946220930232558,-630.3616251445607,630.3616251445607,630.3616251445607,0.0,False
cadata,adaptive,0,0.0,0.07,naive,8256,601,10000142,0.03,8010,4.55411601094514,239951.04070077895,154971.84571791266,0.9622093023255814,84979.19498286636,84979.19498286636,84979.19498286636,0.0,False
cadata,adaptive,0,0.0,0.075,uncorrected,8256,636,10000142,0.1,7432,2.821048721760379,148637.75429241243,154971.84571791266,0.8856589147286822,-6334.091425500204,6334.091425500204,6334.091425500204,0.0,False
cadata,adaptive,0,0.0,0.075,tighter,8256,636,10000142,0.09250000000000001,7494,2.9293018351040137,154341.48409276808,154971.84571791266,0.8946220930232558,-630.3616251445607,630.3616251445607,630.3616251445607,0.0,False
cadata,adaptive,0,0.0,0.075,naive,8256,636,10000142,0.02500000000000001,8051,4.843577386497067,255202.42167997127,154971.84571791266,0.9675387596899225,100230.57596205865,100230.57596205865,100230.57596205865,0.0,False
cadata,adaptive,0,0.0,0.08,uncorrected,8256,681,10000142,0.1,7432,2.8127112680633375,148198.4636185272,154971.84571791266,0.8844476744186046,-6773.382099385437,6773.382099385437,6773.382099385437,0.0,False
cadata,adaptive,0,0.0,0.08,tighter,8256,681,10000142,0.09200000000000001,7498,2.925408270552417,154136.33673509292,154971.84571791266,0.8943798449612403,-835.5089828196686,835.5089828196686,835.5089828196686,0.0,False
cadata,adaptive,0,0.0,0.08,naive,8256,681,10000142,0.020000000000000004,8092,5.4232961005179625,285747.121992549,154971.84571791266,0.9762596899224806,130775.27627463636,130775.27627463636,130775.27627463636,0.0,False
cadata,adaptive,0,0.0,0.085,uncorrected,8256,729,10000142,0.1,7432,2.7981269690199784,147430.03397709187,154971.84571791266,0.8829941860465116,-7541.811740820749,7541.811740820749,7541.811740820749,0.0,False
cadata,adaptive,0,0.0,0.085,tighter,8256,729,10000142,0.09150000000000001,7502,2.9251740593402755,154123.9964205375,154971.84571791266,0.8943798449612403,-847.8492973751288,847.8492973751288,847.8492973751288,0.0,False
cadata,adaptive,0,0.0,0.085,naive,8256,729,10000142,0.015,8134,6.063683525380997,319488.3856490465,154971.84571791266,0.9825581395348837,164516.5399311339,164516.5399311339,164516.5399311339,0.0,False
cadata,adaptive,0,0.0,0.09,uncorrected,8256,766,10000142,0.1,7432,2.795508678221063,147292.07930036713,154971.84571791266,0.8825096899224806,-7679.766417545507,7679.766417545507,7679.766417545507,0.0,False
cadata,adaptive,0,0.0,0.09,tighter,8256,766,10000142,0.09100000000000001,7506,2.9293018351040137,154341.48409276808,154971.84571791266,0.8946220930232558,-630.3616251445607,630.3616251445607,630.3616251445607,0.0,False
cadata,adaptive,0,0.0,0.09,naive,8256,766,10000142,0.010000000000000009,8175,6.807592442050055,358684.07550682075,154971.84571791266,0.9871608527131783,203712.22978890815,203712.22978890815,203712.22978890815,0.0,False
cadata,adaptive,0,0.0,0.095,uncorrected,8256,798,10000142,0.1,7432,2.787280013226069,146858.52057582396,154971.84571791266,0.8822674418604651,-8113.325142088653,8113.325142088653,8113.325142088653,0.0,False
cadata,adaptive,0,0.0,0.095,tighter,8256,798,10000142,0.09050000000000001,7510,2.9300679291899767,154381.84869322175,154971.84571791266,0.8946220930232558,-589.9970246908706,589.9970246908706,589.9970246908706,0.0,False
cadata,adaptive,0,0.0,0.095,naive,8256,798,10000142,0.0050000000000000044,8216,8.504781877640813,448106.9998147707,154971.84571791266,0.9924903100775194,293135.15409685805,293135.15409685805,293135.15409685805,0.0,False
cadata,adaptive,0,0.0,0.1,uncorrected,8256,836,10000142,0.1,7432,2.7845916353505618,146716.87309309086,154971.84571791266,0.8815406976744186,-8254.972624821765,8254.972624821765,8254.972624821765,0.0,False
cadata,adaptive,0,0.0,0.1,tighter,8256,836,10000142,0.09000000000000001,7514,2.9300679291899767,154381.84869322175,154971.84571791266,0.8946220930232558,-589.9970246908706,589.9970246908706,589.9970246908706,0.0,False
cadata,adaptive,0,0.0,0.1,naive,8256,836,10000142,0.0,8257,inf,inf,154971.84571791266,1.0,inf,inf,inf,0.0,True
cadata,adaptive,0,0.0,0.105,uncorrected,8256,877,10000142,0.1,7432,2.7735541935501464,146135.32320715938,154971.84571791266,0.8810562015503876,-8836.522510753259,8836.522510753259,8836.522510753259,0.0,False
cadata,adaptive,0,0.0,0.105,tighter,8256,877,10000142,0.08950000000000001,7518,2.9317235186088935,154469.07976135606,154971.84571791266,0.8946220930232558,-502.7659565565692,502.7659565565692,502.7659565565692,0.0,False
cadata,adaptive,0,0.0,0.11,uncorrected,8256,921,10000142,0.1,7432,2.7669065110315874,145785.06459830026,154971.84571791266,0.8800872093023255,-9186.781119612366,9186.781119612366,9186.781119612366,0.0,False
cadata,adaptive,0,0.0,0.11,tighter,8256,921,10000142,0.08900000000000001,7523,2.9293018351040137,154341.48409276808,154971.84571791266,0.8946220930232558,-630.3616251445607,630.3616251445607,630.3616251445607,0.0,False
cadata,adaptive,0,0.0,0.115,uncorrected,8256,967,10000142,0.1,7432,2.7551968398343987,145168.09573249257,154971.84571791266,0.8791182170542635,-9803.749985420032,9803.749985420032,9803.749985420032,0.0,False
cadata,adaptive,0,0.0,0.115,tighter,8256,967,10000142,0.08850000000000001,7527,2.925408270552417,154136.33673509292,154971.84571791266,0.8943798449612403,-835.5089828196686,835.5089828196686,835.5089828196686,0.0,False
cadata,adaptive,0,0.0,0.12,uncorrected,8256,997,10000142,0.1,7432,2.7531804997560103,145061.85713447418,154971.84571791266,0.8783914728682171,-9909.988583438437,9909.988583438437,9909.988583438437,0.0,False
cadata,adaptive,0,0.0,0.12,tighter,8256,997,10000142,0.08800000000000001,7531,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,0.0,0.125,uncorrected,8256,1045,10000142,0.1,7432,2.743822643599923,144568.80264969938,154971.84571791266,0.877422480620155,-10403.043068213266,10403.043068213266,10403.043068213266,0.0,False
cadata,adaptive,0,0.0,0.125,tighter,8256,1045,10000142,0.08750000000000001,7535,2.9300679291899767,154381.84869322175,154971.84571791266,0.8946220930232558,-589.9970246908706,589.9970246908706,589.9970246908706,0.0,False
cadata,adaptive,0,0.0,0.13,uncorrected,8256,1074,10000142,0.1,7432,2.734445242840551,144074.7183826601,154971.84571791266,0.876453488372093,-10897.127335252533,10897.127335252533,10897.127335252533,0.0,False
cadata,adaptive,0,0.0,0.13,tighter,8256,1074,10000142,0.08700000000000001,7539,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,0.0,0.135,uncorrected,8256,1123,10000142,0.1,7432,2.728143437333464,143742.68362858592,154971.84571791266,0.8762112403100775,-11229.162089326703,11229.162089326703,11229.162089326703,0.0,False
cadata,adaptive,0,0.0,0.135,tighter,8256,1123,10000142,0.08650000000000001,7543,2.9317235186088935,154469.07976135606,154971.84571791266,0.8946220930232558,-502.7659565565692,502.7659565565692,502.7659565565692,0.0,False
cadata,adaptive,0,0.0,0.14,uncorrected,8256,1161,10000142,0.1,7432,2.722794448782945,143460.85168440425,154971.84571791266,0.8757267441860465,-11510.994033508377,11510.994033508377,11510.994033508377,0.0,False
cadata,adaptive,0,0.0,0.14,tighter,8256,1161,10000142,0.08600000000000001,7547,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,0.0,0.145,uncorrected,8256,1198,10000142,0.1,7432,2.7200882415013767,143318.26479114027,154971.84571791266,0.8757267441860465,-11653.580926772334,11653.580926772334,11653.580926772334,0.0,False
cadata,adaptive,0,0.0,0.145,tighter,8256,1198,10000142,0.0855,7552,2.9362167973346356,154705.82535672723,154971.84571791266,0.8948643410852714,-266.02036118541827,266.02036118541827,266.02036118541827,0.0,False
cadata,adaptive,0,0.0,0.15,uncorrected,8256,1238,10000142,0.1,7432,2.7146217105072443,143030.2396732222,154971.84571791266,0.875,-11941.606044690425,11941.606044690425,11941.606044690425,0.0,False
cadata,adaptive,0,0.0,0.15,tighter,8256,1238,10000142,0.085,7556,2.937097557694011,154752.2315888768,154971.84571791266,0.8948643410852714,-219.61412903581794,219.61412903581794,219.61412903581794,0.0,False
cadata,adaptive,0,0.0,0.155,uncorrected,8256,1277,10000142,0.1,7432,2.7100751387040343,142790.68612799427,154971.84571791266,0.874515503875969,-12181.15958991833,12181.15958991833,12181.15958991833,0.0,False
cadata,adaptive,0,0.0,0.155,tighter,8256,1277,10000142,0.0845,7560,2.9394907723179355,154878.32726545839,154971.84571791266,0.8948643410852714,-93.51845245426787,93.51845245426787,93.51845245426787,0.0,False
cadata,adaptive,0,0.0,0.16,uncorrected,8256,1322,10000142,0.1,7432,2.706032416088862,142577.67980658225,154971.84571791266,0.8737887596899225,-12394.165911330383,12394.165911330383,12394.165911330383,0.0,False
cadata,adaptive,0,0.0,0.16,tighter,8256,1322,10000142,0.084,7564,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.165,uncorrected,8256,1352,10000142,0.1,7432,2.70437132256028,142490.15873335383,154971.84571791266,0.8737887596899225,-12481.686984558793,12481.686984558793,12481.686984558793,0.0,False
cadata,adaptive,0,0.0,0.165,tighter,8256,1352,10000142,0.0835,7568,2.9473057136401613,155290.0873740671,154971.84571791266,0.8953488372093024,318.2416561544765,318.2416561544765,318.2416561544765,0.0,False
cadata,adaptive,0,0.0,0.17,uncorrected,8256,1393,10000142,0.1,7432,2.6889226488727465,141676.18620391862,154971.84571791266,0.8723352713178295,-13295.659513994002,13295.659513994002,13295.659513994002,0.0,False
cadata,adaptive,0,0.0,0.17,tighter,8256,1393,10000142,0.083,7572,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.175,uncorrected,8256,1432,10000142,0.1,7432,2.6791318359100877,141160.31973190728,154971.84571791266,0.8718507751937985,-13811.525986005343,13811.525986005343,13811.525986005343,0.0,False
cadata,adaptive,0,0.0,0.175,tighter,8256,1432,10000142,0.0825,7576,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.18,uncorrected,8256,1477,10000142,0.1,7432,2.67379512942237,140879.1349152349,154971.84571791266,0.8716085271317829,-14092.710802677755,14092.710802677755,14092.710802677755,0.0,False
cadata,adaptive,0,0.0,0.18,tighter,8256,1477,10000142,0.08200000000000002,7580,2.9455479894178622,155197.47494272105,154971.84571791266,0.8953488372093024,225.62922480842258,225.62922480842258,225.62922480842258,0.0,False
cadata,adaptive,0,0.0,0.185,uncorrected,8256,1522,10000142,0.1,7432,2.6713646893278757,140751.07787219223,154971.84571791266,0.8713662790697675,-14220.767845720393,14220.767845720393,14220.767845720393,0.0,False
cadata,adaptive,0,0.0,0.185,tighter,8256,1522,10000142,0.0815,7585,2.9539567749265765,155640.5240062487,154971.84571791266,0.8963178294573644,668.6782883360936,668.6782883360936,668.6782883360936,0.0,False
cadata,adaptive,0,0.0,0.19,uncorrected,8256,1572,10000142,0.1,7432,2.664465618538212,140387.57390965163,154971.84571791266,0.8706395348837209,-14584.27180826099,14584.27180826099,14584.27180826099,0.0,False
cadata,adaptive,0,0.0,0.19,tighter,8256,1572,10000142,0.08100000000000002,7589,2.953667765001604,155625.29641167202,154971.84571791266,0.8963178294573644,653.4506937593834,653.4506937593834,653.4506937593834,0.0,False
cadata,adaptive,0,0.0,0.195,uncorrected,8256,1617,10000142,0.1,7432,2.66345983126772,140334.58015593563,154971.84571791266,0.8701550387596899,-14637.265561977001,14637.265561977001,14637.265561977001,0.0,False
cadata,adaptive,0,0.0,0.195,tighter,8256,1617,10000142,0.0805,7593,2.95544942009891,155719.16973280412,154971.84571791266,0.8963178294573644,747.324014891511,747.324014891511,747.324014891511,0.0,False
cadata,adaptive,0,0.0,0.2,uncorrected,8256,1662,10000142,0.1,7432,2.6541708446684913,139845.15432747986,154971.84571791266,0.8694282945736435,-15126.69139043277,15126.69139043277,15126.69139043277,0.0,False
cadata,adaptive,0,0.0,0.2,tighter,8256,1662,10000142,0.08000000000000002,7597,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.205,uncorrected,8256,1699,10000142,0.1,7432,2.650744596578858,139664.6293270559,154971.84571791266,0.8689437984496124,-15307.216390856725,15307.216390856725,15307.216390856725,0.0,False
cadata,adaptive,0,0.0,0.205,tighter,8256,1699,10000142,0.07950000000000002,7601,2.9591707521394874,155915.2423611218,154971.84571791266,0.8965600775193798,943.3966432091996,943.3966432091996,943.3966432091996,0.0,False
cadata,adaptive,0,0.0,0.21,uncorrected,8256,1739,10000142,0.1,7432,2.644533626280132,139337.3805737613,154971.84571791266,0.8687015503875969,-15634.465144151338,15634.465144151338,15634.465144151338,0.0,False
cadata,adaptive,0,0.0,0.21,tighter,8256,1739,10000142,0.07900000000000001,7605,2.9591707521394874,155915.2423611218,154971.84571791266,0.8965600775193798,943.3966432091996,943.3966432091996,943.3966432091996,0.0,False
cadata,adaptive,0,0.0,0.215,uncorrected,8256,1784,10000142,0.1,7432,2.6349590269890033,138832.9061469619,154971.84571791266,0.8682170542635659,-16138.939570950695,16138.939570950695,16138.939570950695,0.0,False
cadata,adaptive,0,0.0,0.215,tighter,8256,1784,10000142,0.07850000000000001,7609,2.9539567749265765,155640.5240062487,154971.84571791266,0.8963178294573644,668.6782883360936,668.6782883360936,668.6782883360936,0.0,False
cadata,adaptive,0,0.0,0.22,uncorrected,8256,1814,10000142,0.1,7432,2.6260618727370404,138364.12550613,154971.84571791266,0.8674903100775194,-16607.72021178264,16607.72021178264,16607.72021178264,0.0,False
cadata,adaptive,0,0.0,0.22,tighter,8256,1814,10000142,0.07800000000000001,7613,2.95544942009891,155719.16973280412,154971.84571791266,0.8963178294573644,747.324014891511,747.324014891511,747.324014891511,0.0,False
cadata,adaptive,0,0.0,0.225,uncorrected,8256,1852,10000142,0.1,7432,2.620319428042513,138061.56281837524,154971.84571791266,0.8672480620155039,-16910.282899537397,16910.282899537397,16910.282899537397,0.0,False
cadata,adaptive,0,0.0,0.225,tighter,8256,1852,10000142,0.07750000000000001,7618,2.95544942009891,155719.16973280412,154971.84571791266,0.8963178294573644,747.324014891511,747.324014891511,747.324014891511,0.0,False
cadata,adaptive,0,0.0,0.23,uncorrected,8256,1881,10000142,0.1,7432,2.6077345802526164,137398.48192254626,154971.84571791266,0.8665213178294574,-17573.36379536637,17573.36379536637,17573.36379536637,0.0,False
cadata,adaptive,0,0.0,0.23,tighter,8256,1881,10000142,0.07700000000000001,7622,2.9473057136401613,155290.0873740671,154971.84571791266,0.8953488372093024,318.2416561544765,318.2416561544765,318.2416561544765,0.0,False
cadata,adaptive,0,0.0,0.235,uncorrected,8256,1932,10000142,0.1,7432,2.5999057517522033,136985.99011477781,154971.84571791266,0.8660368217054264,-17985.85560313483,17985.85560313483,17985.85560313483,0.0,False
cadata,adaptive,0,0.0,0.235,tighter,8256,1932,10000142,0.07650000000000001,7626,2.9473057136401613,155290.0873740671,154971.84571791266,0.8953488372093024,318.2416561544765,318.2416561544765,318.2416561544765,0.0,False
cadata,adaptive,0,0.0,0.24,uncorrected,8256,1975,10000142,0.1,7432,2.587707654367778,136343.28664500942,154971.84571791266,0.8640988372093024,-18628.559072903223,18628.559072903223,18628.559072903223,0.0,False
cadata,adaptive,0,0.0,0.24,tighter,8256,1975,10000142,0.07600000000000001,7630,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.245,uncorrected,8256,2017,10000142,0.1,7432,2.5761427936214907,135733.947672317,154971.84571791266,0.8638565891472868,-19237.89804559561,19237.89804559561,19237.89804559561,0.0,False
cadata,adaptive,0,0.0,0.245,tighter,8256,2017,10000142,0.07550000000000001,7634,2.9399260712918918,154901.2626587522,154971.84571791266,0.8948643410852714,-70.5830591604321,70.5830591604321,70.5830591604321,0.0,False
cadata,adaptive,0,0.0,0.25,uncorrected,8256,2062,10000142,0.1,7432,2.5702293346717777,135422.37444367842,154971.84571791266,0.8626453488372093,-19549.471274234224,19549.471274234224,19549.471274234224,0.0,False
cadata,adaptive,0,0.0,0.25,tighter,8256,2062,10000142,0.07500000000000001,7638,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.255,uncorrected,8256,2104,10000142,0.1,7432,2.5652601933591064,135160.55620573738,154971.84571791266,0.8621608527131783,-19811.28951217526,19811.28951217526,19811.28951217526,0.0,False
cadata,adaptive,0,0.0,0.255,tighter,8256,2104,10000142,0.0745,7642,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.26,uncorrected,8256,2140,10000142,0.1,7432,2.551099818431941,134414.46262965794,154971.84571791266,0.8602228682170543,-20557.383088254657,20557.383088254657,20557.383088254657,0.0,False
cadata,adaptive,0,0.0,0.26,tighter,8256,2140,10000142,0.074,7646,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.265,uncorrected,8256,2172,10000142,0.1,7432,2.548295616836204,134266.71253071126,154971.84571791266,0.8599806201550387,-20705.133187201372,20705.133187201372,20705.133187201372,0.0,False
cadata,adaptive,0,0.0,0.265,tighter,8256,2172,10000142,0.0735,7651,2.9473057136401613,155290.0873740671,154971.84571791266,0.8953488372093024,318.2416561544765,318.2416561544765,318.2416561544765,0.0,False
cadata,adaptive,0,0.0,0.27,uncorrected,8256,2203,10000142,0.1,7432,2.5462500421958323,134158.9335978495,154971.84571791266,0.8597383720930233,-20812.912120063123,20812.912120063123,20812.912120063123,0.0,False
cadata,adaptive,0,0.0,0.27,tighter,8256,2203,10000142,0.073,7655,2.9539567749265765,155640.5240062487,154971.84571791266,0.8963178294573644,668.6782883360936,668.6782883360936,668.6782883360936,0.0,False
cadata,adaptive,0,0.0,0.275,uncorrected,8256,2234,10000142,0.1,7432,2.545890905557891,134140.01110887015,154971.84571791266,0.8597383720930233,-20831.83460904248,20831.83460904248,20831.83460904248,0.0,False
cadata,adaptive,0,0.0,0.275,tighter,8256,2234,10000142,0.0725,7659,2.9591707521394874,155915.2423611218,154971.84571791266,0.8965600775193798,943.3966432091996,943.3966432091996,943.3966432091996,0.0,False
cadata,adaptive,0,0.0,0.28,uncorrected,8256,2282,10000142,0.1,7432,2.5337247106955965,133498.98854564165,154971.84571791266,0.8582848837209303,-21472.857172270982,21472.857172270982,21472.857172270982,0.0,False
cadata,adaptive,0,0.0,0.28,tighter,8256,2282,10000142,0.072,7663,2.953667765001604,155625.29641167202,154971.84571791266,0.8963178294573644,653.4506937593834,653.4506937593834,653.4506937593834,0.0,False
cadata,adaptive,0,0.0,0.285,uncorrected,8256,2327,10000142,0.1,7432,2.5282930780959516,133212.8021832704,154971.84571791266,0.8580426356589147,-21759.043534642235,21759.043534642235,21759.043534642235,0.0,False
cadata,adaptive,0,0.0,0.285,tighter,8256,2327,10000142,0.07150000000000001,7667,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.29,uncorrected,8256,2364,10000142,0.1,7432,2.5213542385217904,132847.20285003557,154971.84571791266,0.8573158914728682,-22124.642867877083,22124.642867877083,22124.642867877083,0.0,False
cadata,adaptive,0,0.0,0.29,tighter,8256,2364,10000142,0.071,7671,2.9591707521394874,155915.2423611218,154971.84571791266,0.8965600775193798,943.3966432091996,943.3966432091996,943.3966432091996,0.0,False
cadata,adaptive,0,0.0,0.295,uncorrected,8256,2402,10000142,0.1,7432,2.5154635186496432,132536.8277167712,154971.84571791266,0.8558624031007752,-22435.018001141452,22435.018001141452,22435.018001141452,0.0,False
cadata,adaptive,0,0.0,0.295,tighter,8256,2402,10000142,0.07050000000000001,7675,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.3,uncorrected,8256,2448,10000142,0.1,7432,2.5012857727700704,131789.81888554717,154971.84571791266,0.8544089147286822,-23182.026832365467,23182.026832365467,23182.026832365467,0.0,False
cadata,adaptive,0,0.0,0.3,tighter,8256,2448,10000142,0.06999999999999999,7680,2.9591707521394874,155915.2423611218,154971.84571791266,0.8965600775193798,943.3966432091996,943.3966432091996,943.3966432091996,0.0,False
cadata,adaptive,0,0.0,0.305,uncorrected,8256,2494,10000142,0.1,7432,2.4930415487793627,131355.4403757362,154971.84571791266,0.8539244186046512,-23616.405342176433,23616.405342176433,23616.405342176433,0.0,False
cadata,adaptive,0,0.0,0.305,tighter,8256,2494,10000142,0.0695,7684,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.31,uncorrected,8256,2530,10000142,0.1,7432,2.4832759942947358,130840.90474335995,154971.84571791266,0.8522286821705426,-24130.94097455267,24130.94097455267,24130.94097455267,0.0,False
cadata,adaptive,0,0.0,0.31,tighter,8256,2530,10000142,0.06899999999999999,7688,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.315,uncorrected,8256,2581,10000142,0.1,7432,2.4746602092948655,130386.94911899632,154971.84571791266,0.8512596899224806,-24584.896598916304,24584.896598916304,24584.896598916304,0.0,False
cadata,adaptive,0,0.0,0.315,tighter,8256,2581,10000142,0.0685,7692,2.95544942009891,155719.16973280412,154971.84571791266,0.8963178294573644,747.324014891511,747.324014891511,747.324014891511,0.0,False
cadata,adaptive,0,0.0,0.32,uncorrected,8256,2616,10000142,0.1,7432,2.467737964984584,130022.22417078569,154971.84571791266,0.8510174418604651,-24949.621547126924,24949.621547126924,24949.621547126924,0.0,False
cadata,adaptive,0,0.0,0.32,tighter,8256,2616,10000142,0.06799999999999999,7696,2.9539567749265765,155640.5240062487,154971.84571791266,0.8963178294573644,668.6782883360936,668.6782883360936,668.6782883360936,0.0,False
cadata,adaptive,0,0.0,0.325,uncorrected,8256,2660,10000142,0.1,7432,2.4650204954448016,129879.0438823222,154971.84571791266,0.8510174418604651,-25092.80183559044,25092.80183559044,25092.80183559044,0.0,False
cadata,adaptive,0,0.0,0.325,tighter,8256,2660,10000142,0.0675,7700,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.33,uncorrected,8256,2702,10000142,0.1,7432,2.4518745043224346,129186.39700128668,154971.84571791266,0.8473837209302325,-25785.44871662598,25785.44871662598,25785.44871662598,0.0,False
cadata,adaptive,0,0.0,0.33,tighter,8256,2702,10000142,0.06699999999999999,7704,2.9539567749265765,155640.5240062487,154971.84571791266,0.8963178294573644,668.6782883360936,668.6782883360936,668.6782883360936,0.0,False
cadata,adaptive,0,0.0,0.335,uncorrected,8256,2744,10000142,0.1,7432,2.444961804784419,128822.17495595178,154971.84571791266,0.846656976744186,-26149.67076196084,26149.67076196084,26149.67076196084,0.0,False
cadata,adaptive,0,0.0,0.335,tighter,8256,2744,10000142,0.0665,7708,2.9529225226146925,155586.03046282838,154971.84571791266,0.8963178294573644,614.1847449157405,614.1847449157405,614.1847449157405,0.0,False
cadata,adaptive,0,0.0,0.34,uncorrected,8256,2800,10000142,0.1,7432,2.4224992218297308,127638.64775904878,154971.84571791266,0.844234496124031,-27333.19795886384,27333.19795886384,27333.19795886384,0.0,False
cadata,adaptive,0,0.0,0.34,tighter,8256,2800,10000142,0.06599999999999999,7713,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.345,uncorrected,8256,2857,10000142,0.1,7432,2.410518262341378,127007.38503080142,154971.84571791266,0.8435077519379846,-27964.46068711117,27964.46068711117,27964.46068711117,0.0,False
cadata,adaptive,0,0.0,0.345,tighter,8256,2857,10000142,0.0655,7717,2.9399260712918918,154901.2626587522,154971.84571791266,0.8948643410852714,-70.5830591604321,70.5830591604321,70.5830591604321,0.0,False
cadata,adaptive,0,0.0,0.35,uncorrected,8256,2904,10000142,0.1,7432,2.4043630361996815,126683.07337187596,154971.84571791266,0.842296511627907,-28288.77234603666,28288.77234603666,28288.77234603666,0.0,False
cadata,adaptive,0,0.0,0.35,tighter,8256,2904,10000142,0.065,7721,2.9394907723179355,154878.32726545839,154971.84571791266,0.8948643410852714,-93.51845245426787,93.51845245426787,93.51845245426787,0.0,False
cadata,adaptive,0,0.0,0.355,uncorrected,8256,2948,10000142,0.1,7432,2.3964533321996346,126266.32032872009,154971.84571791266,0.8410852713178295,-28705.525389192553,28705.525389192553,28705.525389192553,0.0,False
cadata,adaptive,0,0.0,0.355,tighter,8256,2948,10000142,0.0645,7725,2.937097557694011,154752.2315888768,154971.84571791266,0.8948643410852714,-219.61412903581794,219.61412903581794,219.61412903581794,0.0,False
cadata,adaptive,0,0.0,0.36,uncorrected,8256,2983,10000142,0.1,7432,2.3855700332682295,125692.89205008771,154971.84571791266,0.8398740310077519,-29278.953667824913,29278.953667824913,29278.953667824913,0.0,False
cadata,adaptive,0,0.0,0.36,tighter,8256,2983,10000142,0.064,7729,2.9362167973346356,154705.82535672723,154971.84571791266,0.8948643410852714,-266.02036118541827,266.02036118541827,266.02036118541827,0.0,False
cadata,adaptive,0,0.0,0.365,uncorrected,8256,3021,10000142,0.1,7432,2.37825523157363,125307.48371289988,154971.84571791266,0.8396317829457365,-29664.362005012783,29664.362005012783,29664.362005012783,0.0,False
cadata,adaptive,0,0.0,0.365,tighter,8256,3021,10000142,0.0635,7733,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,0.0,0.37,uncorrected,8256,3062,10000142,0.1,7432,2.367172024712086,124723.5225194788,154971.84571791266,0.8374515503875969,-30248.32319843382,30248.32319843382,30248.32319843382,0.0,False
cadata,adaptive,0,0.0,0.37,tighter,8256,3062,10000142,0.063,7737,2.9317235186088935,154469.07976135606,154971.84571791266,0.8946220930232558,-502.7659565565692,502.7659565565692,502.7659565565692,0.0,False
cadata,adaptive,0,0.0,0.375,uncorrected,8256,3104,10000142,0.1,7432,2.365227644604043,124621.07540804784,154971.84571791266,0.8374515503875969,-30350.770309864794,30350.770309864794,30350.770309864794,0.0,False
cadata,adaptive,0,0.0,0.375,tighter,8256,3104,10000142,0.0625,7741,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,0.0,0.38,uncorrected,8256,3144,10000142,0.1,7432,2.360205685106666,124356.47424179368,154971.84571791266,0.8372093023255814,-30615.371476118933,30615.371476118933,30615.371476118933,0.0,False
cadata,adaptive,0,0.0,0.38,tighter,8256,3144,10000142,0.062,7746,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,0.0,0.385,uncorrected,8256,3182,10000142,0.1,7432,2.349017472651359,123766.98042657682,154971.84571791266,0.8367248062015504,-31204.86529133583,31204.86529133583,31204.86529133583,0.0,False
cadata,adaptive,0,0.0,0.385,tighter,8256,3182,10000142,0.0615,7750,2.937097557694011,154752.2315888768,154971.84571791266,0.8948643410852714,-219.61412903581794,219.61412903581794,219.61412903581794,0.0,False
cadata,adaptive,0,0.0,0.39,uncorrected,8256,3237,10000142,0.1,7432,2.3349252570174817,123024.47808386046,154971.84571791266,0.8352713178294574,-31947.367634052138,31947.367634052138,31947.367634052138,0.0,False
cadata,adaptive,0,0.0,0.39,tighter,8256,3237,10000142,0.061,7754,2.9300679291899767,154381.84869322175,154971.84571791266,0.8946220930232558,-589.9970246908706,589.9970246908706,589.9970246908706,0.0,False
cadata,adaptive,0,0.0,0.395,uncorrected,8256,3269,10000142,0.1,7432,2.32864859232033,122693.76796962717,154971.84571791266,0.8345445736434108,-32278.07774828544,32278.07774828544,32278.07774828544,0.0,False
cadata,adaptive,0,0.0,0.395,tighter,8256,3269,10000142,0.0605,7758,2.9317235186088935,154469.07976135606,154971.84571791266,0.8946220930232558,-502.7659565565692,502.7659565565692,502.7659565565692,0.0,False
cadata,adaptive,0,0.0,0.4,uncorrected,8256,3306,10000142,0.1,7432,2.323027703375518,122397.60991200863,154971.84571791266,0.8335755813953488,-32574.23580590401,32574.23580590401,32574.23580590401,0.0,False
cadata,adaptive,0,0.0,0.4,tighter,8256,3306,10000142,0.06,7762,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,0.0,0.405,uncorrected,8256,3337,10000142,0.1,7432,2.32178523578716,122332.14574944731,154971.84571791266,0.8335755813953488,-32639.699968465316,32639.699968465316,32639.699968465316,0.0,False
cadata,adaptive,0,0.0,0.405,tighter,8256,3337,10000142,0.0595,7766,2.937097557694011,154752.2315888768,154971.84571791266,0.8948643410852714,-219.61412903581794,219.61412903581794,219.61412903581794,0.0,False
cadata,adaptive,0,0.0,0.41,uncorrected,8256,3378,10000142,0.1,7432,2.314901990314637,121969.47560433873,154971.84571791266,0.8333333333333334,-33002.370113573896,33002.370113573896,33002.370113573896,0.0,False
cadata,adaptive,0,0.0,0.41,tighter,8256,3378,10000142,0.05900000000000001,7770,2.9399260712918918,154901.2626587522,154971.84571791266,0.8948643410852714,-70.5830591604321,70.5830591604321,70.5830591604321,0.0,False
cadata,adaptive,0,0.0,0.415,uncorrected,8256,3418,10000142,0.1,7432,2.2981409145366776,121086.35414530693,154971.84571791266,0.8301841085271318,-33885.4915726057,33885.4915726057,33885.4915726057,0.0,False
cadata,adaptive,0,0.0,0.415,tighter,8256,3418,10000142,0.058499999999999996,7774,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.42,uncorrected,8256,3460,10000142,0.1,7432,2.28295683976113,120286.32302275434,154971.84571791266,0.8267926356589147,-34685.52269515827,34685.52269515827,34685.52269515827,0.0,False
cadata,adaptive,0,0.0,0.42,tighter,8256,3460,10000142,0.05800000000000001,7779,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.425,uncorrected,8256,3499,10000142,0.1,7432,2.2714778121146355,119681.50649559748,154971.84571791266,0.8248546511627907,-35290.33922231515,35290.33922231515,35290.33922231515,0.0,False
cadata,adaptive,0,0.0,0.425,tighter,8256,3499,10000142,0.057499999999999996,7783,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,0.0,0.43,uncorrected,8256,3539,10000142,0.1,7432,2.256756648264244,118905.8656077196,154971.84571791266,0.8229166666666666,-36065.98011019299,36065.98011019299,36065.98011019299,0.0,False
cadata,adaptive,0,0.0,0.43,tighter,8256,3539,10000142,0.05700000000000001,7787,2.9362167973346356,154705.82535672723,154971.84571791266,0.8948643410852714,-266.02036118541827,266.02036118541827,266.02036118541827,0.0,False
cadata,adaptive,0,0.0,0.435,uncorrected,8256,3572,10000142,0.1,7432,2.24098850554492,118075.06062903069,154971.84571791266,0.8204941860465116,-36896.785088881916,36896.785088881916,36896.785088881916,0.0,False
cadata,adaptive,0,0.0,0.435,tighter,8256,3572,10000142,0.056499999999999995,7791,2.9362167973346356,154705.82535672723,154971.84571791266,0.8948643410852714,-266.02036118541827,266.02036118541827,266.02036118541827,0.0,False
cadata,adaptive,0,0.0,0.44,uncorrected,8256,3614,10000142,0.1,7432,2.2262556424951656,117298.80332403579,154971.84571791266,0.8187984496124031,-37673.04239387686,37673.04239387686,37673.04239387686,0.0,False
cadata,adaptive,0,0.0,0.44,tighter,8256,3614,10000142,0.05600000000000001,7795,2.9362167973346356,154705.82535672723,154971.84571791266,0.8948643410852714,-266.02036118541827,266.02036118541827,266.02036118541827,0.0,False
cadata,adaptive,0,0.0,0.445,uncorrected,8256,3651,10000142,0.1,7432,2.2197456766218515,116955.8008439773,154971.84571791266,0.8173449612403101,-38016.04487393535,38016.04487393535,38016.04487393535,0.0,False
cadata,adaptive,0,0.0,0.445,tighter,8256,3651,10000142,0.055499999999999994,7799,2.9362167973346356,154705.82535672723,154971.84571791266,0.8948643410852714,-266.02036118541827,266.02036118541827,266.02036118541827,0.0,False
cadata,adaptive,0,0.0,0.45,uncorrected,8256,3683,10000142,0.1,7432,2.217294254580625,116826.63828672675,154971.84571791266,0.8171027131782945,-38145.20743118586,38145.20743118586,38145.20743118586,0.0,False
cadata,adaptive,0,0.0,0.45,tighter,8256,3683,10000142,0.05500000000000001,7803,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.455,uncorrected,8256,3721,10000142,0.1,7432,2.2092839365825783,116404.58400981416,154971.84571791266,0.815406976744186,-38567.26170809844,38567.26170809844,38567.26170809844,0.0,False
cadata,adaptive,0,0.0,0.455,tighter,8256,3721,10000142,0.05449999999999999,7807,2.937097557694011,154752.2315888768,154971.84571791266,0.8948643410852714,-219.61412903581794,219.61412903581794,219.61412903581794,0.0,False
cadata,adaptive,0,0.0,0.46,uncorrected,8256,3762,10000142,0.1,7432,2.193003574021367,115546.79076735835,154971.84571791266,0.813468992248062,-39425.05495055428,39425.05495055428,39425.05495055428,0.0,False
cadata,adaptive,0,0.0,0.46,tighter,8256,3762,10000142,0.054000000000000006,7812,2.937097557694011,154752.2315888768,154971.84571791266,0.8948643410852714,-219.61412903581794,219.61412903581794,219.61412903581794,0.0,False
cadata,adaptive,0,0.0,0.465,uncorrected,8256,3798,10000142,0.1,7432,2.1838315107111894,115063.52549011003,154971.84571791266,0.8127422480620154,-39908.320227802615,39908.320227802615,39908.320227802615,0.0,False
cadata,adaptive,0,0.0,0.465,tighter,8256,3798,10000142,0.05349999999999999,7816,2.9399260712918918,154901.2626587522,154971.84571791266,0.8948643410852714,-70.5830591604321,70.5830591604321,70.5830591604321,0.0,False
cadata,adaptive,0,0.0,0.47,uncorrected,8256,3834,10000142,0.1,7432,2.175225154908793,114610.06667912165,154971.84571791266,0.812015503875969,-40361.77903879097,40361.77903879097,40361.77903879097,0.0,False
cadata,adaptive,0,0.0,0.47,tighter,8256,3834,10000142,0.053000000000000005,7820,2.9399260712918918,154901.2626587522,154971.84571791266,0.8948643410852714,-70.5830591604321,70.5830591604321,70.5830591604321,0.0,False
cadata,adaptive,0,0.0,0.475,uncorrected,8256,3875,10000142,0.1,7432,2.1741865755246814,114555.34514733175,154971.84571791266,0.812015503875969,-40416.500570580894,40416.500570580894,40416.500570580894,0.0,False
cadata,adaptive,0,0.0,0.475,tighter,8256,3875,10000142,0.052500000000000005,7824,2.9455479894178622,155197.47494272105,154971.84571791266,0.8953488372093024,225.62922480842258,225.62922480842258,225.62922480842258,0.0,False
cadata,adaptive,0,0.0,0.48,uncorrected,8256,3914,10000142,0.1,7432,2.162735717493966,113952.01284424953,154971.84571791266,0.8081395348837209,-41019.832873663094,41019.832873663094,41019.832873663094,0.0,False
cadata,adaptive,0,0.0,0.48,tighter,8256,3914,10000142,0.052000000000000005,7828,2.9473057136401613,155290.0873740671,154971.84571791266,0.8953488372093024,318.2416561544765,318.2416561544765,318.2416561544765,0.0,False
cadata,adaptive,0,0.0,0.485,uncorrected,8256,3952,10000142,0.1,7432,2.142432526201517,112882.26146583457,154971.84571791266,0.8049903100775194,-42089.58425207804,42089.58425207804,42089.58425207804,0.0,False
cadata,adaptive,0,0.0,0.485,tighter,8256,3952,10000142,0.051500000000000004,7832,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.49,uncorrected,8256,3990,10000142,0.1,7432,2.1316331306946403,112313.25396040731,154971.84571791266,0.8030523255813954,-42658.59175750533,42658.59175750533,42658.59175750533,0.0,False
cadata,adaptive,0,0.0,0.49,tighter,8256,3990,10000142,0.051000000000000004,7836,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.495,uncorrected,8256,4032,10000142,0.1,7432,2.1226224638166955,111838.49247221186,154971.84571791266,0.8006298449612403,-43133.353245700746,43133.353245700746,43133.353245700746,0.0,False
cadata,adaptive,0,0.0,0.495,tighter,8256,4032,10000142,0.0505,7841,2.9473057136401613,155290.0873740671,154971.84571791266,0.8953488372093024,318.2416561544765,318.2416561544765,318.2416561544765,0.0,False
cadata,adaptive,0,0.0,0.5,uncorrected,8256,4071,10000142,0.1,7432,2.105642554187593,110943.84091377196,154971.84571791266,0.7982073643410853,-44028.00480414067,44028.00480414067,44028.00480414067,0.0,False
cadata,adaptive,0,0.0,0.5,tighter,8256,4071,10000142,0.05,7845,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.505,uncorrected,8256,4109,10000142,0.1,7432,2.0917120769380375,110209.86037716377,154971.84571791266,0.7953003875968992,-44761.98534074885,44761.98534074885,44761.98534074885,0.0,False
cadata,adaptive,0,0.0,0.505,tighter,8256,4109,10000142,0.0495,7849,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.51,uncorrected,8256,4155,10000142,0.1,7432,2.0672776446538603,108922.43874771253,154971.84571791266,0.7892441860465116,-46049.40697020011,46049.40697020011,46049.40697020011,0.0,False
cadata,adaptive,0,0.0,0.51,tighter,8256,4155,10000142,0.049,7853,2.9473057136401613,155290.0873740671,154971.84571791266,0.8953488372093024,318.2416561544765,318.2416561544765,318.2416561544765,0.0,False
cadata,adaptive,0,0.0,0.515,uncorrected,8256,4198,10000142,0.1,7432,2.0596718484311345,108521.69824953131,154971.84571791266,0.7880329457364341,-46450.14746838129,46450.14746838129,46450.14746838129,0.0,False
cadata,adaptive,0,0.0,0.515,tighter,8256,4198,10000142,0.0485,7857,2.9473057136401613,155290.0873740671,154971.84571791266,0.8953488372093024,318.2416561544765,318.2416561544765,318.2416561544765,0.0,False
cadata,adaptive,0,0.0,0.52,uncorrected,8256,4247,10000142,0.1,7432,2.0361088450931186,107280.19119099255,154971.84571791266,0.783672480620155,-47691.65452692007,47691.65452692007,47691.65452692007,0.0,False
cadata,adaptive,0,0.0,0.52,tighter,8256,4247,10000142,0.048,7861,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.525,uncorrected,8256,4285,10000142,0.1,7432,2.0283685791337485,106872.36563982347,154971.84571791266,0.781734496124031,-48099.48007808916,48099.48007808916,48099.48007808916,0.0,False
cadata,adaptive,0,0.0,0.525,tighter,8256,4285,10000142,0.0475,7865,2.9539567749265765,155640.5240062487,154971.84571791266,0.8963178294573644,668.6782883360936,668.6782883360936,668.6782883360936,0.0,False
cadata,adaptive,0,0.0,0.53,uncorrected,8256,4341,10000142,0.1,7432,2.0165773533852622,106251.09976019122,154971.84571791266,0.7785852713178295,-48720.7459577214,48720.7459577214,48720.7459577214,0.0,False
cadata,adaptive,0,0.0,0.53,tighter,8256,4341,10000142,0.047,7869,2.95544942009891,155719.16973280412,154971.84571791266,0.8963178294573644,747.324014891511,747.324014891511,747.324014891511,0.0,False
cadata,adaptive,0,0.0,0.535,uncorrected,8256,4382,10000142,0.1,7432,2.0108383988094554,105948.72096270564,154971.84571791266,0.7771317829457365,-49023.12475520697,49023.12475520697,49023.12475520697,0.0,False
cadata,adaptive,0,0.0,0.535,tighter,8256,4382,10000142,0.0465,7874,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.54,uncorrected,8256,4432,10000142,0.1,7432,2.005935787478189,105690.40811159217,154971.84571791266,0.7766472868217055,-49281.437606320455,49281.437606320455,49281.437606320455,0.0,False
cadata,adaptive,0,0.0,0.54,tighter,8256,4432,10000142,0.046,7878,2.9606150420800716,155991.34030713022,154971.84571791266,0.8965600775193798,1019.4945892175897,1019.4945892175897,1019.4945892175897,0.0,False
cadata,adaptive,0,0.0,0.545,uncorrected,8256,4486,10000142,0.1,7432,1.9933005040137648,105024.66981912196,154971.84571791266,0.7734980620155039,-49947.17589879068,49947.17589879068,49947.17589879068,0.0,False
cadata,adaptive,0,0.0,0.545,tighter,8256,4486,10000142,0.0455,7882,2.9591707521394874,155915.2423611218,154971.84571791266,0.8965600775193798,943.3966432091996,943.3966432091996,943.3966432091996,0.0,False
cadata,adaptive,0,0.0,0.55,uncorrected,8256,4540,10000142,0.1,7432,1.967529524276259,103666.82706917192,154971.84571791266,0.7650193798449613,-51305.018648740705,51305.018648740705,51305.018648740705,0.0,False
cadata,adaptive,0,0.0,0.55,tighter,8256,4540,10000142,0.045,7886,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.555,uncorrected,8256,4581,10000142,0.1,7432,1.9545092060106823,102980.80174382408,154971.84571791266,0.7628391472868217,-51991.043974088556,51991.043974088556,51991.043974088556,0.0,False
cadata,adaptive,0,0.0,0.555,tighter,8256,4581,10000142,0.0445,7890,2.95544942009891,155719.16973280412,154971.84571791266,0.8963178294573644,747.324014891511,747.324014891511,747.324014891511,0.0,False
cadata,adaptive,0,0.0,0.56,uncorrected,8256,4608,10000142,0.1,7432,1.9482407363654144,102650.52341727985,154971.84571791266,0.7613856589147286,-52321.3223006328,52321.3223006328,52321.3223006328,0.0,False
cadata,adaptive,0,0.0,0.56,tighter,8256,4608,10000142,0.044,7894,2.9591707521394874,155915.2423611218,154971.84571791266,0.8965600775193798,943.3966432091996,943.3966432091996,943.3966432091996,0.0,False
cadata,adaptive,0,0.0,0.565,uncorrected,8256,4654,10000142,0.1,7432,1.9251026398048645,101431.40419936892,154971.84571791266,0.7579941860465116,-53540.44151854372,53540.44151854372,53540.44151854372,0.0,False
cadata,adaptive,0,0.0,0.565,tighter,8256,4654,10000142,0.04350000000000001,7898,2.95544942009891,155719.16973280412,154971.84571791266,0.8963178294573644,747.324014891511,747.324014891511,747.324014891511,0.0,False
cadata,adaptive,0,0.0,0.57,uncorrected,8256,4694,10000142,0.1,7432,1.9215136226528124,101242.3030876146,154971.84571791266,0.7577519379844961,-53729.54263029803,53729.54263029803,53729.54263029803,0.0,False
cadata,adaptive,0,0.0,0.57,tighter,8256,4694,10000142,0.04300000000000001,7902,2.9591707521394874,155915.2423611218,154971.84571791266,0.8965600775193798,943.3966432091996,943.3966432091996,943.3966432091996,0.0,False
cadata,adaptive,0,0.0,0.575,uncorrected,8256,4732,10000142,0.1,7432,1.9042899151774233,100334.80610609004,154971.84571791266,0.7543604651162791,-54637.0396118226,54637.0396118226,54637.0396118226,0.0,False
cadata,adaptive,0,0.0,0.575,tighter,8256,4732,10000142,0.04250000000000001,7907,2.9606150420800716,155991.34030713022,154971.84571791266,0.8965600775193798,1019.4945892175897,1019.4945892175897,1019.4945892175897,0.0,False
cadata,adaptive,0,0.0,0.58,uncorrected,8256,4783,10000142,0.1,7432,1.890398379063082,99602.8773323044,154971.84571791266,0.7512112403100775,-55368.968385608234,55368.968385608234,55368.968385608234,0.0,False
cadata,adaptive,0,0.0,0.58,tighter,8256,4783,10000142,0.04200000000000001,7911,2.9675589778693685,156357.20815397397,154971.84571791266,0.8972868217054264,1385.3624360613453,1385.3624360613453,1385.3624360613453,0.0,False
cadata,adaptive,0,0.0,0.585,uncorrected,8256,4832,10000142,0.1,7432,1.8793256561330227,99019.46852495878,154971.84571791266,0.75,-55952.37719295386,55952.37719295386,55952.37719295386,0.0,False
cadata,adaptive,0,0.0,0.585,tighter,8256,4832,10000142,0.04150000000000001,7915,2.9675589778693685,156357.20815397397,154971.84571791266,0.8972868217054264,1385.3624360613453,1385.3624360613453,1385.3624360613453,0.0,False
cadata,adaptive,0,0.0,0.59,uncorrected,8256,4869,10000142,0.1,7432,1.8707665083931617,98568.49705151466,154971.84571791266,0.749031007751938,-56403.34866639797,56403.34866639797,56403.34866639797,0.0,False
cadata,adaptive,0,0.0,0.59,tighter,8256,4869,10000142,0.04100000000000001,7919,2.9675589778693685,156357.20815397397,154971.84571791266,0.8972868217054264,1385.3624360613453,1385.3624360613453,1385.3624360613453,0.0,False
cadata,adaptive,0,0.0,0.595,uncorrected,8256,4898,10000142,0.1,7432,1.860303692590083,98017.22353661615,154971.84571791266,0.7463662790697675,-56954.62218129648,56954.62218129648,56954.62218129648,0.0,False
cadata,adaptive,0,0.0,0.595,tighter,8256,4898,10000142,0.04050000000000001,7923,2.9753808997646765,156769.33606080562,154971.84571791266,0.8977713178294574,1797.4903428930024,1797.4903428930024,1797.4903428930024,0.0,False
cadata,adaptive,0,0.0,0.6,uncorrected,8256,4936,10000142,0.1,7432,1.8547043167127937,97722.19897733806,154971.84571791266,0.7446705426356589,-57249.64674057458,57249.64674057458,57249.64674057458,0.0,False
cadata,adaptive,0,0.0,0.6,tighter,8256,4936,10000142,0.04000000000000001,7927,2.9846347772274724,157256.9120299682,154971.84571791266,0.8982558139534884,2285.066312055575,2285.066312055575,2285.066312055575,0.0,False
cadata,adaptive,0,0.0,0.605,uncorrected,8256,4976,10000142,0.1,7432,1.8491091962575146,97427.39863126347,154971.84571791266,0.7424903100775194,-57544.44708664917,57544.44708664917,57544.44708664917,0.0,False
cadata,adaptive,0,0.0,0.605,tighter,8256,4976,10000142,0.03950000000000001,7931,2.9889646874424565,157485.04992977783,154971.84571791266,0.8984980620155039,2513.204211865188,2513.204211865188,2513.204211865188,0.0,False
cadata,adaptive,0,0.0,0.61,uncorrected,8256,5012,10000142,0.1,7432,1.8385269552648449,96869.8327429473,154971.84571791266,0.7386143410852714,-58102.012974965335,58102.012974965335,58102.012974965335,0.0,False
cadata,adaptive,0,0.0,0.61,tighter,8256,5012,10000142,0.03900000000000001,7935,2.985077651726314,157280.2465687989,154971.84571791266,0.8984980620155039,2308.400850886256,2308.400850886256,2308.400850886256,0.0,False
cadata,adaptive,0,0.0,0.615,uncorrected,8256,5048,10000142,0.1,7432,1.8215674739997938,95976.25753109189,154971.84571791266,0.7354651162790697,-58995.588186820736,58995.588186820736,58995.588186820736,0.0,False
cadata,adaptive,0,0.0,0.615,tighter,8256,5048,10000142,0.038500000000000006,7940,2.9942282535992297,157762.38106804475,154971.84571791266,0.8989825581395349,2790.5353501321347,2790.5353501321347,2790.5353501321347,0.0,False
cadata,adaptive,0,0.0,0.62,uncorrected,8256,5079,10000142,0.1,7432,1.812198962418691,95482.64162444825,154971.84571791266,0.7328003875968992,-59489.20409346436,59489.20409346436,59489.20409346436,0.0,False
cadata,adaptive,0,0.0,0.62,tighter,8256,5079,10000142,0.038000000000000006,7944,3.0188742970404103,159060.95224160617,154971.84571791266,0.9011627906976745,4089.1065236935574,4089.1065236935574,4089.1065236935574,0.0,False
cadata,adaptive,0,0.0,0.625,uncorrected,8256,5110,10000142,0.1,7432,1.7938795618381667,94517.41385604125,154971.84571791266,0.7274709302325582,-60454.43186187138,60454.43186187138,60454.43186187138,0.0,False
cadata,adaptive,0,0.0,0.625,tighter,8256,5110,10000142,0.037500000000000006,7948,3.0188742970404103,159060.95224160617,154971.84571791266,0.9011627906976745,4089.1065236935574,4089.1065236935574,4089.1065236935574,0.0,False
cadata,adaptive,0,0.0,0.63,uncorrected,8256,5153,10000142,0.1,7432,1.7806625602900872,93821.02551881326,154971.84571791266,0.7248062015503876,-61150.82019909938,61150.82019909938,61150.82019909938,0.0,False
cadata,adaptive,0,0.0,0.63,tighter,8256,5153,10000142,0.037,7952,3.018778140178895,159055.8858491525,154971.84571791266,0.9011627906976745,4084.040131239852,4084.040131239852,4084.040131239852,0.0,False
cadata,adaptive,0,0.0,0.635,uncorrected,8256,5196,10000142,0.1,7432,1.7744649103867587,93494.47860155672,154971.84571791266,0.7245639534883721,-61477.367116355905,61477.367116355905,61477.367116355905,0.0,False
cadata,adaptive,0,0.0,0.635,tighter,8256,5196,10000142,0.0365,7956,3.0188742970404103,159060.95224160617,154971.84571791266,0.9011627906976745,4089.1065236935574,4089.1065236935574,4089.1065236935574,0.0,False
cadata,adaptive,0,0.0,0.64,uncorrected,8256,5234,10000142,0.1,7432,1.7602493166641473,92745.47561179491,154971.84571791266,0.7221414728682171,-62226.37010611773,62226.37010611773,62226.37010611773,0.0,False
cadata,adaptive,0,0.0,0.64,tighter,8256,5234,10000142,0.036,7960,2.9942282535992297,157762.38106804475,154971.84571791266,0.8989825581395349,2790.5353501321347,2790.5353501321347,2790.5353501321347,0.0,False
cadata,adaptive,0,0.0,0.645,uncorrected,8256,5282,10000142,0.1,7432,1.7451627696103282,91950.58311071567,154971.84571791266,0.7194767441860465,-63021.26260719695,63021.26260719695,63021.26260719695,0.0,False
cadata,adaptive,0,0.0,0.645,tighter,8256,5282,10000142,0.0355,7964,2.9889646874424565,157485.04992977783,154971.84571791266,0.8984980620155039,2513.204211865188,2513.204211865188,2513.204211865188,0.0,False
cadata,adaptive,0,0.0,0.65,uncorrected,8256,5321,10000142,0.1,7432,1.7238484982058253,90827.55910495963,154971.84571791266,0.7146317829457365,-64144.286612952994,64144.286612952994,64144.286612952994,0.0,False
cadata,adaptive,0,0.0,0.65,tighter,8256,5321,10000142,0.034999999999999996,7969,2.998443995260299,157984.50356041608,154971.84571791266,0.8997093023255814,3012.6578425034436,3012.6578425034436,3012.6578425034436,0.0,False
cadata,adaptive,0,0.0,0.655,uncorrected,8256,5365,10000142,0.1,7432,1.7171460716490878,90474.41609682271,154971.84571791266,0.7129360465116279,-64497.42962108992,64497.42962108992,64497.42962108992,0.0,False
cadata,adaptive,0,0.0,0.655,tighter,8256,5365,10000142,0.034499999999999996,7973,2.9889646874424565,157485.04992977783,154971.84571791266,0.8984980620155039,2513.204211865188,2513.204211865188,2513.204211865188,0.0,False
cadata,adaptive,0,0.0,0.66,uncorrected,8256,5409,10000142,0.1,7432,1.6992600540321983,89532.02276936892,154971.84571791266,0.7085755813953488,-65439.822948543704,65439.822948543704,65439.822948543704,0.0,False
cadata,adaptive,0,0.0,0.66,tighter,8256,5409,10000142,0.033999999999999996,7977,2.985077651726314,157280.2465687989,154971.84571791266,0.8984980620155039,2308.400850886256,2308.400850886256,2308.400850886256,0.0,False
cadata,adaptive,0,0.0,0.665,uncorrected,8256,5462,10000142,0.1,7432,1.6850389020357597,88782.72692066671,154971.84571791266,0.7042151162790697,-66189.1187972459,66189.1187972459,66189.1187972459,0.0,False
cadata,adaptive,0,0.0,0.665,tighter,8256,5462,10000142,0.033499999999999995,7981,2.985077651726314,157280.2465687989,154971.84571791266,0.8984980620155039,2308.400850886256,2308.400850886256,2308.400850886256,0.0,False
cadata,adaptive,0,0.0,0.67,uncorrected,8256,5513,10000142,0.1,7432,1.6626306964321973,87602.06480273005,154971.84571791266,0.6993701550387597,-67369.78091518258,67369.78091518258,67369.78091518258,0.0,False
cadata,adaptive,0,0.0,0.67,tighter,8256,5513,10000142,0.032999999999999995,7985,2.985077651726314,157280.2465687989,154971.84571791266,0.8984980620155039,2308.400850886256,2308.400850886256,2308.400850886256,0.0,False
cadata,adaptive,0,0.0,0.675,uncorrected,8256,5557,10000142,0.1,7432,1.6492076687640826,86894.82119045084,154971.84571791266,0.6962209302325582,-68077.02452746179,68077.02452746179,68077.02452746179,0.0,False
cadata,adaptive,0,0.0,0.675,tighter,8256,5557,10000142,0.032499999999999994,7989,2.985077651726314,157280.2465687989,154971.84571791266,0.8984980620155039,2308.400850886256,2308.400850886256,2308.400850886256,0.0,False
cadata,adaptive,0,0.0,0.68,uncorrected,8256,5596,10000142,0.1,7432,1.6284388209771083,85800.53491652558,154971.84571791266,0.6916182170542635,-69171.31080138705,69171.31080138705,69171.31080138705,0.0,False
cadata,adaptive,0,0.0,0.68,tighter,8256,5596,10000142,0.031999999999999994,7993,2.9753808997646765,156769.33606080562,154971.84571791266,0.8977713178294574,1797.4903428930024,1797.4903428930024,1797.4903428930024,0.0,False
cadata,adaptive,0,0.0,0.685,uncorrected,8256,5635,10000142,0.1,7432,1.6190447802229049,85305.5739076406,154971.84571791266,0.687984496124031,-69666.27181027202,69666.27181027202,69666.27181027202,0.0,False
cadata,adaptive,0,0.0,0.685,tighter,8256,5635,10000142,0.03149999999999999,7997,2.9753808997646765,156769.33606080562,154971.84571791266,0.8977713178294574,1797.4903428930024,1797.4903428930024,1797.4903428930024,0.0,False
cadata,adaptive,0,0.0,0.69,uncorrected,8256,5683,10000142,0.1,7432,1.5971853072714268,84153.82387069125,154971.84571791266,0.6824127906976745,-70818.02184722137,70818.02184722137,70818.02184722137,0.0,False
cadata,adaptive,0,0.0,0.69,tighter,8256,5683,10000142,0.031000000000000007,8002,2.982667420694703,157153.25431761896,154971.84571791266,0.8982558139534884,2181.4085997063517,2181.4085997063517,2181.4085997063517,0.0,False
cadata,adaptive,0,0.0,0.695,uncorrected,8256,5723,10000142,0.1,7432,1.5796143249527703,83228.02938426101,154971.84571791266,0.6770833333333334,-71743.8163336516,71743.8163336516,71743.8163336516,0.0,False
cadata,adaptive,0,0.0,0.695,tighter,8256,5723,10000142,0.030500000000000006,8006,2.982667420694703,157153.25431761896,154971.84571791266,0.8982558139534884,2181.4085997063517,2181.4085997063517,2181.4085997063517,0.0,False
cadata,adaptive,0,0.0,0.7,uncorrected,8256,5759,10000142,0.1,7432,1.5710560101780804,82777.10179877654,154971.84571791266,0.6741763565891473,-72194.74391913609,72194.74391913609,72194.74391913609,0.0,False
cadata,adaptive,0,0.0,0.7,tighter,8256,5759,10000142,0.030000000000000006,8010,2.985077651726314,157280.2465687989,154971.84571791266,0.8984980620155039,2308.400850886256,2308.400850886256,2308.400850886256,0.0,False
cadata,adaptive,0,0.0,0.705,uncorrected,8256,5799,10000142,0.1,7432,1.5612571791891732,82260.81286634959,154971.84571791266,0.6715116279069767,-72711.03285156302,72711.03285156302,72711.03285156302,0.0,False
cadata,adaptive,0,0.0,0.705,tighter,8256,5799,10000142,0.029500000000000005,8014,2.985077651726314,157280.2465687989,154971.84571791266,0.8984980620155039,2308.400850886256,2308.400850886256,2308.400850886256,0.0,False
cadata,adaptive,0,0.0,0.71,uncorrected,8256,5841,10000142,0.1,7432,1.544757708341722,81391.47506482169,154971.84571791266,0.6669089147286822,-73580.37065309093,73580.37065309093,73580.37065309093,0.0,False
cadata,adaptive,0,0.0,0.71,tighter,8256,5841,10000142,0.029000000000000005,8018,2.9846347772274724,157256.9120299682,154971.84571791266,0.8982558139534884,2285.066312055575,2285.066312055575,2285.066312055575,0.0,False
cadata,adaptive,0,0.0,0.715,uncorrected,8256,5878,10000142,0.1,7432,1.5237862332719139,80286.512596598,154971.84571791266,0.6615794573643411,-74685.33312131462,74685.33312131462,74685.33312131462,0.0,False
cadata,adaptive,0,0.0,0.715,tighter,8256,5878,10000142,0.028500000000000004,8022,2.985077651726314,157280.2465687989,154971.84571791266,0.8984980620155039,2308.400850886256,2308.400850886256,2308.400850886256,0.0,False
cadata,adaptive,0,0.0,0.72,uncorrected,8256,5917,10000142,0.1,7432,1.5085101542506667,79481.63387805724,154971.84571791266,0.65625,-75490.21183985542,75490.21183985542,75490.21183985542,0.0,False
cadata,adaptive,0,0.0,0.72,tighter,8256,5917,10000142,0.028000000000000004,8026,2.985077651726314,157280.2465687989,154971.84571791266,0.8984980620155039,2308.400850886256,2308.400850886256,2308.400850886256,0.0,False
cadata,adaptive,0,0.0,0.725,uncorrected,8256,5957,10000142,0.1,7432,1.4857951101926563,78284.80480119925,154971.84571791266,0.6480135658914729,-76687.04091671338,76687.04091671338,76687.04091671338,0.0,False
cadata,adaptive,0,0.0,0.725,tighter,8256,5957,10000142,0.027500000000000004,8030,2.985077651726314,157280.2465687989,154971.84571791266,0.8984980620155039,2308.400850886256,2308.400850886256,2308.400850886256,0.0,False
cadata,adaptive,0,0.0,0.73,uncorrected,8256,6003,10000142,0.1,7432,1.469719998086199,77437.82596489911,154971.84571791266,0.6421996124031008,-77534.01975301352,77534.01975301352,77534.01975301352,0.0,False
cadata,adaptive,0,0.0,0.73,tighter,8256,6003,10000142,0.027000000000000003,8035,2.998443995260299,157984.50356041608,154971.84571791266,0.8997093023255814,3012.6578425034436,3012.6578425034436,3012.6578425034436,0.0,False
cadata,adaptive,0,0.0,0.735,uncorrected,8256,6046,10000142,0.1,7432,1.4514615872682985,76475.81167567849,154971.84571791266,0.6363856589147286,-78496.03404223413,78496.03404223413,78496.03404223413,0.0,False
cadata,adaptive,0,0.0,0.735,tighter,8256,6046,10000142,0.026500000000000003,8039,3.0188742970404103,159060.95224160617,154971.84571791266,0.9011627906976745,4089.1065236935574,4089.1065236935574,4089.1065236935574,0.0,False
cadata,adaptive,0,0.0,0.74,uncorrected,8256,6094,10000142,0.1,7432,1.4299888876857323,75344.44027470652,154971.84571791266,0.6296027131782945,-79627.40544320611,79627.40544320611,79627.40544320611,0.0,False
cadata,adaptive,0,0.0,0.74,tighter,8256,6094,10000142,0.026000000000000002,8043,3.0222991381940982,159241.40311222238,154971.84571791266,0.9011627906976745,4269.557394309769,4269.557394309769,4269.557394309769,0.0,False
cadata,adaptive,0,0.0,0.745,uncorrected,8256,6138,10000142,0.1,7432,1.406416336352478,74102.43014347732,154971.84571791266,0.6201550387596899,-80869.41557443529,80869.41557443529,80869.41557443529,0.0,False
cadata,adaptive,0,0.0,0.745,tighter,8256,6138,10000142,0.025500000000000002,8047,3.018778140178895,159055.8858491525,154971.84571791266,0.9011627906976745,4084.040131239852,4084.040131239852,4084.040131239852,0.0,False
cadata,adaptive,0,0.0,0.75,uncorrected,8256,6180,10000142,0.1,7432,1.3857321339286548,73012.6037346345,154971.84571791266,0.6124031007751938,-81959.24198327812,81959.24198327812,81959.24198327812,0.0,False
cadata,adaptive,0,0.0,0.75,tighter,8256,6180,10000142,0.025,8051,2.998443995260299,157984.50356041608,154971.84571791266,0.8997093023255814,3012.6578425034436,3012.6578425034436,3012.6578425034436,0.0,False
cadata,adaptive,0,0.0,0.755,uncorrected,8256,6216,10000142,0.1,7432,1.3638574095194207,71860.05011623226,154971.84571791266,0.6058624031007752,-83111.79560168037,83111.79560168037,83111.79560168037,0.0,False
cadata,adaptive,0,0.0,0.755,tighter,8256,6216,10000142,0.0245,8055,2.9846347772274724,157256.9120299682,154971.84571791266,0.8982558139534884,2285.066312055575,2285.066312055575,2285.066312055575,0.0,False
cadata,adaptive,0,0.0,0.76,uncorrected,8256,6256,10000142,0.1,7432,1.3404871967355776,70628.7009662755,154971.84571791266,0.5990794573643411,-84343.14475163716,84343.14475163716,84343.14475163716,0.0,False
cadata,adaptive,0,0.0,0.76,tighter,8256,6256,10000142,0.024,8059,2.961203359999175,156022.33808949072,154971.84571791266,0.8965600775193798,1050.4923715781026,1050.4923715781026,1050.4923715781026,0.0,False
cadata,adaptive,0,0.0,0.765,uncorrected,8256,6300,10000142,0.1,7432,1.3145334400768949,69261.22791434213,154971.84571791266,0.5884205426356589,-85710.6178035705,85710.6178035705,85710.6178035705,0.0,False
cadata,adaptive,0,0.0,0.765,tighter,8256,6300,10000142,0.0235,8063,2.961203359999175,156022.33808949072,154971.84571791266,0.8965600775193798,1050.4923715781026,1050.4923715781026,1050.4923715781026,0.0,False
cadata,adaptive,0,0.0,0.77,uncorrected,8256,6339,10000142,0.1,7432,1.2948936974024046,68226.43286684807,154971.84571791266,0.5859980620155039,-86745.41285106454,86745.41285106454,86745.41285106454,0.0,False
cadata,adaptive,0,0.0,0.77,tighter,8256,6339,10000142,0.023,8068,2.9606150420800716,155991.34030713022,154971.84571791266,0.8965600775193798,1019.4945892175897,1019.4945892175897,1019.4945892175897,0.0,False
cadata,adaptive,0,0.0,0.775,uncorrected,8256,6374,10000142,0.1,7432,1.2702845693318887,66929.8067209468,154971.84571791266,0.5770348837209303,-88042.03899696581,88042.03899696581,88042.03899696581,0.0,False
cadata,adaptive,0,0.0,0.775,tighter,8256,6374,10000142,0.0225,8072,2.969532171392369,156461.17341050453,154971.84571791266,0.8977713178294574,1489.3276925919295,1489.3276925919295,1489.3276925919295,0.0,False
cadata,adaptive,0,0.0,0.78,uncorrected,8256,6411,10000142,0.1,7432,1.2365901626576123,65154.487882371606,154971.84571791266,0.5656492248062015,-89817.35783554103,89817.35783554103,89817.35783554103,0.0,False
cadata,adaptive,0,0.0,0.78,tighter,8256,6411,10000142,0.022,8076,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.785,uncorrected,8256,6450,10000142,0.1,7432,1.2130984461637682,63916.73684419027,154971.84571791266,0.5586240310077519,-91055.10887372236,91055.10887372236,91055.10887372236,0.0,False
cadata,adaptive,0,0.0,0.785,tighter,8256,6450,10000142,0.0215,8080,2.9604756199606266,155983.99431889076,154971.84571791266,0.8965600775193798,1012.1486009781285,1012.1486009781285,1012.1486009781285,0.0,False
cadata,adaptive,0,0.0,0.79,uncorrected,8256,6492,10000142,0.1,7432,1.1823694810138476,62297.6636476225,154971.84571791266,0.5486918604651163,-92674.18207029012,92674.18207029012,92674.18207029012,0.0,False
cadata,adaptive,0,0.0,0.79,tighter,8256,6492,10000142,0.020999999999999998,8084,2.961203359999175,156022.33808949072,154971.84571791266,0.8965600775193798,1050.4923715781026,1050.4923715781026,1050.4923715781026,0.0,False
cadata,adaptive,0,0.0,0.795,uncorrected,8256,6538,10000142,0.1,7432,1.169864351407764,61638.78300956534,154971.84571791266,0.5445736434108527,-93333.06270834728,93333.06270834728,93333.06270834728,0.0,False
cadata,adaptive,0,0.0,0.795,tighter,8256,6538,10000142,0.020499999999999997,8088,2.969532171392369,156461.17341050453,154971.84571791266,0.8977713178294574,1489.3276925919295,1489.3276925919295,1489.3276925919295,0.0,False
cadata,adaptive,0,0.0,0.8,uncorrected,8256,6578,10000142,0.1,7432,1.1167985464369703,58842.8078745964,154971.84571791266,0.5215600775193798,-96129.03784331621,96129.03784331621,96129.03784331621,0.0,False
cadata,adaptive,0,0.0,0.8,tighter,8256,6578,10000142,0.019999999999999997,8092,2.961203359999175,156022.33808949072,154971.84571791266,0.8965600775193798,1050.4923715781026,1050.4923715781026,1050.4923715781026,0.0,False
cadata,adaptive,0,0.0,0.805,uncorrected,8256,6619,10000142,0.1,7432,1.0912756540724655,57498.03655787144,154971.84571791266,0.5113856589147286,-97473.80916004117,97473.80916004117,97473.80916004117,0.0,False
cadata,adaptive,0,0.0,0.805,tighter,8256,6619,10000142,0.019499999999999997,8096,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.81,uncorrected,8256,6660,10000142,0.1,7432,1.0482288576712953,55229.95125427558,154971.84571791266,0.49685077519379844,-99741.89446363704,99741.89446363704,99741.89446363704,0.0,False
cadata,adaptive,0,0.0,0.81,tighter,8256,6660,10000142,0.018999999999999996,8101,2.961203359999175,156022.33808949072,154971.84571791266,0.8965600775193798,1050.4923715781026,1050.4923715781026,1050.4923715781026,0.0,False
cadata,adaptive,0,0.0,0.815,uncorrected,8256,6708,10000142,0.1,7432,0.9902981966676102,52177.65255066099,154971.84571791266,0.4752906976744186,-102794.19316725164,102794.19316725164,102794.19316725164,0.0,False
cadata,adaptive,0,0.0,0.815,tighter,8256,6708,10000142,0.018500000000000006,8105,2.961203359999175,156022.33808949072,154971.84571791266,0.8965600775193798,1050.4923715781026,1050.4923715781026,1050.4923715781026,0.0,False
cadata,adaptive,0,0.0,0.82,uncorrected,8256,6750,10000142,0.1,7432,0.958447677733829,50499.48599832616,154971.84571791266,0.46027131782945735,-104472.35971958647,104472.35971958647,104472.35971958647,0.0,False
cadata,adaptive,0,0.0,0.82,tighter,8256,6750,10000142,0.018000000000000006,8109,2.9604756199606266,155983.99431889076,154971.84571791266,0.8965600775193798,1012.1486009781285,1012.1486009781285,1012.1486009781285,0.0,False
cadata,adaptive,0,0.0,0.825,uncorrected,8256,6778,10000142,0.1,7432,0.9400444232388447,49529.84006534161,154971.84571791266,0.4500968992248062,-105442.00565257101,105442.00565257101,105442.00565257101,0.0,False
cadata,adaptive,0,0.0,0.825,tighter,8256,6778,10000142,0.017500000000000005,8113,2.961203359999175,156022.33808949072,154971.84571791266,0.8965600775193798,1050.4923715781026,1050.4923715781026,1050.4923715781026,0.0,False
cadata,adaptive,0,0.0,0.83,uncorrected,8256,6816,10000142,0.1,7432,0.8905560074271837,46922.35337679401,154971.84571791266,0.4321705426356589,-108049.49234111862,108049.49234111862,108049.49234111862,0.0,False
cadata,adaptive,0,0.0,0.83,tighter,8256,6816,10000142,0.017000000000000005,8117,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.835,uncorrected,8256,6861,10000142,0.1,7432,0.8514269297665674,44860.68808680991,154971.84571791266,0.41472868217054265,-110111.15763110272,110111.15763110272,110111.15763110272,0.0,False
cadata,adaptive,0,0.0,0.835,tighter,8256,6861,10000142,0.016500000000000004,8121,2.9604756199606266,155983.99431889076,154971.84571791266,0.8965600775193798,1012.1486009781285,1012.1486009781285,1012.1486009781285,0.0,False
cadata,adaptive,0,0.0,0.84,uncorrected,8256,6898,10000142,0.1,7432,0.8229701307348991,43361.33266278225,154971.84571791266,0.40237403100775193,-111610.51305513037,111610.51305513037,111610.51305513037,0.0,False
cadata,adaptive,0,0.0,0.84,tighter,8256,6898,10000142,0.016000000000000004,8125,2.9539567749265765,155640.5240062487,154971.84571791266,0.8963178294573644,668.6782883360936,668.6782883360936,668.6782883360936,0.0,False
cadata,adaptive,0,0.0,0.845,uncorrected,8256,6949,10000142,0.1,7432,0.7566750160291656,39868.32068662997,154971.84571791266,0.3691860465116279,-115103.52503128265,115103.52503128265,115103.52503128265,0.0,False
cadata,adaptive,0,0.0,0.845,tighter,8256,6949,10000142,0.015500000000000003,8130,2.9604756199606266,155983.99431889076,154971.84571791266,0.8965600775193798,1012.1486009781285,1012.1486009781285,1012.1486009781285,0.0,False
cadata,adaptive,0,0.0,0.85,uncorrected,8256,6980,10000142,0.1,7432,0.7074703081987015,37275.782239449014,154971.84571791266,0.3430232558139535,-117696.0634784636,117696.0634784636,117696.0634784636,0.0,False
cadata,adaptive,0,0.0,0.85,tighter,8256,6980,10000142,0.015000000000000003,8134,2.9556197360961303,155728.14348329333,154971.84571791266,0.8963178294573644,756.2977653806827,756.2977653806827,756.2977653806827,0.0,False
cadata,adaptive,0,0.0,0.855,uncorrected,8256,7019,10000142,0.1,7432,0.6674796733118612,35168.72250791822,154971.84571791266,0.3238856589147287,-119803.12320999442,119803.12320999442,119803.12320999442,0.0,False
cadata,adaptive,0,0.0,0.855,tighter,8256,7019,10000142,0.014500000000000002,8138,2.9604756199606266,155983.99431889076,154971.84571791266,0.8965600775193798,1012.1486009781285,1012.1486009781285,1012.1486009781285,0.0,False
cadata,adaptive,0,0.0,0.86,uncorrected,8256,7058,10000142,0.1,7432,0.6187261169118715,32599.95470140513,154971.84571791266,0.3062015503875969,-122371.89101650749,122371.89101650749,122371.89101650749,0.0,False
cadata,adaptive,0,0.0,0.86,tighter,8256,7058,10000142,0.014000000000000002,8142,2.969532171392369,156461.17341050453,154971.84571791266,0.8977713178294574,1489.3276925919295,1489.3276925919295,1489.3276925919295,0.0,False
cadata,adaptive,0,0.0,0.865,uncorrected,8256,7102,10000142,0.1,7432,0.5668157822885029,29864.859946228284,154971.84571791266,0.2800387596899225,-125106.98577168435,125106.98577168435,125106.98577168435,0.0,False
cadata,adaptive,0,0.0,0.865,tighter,8256,7102,10000142,0.013500000000000002,8146,2.969532171392369,156461.17341050453,154971.84571791266,0.8977713178294574,1489.3276925919295,1489.3276925919295,1489.3276925919295,0.0,False
cadata,adaptive,0,0.0,0.87,uncorrected,8256,7144,10000142,0.1,7432,0.5084564380884387,26789.974426894707,154971.84571791266,0.251453488372093,-128181.87129101792,128181.87129101792,128181.87129101792,0.0,False
cadata,adaptive,0,0.0,0.87,tighter,8256,7144,10000142,0.013000000000000001,8150,2.961203359999175,156022.33808949072,154971.84571791266,0.8965600775193798,1050.4923715781026,1050.4923715781026,1050.4923715781026,0.0,False
cadata,adaptive,0,0.0,0.875,uncorrected,8256,7199,10000142,0.1,7432,0.45323120625682806,23880.221618865864,154971.84571791266,0.22674418604651161,-131091.62409904678,131091.62409904678,131091.62409904678,0.0,False
cadata,adaptive,0,0.0,0.875,tighter,8256,7199,10000142,0.0125,8154,2.9539567749265765,155640.5240062487,154971.84571791266,0.8963178294573644,668.6782883360936,668.6782883360936,668.6782883360936,0.0,False
cadata,adaptive,0,0.0,0.88,uncorrected,8256,7251,10000142,0.1,7432,0.3625510967747312,19102.39281766806,154971.84571791266,0.17805232558139536,-135869.45290024456,135869.45290024456,135869.45290024456,0.0,False
cadata,adaptive,0,0.0,0.88,tighter,8256,7251,10000142,0.012,8158,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.885,uncorrected,8256,7293,10000142,0.1,7432,0.2904138176962989,15301.564040669027,154971.84571791266,0.1441375968992248,-139670.28167724362,139670.28167724362,139670.28167724362,0.0,False
cadata,adaptive,0,0.0,0.885,tighter,8256,7293,10000142,0.0115,8163,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.89,uncorrected,8256,7331,10000142,0.1,7432,0.2253945484104468,11875.774865942543,154971.84571791266,0.11119186046511628,-143096.0708519701,143096.0708519701,143096.0708519701,0.0,False
cadata,adaptive,0,0.0,0.89,tighter,8256,7331,10000142,0.011,8167,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,0.0,0.895,uncorrected,8256,7381,10000142,0.1,7432,0.12580752618149632,6628.651260242169,154971.84571791266,0.06080426356589147,-148343.19445767047,148343.19445767047,148343.19445767047,0.0,False
cadata,adaptive,0,0.0,0.895,tighter,8256,7381,10000142,0.010499999999999999,8171,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.9,uncorrected,8256,7413,10000142,0.1,7432,0.05726810658527532,3017.3894870210147,154971.84571791266,0.028343023255813952,-151954.4562308916,151954.4562308916,151954.4562308916,0.0,False
cadata,adaptive,0,0.0,0.9,tighter,8256,7413,10000142,0.009999999999999998,8175,2.9604756199606266,155983.99431889076,154971.84571791266,0.8965600775193798,1012.1486009781285,1012.1486009781285,1012.1486009781285,0.0,False
cadata,adaptive,0,0.0,0.905,uncorrected,8256,7453,10000142,0.1,7432,0.0,0.0,154971.84571791266,0.0,-154971.84571791263,154971.84571791263,154971.84571791263,0.0,False
cadata,adaptive,0,0.0,0.905,tighter,8256,7453,10000142,0.009499999999999998,8179,2.961203359999175,156022.33808949072,154971.84571791266,0.8965600775193798,1050.4923715781026,1050.4923715781026,1050.4923715781026,0.0,False
cadata,adaptive,0,0.0,0.91,uncorrected,8256,7491,10000142,0.1,7432,0.0,0.0,154971.84571791266,0.0,-154971.84571791263,154971.84571791263,154971.84571791263,0.0,False
cadata,adaptive,0,0.0,0.91,tighter,8256,7491,10000142,0.008999999999999998,8183,2.9604756199606266,155983.99431889076,154971.84571791266,0.8965600775193798,1012.1486009781285,1012.1486009781285,1012.1486009781285,0.0,False
cadata,adaptive,0,0.0,0.915,uncorrected,8256,7527,10000142,0.1,7432,0.0,0.0,154971.84571791266,0.0,-154971.84571791263,154971.84571791263,154971.84571791263,0.0,False
cadata,adaptive,0,0.0,0.915,tighter,8256,7527,10000142,0.008499999999999997,8187,2.969532171392369,156461.17341050453,154971.84571791266,0.8977713178294574,1489.3276925919295,1489.3276925919295,1489.3276925919295,0.0,False
cadata,adaptive,0,0.0,0.92,uncorrected,8256,7579,10000142,0.1,7432,0.0,0.0,154971.84571791266,0.0,-154971.84571791263,154971.84571791263,154971.84571791263,0.0,False
cadata,adaptive,0,0.0,0.92,tighter,8256,7579,10000142,0.007999999999999997,8191,2.9604756199606266,155983.99431889076,154971.84571791266,0.8965600775193798,1012.1486009781285,1012.1486009781285,1012.1486009781285,0.0,False
cadata,adaptive,0,0.0,0.925,uncorrected,8256,7630,10000142,0.1,7432,0.0,0.0,154971.84571791266,0.0,-154971.84571791263,154971.84571791263,154971.84571791263,0.0,False
cadata,adaptive,0,0.0,0.925,tighter,8256,7630,10000142,0.007499999999999996,8196,2.9604756199606266,155983.99431889076,154971.84571791266,0.8965600775193798,1012.1486009781285,1012.1486009781285,1012.1486009781285,0.0,False
cadata,adaptive,0,0.0,0.93,uncorrected,8256,7673,10000142,0.1,7432,0.0,0.0,154971.84571791266,0.0,-154971.84571791263,154971.84571791263,154971.84571791263,0.0,False
cadata,adaptive,0,0.0,0.93,tighter,8256,7673,10000142,0.006999999999999996,8200,2.982667420694703,157153.25431761896,154971.84571791266,0.8982558139534884,2181.4085997063517,2181.4085997063517,2181.4085997063517,0.0,False
cadata,adaptive,0,0.0,0.935,uncorrected,8256,7723,10000142,0.1,7432,0.0,0.0,154971.84571791266,0.0,-154971.84571791263,154971.84571791263,154971.84571791263,0.0,False
cadata,adaptive,0,0.0,0.935,tighter,8256,7723,10000142,0.006499999999999995,8204,2.913946838912216,153532.44732090645,154971.84571791266,0.8934108527131783,-1439.3983970061827,1439.3983970061827,1439.3983970061827,0.0,False
cadata,adaptive,0,0.0,0.94,uncorrected,8256,7755,10000142,0.1,7432,0.0,0.0,154971.84571791266,0.0,-154971.84571791263,154971.84571791263,154971.84571791263,0.0,False
cadata,adaptive,0,0.0,0.94,tighter,8256,7755,10000142,0.006000000000000005,8208,2.913946838912216,153532.44732090645,154971.84571791266,0.8934108527131783,-1439.3983970061827,1439.3983970061827,1439.3983970061827,0.0,False
cadata,adaptive,0,0.0,0.945,uncorrected,8256,7795,10000142,0.1,7432,0.0,0.0,154971.84571791266,0.0,-154971.84571791263,154971.84571791263,154971.84571791263,0.0,False
cadata,adaptive,0,0.0,0.945,tighter,8256,7795,10000142,0.005500000000000005,8212,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,0.0,0.95,uncorrected,8256,7834,10000142,0.1,7432,0.0,0.0,154971.84571791266,0.0,-154971.84571791263,154971.84571791263,154971.84571791263,0.0,False
cadata,adaptive,0,0.0,0.95,tighter,8256,7834,10000142,0.0050000000000000044,8216,2.9604756199606266,155983.99431889076,154971.84571791266,0.8965600775193798,1012.1486009781285,1012.1486009781285,1012.1486009781285,0.0,False
cadata,cqr,0,0.0,0.0,uncorrected,8256,0,10000142,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,0.0,0.0,tighter,8256,0,10000142,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,0.0,0.0,naive,8256,0,10000142,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,0.0,0.005,uncorrected,8256,43,10000142,0.1,7432,0.0029588878361104243,177662.92500953036,177728.59173414882,0.9018895348837209,-65.66672461835816,65.66672461835816,65.66672461835816,0.0,False
cadata,cqr,0,0.0,0.005,tighter,8256,43,10000142,0.0995,7436,0.004363682987649442,177984.0341916557,177728.59173414882,0.9028585271317829,255.44245750690314,255.44245750690314,255.44245750690314,0.0,False
cadata,cqr,0,0.0,0.005,naive,8256,43,10000142,0.095,7473,0.013401766209254456,180049.9663726503,177728.59173414882,0.907218992248062,2321.3746385015506,2321.3746385015506,2321.3746385015506,0.0,False
cadata,cqr,0,0.0,0.01,uncorrected,8256,93,10000142,0.1,7432,0.0017261986095156168,177381.15593527583,177728.59173414882,0.9006782945736435,-347.43579887294976,347.43579887294976,347.43579887294976,0.0,False
cadata,cqr,0,0.0,0.01,tighter,8256,93,10000142,0.099,7440,0.0030378537700499475,177680.97510490217,177728.59173414882,0.9018895348837209,-47.616629246580594,47.616629246580594,47.616629246580594,0.0,False
cadata,cqr,0,0.0,0.01,naive,8256,93,10000142,0.09000000000000001,7514,0.020472617804810467,181666.2271992133,177728.59173414882,0.9106104651162791,3937.6354650645585,3937.6354650645585,3937.6354650645585,0.0,False
cadata,cqr,0,0.0,0.015,uncorrected,8256,134,10000142,0.1,7432,0.0007554785147736442,177159.26797150142,177728.59173414882,0.8994670542635659,-569.3237626473694,569.3237626473694,569.3237626473694,0.0,False
cadata,cqr,0,0.0,0.015,tighter,8256,134,10000142,0.0985,7444,0.0029588878361104243,177662.92500953036,177728.59173414882,0.9018895348837209,-65.66672461835816,65.66672461835816,65.66672461835816,0.0,False
cadata,cqr,0,0.0,0.015,naive,8256,134,10000142,0.085,7556,0.028707788920814208,183548.6290987533,177728.59173414882,0.9137596899224806,5820.037364604536,5820.037364604536,5820.037364604536,0.0,False
cadata,cqr,0,0.0,0.02,uncorrected,8256,168,10000142,0.1,7432,0.0007554785147736442,177159.26797150142,177728.59173414882,0.8994670542635659,-569.3237626473694,569.3237626473694,569.3237626473694,0.0,False
cadata,cqr,0,0.0,0.02,tighter,8256,168,10000142,0.098,7448,0.004363682987649442,177984.0341916557,177728.59173414882,0.9028585271317829,255.44245750690314,255.44245750690314,255.44245750690314,0.0,False
cadata,cqr,0,0.0,0.02,naive,8256,168,10000142,0.08,7597,0.03925830363133431,185960.2740606427,177728.59173414882,0.9164244186046512,8231.682326493936,8231.682326493936,8231.682326493936,0.0,False
cadata,cqr,0,0.0,0.025,uncorrected,8256,214,10000142,0.1,7432,-0.0015319187664313283,176636.41289945858,177728.59173414882,0.8975290697674418,-1092.1788346901492,1092.1788346901492,1092.1788346901492,0.0,False
cadata,cqr,0,0.0,0.025,tighter,8256,214,10000142,0.0975,7452,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,0.0,0.025,naive,8256,214,10000142,0.07500000000000001,7638,0.04946575924260932,188293.50230344073,177728.59173414882,0.9195736434108527,10564.910569291911,10564.910569291911,10564.910569291911,0.0,False
cadata,cqr,0,0.0,0.03,uncorrected,8256,249,10000142,0.1,7432,-0.0024889168676699436,176417.6615197664,177728.59173414882,0.8965600775193798,-1310.9302143824,1310.9302143824,1310.9302143824,0.0,False
cadata,cqr,0,0.0,0.03,tighter,8256,249,10000142,0.097,7457,0.004363682987649442,177984.0341916557,177728.59173414882,0.9028585271317829,255.44245750690314,255.44245750690314,255.44245750690314,0.0,False
cadata,cqr,0,0.0,0.03,naive,8256,249,10000142,0.07,7680,0.06117842446562294,190970.79254476068,177728.59173414882,0.9244186046511628,13242.200810611872,13242.200810611872,13242.200810611872,0.0,False
cadata,cqr,0,0.0,0.035,uncorrected,8256,292,10000142,0.1,7432,-0.0033133097206873297,176229.22115214958,177728.59173414882,0.8958333333333334,-1499.370581999213,1499.370581999213,1499.370581999213,0.0,False
cadata,cqr,0,0.0,0.035,tighter,8256,292,10000142,0.0965,7461,0.004363682987649442,177984.0341916557,177728.59173414882,0.9028585271317829,255.44245750690314,255.44245750690314,255.44245750690314,0.0,False
cadata,cqr,0,0.0,0.035,naive,8256,292,10000142,0.065,7721,0.076486966426556,194470.03112286943,177728.59173414882,0.9285368217054264,16741.43938872068,16741.43938872068,16741.43938872068,0.0,False
cadata,cqr,0,0.0,0.04,uncorrected,8256,330,10000142,0.1,7432,-0.004233452417232719,176018.89420988862,177728.59173414882,0.8951065891472868,-1709.6975242601943,1709.6975242601943,1709.6975242601943,0.0,False
cadata,cqr,0,0.0,0.04,tighter,8256,330,10000142,0.096,7465,0.004363682987649442,177984.0341916557,177728.59173414882,0.9028585271317829,255.44245750690314,255.44245750690314,255.44245750690314,0.0,False
cadata,cqr,0,0.0,0.04,naive,8256,330,10000142,0.060000000000000005,7762,0.09009543049439206,197580.66455722932,177728.59173414882,0.9304748062015504,19852.072823080558,19852.072823080558,19852.072823080558,0.0,False
cadata,cqr,0,0.0,0.045,uncorrected,8256,376,10000142,0.1,7432,-0.004965438578818038,175851.57623657683,177728.59173414882,0.8951065891472868,-1877.0154975719413,1877.0154975719413,1877.0154975719413,0.0,False
cadata,cqr,0,0.0,0.045,tighter,8256,376,10000142,0.0955,7469,0.0032275412221511313,177724.33401209718,177728.59173414882,0.9018895348837209,-4.2577220515327365,4.2577220515327365,4.2577220515327365,0.0,False
cadata,cqr,0,0.0,0.045,naive,8256,376,10000142,0.05500000000000001,7803,0.10486272108832884,200956.1834715923,177728.59173414882,0.9338662790697675,23227.591737443465,23227.591737443465,23227.591737443465,0.0,False
cadata,cqr,0,0.0,0.05,uncorrected,8256,417,10000142,0.1,7432,-0.005372568015052037,175758.51426939605,177728.59173414882,0.8951065891472868,-1970.0774647527137,1970.0774647527137,1970.0774647527137,0.0,False
cadata,cqr,0,0.0,0.05,tighter,8256,417,10000142,0.095,7473,0.0032275412221511313,177724.33401209718,177728.59173414882,0.9018895348837209,-4.2577220515327365,4.2577220515327365,4.2577220515327365,0.0,False
cadata,cqr,0,0.0,0.05,naive,8256,417,10000142,0.05,7845,0.131144425483662,206963.67616118313,177728.59173414882,0.9413759689922481,29235.08442703443,29235.08442703443,29235.08442703443,0.0,False
cadata,cqr,0,0.0,0.055,uncorrected,8256,466,10000142,0.1,7432,-0.006939560085339025,175400.32998784058,177728.59173414882,0.8946220930232558,-2328.2617463081924,2328.2617463081924,2328.2617463081924,0.0,False
cadata,cqr,0,0.0,0.055,tighter,8256,466,10000142,0.0945,7477,0.0027699170720481836,177619.72992345173,177728.59173414882,0.9016472868217055,-108.8618106970205,108.8618106970205,108.8618106970205,0.0,False
cadata,cqr,0,0.0,0.055,naive,8256,466,10000142,0.045000000000000005,7886,0.14889216770421324,211020.4690556973,177728.59173414882,0.9450096899224806,33291.87732154851,33291.87732154851,33291.87732154851,0.0,False
cadata,cqr,0,0.0,0.06,uncorrected,8256,506,10000142,0.1,7432,-0.008804130935810728,174974.1249143438,177728.59173414882,0.8931686046511628,-2754.466819804946,2754.466819804946,2754.466819804946,0.0,False
cadata,cqr,0,0.0,0.06,tighter,8256,506,10000142,0.094,7481,0.0017601687540083066,177388.92085765811,177728.59173414882,0.9006782945736435,-339.67087649066303,339.67087649066303,339.67087649066303,0.0,False
cadata,cqr,0,0.0,0.06,naive,8256,506,10000142,0.04000000000000001,7927,0.17540376949365655,217080.51187269614,177728.59173414882,0.9498546511627907,39351.920138547444,39351.920138547444,39351.920138547444,0.0,False
cadata,cqr,0,0.0,0.065,uncorrected,8256,556,10000142,0.1,7432,-0.009796849882197645,174747.20843573453,177728.59173414882,0.8929263565891473,-2981.3832984141936,2981.3832984141936,2981.3832984141936,0.0,False
cadata,cqr,0,0.0,0.065,tighter,8256,556,10000142,0.09350000000000001,7485,0.00154558914879388,177339.8720824999,177728.59173414882,0.9004360465116279,-388.7196516488557,388.7196516488557,388.7196516488557,0.0,False
cadata,cqr,0,0.0,0.065,naive,8256,556,10000142,0.035,7969,0.21334232809430898,225752.53747722713,177728.59173414882,0.9551841085271318,48023.94574307825,48023.94574307825,48023.94574307825,0.0,False
cadata,cqr,0,0.0,0.07,uncorrected,8256,601,10000142,0.1,7432,-0.010243549979150668,174645.10137576162,177728.59173414882,0.8924418604651163,-3083.490358387115,3083.490358387115,3083.490358387115,0.0,False
cadata,cqr,0,0.0,0.07,tighter,8256,601,10000142,0.093,7490,0.0017601687540083066,177388.92085765811,177728.59173414882,0.9006782945736435,-339.67087649066303,339.67087649066303,339.67087649066303,0.0,False
cadata,cqr,0,0.0,0.07,naive,8256,601,10000142,0.03,8010,0.25165819084175045,234510.80756078745,177728.59173414882,0.9626937984496124,56782.215826638705,56782.215826638705,56782.215826638705,0.0,False
cadata,cqr,0,0.0,0.075,uncorrected,8256,636,10000142,0.1,7432,-0.010950275202316395,174483.55756764882,177728.59173414882,0.8919573643410853,-3245.034166499923,3245.034166499923,3245.034166499923,0.0,False
cadata,cqr,0,0.0,0.075,tighter,8256,636,10000142,0.09250000000000001,7494,0.0017261986095156168,177381.15593527583,177728.59173414882,0.9006782945736435,-347.43579887294976,347.43579887294976,347.43579887294976,0.0,False
cadata,cqr,0,0.0,0.075,naive,8256,636,10000142,0.02500000000000001,8051,0.32557755107243325,251407.35313961696,177728.59173414882,0.970687984496124,73678.76140546819,73678.76140546819,73678.76140546819,0.0,False
cadata,cqr,0,0.0,0.08,uncorrected,8256,681,10000142,0.1,7432,-0.011509754237841507,174355.6714090748,177728.59173414882,0.8917151162790697,-3372.9203250739297,3372.9203250739297,3372.9203250739297,0.0,False
cadata,cqr,0,0.0,0.08,tighter,8256,681,10000142,0.09200000000000001,7498,0.0016423262520899318,177361.9843257594,177728.59173414882,0.9006782945736435,-366.6074083893879,366.6074083893879,366.6074083893879,0.0,False
cadata,cqr,0,0.0,0.08,naive,8256,681,10000142,0.020000000000000004,8092,0.3943864199968352,267135.73859074357,177728.59173414882,0.9762596899224806,89407.14685659486,89407.14685659486,89407.14685659486,0.0,False
cadata,cqr,0,0.0,0.085,uncorrected,8256,729,10000142,0.1,7432,-0.012270298895107834,174181.8255123283,177728.59173414882,0.8907461240310077,-3546.766221820494,3546.766221820494,3546.766221820494,0.0,False
cadata,cqr,0,0.0,0.085,tighter,8256,729,10000142,0.09150000000000001,7502,0.001469465554975291,177322.47169147158,177728.59173414882,0.9001937984496124,-406.1200426772325,406.1200426772325,406.1200426772325,0.0,False
cadata,cqr,0,0.0,0.085,naive,8256,729,10000142,0.015,8134,0.4912332026006745,289273.0524327745,177728.59173414882,0.9798934108527132,111544.46069862574,111544.46069862574,111544.46069862574,0.0,False
cadata,cqr,0,0.0,0.09,uncorrected,8256,766,10000142,0.1,7432,-0.012692400417139593,174085.34121398415,177728.59173414882,0.8905038759689923,-3643.2505201646236,3643.2505201646236,3643.2505201646236,0.0,False
cadata,cqr,0,0.0,0.09,tighter,8256,766,10000142,0.09100000000000001,7506,0.0017261986095156168,177381.15593527583,177728.59173414882,0.9006782945736435,-347.43579887294976,347.43579887294976,347.43579887294976,0.0,False
cadata,cqr,0,0.0,0.09,naive,8256,766,10000142,0.010000000000000009,8175,0.638375593521106,322906.97603555245,177728.59173414882,0.9854651162790697,145178.38430140374,145178.38430140374,145178.38430140374,0.0,False
cadata,cqr,0,0.0,0.095,uncorrected,8256,798,10000142,0.1,7432,-0.013112188832781868,173989.3856473203,177728.59173414882,0.8902616279069767,-3739.2060868284657,3739.2060868284657,3739.2060868284657,0.0,False
cadata,cqr,0,0.0,0.095,tighter,8256,798,10000142,0.09050000000000001,7510,0.0016423262520899318,177361.9843257594,177728.59173414882,0.9006782945736435,-366.6074083893879,366.6074083893879,366.6074083893879,0.0,False
cadata,cqr,0,0.0,0.095,naive,8256,798,10000142,0.0050000000000000044,8216,0.9481986423397801,393726.57254450186,177728.59173414882,0.9934593023255814,215997.98081035312,215997.98081035312,215997.98081035312,0.0,False
cadata,cqr,0,0.0,0.1,uncorrected,8256,836,10000142,0.1,7432,-0.013593132220604376,173879.45122895113,177728.59173414882,0.8897771317829457,-3849.1405051976253,3849.1405051976253,3849.1405051976253,0.0,False
cadata,cqr,0,0.0,0.1,tighter,8256,836,10000142,0.09000000000000001,7514,0.0017601687540083066,177388.92085765811,177728.59173414882,0.9006782945736435,-339.67087649066303,339.67087649066303,339.67087649066303,0.0,False
cadata,cqr,0,0.0,0.1,naive,8256,836,10000142,0.0,8257,inf,inf,177728.59173414882,1.0,inf,inf,inf,0.0,True
cadata,cqr,0,0.0,0.105,uncorrected,8256,877,10000142,0.1,7432,-0.01588792294957231,173354.90615679586,177728.59173414882,0.8880813953488372,-4373.685577352971,4373.685577352971,4373.685577352971,0.0,False
cadata,cqr,0,0.0,0.105,tighter,8256,877,10000142,0.08950000000000001,7518,0.001469465554975291,177322.47169147158,177728.59173414882,0.9001937984496124,-406.1200426772325,406.1200426772325,406.1200426772325,0.0,False
cadata,cqr,0,0.0,0.11,uncorrected,8256,921,10000142,0.1,7432,-0.01783345680019549,172910.1944969597,177728.59173414882,0.8861434108527132,-4818.397237189076,4818.397237189076,4818.397237189076,0.0,False
cadata,cqr,0,0.0,0.11,tighter,8256,921,10000142,0.08900000000000001,7523,0.001365130470977971,177298.62269579936,177728.59173414882,0.9001937984496124,-429.9690383494105,429.9690383494105,429.9690383494105,0.0,False
cadata,cqr,0,0.0,0.115,uncorrected,8256,967,10000142,0.1,7432,-0.019221303962276726,172592.9592996126,177728.59173414882,0.8846899224806202,-5135.632434536208,5135.632434536208,5135.632434536208,0.0,False
cadata,cqr,0,0.0,0.115,tighter,8256,967,10000142,0.08850000000000001,7527,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.12,uncorrected,8256,997,10000142,0.1,7432,-0.019648619168657788,172495.2832531937,177728.59173414882,0.8846899224806202,-5233.308480955084,5233.308480955084,5233.308480955084,0.0,False
cadata,cqr,0,0.0,0.12,tighter,8256,997,10000142,0.08800000000000001,7531,-0.0010190004320451695,176753.6561762961,177728.59173414882,0.8980135658914729,-974.9355578526931,974.9355578526931,974.9355578526931,0.0,False
cadata,cqr,0,0.0,0.125,uncorrected,8256,1045,10000142,0.1,7432,-0.020574158484146343,172283.72274752439,177728.59173414882,0.8832364341085271,-5444.868986624346,5444.868986624346,5444.868986624346,0.0,False
cadata,cqr,0,0.0,0.125,tighter,8256,1045,10000142,0.08750000000000001,7535,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.13,uncorrected,8256,1074,10000142,0.1,7432,-0.02059200846374898,172279.64258512855,177728.59173414882,0.8832364341085271,-5448.949149020168,5448.949149020168,5448.949149020168,0.0,False
cadata,cqr,0,0.0,0.13,tighter,8256,1074,10000142,0.08700000000000001,7539,0.001365130470977971,177298.62269579936,177728.59173414882,0.9001937984496124,-429.9690383494105,429.9690383494105,429.9690383494105,0.0,False
cadata,cqr,0,0.0,0.135,uncorrected,8256,1123,10000142,0.1,7432,-0.02272269562585305,171792.60843553144,177728.59173414882,0.8815406976744186,-5935.983298617343,5935.983298617343,5935.983298617343,0.0,False
cadata,cqr,0,0.0,0.135,tighter,8256,1123,10000142,0.08650000000000001,7543,-0.0010190004320451695,176753.6561762961,177728.59173414882,0.8980135658914729,-974.9355578526931,974.9355578526931,974.9355578526931,0.0,False
cadata,cqr,0,0.0,0.14,uncorrected,8256,1161,10000142,0.1,7432,-0.023162014880261372,171692.1884943603,177728.59173414882,0.8808139534883721,-6036.403239788418,6036.403239788418,6036.403239788418,0.0,False
cadata,cqr,0,0.0,0.14,tighter,8256,1161,10000142,0.08600000000000001,7547,-0.0010190004320451695,176753.6561762961,177728.59173414882,0.8980135658914729,-974.9355578526931,974.9355578526931,974.9355578526931,0.0,False
cadata,cqr,0,0.0,0.145,uncorrected,8256,1198,10000142,0.1,7432,-0.02394209894449517,171513.87626458032,177728.59173414882,0.8803294573643411,-6214.715469568419,6214.715469568419,6214.715469568419,0.0,False
cadata,cqr,0,0.0,0.145,tighter,8256,1198,10000142,0.0855,7552,0.0004555756849875525,177090.7159464719,177728.59173414882,0.8992248062015504,-637.8757876768999,637.8757876768999,637.8757876768999,0.0,False
cadata,cqr,0,0.0,0.15,uncorrected,8256,1238,10000142,0.1,7432,-0.025275833594749608,171209.01014780448,177728.59173414882,0.8786337209302325,-6519.58158634433,6519.58158634433,6519.58158634433,0.0,False
cadata,cqr,0,0.0,0.15,tighter,8256,1238,10000142,0.085,7556,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.155,uncorrected,8256,1277,10000142,0.1,7432,-0.026170542557091808,171004.49686853873,177728.59173414882,0.8781492248062015,-6724.094865610064,6724.094865610064,6724.094865610064,0.0,False
cadata,cqr,0,0.0,0.155,tighter,8256,1277,10000142,0.0845,7560,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.16,uncorrected,8256,1322,10000142,0.1,7432,-0.026475051488687562,170934.8919771298,177728.59173414882,0.877906976744186,-6793.699757018926,6793.699757018926,6793.699757018926,0.0,False
cadata,cqr,0,0.0,0.16,tighter,8256,1322,10000142,0.084,7564,0.0007554785147736442,177159.26797150142,177728.59173414882,0.8994670542635659,-569.3237626473694,569.3237626473694,569.3237626473694,0.0,False
cadata,cqr,0,0.0,0.165,uncorrected,8256,1352,10000142,0.1,7432,-0.026475051488687562,170934.8919771298,177728.59173414882,0.877906976744186,-6793.699757018926,6793.699757018926,6793.699757018926,0.0,False
cadata,cqr,0,0.0,0.165,tighter,8256,1352,10000142,0.0835,7568,0.0016423262520899318,177361.9843257594,177728.59173414882,0.9006782945736435,-366.6074083893879,366.6074083893879,366.6074083893879,0.0,False
cadata,cqr,0,0.0,0.17,uncorrected,8256,1393,10000142,0.1,7432,-0.028054707377291765,170573.81299000964,177728.59173414882,0.877422480620155,-7154.778744139129,7154.778744139129,7154.778744139129,0.0,False
cadata,cqr,0,0.0,0.17,tighter,8256,1393,10000142,0.083,7572,0.001469465554975291,177322.47169147158,177728.59173414882,0.9001937984496124,-406.1200426772325,406.1200426772325,406.1200426772325,0.0,False
cadata,cqr,0,0.0,0.175,uncorrected,8256,1432,10000142,0.1,7432,-0.029180251161210924,170316.53530542727,177728.59173414882,0.8762112403100775,-7412.056428721463,7412.056428721463,7412.056428721463,0.0,False
cadata,cqr,0,0.0,0.175,tighter,8256,1432,10000142,0.0825,7576,0.001469465554975291,177322.47169147158,177728.59173414882,0.9001937984496124,-406.1200426772325,406.1200426772325,406.1200426772325,0.0,False
cadata,cqr,0,0.0,0.18,uncorrected,8256,1477,10000142,0.1,7432,-0.029663590729430256,170206.05316625588,177728.59173414882,0.8762112403100775,-7522.538567892881,7522.538567892881,7522.538567892881,0.0,False
cadata,cqr,0,0.0,0.18,tighter,8256,1477,10000142,0.08200000000000002,7580,0.0016423262520899318,177361.9843257594,177728.59173414882,0.9006782945736435,-366.6074083893879,366.6074083893879,366.6074083893879,0.0,False
cadata,cqr,0,0.0,0.185,uncorrected,8256,1522,10000142,0.1,7432,-0.031217795957488303,169850.79171116775,177728.59173414882,0.875484496124031,-7877.800022981027,7877.800022981027,7877.800022981027,0.0,False
cadata,cqr,0,0.0,0.185,tighter,8256,1522,10000142,0.0815,7585,0.001469465554975291,177322.47169147158,177728.59173414882,0.9001937984496124,-406.1200426772325,406.1200426772325,406.1200426772325,0.0,False
cadata,cqr,0,0.0,0.19,uncorrected,8256,1572,10000142,0.1,7432,-0.03231219350809522,169600.633457126,177728.59173414882,0.875,-8127.958277022765,8127.958277022765,8127.958277022765,0.0,False
cadata,cqr,0,0.0,0.19,tighter,8256,1572,10000142,0.08100000000000002,7589,0.001365130470977971,177298.62269579936,177728.59173414882,0.9001937984496124,-429.9690383494105,429.9690383494105,429.9690383494105,0.0,False
cadata,cqr,0,0.0,0.195,uncorrected,8256,1617,10000142,0.1,7432,-0.03306115280906774,169429.4357502454,177728.59173414882,0.875,-8299.15598390331,8299.15598390331,8299.15598390331,0.0,False
cadata,cqr,0,0.0,0.195,tighter,8256,1617,10000142,0.0805,7593,0.001365130470977971,177298.62269579936,177728.59173414882,0.9001937984496124,-429.9690383494105,429.9690383494105,429.9690383494105,0.0,False
cadata,cqr,0,0.0,0.2,uncorrected,8256,1662,10000142,0.1,7432,-0.03385994106842366,169246.84810081337,177728.59173414882,0.874031007751938,-8481.743633335383,8481.743633335383,8481.743633335383,0.0,False
cadata,cqr,0,0.0,0.2,tighter,8256,1662,10000142,0.08000000000000002,7597,0.001469465554975291,177322.47169147158,177728.59173414882,0.9001937984496124,-406.1200426772325,406.1200426772325,406.1200426772325,0.0,False
cadata,cqr,0,0.0,0.205,uncorrected,8256,1699,10000142,0.1,7432,-0.034963760007792,168994.53629830852,177728.59173414882,0.8737887596899225,-8734.055435840286,8734.055435840286,8734.055435840286,0.0,False
cadata,cqr,0,0.0,0.205,tighter,8256,1699,10000142,0.07950000000000002,7601,0.001365130470977971,177298.62269579936,177728.59173414882,0.9001937984496124,-429.9690383494105,429.9690383494105,429.9690383494105,0.0,False
cadata,cqr,0,0.0,0.21,uncorrected,8256,1739,10000142,0.1,7432,-0.036026118151597064,168751.70163710715,177728.59173414882,0.873062015503876,-8976.890097041683,8976.890097041683,8976.890097041683,0.0,False
cadata,cqr,0,0.0,0.21,tighter,8256,1739,10000142,0.07900000000000001,7605,0.001365130470977971,177298.62269579936,177728.59173414882,0.9001937984496124,-429.9690383494105,429.9690383494105,429.9690383494105,0.0,False
cadata,cqr,0,0.0,0.215,uncorrected,8256,1784,10000142,0.1,7432,-0.03721869617960738,168479.10121221564,177728.59173414882,0.8713662790697675,-9249.490521933129,9249.490521933129,9249.490521933129,0.0,False
cadata,cqr,0,0.0,0.215,tighter,8256,1784,10000142,0.07850000000000001,7609,0.0007554785147736442,177159.26797150142,177728.59173414882,0.8994670542635659,-569.3237626473694,569.3237626473694,569.3237626473694,0.0,False
cadata,cqr,0,0.0,0.22,uncorrected,8256,1814,10000142,0.1,7432,-0.0376262767625648,168385.9361215616,177728.59173414882,0.8708817829457365,-9342.65561258723,9342.65561258723,9342.65561258723,0.0,False
cadata,cqr,0,0.0,0.22,tighter,8256,1814,10000142,0.07800000000000001,7613,0.001365130470977971,177298.62269579936,177728.59173414882,0.9001937984496124,-429.9690383494105,429.9690383494105,429.9690383494105,0.0,False
cadata,cqr,0,0.0,0.225,uncorrected,8256,1852,10000142,0.1,7432,-0.038668342859861815,168147.7398323326,177728.59173414882,0.8699127906976745,-9580.851901816237,9580.851901816237,9580.851901816237,0.0,False
cadata,cqr,0,0.0,0.225,tighter,8256,1852,10000142,0.07750000000000001,7618,0.0007554785147736442,177159.26797150142,177728.59173414882,0.8994670542635659,-569.3237626473694,569.3237626473694,569.3237626473694,0.0,False
cadata,cqr,0,0.0,0.23,uncorrected,8256,1881,10000142,0.1,7432,-0.0401815842715631,167801.8419186494,177728.59173414882,0.8687015503875969,-9926.74981549937,9926.74981549937,9926.74981549937,0.0,False
cadata,cqr,0,0.0,0.23,tighter,8256,1881,10000142,0.07700000000000001,7622,-0.0010190004320451695,176753.6561762961,177728.59173414882,0.8980135658914729,-974.9355578526931,974.9355578526931,974.9355578526931,0.0,False
cadata,cqr,0,0.0,0.235,uncorrected,8256,1932,10000142,0.1,7432,-0.04138655772216915,167526.40813829866,177728.59173414882,0.8682170542635659,-10202.183595850072,10202.183595850072,10202.183595850072,0.0,False
cadata,cqr,0,0.0,0.235,tighter,8256,1932,10000142,0.07650000000000001,7626,-0.0010190004320451695,176753.6561762961,177728.59173414882,0.8980135658914729,-974.9355578526931,974.9355578526931,974.9355578526931,0.0,False
cadata,cqr,0,0.0,0.24,uncorrected,8256,1975,10000142,0.1,7432,-0.04346920707462543,167050.3545090643,177728.59173414882,0.8653100775193798,-10678.237225084433,10678.237225084433,10678.237225084433,0.0,False
cadata,cqr,0,0.0,0.24,tighter,8256,1975,10000142,0.07600000000000001,7630,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.245,uncorrected,8256,2017,10000142,0.1,7432,-0.04534594967798733,166621.36720670573,177728.59173414882,0.8631298449612403,-11107.224527443044,11107.224527443044,11107.224527443044,0.0,False
cadata,cqr,0,0.0,0.245,tighter,8256,2017,10000142,0.07550000000000001,7634,-0.0024889168676699436,176417.6615197664,177728.59173414882,0.8965600775193798,-1310.9302143824,1310.9302143824,1310.9302143824,0.0,False
cadata,cqr,0,0.0,0.25,uncorrected,8256,2062,10000142,0.1,7432,-0.04548737014681087,166589.04120456238,177728.59173414882,0.8631298449612403,-11139.550529586451,11139.550529586451,11139.550529586451,0.0,False
cadata,cqr,0,0.0,0.25,tighter,8256,2062,10000142,0.07500000000000001,7638,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.255,uncorrected,8256,2104,10000142,0.1,7432,-0.046826996906152774,166282.8282648507,177728.59173414882,0.8624031007751938,-11445.763469298074,11445.763469298074,11445.763469298074,0.0,False
cadata,cqr,0,0.0,0.255,tighter,8256,2104,10000142,0.0745,7642,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.26,uncorrected,8256,2140,10000142,0.1,7432,-0.047578221504472606,166111.1127545183,177728.59173414882,0.8616763565891473,-11617.478979630396,11617.478979630396,11617.478979630396,0.0,False
cadata,cqr,0,0.0,0.26,tighter,8256,2140,10000142,0.074,7646,-0.0010190004320451695,176753.6561762961,177728.59173414882,0.8980135658914729,-974.9355578526931,974.9355578526931,974.9355578526931,0.0,False
cadata,cqr,0,0.0,0.265,uncorrected,8256,2172,10000142,0.1,7432,-0.04844284363197837,165913.47674765534,177728.59173414882,0.8614341085271318,-11815.114986493454,11815.114986493454,11815.114986493454,0.0,False
cadata,cqr,0,0.0,0.265,tighter,8256,2172,10000142,0.0735,7651,0.0004555756849875525,177090.7159464719,177728.59173414882,0.8992248062015504,-637.8757876768999,637.8757876768999,637.8757876768999,0.0,False
cadata,cqr,0,0.0,0.27,uncorrected,8256,2203,10000142,0.1,7432,-0.04940895105789678,165692.64315135338,177728.59173414882,0.8602228682170543,-12035.948582795349,12035.948582795349,12035.948582795349,0.0,False
cadata,cqr,0,0.0,0.27,tighter,8256,2203,10000142,0.073,7655,0.001365130470977971,177298.62269579936,177728.59173414882,0.9001937984496124,-429.9690383494105,429.9690383494105,429.9690383494105,0.0,False
cadata,cqr,0,0.0,0.275,uncorrected,8256,2234,10000142,0.1,7432,-0.049978382874189875,165562.48197831283,177728.59173414882,0.8592538759689923,-12166.109755835898,12166.109755835898,12166.109755835898,0.0,False
cadata,cqr,0,0.0,0.275,tighter,8256,2234,10000142,0.0725,7659,0.00154558914879388,177339.8720824999,177728.59173414882,0.9004360465116279,-388.7196516488557,388.7196516488557,388.7196516488557,0.0,False
cadata,cqr,0,0.0,0.28,uncorrected,8256,2282,10000142,0.1,7432,-0.05231138109917344,165029.20340662688,177728.59173414882,0.8573158914728682,-12699.388327521921,12699.388327521921,12699.388327521921,0.0,False
cadata,cqr,0,0.0,0.28,tighter,8256,2282,10000142,0.072,7663,0.0004555756849875525,177090.7159464719,177728.59173414882,0.8992248062015504,-637.8757876768999,637.8757876768999,637.8757876768999,0.0,False
cadata,cqr,0,0.0,0.285,uncorrected,8256,2327,10000142,0.1,7432,-0.054753133198758075,164471.06578863226,177728.59173414882,0.8561046511627907,-13257.525945516456,13257.525945516456,13257.525945516456,0.0,False
cadata,cqr,0,0.0,0.285,tighter,8256,2327,10000142,0.07150000000000001,7667,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.29,uncorrected,8256,2364,10000142,0.1,7432,-0.0548835976803386,164441.2441146816,177728.59173414882,0.8561046511627907,-13287.347619467158,13287.347619467158,13287.347619467158,0.0,False
cadata,cqr,0,0.0,0.29,tighter,8256,2364,10000142,0.071,7671,0.0004555756849875525,177090.7159464719,177728.59173414882,0.8992248062015504,-637.8757876768999,637.8757876768999,637.8757876768999,0.0,False
cadata,cqr,0,0.0,0.295,uncorrected,8256,2402,10000142,0.1,7432,-0.0556117736741919,164274.7970725108,177728.59173414882,0.8558624031007752,-13453.794661637923,13453.794661637923,13453.794661637923,0.0,False
cadata,cqr,0,0.0,0.295,tighter,8256,2402,10000142,0.07050000000000001,7675,-0.0010190004320451695,176753.6561762961,177728.59173414882,0.8980135658914729,-974.9355578526931,974.9355578526931,974.9355578526931,0.0,False
cadata,cqr,0,0.0,0.3,uncorrected,8256,2448,10000142,0.1,7432,-0.05676537683738109,164011.10555291598,177728.59173414882,0.8544089147286822,-13717.48618123276,13717.48618123276,13717.48618123276,0.0,False
cadata,cqr,0,0.0,0.3,tighter,8256,2448,10000142,0.06999999999999999,7680,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.305,uncorrected,8256,2494,10000142,0.1,7432,-0.059277836074782014,163436.80564167196,177728.59173414882,0.8534399224806202,-14291.786092476794,14291.786092476794,14291.786092476794,0.0,False
cadata,cqr,0,0.0,0.305,tighter,8256,2494,10000142,0.0695,7684,-0.0010190004320451695,176753.6561762961,177728.59173414882,0.8980135658914729,-974.9355578526931,974.9355578526931,974.9355578526931,0.0,False
cadata,cqr,0,0.0,0.31,uncorrected,8256,2530,10000142,0.1,7432,-0.06050057239940021,163157.31160958993,177728.59173414882,0.8524709302325582,-14571.280124558854,14571.280124558854,14571.280124558854,0.0,False
cadata,cqr,0,0.0,0.31,tighter,8256,2530,10000142,0.06899999999999999,7688,-0.0010190004320451695,176753.6561762961,177728.59173414882,0.8980135658914729,-974.9355578526931,974.9355578526931,974.9355578526931,0.0,False
cadata,cqr,0,0.0,0.315,uncorrected,8256,2581,10000142,0.1,7432,-0.06281659859292565,162627.91251822136,177728.59173414882,0.8498062015503876,-15100.679215927385,15100.679215927385,15100.679215927385,0.0,False
cadata,cqr,0,0.0,0.315,tighter,8256,2581,10000142,0.0685,7692,-0.0024889168676699436,176417.6615197664,177728.59173414882,0.8965600775193798,-1310.9302143824,1310.9302143824,1310.9302143824,0.0,False
cadata,cqr,0,0.0,0.32,uncorrected,8256,2616,10000142,0.1,7432,-0.06319220879514598,162542.05524237535,177728.59173414882,0.8493217054263565,-15186.536491773439,15186.536491773439,15186.536491773439,0.0,False
cadata,cqr,0,0.0,0.32,tighter,8256,2616,10000142,0.06799999999999999,7696,-0.0024889168676699436,176417.6615197664,177728.59173414882,0.8965600775193798,-1310.9302143824,1310.9302143824,1310.9302143824,0.0,False
cadata,cqr,0,0.0,0.325,uncorrected,8256,2660,10000142,0.1,7432,-0.06339194603460951,162496.39914686995,177728.59173414882,0.8493217054263565,-15232.192587278776,15232.192587278776,15232.192587278776,0.0,False
cadata,cqr,0,0.0,0.325,tighter,8256,2660,10000142,0.0675,7700,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.33,uncorrected,8256,2702,10000142,0.1,7432,-0.0639358134518475,162372.0815042995,177728.59173414882,0.8481104651162791,-15356.510229849318,15356.510229849318,15356.510229849318,0.0,False
cadata,cqr,0,0.0,0.33,tighter,8256,2702,10000142,0.06699999999999999,7704,-0.0010190004320451695,176753.6561762961,177728.59173414882,0.8980135658914729,-974.9355578526931,974.9355578526931,974.9355578526931,0.0,False
cadata,cqr,0,0.0,0.335,uncorrected,8256,2744,10000142,0.1,7432,-0.06543977859270922,162028.30396791064,177728.59173414882,0.8468992248062015,-15700.287766238116,15700.287766238116,15700.287766238116,0.0,False
cadata,cqr,0,0.0,0.335,tighter,8256,2744,10000142,0.0665,7708,-0.0032408910884140774,176245.77466014997,177728.59173414882,0.8960755813953488,-1482.81707399885,1482.81707399885,1482.81707399885,0.0,False
cadata,cqr,0,0.0,0.34,uncorrected,8256,2800,10000142,0.1,7432,-0.06698713210638196,161674.60868309293,177728.59173414882,0.845203488372093,-16053.983051055831,16053.983051055831,16053.983051055831,0.0,False
cadata,cqr,0,0.0,0.34,tighter,8256,2800,10000142,0.06599999999999999,7713,-0.0033133097206873297,176229.22115214958,177728.59173414882,0.8958333333333334,-1499.370581999213,1499.370581999213,1499.370581999213,0.0,False
cadata,cqr,0,0.0,0.345,uncorrected,8256,2857,10000142,0.1,7432,-0.06774494990329938,161501.3860942325,177728.59173414882,0.8444767441860465,-16227.20563991623,16227.20563991623,16227.20563991623,0.0,False
cadata,cqr,0,0.0,0.345,tighter,8256,2857,10000142,0.0655,7717,-0.003962347657813392,176080.86354931296,177728.59173414882,0.8953488372093024,-1647.7281848358455,1647.7281848358455,1647.7281848358455,0.0,False
cadata,cqr,0,0.0,0.35,uncorrected,8256,2904,10000142,0.1,7432,-0.06894592904373742,161226.8653364459,177728.59173414882,0.843265503875969,-16501.726397702907,16501.726397702907,16501.726397702907,0.0,False
cadata,cqr,0,0.0,0.35,tighter,8256,2904,10000142,0.065,7721,-0.003962347657813392,176080.86354931296,177728.59173414882,0.8953488372093024,-1647.7281848358455,1647.7281848358455,1647.7281848358455,0.0,False
cadata,cqr,0,0.0,0.355,uncorrected,8256,2948,10000142,0.1,7432,-0.07035089698416419,160905.7166581005,177728.59173414882,0.8425387596899225,-16822.875076048243,16822.875076048243,16822.875076048243,0.0,False
cadata,cqr,0,0.0,0.355,tighter,8256,2948,10000142,0.0645,7725,-0.004238514394113713,176017.7371392264,177728.59173414882,0.8951065891472868,-1710.8545949223633,1710.8545949223633,1710.8545949223633,0.0,False
cadata,cqr,0,0.0,0.36,uncorrected,8256,2983,10000142,0.1,7432,-0.07163665142927633,160611.81789440417,177728.59173414882,0.841327519379845,-17116.77383974455,17116.77383974455,17116.77383974455,0.0,False
cadata,cqr,0,0.0,0.36,tighter,8256,2983,10000142,0.064,7729,-0.004534831213181434,175950.00480735116,177728.59173414882,0.8951065891472868,-1778.586926797616,1778.586926797616,1778.586926797616,0.0,False
cadata,cqr,0,0.0,0.365,uncorrected,8256,3021,10000142,0.1,7432,-0.07269118781211381,160370.77113748508,177728.59173414882,0.8406007751937985,-17357.820596663725,17357.820596663725,17357.820596663725,0.0,False
cadata,cqr,0,0.0,0.365,tighter,8256,3021,10000142,0.0635,7733,-0.004886507925291439,175869.61826752397,177728.59173414882,0.8951065891472868,-1858.9734666247596,1858.9734666247596,1858.9734666247596,0.0,False
cadata,cqr,0,0.0,0.37,uncorrected,8256,3062,10000142,0.1,7432,-0.07509446395926508,159821.42838300052,177728.59173414882,0.8384205426356589,-17907.163351148236,17907.163351148236,17907.163351148236,0.0,False
cadata,cqr,0,0.0,0.37,tighter,8256,3062,10000142,0.063,7737,-0.005372568015052037,175758.51426939605,177728.59173414882,0.8951065891472868,-1970.0774647527137,1970.0774647527137,1970.0774647527137,0.0,False
cadata,cqr,0,0.0,0.375,uncorrected,8256,3104,10000142,0.1,7432,-0.07703626344342396,159377.57032759194,177728.59173414882,0.8372093023255814,-18351.02140655684,18351.02140655684,18351.02140655684,0.0,False
cadata,cqr,0,0.0,0.375,tighter,8256,3104,10000142,0.0625,7741,-0.005189928077261596,175800.26225021953,177728.59173414882,0.8951065891472868,-1928.3294839292832,1928.3294839292832,1928.3294839292832,0.0,False
cadata,cqr,0,0.0,0.38,uncorrected,8256,3144,10000142,0.1,7432,-0.07910345710563393,158905.04957220666,177728.59173414882,0.8362403100775194,-18823.54216194211,18823.54216194211,18823.54216194211,0.0,False
cadata,cqr,0,0.0,0.38,tighter,8256,3144,10000142,0.062,7746,-0.004886507925291439,175869.61826752397,177728.59173414882,0.8951065891472868,-1858.9734666247596,1858.9734666247596,1858.9734666247596,0.0,False
cadata,cqr,0,0.0,0.385,uncorrected,8256,3182,10000142,0.1,7432,-0.08024063158558825,158645.1133339645,177728.59173414882,0.8355135658914729,-19083.47840018423,19083.47840018423,19083.47840018423,0.0,False
cadata,cqr,0,0.0,0.385,tighter,8256,3182,10000142,0.0615,7750,-0.004812983851360142,175886.42445824915,177728.59173414882,0.8951065891472868,-1842.167275899559,1842.167275899559,1842.167275899559,0.0,False
cadata,cqr,0,0.0,0.39,uncorrected,8256,3237,10000142,0.1,7432,-0.0820167003879042,158239.1381283375,177728.59173414882,0.8340600775193798,-19489.453605811264,19489.453605811264,19489.453605811264,0.0,False
cadata,cqr,0,0.0,0.39,tighter,8256,3237,10000142,0.061,7754,-0.00499500494067695,175844.81793429735,177728.59173414882,0.8951065891472868,-1883.7737998514658,1883.7737998514658,1883.7737998514658,0.0,False
cadata,cqr,0,0.0,0.395,uncorrected,8256,3269,10000142,0.1,7432,-0.08208136468857541,158224.35711156193,177728.59173414882,0.8340600775193798,-19504.23462258689,19504.23462258689,19504.23462258689,0.0,False
cadata,cqr,0,0.0,0.395,tighter,8256,3269,10000142,0.0605,7758,-0.004812983851360142,175886.42445824915,177728.59173414882,0.8951065891472868,-1842.167275899559,1842.167275899559,1842.167275899559,0.0,False
cadata,cqr,0,0.0,0.4,uncorrected,8256,3306,10000142,0.1,7432,-0.08262836737178669,158099.32280742587,177728.59173414882,0.8335755813953488,-19629.2689267229,19629.2689267229,19629.2689267229,0.0,False
cadata,cqr,0,0.0,0.4,tighter,8256,3306,10000142,0.06,7762,-0.004534831213181434,175950.00480735116,177728.59173414882,0.8951065891472868,-1778.586926797616,1778.586926797616,1778.586926797616,0.0,False
cadata,cqr,0,0.0,0.405,uncorrected,8256,3337,10000142,0.1,7432,-0.08329816786588107,157946.21928296532,177728.59173414882,0.8326065891472868,-19782.372451183473,19782.372451183473,19782.372451183473,0.0,False
cadata,cqr,0,0.0,0.405,tighter,8256,3337,10000142,0.0595,7766,-0.004233452417232719,176018.89420988862,177728.59173414882,0.8951065891472868,-1709.6975242601943,1709.6975242601943,1709.6975242601943,0.0,False
cadata,cqr,0,0.0,0.41,uncorrected,8256,3378,10000142,0.1,7432,-0.08494187703140377,157570.4989473601,177728.59173414882,0.8301841085271318,-20158.092786788653,20158.092786788653,20158.092786788653,0.0,False
cadata,cqr,0,0.0,0.41,tighter,8256,3378,10000142,0.05900000000000001,7770,-0.004233452417232719,176018.89420988862,177728.59173414882,0.8951065891472868,-1709.6975242601943,1709.6975242601943,1709.6975242601943,0.0,False
cadata,cqr,0,0.0,0.415,uncorrected,8256,3418,10000142,0.1,7432,-0.08532617448376867,157482.65593303414,177728.59173414882,0.8296996124031008,-20245.935801114643,20245.935801114643,20245.935801114643,0.0,False
cadata,cqr,0,0.0,0.415,tighter,8256,3418,10000142,0.058499999999999996,7774,-0.004165477775132098,176034.43190711536,177728.59173414882,0.8951065891472868,-1694.1598270334578,1694.1598270334578,1694.1598270334578,0.0,False
cadata,cqr,0,0.0,0.42,uncorrected,8256,3460,10000142,0.1,7432,-0.08634558614423837,157249.6380128172,177728.59173414882,0.8287306201550387,-20478.95372133155,20478.95372133155,20478.95372133155,0.0,False
cadata,cqr,0,0.0,0.42,tighter,8256,3460,10000142,0.05800000000000001,7779,-0.003962347657813392,176080.86354931296,177728.59173414882,0.8953488372093024,-1647.7281848358455,1647.7281848358455,1647.7281848358455,0.0,False
cadata,cqr,0,0.0,0.425,uncorrected,8256,3499,10000142,0.1,7432,-0.08759395378222823,156964.28515493794,177728.59173414882,0.8270348837209303,-20764.306579210803,20764.306579210803,20764.306579210803,0.0,False
cadata,cqr,0,0.0,0.425,tighter,8256,3499,10000142,0.057499999999999996,7783,-0.003962347657813392,176080.86354931296,177728.59173414882,0.8953488372093024,-1647.7281848358455,1647.7281848358455,1647.7281848358455,0.0,False
cadata,cqr,0,0.0,0.43,uncorrected,8256,3539,10000142,0.1,7432,-0.0891229596649552,156614.78378605205,177728.59173414882,0.8260658914728682,-21113.807948096714,21113.807948096714,21113.807948096714,0.0,False
cadata,cqr,0,0.0,0.43,tighter,8256,3539,10000142,0.05700000000000001,7787,-0.004233452417232719,176018.89420988862,177728.59173414882,0.8951065891472868,-1709.6975242601943,1709.6975242601943,1709.6975242601943,0.0,False
cadata,cqr,0,0.0,0.435,uncorrected,8256,3572,10000142,0.1,7432,-0.0899644554201815,156422.43402357842,177728.59173414882,0.8250968992248062,-21306.15771057032,21306.15771057032,21306.15771057032,0.0,False
cadata,cqr,0,0.0,0.435,tighter,8256,3572,10000142,0.056499999999999995,7791,-0.003962347657813392,176080.86354931296,177728.59173414882,0.8953488372093024,-1647.7281848358455,1647.7281848358455,1647.7281848358455,0.0,False
cadata,cqr,0,0.0,0.44,uncorrected,8256,3614,10000142,0.1,7432,-0.09222949042567188,155904.69053813058,177728.59173414882,0.8224321705426356,-21823.90119601821,21823.90119601821,21823.90119601821,0.0,False
cadata,cqr,0,0.0,0.44,tighter,8256,3614,10000142,0.05600000000000001,7795,-0.004165477775132098,176034.43190711536,177728.59173414882,0.8951065891472868,-1694.1598270334578,1694.1598270334578,1694.1598270334578,0.0,False
cadata,cqr,0,0.0,0.445,uncorrected,8256,3651,10000142,0.1,7432,-0.09339706212877752,155637.80607868024,177728.59173414882,0.8212209302325582,-22090.7856554685,22090.7856554685,22090.7856554685,0.0,False
cadata,cqr,0,0.0,0.445,tighter,8256,3651,10000142,0.055499999999999994,7799,-0.004165477775132098,176034.43190711536,177728.59173414882,0.8951065891472868,-1694.1598270334578,1694.1598270334578,1694.1598270334578,0.0,False
cadata,cqr,0,0.0,0.45,uncorrected,8256,3683,10000142,0.1,7432,-0.09359310464920201,155592.99452496282,177728.59173414882,0.8212209302325582,-22135.597209186,22135.597209186,22135.597209186,0.0,False
cadata,cqr,0,0.0,0.45,tighter,8256,3683,10000142,0.05500000000000001,7803,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.455,uncorrected,8256,3721,10000142,0.1,7432,-0.09520403597675053,155224.76657337684,177728.59173414882,0.8197674418604651,-22503.825160771932,22503.825160771932,22503.825160771932,0.0,False
cadata,cqr,0,0.0,0.455,tighter,8256,3721,10000142,0.05449999999999999,7807,-0.003534672819452217,176178.62180069307,177728.59173414882,0.8958333333333334,-1549.9699334557386,1549.9699334557386,1549.9699334557386,0.0,False
cadata,cqr,0,0.0,0.46,uncorrected,8256,3762,10000142,0.1,7432,-0.09639527845906237,154952.471428573,177728.59173414882,0.8185562015503876,-22776.12030557575,22776.12030557575,22776.12030557575,0.0,False
cadata,cqr,0,0.0,0.46,tighter,8256,3762,10000142,0.054000000000000006,7812,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.465,uncorrected,8256,3798,10000142,0.1,7432,-0.09871058546728162,154423.23672914822,177728.59173414882,0.8166182170542635,-23305.355005000572,23305.355005000572,23305.355005000572,0.0,False
cadata,cqr,0,0.0,0.465,tighter,8256,3798,10000142,0.05349999999999999,7816,-0.0032408910884140774,176245.77466014997,177728.59173414882,0.8960755813953488,-1482.81707399885,1482.81707399885,1482.81707399885,0.0,False
cadata,cqr,0,0.0,0.47,uncorrected,8256,3834,10000142,0.1,7432,-0.10127583206163293,153836.87064227823,177728.59173414882,0.8127422480620154,-23891.721091870513,23891.721091870513,23891.721091870513,0.0,False
cadata,cqr,0,0.0,0.47,tighter,8256,3834,10000142,0.053000000000000005,7820,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.475,uncorrected,8256,3875,10000142,0.1,7432,-0.10201777207749835,153667.2774091157,177728.59173414882,0.812015503875969,-24061.314325033043,24061.314325033043,24061.314325033043,0.0,False
cadata,cqr,0,0.0,0.475,tighter,8256,3875,10000142,0.052500000000000005,7824,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.48,uncorrected,8256,3914,10000142,0.1,7432,-0.10255152165697318,153545.27250986962,177728.59173414882,0.812015503875969,-24183.3192242791,24183.3192242791,24183.3192242791,0.0,False
cadata,cqr,0,0.0,0.48,tighter,8256,3914,10000142,0.052000000000000005,7828,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.485,uncorrected,8256,3952,10000142,0.1,7432,-0.10422008740085471,153163.8704380067,177728.59173414882,0.8088662790697675,-24564.72129614208,24564.72129614208,24564.72129614208,0.0,False
cadata,cqr,0,0.0,0.485,tighter,8256,3952,10000142,0.051500000000000004,7832,-0.0032408910884140774,176245.77466014997,177728.59173414882,0.8960755813953488,-1482.81707399885,1482.81707399885,1482.81707399885,0.0,False
cadata,cqr,0,0.0,0.49,uncorrected,8256,3990,10000142,0.1,7432,-0.10504083328984964,152976.2636962984,177728.59173414882,0.8078972868217055,-24752.328037850348,24752.328037850348,24752.328037850348,0.0,False
cadata,cqr,0,0.0,0.49,tighter,8256,3990,10000142,0.051000000000000004,7836,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.495,uncorrected,8256,4032,10000142,0.1,7432,-0.10585515907536092,152790.12446690074,177728.59173414882,0.8074127906976745,-24938.467267248023,24938.467267248023,24938.467267248023,0.0,False
cadata,cqr,0,0.0,0.495,tighter,8256,4032,10000142,0.0505,7841,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.5,uncorrected,8256,4071,10000142,0.1,7432,-0.10766406132834372,152376.6441652614,177728.59173414882,0.8045058139534884,-25351.947568887386,25351.947568887386,25351.947568887386,0.0,False
cadata,cqr,0,0.0,0.5,tighter,8256,4071,10000142,0.05,7845,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.505,uncorrected,8256,4109,10000142,0.1,7432,-0.10917425693318816,152031.44246450844,177728.59173414882,0.8032945736434108,-25697.14926964033,25697.14926964033,25697.14926964033,0.0,False
cadata,cqr,0,0.0,0.505,tighter,8256,4109,10000142,0.0495,7849,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.51,uncorrected,8256,4155,10000142,0.1,7432,-0.11163365377914536,151469.2715964914,177728.59173414882,0.8008720930232558,-26259.32013765735,26259.32013765735,26259.32013765735,0.0,False
cadata,cqr,0,0.0,0.51,tighter,8256,4155,10000142,0.049,7853,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.515,uncorrected,8256,4198,10000142,0.1,7432,-0.11417589196760858,150888.16478916034,177728.59173414882,0.7982073643410853,-26840.42694498845,26840.42694498845,26840.42694498845,0.0,False
cadata,cqr,0,0.0,0.515,tighter,8256,4198,10000142,0.0485,7857,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.52,uncorrected,8256,4247,10000142,0.1,7432,-0.11810626394257495,149989.75726764597,177728.59173414882,0.7955426356589147,-27738.834466502783,27738.834466502783,27738.834466502783,0.0,False
cadata,cqr,0,0.0,0.52,tighter,8256,4247,10000142,0.048,7861,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.525,uncorrected,8256,4285,10000142,0.1,7432,-0.11962021455366267,149643.6972446085,177728.59173414882,0.7933624031007752,-28084.894489540195,28084.894489540195,28084.894489540195,0.0,False
cadata,cqr,0,0.0,0.525,tighter,8256,4285,10000142,0.0475,7865,0.0004555756849875525,177090.7159464719,177728.59173414882,0.8992248062015504,-637.8757876768999,637.8757876768999,637.8757876768999,0.0,False
cadata,cqr,0,0.0,0.53,uncorrected,8256,4341,10000142,0.1,7432,-0.12081239539984168,149371.18760785295,177728.59173414882,0.7916666666666666,-28357.404126295816,28357.404126295816,28357.404126295816,0.0,False
cadata,cqr,0,0.0,0.53,tighter,8256,4341,10000142,0.047,7869,0.001365130470977971,177298.62269579936,177728.59173414882,0.9001937984496124,-429.9690383494105,429.9690383494105,429.9690383494105,0.0,False
cadata,cqr,0,0.0,0.535,uncorrected,8256,4382,10000142,0.1,7432,-0.12235681587764047,149018.16275868527,177728.59173414882,0.7892441860465116,-28710.428975463445,28710.428975463445,28710.428975463445,0.0,False
cadata,cqr,0,0.0,0.535,tighter,8256,4382,10000142,0.0465,7874,0.0017261986095156168,177381.15593527583,177728.59173414882,0.9006782945736435,-347.43579887294976,347.43579887294976,347.43579887294976,0.0,False
cadata,cqr,0,0.0,0.54,uncorrected,8256,4432,10000142,0.1,7432,-0.12516971462840865,148375.1881468561,177728.59173414882,0.7858527131782945,-29353.403587292647,29353.403587292647,29353.403587292647,0.0,False
cadata,cqr,0,0.0,0.54,tighter,8256,4432,10000142,0.046,7878,0.00154558914879388,177339.8720824999,177728.59173414882,0.9004360465116279,-388.7196516488557,388.7196516488557,388.7196516488557,0.0,False
cadata,cqr,0,0.0,0.545,uncorrected,8256,4486,10000142,0.1,7432,-0.1270806686794681,147938.38076483854,177728.59173414882,0.7851259689922481,-29790.210969310196,29790.210969310196,29790.210969310196,0.0,False
cadata,cqr,0,0.0,0.545,tighter,8256,4486,10000142,0.0455,7882,0.001365130470977971,177298.62269579936,177728.59173414882,0.9001937984496124,-429.9690383494105,429.9690383494105,429.9690383494105,0.0,False
cadata,cqr,0,0.0,0.55,uncorrected,8256,4540,10000142,0.1,7432,-0.12953197436784103,147378.05937999458,177728.59173414882,0.783672480620155,-30350.53235415418,30350.53235415418,30350.53235415418,0.0,False
cadata,cqr,0,0.0,0.55,tighter,8256,4540,10000142,0.045,7886,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.555,uncorrected,8256,4581,10000142,0.1,7432,-0.13271848964930355,146649.68320732695,177728.59173414882,0.778827519379845,-31078.908526821826,31078.908526821826,31078.908526821826,0.0,False
cadata,cqr,0,0.0,0.555,tighter,8256,4581,10000142,0.0445,7890,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.56,uncorrected,8256,4608,10000142,0.1,7432,-0.1337340019922999,146417.55659616907,177728.59173414882,0.7778585271317829,-31311.035137979663,31311.035137979663,31311.035137979663,0.0,False
cadata,cqr,0,0.0,0.56,tighter,8256,4608,10000142,0.044,7894,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.565,uncorrected,8256,4654,10000142,0.1,7432,-0.1366574453087659,145749.31362045024,177728.59173414882,0.7751937984496124,-31979.278113698587,31979.278113698587,31979.278113698587,0.0,False
cadata,cqr,0,0.0,0.565,tighter,8256,4654,10000142,0.04350000000000001,7898,-0.0033133097206873297,176229.22115214958,177728.59173414882,0.8958333333333334,-1499.370581999213,1499.370581999213,1499.370581999213,0.0,False
cadata,cqr,0,0.0,0.57,uncorrected,8256,4694,10000142,0.1,7432,-0.13816003230629892,145405.85110114882,177728.59173414882,0.7725290697674418,-32322.740632999943,32322.740632999943,32322.740632999943,0.0,False
cadata,cqr,0,0.0,0.57,tighter,8256,4694,10000142,0.04300000000000001,7902,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.575,uncorrected,8256,4732,10000142,0.1,7432,-0.13998542084702192,144988.60235087355,177728.59173414882,0.7686531007751938,-32739.98938327521,32739.98938327521,32739.98938327521,0.0,False
cadata,cqr,0,0.0,0.575,tighter,8256,4732,10000142,0.04250000000000001,7907,-0.0033133097206873297,176229.22115214958,177728.59173414882,0.8958333333333334,-1499.370581999213,1499.370581999213,1499.370581999213,0.0,False
cadata,cqr,0,0.0,0.58,uncorrected,8256,4783,10000142,0.1,7432,-0.14130539434447886,144686.8817692421,177728.59173414882,0.7657461240310077,-33041.709964906666,33041.709964906666,33041.709964906666,0.0,False
cadata,cqr,0,0.0,0.58,tighter,8256,4783,10000142,0.04200000000000001,7911,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.585,uncorrected,8256,4832,10000142,0.1,7432,-0.14302943492171705,144292.7992162797,177728.59173414882,0.7635658914728682,-33435.7925178691,33435.7925178691,33435.7925178691,0.0,False
cadata,cqr,0,0.0,0.585,tighter,8256,4832,10000142,0.04150000000000001,7915,-0.0033133097206873297,176229.22115214958,177728.59173414882,0.8958333333333334,-1499.370581999213,1499.370581999213,1499.370581999213,0.0,False
cadata,cqr,0,0.0,0.59,uncorrected,8256,4869,10000142,0.1,7432,-0.14531172748974175,143771.11098359604,177728.59173414882,0.7613856589147286,-33957.48075055278,33957.48075055278,33957.48075055278,0.0,False
cadata,cqr,0,0.0,0.59,tighter,8256,4869,10000142,0.04100000000000001,7919,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.595,uncorrected,8256,4898,10000142,0.1,7432,-0.14636627654516954,143530.06132996615,177728.59173414882,0.7606589147286822,-34198.53040418262,34198.53040418262,34198.53040418262,0.0,False
cadata,cqr,0,0.0,0.595,tighter,8256,4898,10000142,0.04050000000000001,7923,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.6,uncorrected,8256,4936,10000142,0.1,7432,-0.14866936295236122,143003.62002514885,177728.59173414882,0.7572674418604651,-34724.97170899989,34724.97170899989,34724.97170899989,0.0,False
cadata,cqr,0,0.0,0.6,tighter,8256,4936,10000142,0.04000000000000001,7927,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.605,uncorrected,8256,4976,10000142,0.1,7432,-0.15042255310598818,142602.8744390579,177728.59173414882,0.7555717054263565,-35125.71729509084,35125.71729509084,35125.71729509084,0.0,False
cadata,cqr,0,0.0,0.605,tighter,8256,4976,10000142,0.03950000000000001,7931,-0.0010190004320451695,176753.6561762961,177728.59173414882,0.8980135658914729,-974.9355578526931,974.9355578526931,974.9355578526931,0.0,False
cadata,cqr,0,0.0,0.61,uncorrected,8256,5012,10000142,0.1,7432,-0.15232592018486568,142167.8012931171,177728.59173414882,0.7533914728682171,-35560.79044103167,35560.79044103167,35560.79044103167,0.0,False
cadata,cqr,0,0.0,0.61,tighter,8256,5012,10000142,0.03900000000000001,7935,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.615,uncorrected,8256,5048,10000142,0.1,7432,-0.1534845460863849,141902.96167203895,177728.59173414882,0.7512112403100775,-35825.6300621098,35825.6300621098,35825.6300621098,0.0,False
cadata,cqr,0,0.0,0.615,tighter,8256,5048,10000142,0.038500000000000006,7940,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.62,uncorrected,8256,5079,10000142,0.1,7432,-0.15502028753616348,141551.9206819316,177728.59173414882,0.750484496124031,-36176.67105221715,36176.67105221715,36176.67105221715,0.0,False
cadata,cqr,0,0.0,0.62,tighter,8256,5079,10000142,0.038000000000000006,7944,0.0004555756849875525,177090.7159464719,177728.59173414882,0.8992248062015504,-637.8757876768999,637.8757876768999,637.8757876768999,0.0,False
cadata,cqr,0,0.0,0.625,uncorrected,8256,5110,10000142,0.1,7432,-0.1564753361317357,141219.32452799066,177728.59173414882,0.7492732558139535,-36509.26720615807,36509.26720615807,36509.26720615807,0.0,False
cadata,cqr,0,0.0,0.625,tighter,8256,5110,10000142,0.037500000000000006,7948,0.00154558914879388,177339.8720824999,177728.59173414882,0.9004360465116279,-388.7196516488557,388.7196516488557,388.7196516488557,0.0,False
cadata,cqr,0,0.0,0.63,uncorrected,8256,5153,10000142,0.1,7432,-0.1585395846184881,140747.47698313106,177728.59173414882,0.7468507751937985,-36981.11475101767,36981.11475101767,36981.11475101767,0.0,False
cadata,cqr,0,0.0,0.63,tighter,8256,5153,10000142,0.037,7952,0.0017261986095156168,177381.15593527583,177728.59173414882,0.9006782945736435,-347.43579887294976,347.43579887294976,347.43579887294976,0.0,False
cadata,cqr,0,0.0,0.635,uncorrected,8256,5196,10000142,0.1,7432,-0.16017895482479072,140372.74845024163,177728.59173414882,0.7451550387596899,-37355.843283907096,37355.843283907096,37355.843283907096,0.0,False
cadata,cqr,0,0.0,0.635,tighter,8256,5196,10000142,0.0365,7956,0.0017261986095156168,177381.15593527583,177728.59173414882,0.9006782945736435,-347.43579887294976,347.43579887294976,347.43579887294976,0.0,False
cadata,cqr,0,0.0,0.64,uncorrected,8256,5234,10000142,0.1,7432,-0.16437473869268926,139413.67286920815,177728.59173414882,0.7395833333333334,-38314.91886494058,38314.91886494058,38314.91886494058,0.0,False
cadata,cqr,0,0.0,0.64,tighter,8256,5234,10000142,0.036,7960,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.645,uncorrected,8256,5282,10000142,0.1,7432,-0.16687095905742427,138843.08485226755,177728.59173414882,0.7361918604651163,-38885.50688188123,38885.50688188123,38885.50688188123,0.0,False
cadata,cqr,0,0.0,0.645,tighter,8256,5282,10000142,0.0355,7964,-0.0010190004320451695,176753.6561762961,177728.59173414882,0.8980135658914729,-974.9355578526931,974.9355578526931,974.9355578526931,0.0,False
cadata,cqr,0,0.0,0.65,uncorrected,8256,5321,10000142,0.1,7432,-0.1685347245903821,138462.7800163981,177728.59173414882,0.7328003875968992,-39265.81171775073,39265.81171775073,39265.81171775073,0.0,False
cadata,cqr,0,0.0,0.65,tighter,8256,5321,10000142,0.034999999999999996,7969,-0.0010190004320451695,176753.6561762961,177728.59173414882,0.8980135658914729,-974.9355578526931,974.9355578526931,974.9355578526931,0.0,False
cadata,cqr,0,0.0,0.655,uncorrected,8256,5365,10000142,0.1,7432,-0.17147528637412313,137790.6240879472,177728.59173414882,0.7281976744186046,-39937.96764620154,39937.96764620154,39937.96764620154,0.0,False
cadata,cqr,0,0.0,0.655,tighter,8256,5365,10000142,0.034499999999999996,7973,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.66,uncorrected,8256,5409,10000142,0.1,7432,-0.1748804173981524,137012.41107704185,177728.59173414882,0.7226259689922481,-40716.18065710693,40716.18065710693,40716.18065710693,0.00024224806201550387,False
cadata,cqr,0,0.0,0.66,tighter,8256,5409,10000142,0.033999999999999996,7977,-0.0010190004320451695,176753.6561762961,177728.59173414882,0.8980135658914729,-974.9355578526931,974.9355578526931,974.9355578526931,0.0,False
cadata,cqr,0,0.0,0.665,uncorrected,8256,5462,10000142,0.1,7432,-0.17896279095975065,136079.56188038804,177728.59173414882,0.7156007751937985,-41649.02985376074,41649.02985376074,41649.02985376074,0.00048449612403100775,False
cadata,cqr,0,0.0,0.665,tighter,8256,5462,10000142,0.033499999999999995,7981,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.67,uncorrected,8256,5513,10000142,0.1,7432,-0.18141956439025997,135518.35315531248,177728.59173414882,0.7119670542635659,-42210.23857883628,42210.23857883628,42210.23857883628,0.0007267441860465116,False
cadata,cqr,0,0.0,0.67,tighter,8256,5513,10000142,0.032999999999999995,7985,-0.0032408910884140774,176245.77466014997,177728.59173414882,0.8960755813953488,-1482.81707399885,1482.81707399885,1482.81707399885,0.0,False
cadata,cqr,0,0.0,0.675,uncorrected,8256,5557,10000142,0.1,7432,-0.18507848092773627,134682.60294982337,177728.59173414882,0.7085755813953488,-43045.9887843254,43045.9887843254,43045.9887843254,0.0007267441860465116,False
cadata,cqr,0,0.0,0.675,tighter,8256,5557,10000142,0.032499999999999994,7989,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.68,uncorrected,8256,5596,10000142,0.1,7432,-0.19258386498133873,132968.2631443574,177728.59173414882,0.6959786821705426,-44760.32858979131,44760.32858979131,44760.32858979131,0.0007267441860465116,False
cadata,cqr,0,0.0,0.68,tighter,8256,5596,10000142,0.031999999999999994,7993,-0.0032408910884140774,176245.77466014997,177728.59173414882,0.8960755813953488,-1482.81707399885,1482.81707399885,1482.81707399885,0.0,False
cadata,cqr,0,0.0,0.685,uncorrected,8256,5635,10000142,0.1,7432,-0.1945477188173983,132519.81707726308,177728.59173414882,0.6923449612403101,-45208.77465688566,45208.77465688566,45208.77465688566,0.0012112403100775194,False
cadata,cqr,0,0.0,0.685,tighter,8256,5635,10000142,0.03149999999999999,7997,-0.0013835798051481385,176670.32033605728,177728.59173414882,0.8975290697674418,-1058.2713980914427,1058.2713980914427,1058.2713980914427,0.0,False
cadata,cqr,0,0.0,0.69,uncorrected,8256,5683,10000142,0.1,7432,-0.1995835800970125,131370.1512543389,177728.59173414882,0.684593023255814,-46358.44047980986,46358.44047980986,46358.44047980986,0.0014534883720930232,False
cadata,cqr,0,0.0,0.69,tighter,8256,5683,10000142,0.031000000000000007,8002,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.695,uncorrected,8256,5723,10000142,0.1,7432,-0.20152762669780683,130926.42544034333,177728.59173414882,0.6799903100775194,-46802.16629380541,46802.16629380541,46802.16629380541,0.0014534883720930232,False
cadata,cqr,0,0.0,0.695,tighter,8256,5723,10000142,0.030500000000000006,8006,0.0007554785147736442,177159.26797150142,177728.59173414882,0.8994670542635659,-569.3237626473694,569.3237626473694,569.3237626473694,0.0,False
cadata,cqr,0,0.0,0.7,uncorrected,8256,5759,10000142,0.1,7432,-0.2067913775726279,129725.0717247991,177728.59173414882,0.6727228682170543,-48003.52000934964,48003.52000934964,48003.52000934964,0.001695736434108527,False
cadata,cqr,0,0.0,0.7,tighter,8256,5759,10000142,0.030000000000000006,8010,0.0021579574969194937,177479.84772180262,177728.59173414882,0.9006782945736435,-248.74401234614828,248.74401234614828,248.74401234614828,0.0,False
cadata,cqr,0,0.0,0.705,uncorrected,8256,5799,10000142,0.1,7432,-0.20873895203871584,129280.7153444943,177728.59173414882,0.6698158914728682,-48447.87638965449,48447.87638965449,48447.87638965449,0.001937984496124031,False
cadata,cqr,0,0.0,0.705,tighter,8256,5799,10000142,0.029500000000000005,8014,0.005792163251943316,178310.55733550832,177728.59173414882,0.9040697674418605,581.965601359563,581.965601359563,581.965601359563,0.0,False
cadata,cqr,0,0.0,0.71,uncorrected,8256,5841,10000142,0.1,7432,-0.21410982600227768,128055.4951378151,177728.59173414882,0.6623062015503876,-49673.09659633366,49673.09659633366,49673.09659633366,0.002180232558139535,False
cadata,cqr,0,0.0,0.71,tighter,8256,5841,10000142,0.029000000000000005,8018,0.0021579574969194937,177479.84772180262,177728.59173414882,0.9006782945736435,-248.74401234614828,248.74401234614828,248.74401234614828,0.0,False
cadata,cqr,0,0.0,0.715,uncorrected,8256,5878,10000142,0.1,7432,-0.21696549532731502,127404.2714725641,177728.59173414882,0.6584302325581395,-50324.32026158464,50324.32026158464,50324.32026158464,0.0024224806201550387,False
cadata,cqr,0,0.0,0.715,tighter,8256,5878,10000142,0.028500000000000004,8022,0.0007554785147736442,177159.26797150142,177728.59173414882,0.8994670542635659,-569.3237626473694,569.3237626473694,569.3237626473694,0.0,False
cadata,cqr,0,0.0,0.72,uncorrected,8256,5917,10000142,0.1,7432,-0.22011239458515075,126686.69330225937,177728.59173414882,0.6528585271317829,-51041.89843188941,51041.89843188941,51041.89843188941,0.0024224806201550387,False
cadata,cqr,0,0.0,0.72,tighter,8256,5917,10000142,0.028000000000000004,8026,0.0007554785147736442,177159.26797150142,177728.59173414882,0.8994670542635659,-569.3237626473694,569.3237626473694,569.3237626473694,0.0,False
cadata,cqr,0,0.0,0.725,uncorrected,8256,5957,10000142,0.1,7432,-0.22473217216116614,125633.61497647114,177728.59173414882,0.6451065891472868,-52094.97675767756,52094.97675767756,52094.97675767756,0.003391472868217054,False
cadata,cqr,0,0.0,0.725,tighter,8256,5957,10000142,0.027500000000000004,8030,0.0021579574969194937,177479.84772180262,177728.59173414882,0.9006782945736435,-248.74401234614828,248.74401234614828,248.74401234614828,0.0,False
cadata,cqr,0,0.0,0.73,uncorrected,8256,6003,10000142,0.1,7432,-0.227608466216775,124978.50910826861,177728.59173414882,0.6417151162790697,-52750.08262588013,52750.08262588013,52750.08262588013,0.003633720930232558,False
cadata,cqr,0,0.0,0.73,tighter,8256,6003,10000142,0.027000000000000003,8035,0.0021579574969194937,177479.84772180262,177728.59173414882,0.9006782945736435,-248.74401234614828,248.74401234614828,248.74401234614828,0.0,False
cadata,cqr,0,0.0,0.735,uncorrected,8256,6046,10000142,0.1,7432,-0.23066741178068328,124281.9943152675,177728.59173414882,0.6380813953488372,-53446.59741888129,53446.59741888129,53446.59741888129,0.004118217054263566,False
cadata,cqr,0,0.0,0.735,tighter,8256,6046,10000142,0.026500000000000003,8039,0.0021579574969194937,177479.84772180262,177728.59173414882,0.9006782945736435,-248.74401234614828,248.74401234614828,248.74401234614828,0.0,False
cadata,cqr,0,0.0,0.74,uncorrected,8256,6094,10000142,0.1,7432,-0.23869853293123344,122454.50426347456,177728.59173414882,0.6271802325581395,-55274.0874706742,55274.0874706742,55274.0874706742,0.005329457364341085,False
cadata,cqr,0,0.0,0.74,tighter,8256,6094,10000142,0.026000000000000002,8043,-0.0010190004320451695,176753.6561762961,177728.59173414882,0.8980135658914729,-974.9355578526931,974.9355578526931,974.9355578526931,0.0,False
cadata,cqr,0,0.0,0.745,uncorrected,8256,6138,10000142,0.1,7432,-0.24474309353604196,121080.77186411741,177728.59173414882,0.6187015503875969,-56647.819870031366,56647.819870031366,56647.819870031366,0.006298449612403101,False
cadata,cqr,0,0.0,0.745,tighter,8256,6138,10000142,0.025500000000000002,8047,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.75,uncorrected,8256,6180,10000142,0.1,7432,-0.2493374847623856,120037.81682751825,177728.59173414882,0.6131298449612403,-57690.77490663054,57690.77490663054,57690.77490663054,0.007267441860465116,False
cadata,cqr,0,0.0,0.75,tighter,8256,6180,10000142,0.025,8051,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.755,uncorrected,8256,6216,10000142,0.1,7432,-0.2538603453113657,119011.49116614196,177728.59173414882,0.6053779069767442,-58717.10056800681,58717.10056800681,58717.10056800681,0.007267441860465116,False
cadata,cqr,0,0.0,0.755,tighter,8256,6216,10000142,0.0245,8055,-0.0021699849548499905,176490.5632275826,177728.59173414882,0.8968023255813954,-1238.028506566109,1238.028506566109,1238.028506566109,0.0,False
cadata,cqr,0,0.0,0.76,uncorrected,8256,6256,10000142,0.1,7432,-0.26192718975469154,117182.29716165131,177728.59173414882,0.594234496124031,-60546.29457249739,60546.29457249739,60546.29457249739,0.009205426356589148,False
cadata,cqr,0,0.0,0.76,tighter,8256,6256,10000142,0.024,8059,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.765,uncorrected,8256,6300,10000142,0.1,7432,-0.26850276871221657,115694.60199502963,177728.59173414882,0.5867248062015504,-62033.989739119155,62033.989739119155,62033.989739119155,0.01065891472868217,False
cadata,cqr,0,0.0,0.765,tighter,8256,6300,10000142,0.0235,8063,-0.004812983851360142,175886.42445824915,177728.59173414882,0.8951065891472868,-1842.167275899559,1842.167275899559,1842.167275899559,0.0,False
cadata,cqr,0,0.0,0.77,uncorrected,8256,6339,10000142,0.1,7432,-0.2738707031394344,114481.9732833291,177728.59173414882,0.5792151162790697,-63246.61845081969,63246.61845081969,63246.61845081969,0.012596899224806201,False
cadata,cqr,0,0.0,0.77,tighter,8256,6339,10000142,0.023,8068,-0.004812983851360142,175886.42445824915,177728.59173414882,0.8951065891472868,-1842.167275899559,1842.167275899559,1842.167275899559,0.0,False
cadata,cqr,0,0.0,0.775,uncorrected,8256,6374,10000142,0.1,7432,-0.27930180369261803,113258.1116693696,177728.59173414882,0.5704941860465116,-64470.48006477916,64470.48006477916,64470.48006477916,0.015746124031007752,False
cadata,cqr,0,0.0,0.775,tighter,8256,6374,10000142,0.0225,8072,-0.003295037925012234,176233.39773359546,177728.59173414882,0.8958333333333334,-1495.194000553347,1495.194000553347,1495.194000553347,0.0,False
cadata,cqr,0,0.0,0.78,uncorrected,8256,6411,10000142,0.1,7432,-0.28472475841197176,112038.90754903766,177728.59173414882,0.5627422480620154,-65689.6841851111,65689.6841851111,65689.6841851111,0.017926356589147287,False
cadata,cqr,0,0.0,0.78,tighter,8256,6411,10000142,0.022,8076,-0.006298419768031693,175546.88234651907,177728.59173414882,0.8946220930232558,-2181.709387629728,2181.709387629728,2181.709387629728,0.0,False
cadata,cqr,0,0.0,0.785,uncorrected,8256,6450,10000142,0.1,7432,-0.29104011553404985,110623.19659166771,177728.59173414882,0.5557170542635659,-67105.39514248105,67105.39514248105,67105.39514248105,0.01986434108527132,False
cadata,cqr,0,0.0,0.785,tighter,8256,6450,10000142,0.0215,8080,-0.00691903332577537,175405.02201070802,177728.59173414882,0.8946220930232558,-2323.569723440699,2323.569723440699,2323.569723440699,0.0,False
cadata,cqr,0,0.0,0.79,uncorrected,8256,6492,10000142,0.1,7432,-0.29687278761292557,109317.99300594673,177728.59173414882,0.5482073643410853,-68410.59872820205,68410.59872820205,68410.59872820205,0.023255813953488372,False
cadata,cqr,0,0.0,0.79,tighter,8256,6492,10000142,0.020999999999999998,8084,-0.006298419768031693,175546.88234651907,177728.59173414882,0.8946220930232558,-2181.709387629728,2181.709387629728,2181.709387629728,0.0,False
cadata,cqr,0,0.0,0.795,uncorrected,8256,6538,10000142,0.1,7432,-0.3061085919840857,107260.68650057285,177728.59173414882,0.5356104651162791,-70467.90523357592,70467.90523357592,70467.90523357592,0.02810077519379845,False
cadata,cqr,0,0.0,0.795,tighter,8256,6538,10000142,0.020499999999999997,8088,-0.004812983851360142,175886.42445824915,177728.59173414882,0.8951065891472868,-1842.167275899559,1842.167275899559,1842.167275899559,0.0,False
cadata,cqr,0,0.0,0.8,uncorrected,8256,6578,10000142,0.1,7432,-0.31641858480254864,104973.59459370197,177728.59173414882,0.5208333333333334,-72754.99714044684,72754.99714044684,72754.99714044684,0.03246124031007752,False
cadata,cqr,0,0.0,0.8,tighter,8256,6578,10000142,0.019999999999999997,8092,-0.00691903332577537,175405.02201070802,177728.59173414882,0.8946220930232558,-2323.569723440699,2323.569723440699,2323.569723440699,0.0,False
cadata,cqr,0,0.0,0.805,uncorrected,8256,6619,10000142,0.1,7432,-0.32583566943326214,102898.22947451768,177728.59173414882,0.5096899224806202,-74830.36225963107,74830.36225963107,74830.36225963107,0.03924418604651163,False
cadata,cqr,0,0.0,0.805,tighter,8256,6619,10000142,0.019499999999999997,8096,-0.007092081109636217,175365.4666119844,177728.59173414882,0.8946220930232558,-2363.1251221643356,2363.1251221643356,2363.1251221643356,0.0,False
cadata,cqr,0,0.0,0.81,uncorrected,8256,6660,10000142,0.1,7432,-0.3312889269465247,101702.19663935728,177728.59173414882,0.5026647286821705,-76026.39509479147,76026.39509479147,76026.39509479147,0.041666666666666664,False
cadata,cqr,0,0.0,0.81,tighter,8256,6660,10000142,0.018999999999999996,8101,-0.00691903332577537,175405.02201070802,177728.59173414882,0.8946220930232558,-2323.569723440699,2323.569723440699,2323.569723440699,0.0,False
cadata,cqr,0,0.0,0.815,uncorrected,8256,6708,10000142,0.1,7432,-0.3405226623772639,99685.37112393067,177728.59173414882,0.49127906976744184,-78043.22061021805,78043.22061021805,78043.22061021805,0.04748062015503876,False
cadata,cqr,0,0.0,0.815,tighter,8256,6708,10000142,0.018500000000000006,8105,-0.007267913715490293,175325.27465645634,177728.59173414882,0.8946220930232558,-2403.317077692443,2403.317077692443,2403.317077692443,0.0,False
cadata,cqr,0,0.0,0.82,uncorrected,8256,6750,10000142,0.1,7432,-0.3533440408127121,96907.88639256486,177728.59173414882,0.4738372093023256,-80820.70534158392,80820.70534158392,80820.70534158392,0.056686046511627904,False
cadata,cqr,0,0.0,0.82,tighter,8256,6750,10000142,0.018000000000000006,8109,-0.009768707413697786,174753.64126334863,177728.59173414882,0.8929263565891473,-2974.9504708000964,2974.9504708000964,2974.9504708000964,0.0,False
cadata,cqr,0,0.0,0.825,uncorrected,8256,6778,10000142,0.1,7432,-0.3629603568496864,94846.10095681847,177728.59173414882,0.46051356589147285,-82882.49077733028,82882.49077733028,82882.49077733028,0.06661821705426356,False
cadata,cqr,0,0.0,0.825,tighter,8256,6778,10000142,0.017500000000000005,8113,-0.007092081109636217,175365.4666119844,177728.59173414882,0.8946220930232558,-2363.1251221643356,2363.1251221643356,2363.1251221643356,0.0,False
cadata,cqr,0,0.0,0.83,uncorrected,8256,6816,10000142,0.1,7432,-0.3743841117682765,92424.94604039213,177728.59173414882,0.44549418604651164,-85303.64569375665,85303.64569375665,85303.64569375665,0.07921511627906977,False
cadata,cqr,0,0.0,0.83,tighter,8256,6816,10000142,0.017000000000000005,8117,-0.00691903332577537,175405.02201070802,177728.59173414882,0.8946220930232558,-2323.569723440699,2323.569723440699,2323.569723440699,0.0,False
cadata,cqr,0,0.0,0.835,uncorrected,8256,6861,10000142,0.1,7432,-0.3890876091994797,89353.72309279662,177728.59173414882,0.4265988372093023,-88374.86864135215,88374.86864135215,88374.86864135215,0.0939922480620155,False
cadata,cqr,0,0.0,0.835,tighter,8256,6861,10000142,0.016500000000000004,8121,-0.005372568015052037,175758.51426939605,177728.59173414882,0.8951065891472868,-1970.0774647527137,1970.0774647527137,1970.0774647527137,0.0,False
cadata,cqr,0,0.0,0.84,uncorrected,8256,6898,10000142,0.1,7432,-0.4082177593280558,85438.4584350938,177728.59173414882,0.40358527131782945,-92290.13329905494,92290.13329905494,92290.13329905494,0.11724806201550388,False
cadata,cqr,0,0.0,0.84,tighter,8256,6898,10000142,0.016000000000000004,8125,-0.005372568015052037,175758.51426939605,177728.59173414882,0.8951065891472868,-1970.0774647527137,1970.0774647527137,1970.0774647527137,0.0,False
cadata,cqr,0,0.0,0.845,uncorrected,8256,6949,10000142,0.1,7432,-0.4209809370955469,82885.9261783855,177728.59173414882,0.38953488372093026,-94842.66555576326,94842.66555576326,94842.66555576326,0.13444767441860464,False
cadata,cqr,0,0.0,0.845,tighter,8256,6949,10000142,0.015500000000000003,8130,-0.004812983851360142,175886.42445824915,177728.59173414882,0.8951065891472868,-1842.167275899559,1842.167275899559,1842.167275899559,0.0,False
cadata,cqr,0,0.0,0.85,uncorrected,8256,6980,10000142,0.1,7432,-0.43197128045280886,80727.12815157807,177728.59173414882,0.3757267441860465,-97001.46358257074,97001.46358257074,97001.46358257074,0.14777131782945738,False
cadata,cqr,0,0.0,0.85,tighter,8256,6980,10000142,0.015000000000000003,8134,-0.005372568015052037,175758.51426939605,177728.59173414882,0.8951065891472868,-1970.0774647527137,1970.0774647527137,1970.0774647527137,0.0,False
cadata,cqr,0,0.0,0.855,uncorrected,8256,7019,10000142,0.1,7432,-0.4566521429206448,76007.42563135394,177728.59173414882,0.34641472868217055,-101721.16610279484,101721.16610279484,101721.16610279484,0.17732558139534885,False
cadata,cqr,0,0.0,0.855,tighter,8256,7019,10000142,0.014500000000000002,8138,-0.00691903332577537,175405.02201070802,177728.59173414882,0.8946220930232558,-2323.569723440699,2323.569723440699,2323.569723440699,0.0,False
cadata,cqr,0,0.0,0.86,uncorrected,8256,7058,10000142,0.1,7432,-0.479857561042036,71728.62166672864,177728.59173414882,0.3226744186046512,-105999.97006742012,105999.97006742012,105999.97006742012,0.20954457364341086,False
cadata,cqr,0,0.0,0.86,tighter,8256,7058,10000142,0.014000000000000002,8142,-0.007267913715490293,175325.27465645634,177728.59173414882,0.8946220930232558,-2403.317077692443,2403.317077692443,2403.317077692443,0.0,False
cadata,cqr,0,0.0,0.865,uncorrected,8256,7102,10000142,0.1,7432,-0.5093331205064199,66546.79225299056,177728.59173414882,0.29626937984496127,-111181.79948115823,111181.79948115823,111181.79948115823,0.25242248062015504,False
cadata,cqr,0,0.0,0.865,tighter,8256,7102,10000142,0.013500000000000002,8146,-0.00691903332577537,175405.02201070802,177728.59173414882,0.8946220930232558,-2323.569723440699,2323.569723440699,2323.569723440699,0.0,False
cadata,cqr,0,0.0,0.87,uncorrected,8256,7144,10000142,0.1,7432,-0.5467633459084371,60386.54231860805,177728.59173414882,0.26453488372093026,-117342.0494155407,117342.0494155407,117342.0494155407,0.3057170542635659,False
cadata,cqr,0,0.0,0.87,tighter,8256,7144,10000142,0.013000000000000001,8150,-0.007267913715490293,175325.27465645634,177728.59173414882,0.8946220930232558,-2403.317077692443,2403.317077692443,2403.317077692443,0.0,False
cadata,cqr,0,0.0,0.875,uncorrected,8256,7199,10000142,0.1,7432,-0.5928538978189215,53419.38958220131,177728.59173414882,0.22916666666666666,-124309.20215194745,124309.20215194745,124309.20215194745,0.3708817829457364,False
cadata,cqr,0,0.0,0.875,tighter,8256,7199,10000142,0.0125,8154,-0.008804130935810728,174974.1249143438,177728.59173414882,0.8931686046511628,-2754.466819804946,2754.466819804946,2754.466819804946,0.0,False
cadata,cqr,0,0.0,0.88,uncorrected,8256,7251,10000142,0.1,7432,-0.6519323927633057,45386.678972911104,177728.59173414882,0.18531976744186046,-132341.91276123768,132341.91276123768,132341.91276123768,0.43362403100775193,False
cadata,cqr,0,0.0,0.88,tighter,8256,7251,10000142,0.012,8158,-0.011509754237841507,174355.6714090748,177728.59173414882,0.8917151162790697,-3372.9203250739297,3372.9203250739297,3372.9203250739297,0.0,False
cadata,cqr,0,0.0,0.885,uncorrected,8256,7293,10000142,0.1,7432,-0.7204661584995258,37064.23932175992,177728.59173414882,0.14631782945736435,-140664.35241238886,140664.35241238886,140664.35241238886,0.500484496124031,False
cadata,cqr,0,0.0,0.885,tighter,8256,7293,10000142,0.0115,8163,-0.008804130935810728,174974.1249143438,177728.59173414882,0.8931686046511628,-2754.466819804946,2754.466819804946,2754.466819804946,0.0,False
cadata,cqr,0,0.0,0.89,uncorrected,8256,7331,10000142,0.1,7432,-0.8011306802015886,28614.647025489743,177728.59173414882,0.10489341085271318,-149113.944708659,149113.944708659,149113.944708659,0.5809108527131783,False
cadata,cqr,0,0.0,0.89,tighter,8256,7331,10000142,0.011,8167,-0.00691903332577537,175405.02201070802,177728.59173414882,0.8946220930232558,-2323.569723440699,2323.569723440699,2323.569723440699,0.0,False
cadata,cqr,0,0.0,0.895,uncorrected,8256,7381,10000142,0.1,7432,-0.9849346257207335,14219.76431290008,177728.59173414882,0.0436046511627907,-163508.82742124872,163508.82742124872,163508.82742124872,0.7374031007751938,False
cadata,cqr,0,0.0,0.895,tighter,8256,7381,10000142,0.010499999999999999,8171,-0.007267913715490293,175325.27465645634,177728.59173414882,0.8946220930232558,-2403.317077692443,2403.317077692443,2403.317077692443,0.0,False
cadata,cqr,0,0.0,0.9,uncorrected,8256,7413,10000142,0.1,7432,-1.1801069888842743,5892.745912513522,177728.59173414882,0.016715116279069766,-171835.84582163524,171835.84582163524,171835.84582163524,0.8798449612403101,False
cadata,cqr,0,0.0,0.9,tighter,8256,7413,10000142,0.009999999999999998,8175,-0.00691903332577537,175405.02201070802,177728.59173414882,0.8946220930232558,-2323.569723440699,2323.569723440699,2323.569723440699,0.0,False
cadata,cqr,0,0.0,0.905,uncorrected,8256,7453,10000142,0.1,7432,-14.720231294631958,0.0,177728.59173414882,0.0,-177728.59173414877,177728.59173414877,177728.59173414877,1.0,False
cadata,cqr,0,0.0,0.905,tighter,8256,7453,10000142,0.009499999999999998,8179,-0.006298419768031693,175546.88234651907,177728.59173414882,0.8946220930232558,-2181.709387629728,2181.709387629728,2181.709387629728,0.0,False
cadata,cqr,0,0.0,0.91,uncorrected,8256,7491,10000142,0.1,7432,-14.720231294631958,0.0,177728.59173414882,0.0,-177728.59173414877,177728.59173414877,177728.59173414877,1.0,False
cadata,cqr,0,0.0,0.91,tighter,8256,7491,10000142,0.008999999999999998,8183,-0.007267913715490293,175325.27465645634,177728.59173414882,0.8946220930232558,-2403.317077692443,2403.317077692443,2403.317077692443,0.0,False
cadata,cqr,0,0.0,0.915,uncorrected,8256,7527,10000142,0.1,7432,-14.720231294631958,0.0,177728.59173414882,0.0,-177728.59173414877,177728.59173414877,177728.59173414877,1.0,False
cadata,cqr,0,0.0,0.915,tighter,8256,7527,10000142,0.008499999999999997,8187,-0.00691903332577537,175405.02201070802,177728.59173414882,0.8946220930232558,-2323.569723440699,2323.569723440699,2323.569723440699,0.0,False
cadata,cqr,0,0.0,0.92,uncorrected,8256,7579,10000142,0.1,7432,-14.720231294631958,0.0,177728.59173414882,0.0,-177728.59173414877,177728.59173414877,177728.59173414877,1.0,False
cadata,cqr,0,0.0,0.92,tighter,8256,7579,10000142,0.007999999999999997,8191,-0.012270298895107834,174181.8255123283,177728.59173414882,0.8907461240310077,-3546.766221820494,3546.766221820494,3546.766221820494,0.0,False
cadata,cqr,0,0.0,0.925,uncorrected,8256,7630,10000142,0.1,7432,-14.720231294631958,0.0,177728.59173414882,0.0,-177728.59173414877,177728.59173414877,177728.59173414877,1.0,False
cadata,cqr,0,0.0,0.925,tighter,8256,7630,10000142,0.007499999999999996,8196,-0.013192008776341857,173971.14034175692,177728.59173414882,0.8897771317829457,-3757.451392391896,3757.451392391896,3757.451392391896,0.0,False
cadata,cqr,0,0.0,0.93,uncorrected,8256,7673,10000142,0.1,7432,-14.720231294631958,0.0,177728.59173414882,0.0,-177728.59173414877,177728.59173414877,177728.59173414877,1.0,False
cadata,cqr,0,0.0,0.93,tighter,8256,7673,10000142,0.006999999999999996,8200,-0.007267913715490293,175325.27465645634,177728.59173414882,0.8946220930232558,-2403.317077692443,2403.317077692443,2403.317077692443,0.0,False
cadata,cqr,0,0.0,0.935,uncorrected,8256,7723,10000142,0.1,7432,-14.720231294631958,0.0,177728.59173414882,0.0,-177728.59173414877,177728.59173414877,177728.59173414877,1.0,False
cadata,cqr,0,0.0,0.935,tighter,8256,7723,10000142,0.006499999999999995,8204,-0.016471201700825278,173221.57984045657,177728.59173414882,0.8873546511627907,-4507.011893692186,4507.011893692186,4507.011893692186,0.0,False
cadata,cqr,0,0.0,0.94,uncorrected,8256,7755,10000142,0.1,7432,-14.720231294631958,0.0,177728.59173414882,0.0,-177728.59173414877,177728.59173414877,177728.59173414877,1.0,False
cadata,cqr,0,0.0,0.94,tighter,8256,7755,10000142,0.006000000000000005,8208,-0.025610337291313234,171132.54902939594,177728.59173414882,0.8786337209302325,-6596.042704752784,6596.042704752784,6596.042704752784,0.0,False
cadata,cqr,0,0.0,0.945,uncorrected,8256,7795,10000142,0.1,7432,-14.720231294631958,0.0,177728.59173414882,0.0,-177728.59173414877,177728.59173414877,177728.59173414877,1.0,False
cadata,cqr,0,0.0,0.945,tighter,8256,7795,10000142,0.005500000000000005,8212,-0.022908791736858225,171750.0704399125,177728.59173414882,0.8810562015503876,-5978.52129423622,5978.52129423622,5978.52129423622,0.0,False
cadata,cqr,0,0.0,0.95,uncorrected,8256,7834,10000142,0.1,7432,-14.720231294631958,0.0,177728.59173414882,0.0,-177728.59173414877,177728.59173414877,177728.59173414877,1.0,False
cadata,cqr,0,0.0,0.95,tighter,8256,7834,10000142,0.0050000000000000044,8216,-0.020574158484146343,172283.72274752439,177728.59173414882,0.8832364341085271,-5444.868986624346,5444.868986624346,5444.868986624346,0.0,False


==> anc/experiment_code/reference/checks/original/real/cadata/rep00/dirac.csv <==
dataset,score,rep,delta_train,delta_cal,method,n_cal,n_cal_replaced,mask_seed,calibration_score_target,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
cadata,absolute,0,0.0,0.0,uncorrected,8256,0,908943,200.0,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,0.0,0.005,uncorrected,8256,47,908943,200.0,0.1,7432,0.7562962545367559,172874.79350469317,167753.579180936,0.9014050387596899,5121.214323757164,5121.214323757164,5121.214323757164,0.0,False
cadata,absolute,0,0.0,0.01,uncorrected,8256,90,908943,200.0,0.1,7432,0.7801066424296452,178317.3907217998,167753.579180936,0.907218992248062,10563.811540863751,10563.811540863751,10563.811540863751,0.0,False
cadata,absolute,0,0.0,0.015,uncorrected,8256,131,908943,200.0,0.1,7432,0.8016929519374392,183251.60635000493,167753.579180936,0.9123062015503876,15498.027169068882,15498.027169068882,15498.027169068882,0.0,False
cadata,absolute,0,0.0,0.02,uncorrected,8256,177,908943,200.0,0.1,7432,0.8237049139318497,188283.11795883568,167753.579180936,0.9164244186046512,20529.538777899605,20529.538777899605,20529.538777899605,0.0,False
cadata,absolute,0,0.0,0.025,uncorrected,8256,225,908943,200.0,0.1,7432,0.8468196482626025,193566.70213682728,167753.579180936,0.9222383720930233,25813.122955891224,25813.122955891224,25813.122955891224,0.0,False
cadata,absolute,0,0.0,0.03,uncorrected,8256,264,908943,200.0,0.1,7432,0.8764050066878103,200329.346666454,167753.579180936,0.9275678294573644,32575.767485517907,32575.767485517907,32575.767485517907,0.0,False
cadata,absolute,0,0.0,0.035,uncorrected,8256,310,908943,200.0,0.1,7432,0.9072254227841818,207374.30165126,167753.579180936,0.9326550387596899,39620.722470324064,39620.722470324064,39620.722470324064,0.0,False
cadata,absolute,0,0.0,0.04,uncorrected,8256,346,908943,200.0,0.1,7432,0.9332449296867138,213321.86103144544,167753.579180936,0.9348352713178295,45568.28185050945,45568.28185050945,45568.28185050945,0.0,False
cadata,absolute,0,0.0,0.045,uncorrected,8256,394,908943,200.0,0.1,7432,0.9775224061533441,223442.841474177,167753.579180936,0.9401647286821705,55689.26229324099,55689.26229324099,55689.26229324099,0.0,False
cadata,absolute,0,0.0,0.05,uncorrected,8256,431,908943,200.0,0.1,7432,1.0186216261296461,232837.33354522273,167753.579180936,0.9430717054263565,65083.754364286775,65083.754364286775,65083.754364286775,0.0,False
cadata,absolute,0,0.0,0.055,uncorrected,8256,467,908943,200.0,0.1,7432,1.0556937146441339,241311.30073504482,167753.579180936,0.9454941860465116,73557.72155410881,73557.72155410881,73557.72155410881,0.0,False
cadata,absolute,0,0.0,0.06,uncorrected,8256,513,908943,200.0,0.1,7432,1.113992843343199,254637.3614882184,167753.579180936,0.9527616279069767,86883.78230728235,86883.78230728235,86883.78230728235,0.0,False
cadata,absolute,0,0.0,0.065,uncorrected,8256,560,908943,200.0,0.1,7432,1.195837941335265,273345.5784466856,167753.579180936,0.9588178294573644,105591.99926574962,105591.99926574962,105591.99926574962,0.0,False
cadata,absolute,0,0.0,0.07,uncorrected,8256,598,908943,200.0,0.1,7432,1.2794304696857601,292453.2244127212,167753.579180936,0.9653585271317829,124699.64523178518,124699.64523178518,124699.64523178518,0.0,False
cadata,absolute,0,0.0,0.075,uncorrected,8256,639,908943,200.0,0.1,7432,1.3979506803778796,319544.6675166974,167753.579180936,0.971656976744186,151791.0883357614,151791.0883357614,151791.0883357614,0.0,False
cadata,absolute,0,0.0,0.08,uncorrected,8256,691,908943,200.0,0.1,7432,1.5235025001792102,348243.4013688014,167753.579180936,0.9791666666666666,180489.82218786547,180489.82218786547,180489.82218786547,0.0,False
cadata,absolute,0,0.0,0.085,uncorrected,8256,754,908943,200.0,0.1,7432,1.8073219563355032,413119.0761871129,167753.579180936,0.9886143410852714,245365.4970061769,245365.4970061769,245365.4970061769,0.0,False
cadata,absolute,0,0.0,0.09,uncorrected,8256,788,908943,200.0,0.1,7432,2.0478317204905228,468094.9874979901,167753.579180936,0.9922480620155039,300341.4083170543,300341.4083170543,300341.4083170543,0.0,False
cadata,absolute,0,0.0,0.095,uncorrected,8256,833,908943,200.0,0.1,7432,200.0,45716157.51570312,167753.579180936,1.0,45548403.93652216,45548403.93652216,45548403.93652216,0.0,False
cadata,absolute,0,0.0,0.096,uncorrected,8256,841,908943,200.0,0.1,7432,200.0,45716157.51570312,167753.579180936,1.0,45548403.93652216,45548403.93652216,45548403.93652216,0.0,False
cadata,absolute,0,0.0,0.097,uncorrected,8256,851,908943,200.0,0.1,7432,200.0,45716157.51570312,167753.579180936,1.0,45548403.93652216,45548403.93652216,45548403.93652216,0.0,False
cadata,absolute,0,0.0,0.098,uncorrected,8256,861,908943,200.0,0.1,7432,200.0,45716157.51570312,167753.579180936,1.0,45548403.93652216,45548403.93652216,45548403.93652216,0.0,False
cadata,absolute,0,0.0,0.099,uncorrected,8256,866,908943,200.0,0.1,7432,200.0,45716157.51570312,167753.579180936,1.0,45548403.93652216,45548403.93652216,45548403.93652216,0.0,False
cadata,absolute,0,0.0,0.1,uncorrected,8256,869,908943,200.0,0.1,7432,200.0,45716157.51570312,167753.579180936,1.0,45548403.93652216,45548403.93652216,45548403.93652216,0.0,False
cadata,absolute,0,0.0,0.105,uncorrected,8256,911,908943,200.0,0.1,7432,200.0,45716157.51570312,167753.579180936,1.0,45548403.93652216,45548403.93652216,45548403.93652216,0.0,False
cadata,absolute,0,0.0,0.11,uncorrected,8256,950,908943,200.0,0.1,7432,200.0,45716157.51570312,167753.579180936,1.0,45548403.93652216,45548403.93652216,45548403.93652216,0.0,False
cadata,adaptive,0,0.0,0.0,uncorrected,8256,0,908943,200.0,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,0.0,0.005,uncorrected,8256,47,908943,200.0,0.1,7432,2.9983057983826282,157977.2221287312,154971.84571791266,0.8997093023255814,3005.376410818564,3005.376410818564,3005.376410818564,0.0,False
cadata,adaptive,0,0.0,0.01,uncorrected,8256,90,908943,200.0,0.1,7432,3.067593718973441,161627.9215430195,154971.84571791266,0.9035852713178295,6656.075825106869,6656.075825106869,6656.075825106869,0.0,False
cadata,adaptive,0,0.0,0.015,uncorrected,8256,131,908943,200.0,0.1,7432,3.1373389179801303,165302.7144216631,154971.84571791266,0.9060077519379846,10330.868703750488,10330.868703750488,10330.868703750488,0.0,False
cadata,adaptive,0,0.0,0.02,uncorrected,8256,177,908943,200.0,0.1,7432,3.2180439617842733,169554.968691002,154971.84571791266,0.9110949612403101,14583.122973089377,14583.122973089377,14583.122973089377,0.0,False
cadata,adaptive,0,0.0,0.025,uncorrected,8256,225,908943,200.0,0.1,7432,3.3257501971598873,175229.8841315022,154971.84571791266,0.9171511627906976,20258.03841358955,20258.03841358955,20258.03841358955,0.0,False
cadata,adaptive,0,0.0,0.03,uncorrected,8256,264,908943,200.0,0.1,7432,3.4062300555560063,179470.27364533723,154971.84571791266,0.9203003875968992,24498.427927424596,24498.427927424596,24498.427927424596,0.0,False
cadata,adaptive,0,0.0,0.035,uncorrected,8256,310,908943,200.0,0.1,7432,3.4868954731898296,183720.44005815595,154971.84571791266,0.9232073643410853,28748.59434024329,28748.59434024329,28748.59434024329,0.0,False
cadata,adaptive,0,0.0,0.04,uncorrected,8256,346,908943,200.0,0.1,7432,3.59206115294056,189261.49659723943,154971.84571791266,0.9292635658914729,34289.650879326815,34289.650879326815,34289.650879326815,0.0,False
cadata,adaptive,0,0.0,0.045,uncorrected,8256,394,908943,200.0,0.1,7432,3.7484827255894215,197503.16612321124,154971.84571791266,0.9343507751937985,42531.320405298626,42531.320405298626,42531.320405298626,0.0,False
cadata,adaptive,0,0.0,0.05,uncorrected,8256,431,908943,200.0,0.1,7432,3.8524685175142968,202982.05575415195,154971.84571791266,0.9367732558139535,48010.21003623935,48010.21003623935,48010.21003623935,0.0,False
cadata,adaptive,0,0.0,0.055,uncorrected,8256,467,908943,200.0,0.1,7432,3.9645176589466193,208885.79383014684,154971.84571791266,0.9416182170542635,53913.9481122342,53913.9481122342,53913.9481122342,0.0,False
cadata,adaptive,0,0.0,0.06,uncorrected,8256,513,908943,200.0,0.1,7432,4.168685135535514,219643.13913426656,154971.84571791266,0.9505813953488372,64671.293416353954,64671.293416353954,64671.293416353954,0.0,False
cadata,adaptive,0,0.0,0.065,uncorrected,8256,560,908943,200.0,0.1,7432,4.471722280235608,235609.81149549375,154971.84571791266,0.9590600775193798,80637.96577758114,80637.96577758114,80637.96577758114,0.0,False
cadata,adaptive,0,0.0,0.07,uncorrected,8256,598,908943,200.0,0.1,7432,4.717132379360539,248540.18229456514,154971.84571791266,0.9646317829457365,93568.33657665254,93568.33657665254,93568.33657665254,0.0,False
cadata,adaptive,0,0.0,0.075,uncorrected,8256,639,908943,200.0,0.1,7432,5.146809004647206,271179.3406195937,154971.84571791266,0.9718992248062015,116207.49490168107,116207.49490168107,116207.49490168107,0.0,False
cadata,adaptive,0,0.0,0.08,uncorrected,8256,691,908943,200.0,0.1,7432,5.894919483803288,310596.40588565957,154971.84571791266,0.9808624031007752,155624.56016774694,155624.56016774694,155624.56016774694,0.0,False
cadata,adaptive,0,0.0,0.085,uncorrected,8256,754,908943,200.0,0.1,7432,7.17525142429668,378055.59682973893,154971.84571791266,0.9888565891472868,223083.7511118263,223083.7511118263,223083.7511118263,0.0,False
cadata,adaptive,0,0.0,0.09,uncorrected,8256,788,908943,200.0,0.1,7432,8.730276686628844,459988.0572931619,154971.84571791266,0.9927325581395349,305016.21157524944,305016.21157524944,305016.21157524944,0.0,False
cadata,adaptive,0,0.0,0.095,uncorrected,8256,833,908943,200.0,0.1,7432,200.00000000000003,10537765.84189302,154971.84571791266,1.0,10382793.996175108,10382793.996175108,10382793.996175108,0.0,False
cadata,adaptive,0,0.0,0.096,uncorrected,8256,841,908943,200.0,0.1,7432,200.00000000000003,10537765.84189302,154971.84571791266,1.0,10382793.996175108,10382793.996175108,10382793.996175108,0.0,False
cadata,adaptive,0,0.0,0.097,uncorrected,8256,851,908943,200.0,0.1,7432,200.00000000000003,10537765.84189302,154971.84571791266,1.0,10382793.996175108,10382793.996175108,10382793.996175108,0.0,False
cadata,adaptive,0,0.0,0.098,uncorrected,8256,861,908943,200.0,0.1,7432,200.00000000000003,10537765.84189302,154971.84571791266,1.0,10382793.996175108,10382793.996175108,10382793.996175108,0.0,False
cadata,adaptive,0,0.0,0.099,uncorrected,8256,866,908943,200.0,0.1,7432,200.00000000000003,10537765.84189302,154971.84571791266,1.0,10382793.996175108,10382793.996175108,10382793.996175108,0.0,False
cadata,adaptive,0,0.0,0.1,uncorrected,8256,869,908943,200.0,0.1,7432,200.00000000000003,10537765.84189302,154971.84571791266,1.0,10382793.996175108,10382793.996175108,10382793.996175108,0.0,False
cadata,adaptive,0,0.0,0.105,uncorrected,8256,911,908943,200.0,0.1,7432,200.00000000000003,10537765.84189302,154971.84571791266,1.0,10382793.996175108,10382793.996175108,10382793.996175108,0.0,False
cadata,adaptive,0,0.0,0.11,uncorrected,8256,950,908943,200.0,0.1,7432,200.00000000000003,10537765.84189302,154971.84571791266,1.0,10382793.996175108,10382793.996175108,10382793.996175108,0.0,False
cadata,cqr,0,0.0,0.0,uncorrected,8256,0,908943,200.0,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,0.0,0.005,uncorrected,8256,47,908943,200.0,0.1,7432,0.0141688505808584,180225.30712245076,177728.59173414882,0.9074612403100775,2496.715388301947,2496.715388301947,2496.715388301947,0.0,False
cadata,cqr,0,0.0,0.01,uncorrected,8256,90,908943,200.0,0.1,7432,0.022013160406392784,182018.36564038132,177728.59173414882,0.9113372093023255,4289.773906232507,4289.773906232507,4289.773906232507,0.0,False
cadata,cqr,0,0.0,0.015,uncorrected,8256,131,908943,200.0,0.1,7432,0.03275653522610067,184474.0947179213,177728.59173414882,0.9147286821705426,6745.502983772529,6745.502983772529,6745.502983772529,0.0,False
cadata,cqr,0,0.0,0.02,uncorrected,8256,177,908943,200.0,0.1,7432,0.04200404801480717,186587.89847430616,177728.59173414882,0.9166666666666666,8859.306740157435,8859.306740157435,8859.306740157435,0.0,False
cadata,cqr,0,0.0,0.025,uncorrected,8256,225,908943,200.0,0.1,7432,0.056646257254986815,189934.82619431586,177728.59173414882,0.9222383720930233,12206.234460167125,12206.234460167125,12206.234460167125,0.0,False
cadata,cqr,0,0.0,0.03,uncorrected,8256,264,908943,200.0,0.1,7432,0.06783226847328772,192491.7334484572,177728.59173414882,0.9261143410852714,14763.141714308447,14763.141714308447,14763.141714308447,0.0,False
cadata,cqr,0,0.0,0.035,uncorrected,8256,310,908943,200.0,0.1,7432,0.08549264204780149,196528.55554905045,177728.59173414882,0.9304748062015504,18799.963814901614,18799.963814901614,18799.963814901614,0.0,False
cadata,cqr,0,0.0,0.04,uncorrected,8256,346,908943,200.0,0.1,7432,0.09783561691706566,199349.92246572865,177728.59173414882,0.9328972868217055,21621.33073157986,21621.33073157986,21621.33073157986,0.0,False
cadata,cqr,0,0.0,0.045,uncorrected,8256,394,908943,200.0,0.1,7432,0.12277350302831103,205050.2441135804,177728.59173414882,0.939922480620155,27321.652379431638,27321.652379431638,27321.652379431638,0.0,False
cadata,cqr,0,0.0,0.05,uncorrected,8256,431,908943,200.0,0.1,7432,0.14001343909857633,208990.96227832482,177728.59173414882,0.9425872093023255,31262.370544176138,31262.370544176138,31262.370544176138,0.0,False
cadata,cqr,0,0.0,0.055,uncorrected,8256,467,908943,200.0,0.1,7432,0.16433115169850188,214549.52417652385,177728.59173414882,0.9476744186046512,36820.932442375124,36820.932442375124,36820.932442375124,0.0,False
cadata,cqr,0,0.0,0.06,uncorrected,8256,513,908943,200.0,0.1,7432,0.20252060651538373,223278.89983576082,177728.59173414882,0.9530038759689923,45550.30810161209,45550.30810161209,45550.30810161209,0.0,False
cadata,cqr,0,0.0,0.065,uncorrected,8256,560,908943,200.0,0.1,7432,0.24646477578689607,233323.69265732676,177728.59173414882,0.9622093023255814,55595.10092317801,55595.10092317801,55595.10092317801,0.0,False
cadata,cqr,0,0.0,0.07,uncorrected,8256,598,908943,200.0,0.1,7432,0.3001291954772678,245590.34797509603,177728.59173414882,0.9689922480620154,67861.75624094717,67861.75624094717,67861.75624094717,0.0,False
cadata,cqr,0,0.0,0.075,uncorrected,8256,639,908943,200.0,0.1,7432,0.3638715376112337,260160.62274217705,177728.59173414882,0.9738372093023255,82432.03100802834,82432.03100802834,82432.03100802834,0.0,False
cadata,cqr,0,0.0,0.08,uncorrected,8256,691,908943,200.0,0.1,7432,0.46797479400835007,283956.62707891804,177728.59173414882,0.9791666666666666,106228.03534476926,106228.03534476926,106228.03534476926,0.0,False
cadata,cqr,0,0.0,0.085,uncorrected,8256,754,908943,200.0,0.1,7432,0.6999632359308109,336984.72784266685,177728.59173414882,0.9881298449612403,159256.1361085181,159256.1361085181,159256.1361085181,0.0,False
cadata,cqr,0,0.0,0.09,uncorrected,8256,788,908943,200.0,0.1,7432,0.9847564764593233,402082.9910597121,177728.59173414882,0.9939437984496124,224354.3993255631,224354.3993255631,224354.3993255631,0.0,False
cadata,cqr,0,0.0,0.095,uncorrected,8256,833,908943,200.0,0.1,7432,200.0,45893144.09580072,177728.59173414882,1.0,45715415.50406658,45715415.50406658,45715415.50406658,0.0,False
cadata,cqr,0,0.0,0.096,uncorrected,8256,841,908943,200.0,0.1,7432,200.0,45893144.09580072,177728.59173414882,1.0,45715415.50406658,45715415.50406658,45715415.50406658,0.0,False
cadata,cqr,0,0.0,0.097,uncorrected,8256,851,908943,200.0,0.1,7432,200.0,45893144.09580072,177728.59173414882,1.0,45715415.50406658,45715415.50406658,45715415.50406658,0.0,False
cadata,cqr,0,0.0,0.098,uncorrected,8256,861,908943,200.0,0.1,7432,200.0,45893144.09580072,177728.59173414882,1.0,45715415.50406658,45715415.50406658,45715415.50406658,0.0,False
cadata,cqr,0,0.0,0.099,uncorrected,8256,866,908943,200.0,0.1,7432,200.0,45893144.09580072,177728.59173414882,1.0,45715415.50406658,45715415.50406658,45715415.50406658,0.0,False
cadata,cqr,0,0.0,0.1,uncorrected,8256,869,908943,200.0,0.1,7432,200.0,45893144.09580072,177728.59173414882,1.0,45715415.50406658,45715415.50406658,45715415.50406658,0.0,False
cadata,cqr,0,0.0,0.105,uncorrected,8256,911,908943,200.0,0.1,7432,200.0,45893144.09580072,177728.59173414882,1.0,45715415.50406658,45715415.50406658,45715415.50406658,0.0,False
cadata,cqr,0,0.0,0.11,uncorrected,8256,950,908943,200.0,0.1,7432,200.0,45893144.09580072,177728.59173414882,1.0,45715415.50406658,45715415.50406658,45715415.50406658,0.0,False


==> anc/experiment_code/reference/checks/original/real/cadata/rep00/trends.csv <==
dataset,score,rep,family,param,delta_train,delta_cal,method,n_cal,n_cal_replaced,mask_seed,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
cadata,absolute,0,shift,3.0,0.0,0.0,uncorrected,8256,0,600543,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.005,uncorrected,8256,47,600543,0.1,7432,0.7507581905079644,171608.89846733175,167753.579180936,0.8989825581395349,3855.3192863957343,3855.3192863957343,3855.3192863957343,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.01,uncorrected,8256,96,600543,0.1,7432,0.7741305436796948,176951.3693628891,167753.579180936,0.90625,9197.790181953096,9197.790181953096,9197.790181953096,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.015,uncorrected,8256,133,600543,0.1,7432,0.7904274774817615,180676.5353264805,167753.579180936,0.908672480620155,12922.956145544427,12922.956145544427,12922.956145544427,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.02,uncorrected,8256,182,600543,0.1,7432,0.8068509219407558,184430.61919566934,167753.579180936,0.9127906976744186,16677.040014733357,16677.040014733357,16677.040014733357,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.025,uncorrected,8256,226,600543,0.1,7432,0.8237049139318497,188283.11795883568,167753.579180936,0.9164244186046512,20529.538777899605,20529.538777899605,20529.538777899605,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.03,uncorrected,8256,268,600543,0.1,7432,0.8394275810398233,191877.017589211,167753.579180936,0.9205426356589147,24123.43840827502,24123.43840827502,24123.43840827502,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.035,uncorrected,8256,312,600543,0.1,7432,0.8478756262091784,193808.0784075212,167753.579180936,0.9227228682170543,26054.499226585096,26054.499226585096,26054.499226585096,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.04,uncorrected,8256,350,600543,0.1,7432,0.8661503506257574,197985.329307443,167753.579180936,0.9253875968992248,30231.750126507075,30231.750126507075,30231.750126507075,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.045,uncorrected,8256,386,600543,0.1,7432,0.8834023397866857,201928.80257714415,167753.579180936,0.9282945736434108,34175.22339620805,34175.22339620805,34175.22339620805,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.05,uncorrected,8256,429,600543,0.1,7432,0.896651831471347,204957.38182143896,167753.579180936,0.9299903100775194,37203.80264050292,37203.80264050292,37203.80264050292,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.055,uncorrected,8256,469,600543,0.1,7432,0.9106589884467842,208159.1487946202,167753.579180936,0.9333817829457365,40405.569613684245,40405.569613684245,40405.569613684245,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.06,uncorrected,8256,523,600543,0.1,7432,0.9281938287988913,212167.2764123684,167753.579180936,0.9336240310077519,44413.69723143244,44413.69723143244,44413.69723143244,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.065,uncorrected,8256,567,600543,0.1,7432,0.9380552511193653,214421.40809302678,167753.579180936,0.9358042635658915,46667.828912090714,46667.828912090714,46667.828912090714,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.07,uncorrected,8256,615,600543,0.1,7432,0.9540914881983258,218086.9837943314,167753.579180936,0.936531007751938,50333.40461339532,50333.40461339532,50333.40461339532,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.075,uncorrected,8256,653,600543,0.1,7432,0.9660532606620666,220821.2151649282,167753.579180936,0.9382267441860465,53067.63598399222,53067.63598399222,53067.63598399222,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.08,uncorrected,8256,690,600543,0.1,7432,0.9784872750543641,223663.39196748225,167753.579180936,0.9401647286821705,55909.81278654615,55909.81278654615,55909.81278654615,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.085,uncorrected,8256,740,600543,0.1,7432,0.9902102150264509,226343.03081903743,167753.579180936,0.9411337209302325,58589.45163810142,58589.45163810142,58589.45163810142,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.09,uncorrected,8256,773,600543,0.1,7432,1.0026007801563726,229175.2759549778,167753.579180936,0.9421027131782945,61421.69677404178,61421.69677404178,61421.69677404178,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.095,uncorrected,8256,827,600543,0.1,7432,1.0177562375391866,232639.52233965413,167753.579180936,0.9430717054263565,64885.94315871808,64885.94315871808,64885.94315871808,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.096,uncorrected,8256,837,600543,0.1,7432,1.018808993660966,232880.16216309837,167753.579180936,0.9430717054263565,65126.58298216248,65126.58298216248,65126.58298216248,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.097,uncorrected,8256,845,600543,0.1,7432,1.0206164791502046,233293.31861976534,167753.579180936,0.9433139534883721,65539.73943882938,65539.73943882938,65539.73943882938,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.098,uncorrected,8256,853,600543,0.1,7432,1.0229578990846513,233828.52223243332,167753.579180936,0.9435562015503876,66074.94305149723,66074.94305149723,66074.94305149723,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.099,uncorrected,8256,862,600543,0.1,7432,1.025280116015962,234359.33640752037,167753.579180936,0.9440406976744186,66605.75722658439,66605.75722658439,66605.75722658439,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.1,uncorrected,8256,870,600543,0.1,7432,1.027051123940507,234764.1547937206,167753.579180936,0.9440406976744186,67010.5756127847,67010.5756127847,67010.5756127847,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.105,uncorrected,8256,899,600543,0.1,7432,1.0340188045365124,236356.83271195114,167753.579180936,0.9442829457364341,68603.25353101517,68603.25353101517,68603.25353101517,0.0,False
cadata,absolute,0,shift,3.0,0.0,0.11,uncorrected,8256,936,600543,0.1,7432,1.0455803663103667,238999.5836078564,167753.579180936,0.9447674418604651,71246.00442692044,71246.00442692044,71246.00442692044,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.0,uncorrected,8256,0,600543,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.005,uncorrected,8256,47,600543,0.1,7432,0.755860633470566,172775.21889829764,167753.579180936,0.9004360465116279,5021.639717361668,5021.639717361668,5021.639717361668,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.01,uncorrected,8256,96,600543,0.1,7432,0.7808297562259099,178482.6806428588,167753.579180936,0.907218992248062,10729.101461922819,10729.101461922819,10729.101461922819,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.015,uncorrected,8256,133,600543,0.1,7432,0.8023939125131512,183411.83247046272,167753.579180936,0.9123062015503876,15658.253289526629,15658.253289526629,15658.253289526629,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.02,uncorrected,8256,182,600543,0.1,7432,0.8281879175373847,189307.8464537061,167753.579180936,0.9181201550387597,21554.267272770117,21554.267272770117,21554.267272770117,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.025,uncorrected,8256,226,600543,0.1,7432,0.8454307482418241,193249.2262762099,167753.579180936,0.9217538759689923,25495.64709527385,25495.64709527385,25495.64709527385,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.03,uncorrected,8256,268,600543,0.1,7432,0.8779240664809158,200676.57455034077,167753.579180936,0.9278100775193798,32922.995369404816,32922.995369404816,32922.995369404816,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.035,uncorrected,8256,312,600543,0.1,7432,0.9042850923765355,206702.1986109393,167753.579180936,0.9312015503875969,38948.61943000322,38948.61943000322,38948.61943000322,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.04,uncorrected,8256,350,600543,0.1,7432,0.9295966936377673,212487.94436210502,167753.579180936,0.934593023255814,44734.365181168905,44734.365181168905,44734.365181168905,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.045,uncorrected,8256,386,600543,0.1,7432,0.9618400796892053,219858.1629399407,167753.579180936,0.9377422480620154,52104.58375900472,52104.58375900472,52104.58375900472,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.05,uncorrected,8256,429,600543,0.1,7432,1.0009175620248192,228790.52462880083,167753.579180936,0.9421027131782945,61036.94544786489,61036.94544786489,61036.94544786489,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.055,uncorrected,8256,469,600543,0.1,7432,1.0359320772351879,236794.1700922669,167753.579180936,0.9445251937984496,69040.59091133089,69040.59091133089,69040.59091133089,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.06,uncorrected,8256,523,600543,0.1,7432,1.1020990993426396,251918.6801173133,167753.579180936,0.9517926356589147,84165.10093637725,84165.10093637725,84165.10093637725,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.065,uncorrected,8256,567,600543,0.1,7432,1.149023845522819,262644.77555610065,167753.579180936,0.9556686046511628,94891.19637516461,94891.19637516461,94891.19637516461,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.07,uncorrected,8256,615,600543,0.1,7432,1.2173148854722955,278254.7952523078,167753.579180936,0.9597868217054264,110501.21607137183,110501.21607137183,110501.21607137183,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.075,uncorrected,8256,653,600543,0.1,7432,1.2862537715985225,294012.90013782645,167753.579180936,0.9656007751937985,126259.32095689037,126259.32095689037,126259.32095689037,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.08,uncorrected,8256,690,600543,0.1,7432,1.3357383080099214,305324.11444370175,167753.579180936,0.968265503875969,137570.53526276568,137570.53526276568,137570.53526276568,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.085,uncorrected,8256,740,600543,0.1,7432,1.3996077656024812,319923.4453624217,167753.579180936,0.971656976744186,152169.86618148565,152169.86618148565,152169.86618148565,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.09,uncorrected,8256,773,600543,0.1,7432,1.4357629783129346,328187.8323588458,167753.579180936,0.9728682170542635,160434.25317790982,160434.25317790982,160434.25317790982,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.095,uncorrected,8256,827,600543,0.1,7432,1.4807141731183642,338462.8118700662,167753.579180936,0.9760174418604651,170709.23268913012,170709.23268913012,170709.23268913012,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.096,uncorrected,8256,837,600543,0.1,7432,1.490685124264781,340741.979736021,167753.579180936,0.9760174418604651,172988.40055508495,172988.40055508495,172988.40055508495,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.097,uncorrected,8256,845,600543,0.1,7432,1.5004292564044746,342969.3011347813,167753.579180936,0.9777131782945736,175215.7219538453,175215.7219538453,175215.7219538453,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.098,uncorrected,8256,853,600543,0.1,7432,1.5113600769354971,345467.8767006418,167753.579180936,0.9781976744186046,177714.29751970578,177714.29751970578,177714.29751970578,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.099,uncorrected,8256,862,600543,0.1,7432,1.5143358829075364,346148.08877341147,167753.579180936,0.9786821705426356,178394.5095924754,178394.5095924754,178394.5095924754,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.1,uncorrected,8256,870,600543,0.1,7432,1.5216355878872352,347816.66108676186,167753.579180936,0.9791666666666666,180063.08190582582,180063.08190582582,180063.08190582582,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.105,uncorrected,8256,899,600543,0.1,7432,1.548657068915793,353993.2525018075,167753.579180936,0.9796511627906976,186239.67332087146,186239.67332087146,186239.67332087146,0.0,False
cadata,absolute,0,shift,5.0,0.0,0.11,uncorrected,8256,936,600543,0.1,7432,1.5685722922097387,358545.4899271395,167753.579180936,0.9803779069767442,190791.91074620362,190791.91074620362,190791.91074620362,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.0,uncorrected,8256,0,600543,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.005,uncorrected,8256,47,600543,0.1,7432,0.755860633470566,172775.21889829764,167753.579180936,0.9004360465116279,5021.639717361668,5021.639717361668,5021.639717361668,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.01,uncorrected,8256,96,600543,0.1,7432,0.780897476371093,178498.16016697974,167753.579180936,0.907218992248062,10744.580986043698,10744.580986043698,10744.580986043698,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.015,uncorrected,8256,133,600543,0.1,7432,0.8034861695511939,183661.5014444566,167753.579180936,0.9125484496124031,15907.922263520604,15907.922263520604,15907.922263520604,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.02,uncorrected,8256,182,600543,0.1,7432,0.8290243331031112,189499.03498246288,167753.579180936,0.9183624031007752,21745.455801526827,21745.455801526827,21745.455801526827,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.025,uncorrected,8256,226,600543,0.1,7432,0.8468196482626025,193566.70213682728,167753.579180936,0.9222383720930233,25813.122955891224,25813.122955891224,25813.122955891224,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.03,uncorrected,8256,268,600543,0.1,7432,0.8793550072783967,201003.66012480724,167753.579180936,0.9278100775193798,33250.08094387122,33250.08094387122,33250.08094387122,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.035,uncorrected,8256,312,600543,0.1,7432,0.9055992856079873,207002.5979348148,167753.579180936,0.9319282945736435,39249.018753878816,39249.018753878816,39249.018753878816,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.04,uncorrected,8256,350,600543,0.1,7432,0.9331004930762439,213288.84559726916,167753.579180936,0.9348352713178295,45535.266416333056,45535.266416333056,45535.266416333056,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.045,uncorrected,8256,386,600543,0.1,7432,0.9673155873422203,221109.75879165911,167753.579180936,0.938468992248062,53356.1796107231,53356.1796107231,53356.1796107231,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.05,uncorrected,8256,429,600543,0.1,7432,1.011327893855968,231170.12647771864,167753.579180936,0.9421027131782945,63416.547296782584,63416.547296782584,63416.547296782584,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.055,uncorrected,8256,469,600543,0.1,7432,1.052786047429537,240646.66387311602,167753.579180936,0.9450096899224806,72893.08469218004,72893.08469218004,72893.08469218004,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.06,uncorrected,8256,523,600543,0.1,7432,1.1172273783852285,255376.7140555758,167753.579180936,0.9530038759689923,87623.13487463979,87623.13487463979,87623.13487463979,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.065,uncorrected,8256,567,600543,0.1,7432,1.195624443639866,273296.776975325,167753.579180936,0.9588178294573644,105543.19779438904,105543.19779438904,105543.19779438904,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.07,uncorrected,8256,615,600543,0.1,7432,1.2989517127200265,296915.4055200053,167753.579180936,0.9660852713178295,129161.8263390694,129161.8263390694,129161.8263390694,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.075,uncorrected,8256,653,600543,0.1,7432,1.4134080721167712,323077.93029428285,167753.579180936,0.9718992248062015,155324.3511133469,155324.3511133469,155324.3511133469,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.08,uncorrected,8256,690,600543,0.1,7432,1.4923463992502104,341121.7152805749,167753.579180936,0.9762596899224806,173368.1360996389,173368.1360996389,173368.1360996389,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.085,uncorrected,8256,740,600543,0.1,7432,1.6738310113667805,382605.6108515618,167753.579180936,0.9852228682170543,214852.03167062587,214852.03167062587,214852.03167062587,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.09,uncorrected,8256,773,600543,0.1,7432,1.8697724057463794,427394.04909808317,167753.579180936,0.9893410852713178,259640.46991714727,259640.46991714727,259640.46991714727,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.095,uncorrected,8256,827,600543,0.1,7432,2.701490730555513,617508.8788264386,167753.579180936,0.9983042635658915,449755.29964550276,449755.29964550276,449755.29964550276,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.096,uncorrected,8256,837,600543,0.1,7432,2.797785040441589,639519.9080195274,167753.579180936,0.998546511627907,471766.3288385914,471766.3288385914,471766.3288385914,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.097,uncorrected,8256,845,600543,0.1,7432,2.9106090762706525,665309.3149871216,167753.579180936,0.9987887596899225,497555.73580618564,497555.73580618564,497555.73580618564,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.098,uncorrected,8256,853,600543,0.1,7432,2.948158481666611,673892.3876456346,167753.579180936,0.9987887596899225,506138.80846469855,506138.80846469855,506138.80846469855,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.099,uncorrected,8256,862,600543,0.1,7432,2.9866653018341216,682694.3069266685,167753.579180936,0.9987887596899225,514940.72774573235,514940.72774573235,514940.72774573235,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.1,uncorrected,8256,870,600543,0.1,7432,3.0087540182806527,687743.3631286153,167753.579180936,0.999031007751938,519989.7839476792,519989.7839476792,519989.7839476792,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.105,uncorrected,8256,899,600543,0.1,7432,3.1249242429615887,714297.6445793568,167753.579180936,0.999031007751938,546544.0653984204,546544.0653984204,546544.0653984204,0.0,False
cadata,absolute,0,shift,10.0,0.0,0.11,uncorrected,8256,936,600543,0.1,7432,3.209909016068945,733723.5309484177,167753.579180936,0.999515503875969,565969.9517674816,565969.9517674816,565969.9517674816,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.0,uncorrected,8256,0,600543,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.005,uncorrected,8256,47,600543,0.1,7432,0.755860633470566,172775.21889829764,167753.579180936,0.9004360465116279,5021.639717361668,5021.639717361668,5021.639717361668,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.01,uncorrected,8256,96,600543,0.1,7432,0.780897476371093,178498.16016697974,167753.579180936,0.907218992248062,10744.580986043698,10744.580986043698,10744.580986043698,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.015,uncorrected,8256,133,600543,0.1,7432,0.8034861695511939,183661.5014444566,167753.579180936,0.9125484496124031,15907.922263520604,15907.922263520604,15907.922263520604,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.02,uncorrected,8256,182,600543,0.1,7432,0.8290243331031112,189499.03498246288,167753.579180936,0.9183624031007752,21745.455801526827,21745.455801526827,21745.455801526827,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.025,uncorrected,8256,226,600543,0.1,7432,0.8468196482626025,193566.70213682728,167753.579180936,0.9222383720930233,25813.122955891224,25813.122955891224,25813.122955891224,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.03,uncorrected,8256,268,600543,0.1,7432,0.8793550072783967,201003.66012480724,167753.579180936,0.9278100775193798,33250.08094387122,33250.08094387122,33250.08094387122,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.035,uncorrected,8256,312,600543,0.1,7432,0.9055992856079873,207002.5979348148,167753.579180936,0.9319282945736435,39249.018753878816,39249.018753878816,39249.018753878816,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.04,uncorrected,8256,350,600543,0.1,7432,0.9331004930762439,213288.84559726916,167753.579180936,0.9348352713178295,45535.266416333056,45535.266416333056,45535.266416333056,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.045,uncorrected,8256,386,600543,0.1,7432,0.9673155873422203,221109.75879165911,167753.579180936,0.938468992248062,53356.1796107231,53356.1796107231,53356.1796107231,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.05,uncorrected,8256,429,600543,0.1,7432,1.011327893855968,231170.12647771864,167753.579180936,0.9421027131782945,63416.547296782584,63416.547296782584,63416.547296782584,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.055,uncorrected,8256,469,600543,0.1,7432,1.052786047429537,240646.66387311602,167753.579180936,0.9450096899224806,72893.08469218004,72893.08469218004,72893.08469218004,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.06,uncorrected,8256,523,600543,0.1,7432,1.1172273783852285,255376.7140555758,167753.579180936,0.9530038759689923,87623.13487463979,87623.13487463979,87623.13487463979,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.065,uncorrected,8256,567,600543,0.1,7432,1.195624443639866,273296.776975325,167753.579180936,0.9588178294573644,105543.19779438904,105543.19779438904,105543.19779438904,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.07,uncorrected,8256,615,600543,0.1,7432,1.2989517127200265,296915.4055200053,167753.579180936,0.9660852713178295,129161.8263390694,129161.8263390694,129161.8263390694,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.075,uncorrected,8256,653,600543,0.1,7432,1.4134080721167712,323077.93029428285,167753.579180936,0.9718992248062015,155324.3511133469,155324.3511133469,155324.3511133469,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.08,uncorrected,8256,690,600543,0.1,7432,1.4923463992502104,341121.7152805749,167753.579180936,0.9762596899224806,173368.1360996389,173368.1360996389,173368.1360996389,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.085,uncorrected,8256,740,600543,0.1,7432,1.6749377176528666,382858.5826460537,167753.579180936,0.9852228682170543,215105.00346511765,215105.00346511765,215105.00346511765,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.09,uncorrected,8256,773,600543,0.1,7432,1.8758677949680713,428787.33796697535,167753.579180936,0.9893410852713178,261033.75878603908,261033.75878603908,261033.75878603908,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.095,uncorrected,8256,827,600543,0.1,7432,3.815385046295342,872123.7187974802,167753.579180936,1.0,704370.1396165446,704370.1396165446,704370.1396165446,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.096,uncorrected,8256,837,600543,0.1,7432,4.490798128889263,1026510.1731576317,167753.579180936,1.0,858756.5939766957,858756.5939766957,858756.5939766957,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.097,uncorrected,8256,845,600543,0.1,7432,4.603167684922683,1052195.6947755988,167753.579180936,1.0,884442.1155946628,884442.1155946628,884442.1155946628,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.098,uncorrected,8256,853,600543,0.1,7432,4.726941862764112,1080488.0938284765,167753.579180936,1.0,912734.5146475397,912734.5146475397,912734.5146475397,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.099,uncorrected,8256,862,600543,0.1,7432,4.763034740071582,1088738.2321493926,167753.579180936,1.0,920984.6529684569,920984.6529684569,920984.6529684569,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.1,uncorrected,8256,870,600543,0.1,7432,4.7828555358833995,1093268.8852664907,167753.579180936,1.0,925515.3060855547,925515.3060855547,925515.3060855547,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.105,uncorrected,8256,899,600543,0.1,7432,4.912375451492852,1122874.649583602,167753.579180936,1.0,955121.0704026663,955121.0704026663,955121.0704026663,0.0,False
cadata,absolute,0,shift,15.0,0.0,0.11,uncorrected,8256,936,600543,0.1,7432,4.9928119846626355,1141260.895685637,167753.579180936,1.0,973507.3165047005,973507.3165047005,973507.3165047005,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.0,uncorrected,8256,0,601643,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.005,uncorrected,8256,44,601643,0.1,7432,0.7445291691740938,170185.0638649922,167753.579180936,0.8977713178294574,2431.484684056237,2431.484684056237,2431.484684056237,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.01,uncorrected,8256,85,601643,0.1,7432,0.7523561849828418,171974.16930294535,167753.579180936,0.8992248062015504,4220.590122009328,4220.590122009328,4220.590122009328,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.015,uncorrected,8256,126,601643,0.1,7432,0.756969398475223,173028.66127630166,167753.579180936,0.9016472868217055,5275.082095365679,5275.082095365679,5275.082095365679,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.02,uncorrected,8256,173,601643,0.1,7432,0.7686176127377842,175691.2192663212,167753.579180936,0.9050387596899225,7937.640085385196,7937.640085385196,7937.640085385196,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.025,uncorrected,8256,217,601643,0.1,7432,0.7791537330233913,178099.5739392273,167753.579180936,0.907218992248062,10345.99475829125,10345.99475829125,10345.99475829125,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.03,uncorrected,8256,259,601643,0.1,7432,0.785593068304333,179571.48226922704,167753.579180936,0.908187984496124,11817.903088290992,11817.903088290992,11817.903088290992,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.035,uncorrected,8256,297,601643,0.1,7432,0.7913786802978215,180893.96201532235,167753.579180936,0.908672480620155,13140.382834386346,13140.382834386346,13140.382834386346,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.04,uncorrected,8256,334,601643,0.1,7432,0.7994258675908781,182733.3944245611,167753.579180936,0.9118217054263565,14979.815243625031,14979.815243625031,14979.815243625031,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.045,uncorrected,8256,361,601643,0.1,7432,0.8048752857474475,183979.02671863444,167753.579180936,0.9127906976744186,16225.447537698325,16225.447537698325,16225.447537698325,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.05,uncorrected,8256,389,601643,0.1,7432,0.8132810926921513,185900.43269028762,167753.579180936,0.9142441860465116,18146.85350935167,18146.85350935167,18146.85350935167,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.055,uncorrected,8256,427,601643,0.1,7432,0.818331950848892,187054.96182570283,167753.579180936,0.9152131782945736,19301.382644766833,19301.382644766833,19301.382644766833,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.06,uncorrected,8256,472,601643,0.1,7432,0.8260521346512859,188819.647519505,167753.579180936,0.9178779069767442,21066.068338568937,21066.068338568937,21066.068338568937,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.065,uncorrected,8256,502,601643,0.1,7432,0.8332739734941581,190470.4211299738,167753.579180936,0.9195736434108527,22716.841949037786,22716.841949037786,22716.841949037786,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.07,uncorrected,8256,549,601643,0.1,7432,0.8434059931067615,192786.40615278372,167753.579180936,0.9215116279069767,25032.826971847622,25032.826971847622,25032.826971847622,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.075,uncorrected,8256,591,601643,0.1,7432,0.8480168259302903,193840.35395097878,167753.579180936,0.9227228682170543,26086.7747700427,26086.7747700427,26086.7747700427,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.08,uncorrected,8256,624,601643,0.1,7432,0.857965173670841,196114.35511261882,167753.579180936,0.9236918604651163,28360.775931682725,28360.775931682725,28360.775931682725,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.085,uncorrected,8256,669,601643,0.1,7432,0.8661503506257574,197985.329307443,167753.579180936,0.9253875968992248,30231.750126507075,30231.750126507075,30231.750126507075,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.09,uncorrected,8256,714,601643,0.1,7432,0.8747981644017377,199962.05339118902,167753.579180936,0.9273255813953488,32208.474210252978,32208.474210252978,32208.474210252978,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.095,uncorrected,8256,744,601643,0.1,7432,0.8814913498259704,201491.9869868692,167753.579180936,0.9280523255813954,33738.40780593312,33738.40780593312,33738.40780593312,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.096,uncorrected,8256,748,601643,0.1,7432,0.88189156347059,201583.46813695598,167753.579180936,0.9280523255813954,33829.8889560199,33829.8889560199,33829.8889560199,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.097,uncorrected,8256,758,601643,0.1,7432,0.8835285355351592,201957.6485007192,167753.579180936,0.9282945736434108,34204.069319783186,34204.069319783186,34204.069319783186,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.098,uncorrected,8256,770,601643,0.1,7432,0.8876217937953618,202893.28869759847,167753.579180936,0.9285368217054264,35139.70951666253,35139.70951666253,35139.70951666253,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.099,uncorrected,8256,779,601643,0.1,7432,0.8876347852973132,202896.25830534654,167753.579180936,0.9285368217054264,35142.67912441044,35142.67912441044,35142.67912441044,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.1,uncorrected,8256,791,601643,0.1,7432,0.8905564632297462,203564.09774819275,167753.579180936,0.9292635658914729,35810.518567256746,35810.518567256746,35810.518567256746,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.105,uncorrected,8256,840,601643,0.1,7432,0.8960073012275793,204810.05459070025,167753.579180936,0.9299903100775194,37056.47540976433,37056.47540976433,37056.47540976433,0.0,False
cadata,absolute,0,variance_inflate,3.0,0.0,0.11,uncorrected,8256,868,601643,0.1,7432,0.9015336347846179,206073.2682675899,167753.579180936,0.9307170542635659,38319.68908665378,38319.68908665378,38319.68908665378,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.0,uncorrected,8256,0,601643,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.005,uncorrected,8256,44,601643,0.1,7432,0.7460630582619082,170535.68144074298,167753.579180936,0.8980135658914729,2782.1022598069185,2782.1022598069185,2782.1022598069185,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.01,uncorrected,8256,85,601643,0.1,7432,0.7580183453499079,173268.43037904517,167753.579180936,0.9016472868217055,5514.851198109151,5514.851198109151,5514.851198109151,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.015,uncorrected,8256,126,601643,0.1,7432,0.7688518149024073,175744.75338156335,167753.579180936,0.9050387596899225,7991.174200627346,7991.174200627346,7991.174200627346,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.02,uncorrected,8256,173,601643,0.1,7432,0.7909097647269442,180786.77692482335,167753.579180936,0.908672480620155,13033.19774388735,13033.19774388735,13033.19774388735,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.025,uncorrected,8256,217,601643,0.1,7432,0.8039677441834712,183771.58015318037,167753.579180936,0.9127906976744186,16018.000972244381,16018.000972244381,16018.000972244381,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.03,uncorrected,8256,259,601643,0.1,7432,0.813589914595267,185971.02344412342,167753.579180936,0.9142441860465116,18217.444263187357,18217.444263187357,18217.444263187357,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.035,uncorrected,8256,297,601643,0.1,7432,0.8202855109934208,187501.50814212122,167753.579180936,0.9152131782945736,19747.928961185244,19747.928961185244,19747.928961185244,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.04,uncorrected,8256,334,601643,0.1,7432,0.8330589383478757,190421.26822687945,167753.579180936,0.9193313953488372,22667.689045943494,22667.689045943494,22667.689045943494,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.045,uncorrected,8256,361,601643,0.1,7432,0.8393833823660171,191866.9146215425,167753.579180936,0.9205426356589147,24113.335440606465,24113.335440606465,24113.335440606465,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.05,uncorrected,8256,389,601643,0.1,7432,0.8468196482626025,193566.70213682728,167753.579180936,0.9222383720930233,25813.122955891224,25813.122955891224,25813.122955891224,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.055,uncorrected,8256,427,601643,0.1,7432,0.8588821638726878,196323.96145515857,167753.579180936,0.9236918604651163,28570.382274222662,28570.382274222662,28570.382274222662,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.06,uncorrected,8256,472,601643,0.1,7432,0.8752974336916752,200076.17675869662,167753.579180936,0.9273255813953488,32322.597577760644,32322.597577760644,32322.597577760644,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.065,uncorrected,8256,502,601643,0.1,7432,0.8905564632297462,203564.09774819275,167753.579180936,0.9292635658914729,35810.518567256746,35810.518567256746,35810.518567256746,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.07,uncorrected,8256,549,601643,0.1,7432,0.9042460052588961,206693.264046805,167753.579180936,0.9312015503875969,38939.68486586902,38939.68486586902,38939.68486586902,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.075,uncorrected,8256,591,601643,0.1,7432,0.9210508079417439,210534.51907915185,167753.579180936,0.9336240310077519,42780.93989821591,42780.93989821591,42780.93989821591,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.08,uncorrected,8256,624,601643,0.1,7432,0.9338963108490117,213470.75425053725,167753.579180936,0.9348352713178295,45717.17506960129,45717.17506960129,45717.17506960129,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.085,uncorrected,8256,669,601643,0.1,7432,0.9548169422639784,218252.8086560102,167753.579180936,0.936531007751938,50499.22947507424,50499.22947507424,50499.22947507424,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.09,uncorrected,8256,714,601643,0.1,7432,0.9697409620439141,221664.15285114534,167753.579180936,0.9387112403100775,53910.57367020928,53910.57367020928,53910.57367020928,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.095,uncorrected,8256,744,601643,0.1,7432,0.9806604296332154,224160.1333526458,167753.579180936,0.9401647286821705,56406.55417170986,56406.55417170986,56406.55417170986,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.096,uncorrected,8256,748,601643,0.1,7432,0.981566197084804,224367.17439009302,167753.579180936,0.9401647286821705,56613.59520915695,56613.59520915695,56613.59520915695,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.097,uncorrected,8256,758,601643,0.1,7432,0.9868601874448275,225577.27887602022,167753.579180936,0.9408914728682171,57823.699695084215,57823.699695084215,57823.699695084215,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.098,uncorrected,8256,770,601643,0.1,7432,0.9940374875123323,227217.87177813792,167753.579180936,0.9413759689922481,59464.29259720177,59464.29259720177,59464.29259720177,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.099,uncorrected,8256,779,601643,0.1,7432,0.995535230732782,227560.22710305863,167753.579180936,0.9413759689922481,59806.647922122545,59806.647922122545,59806.647922122545,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.1,uncorrected,8256,791,601643,0.1,7432,1.0062580658551998,230011.2612004153,167753.579180936,0.9421027131782945,62257.68201947937,62257.68201947937,62257.68201947937,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.105,uncorrected,8256,840,601643,0.1,7432,1.0256744554239974,234449.47481998245,167753.579180936,0.9440406976744186,66695.89563904642,66695.89563904642,66695.89563904642,0.0,False
cadata,absolute,0,variance_inflate,5.0,0.0,0.11,uncorrected,8256,868,601643,0.1,7432,1.0379877334901353,237264.0536180135,167753.579180936,0.9445251937984496,69510.47443707747,69510.47443707747,69510.47443707747,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.0,uncorrected,8256,0,601643,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.005,uncorrected,8256,44,601643,0.1,7432,0.7527179261944807,172056.85639400143,167753.579180936,0.8992248062015504,4303.277213065375,4303.277213065375,4303.277213065375,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.01,uncorrected,8256,85,601643,0.1,7432,0.7688518149024073,175744.75338156335,167753.579180936,0.9050387596899225,7991.174200627346,7991.174200627346,7991.174200627346,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.015,uncorrected,8256,126,601643,0.1,7432,0.7809228900078986,178503.96923609596,167753.579180936,0.907218992248062,10750.390055159962,10750.390055159962,10750.390055159962,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.02,uncorrected,8256,173,601643,0.1,7432,0.8062330385637796,184289.38292672846,167753.579180936,0.9127906976744186,16535.803745792444,16535.803745792444,16535.803745792444,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.025,uncorrected,8256,217,601643,0.1,7432,0.825866769917545,188777.27670267716,167753.579180936,0.9178779069767442,21023.69752174117,21023.69752174117,21023.69752174117,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.03,uncorrected,8256,259,601643,0.1,7432,0.8394275810398233,191877.017589211,167753.579180936,0.9205426356589147,24123.43840827502,24123.43840827502,24123.43840827502,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.035,uncorrected,8256,297,601643,0.1,7432,0.8484455885488638,193938.36084801643,167753.579180936,0.9227228682170543,26184.781667080464,26184.781667080464,26184.781667080464,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.04,uncorrected,8256,334,601643,0.1,7432,0.8687250484333111,198573.8557600704,167753.579180936,0.9258720930232558,30820.276579134348,30820.276579134348,30820.276579134348,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.045,uncorrected,8256,361,601643,0.1,7432,0.8876347852973132,202896.25830534654,167753.579180936,0.9285368217054264,35142.67912441044,35142.67912441044,35142.67912441044,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.05,uncorrected,8256,389,601643,0.1,7432,0.8998999179611826,205699.83198940862,167753.579180936,0.9302325581395349,37946.25280847269,37946.25280847269,37946.25280847269,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.055,uncorrected,8256,427,601643,0.1,7432,0.9173042825681148,209678.13535856482,167753.579180936,0.9336240310077519,41924.556177628896,41924.556177628896,41924.556177628896,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.06,uncorrected,8256,472,601643,0.1,7432,0.9368768322033976,214152.0441691174,167753.579180936,0.9358042635658915,46398.46498818141,46398.46498818141,46398.46498818141,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.065,uncorrected,8256,502,601643,0.1,7432,0.9654514558286434,220683.65414213587,167753.579180936,0.9382267441860465,52930.074961199796,52930.074961199796,52930.074961199796,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.07,uncorrected,8256,549,601643,0.1,7432,1.0009175620248192,228790.52462880083,167753.579180936,0.9421027131782945,61036.94544786489,61036.94544786489,61036.94544786489,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.075,uncorrected,8256,591,601643,0.1,7432,1.0283474552990248,235060.47123661355,167753.579180936,0.9440406976744186,67306.89205567745,67306.89205567745,67306.89205567745,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.08,uncorrected,8256,624,601643,0.1,7432,1.0627652717856555,242927.72283586036,167753.579180936,0.9454941860465116,75174.14365492432,75174.14365492432,75174.14365492432,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.085,uncorrected,8256,669,601643,0.1,7432,1.1001994180885402,251484.44948010295,167753.579180936,0.9513081395348837,83730.87029916703,83730.87029916703,83730.87029916703,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.09,uncorrected,8256,714,601643,0.1,7432,1.1315594189995166,258652.74318679702,167753.579180936,0.9546996124031008,90899.164005861,90899.164005861,90899.164005861,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.095,uncorrected,8256,744,601643,0.1,7432,1.1601580603066066,265189.84314044716,167753.579180936,0.9556686046511628,97436.26395951117,97436.26395951117,97436.26395951117,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.096,uncorrected,8256,748,601643,0.1,7432,1.160889859155033,265357.11829756945,167753.579180936,0.9556686046511628,97603.53911663344,97603.53911663344,97603.53911663344,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.097,uncorrected,8256,758,601643,0.1,7432,1.168182691622596,267024.1196866831,167753.579180936,0.9563953488372093,99270.54050574718,99270.54050574718,99270.54050574718,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.098,uncorrected,8256,770,601643,0.1,7432,1.1822634126589848,270242.7019908543,167753.579180936,0.9578488372093024,102489.12280991835,102489.12280991835,102489.12280991835,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.099,uncorrected,8256,779,601643,0.1,7432,1.1864711284947775,271204.50499050634,167753.579180936,0.9583333333333334,103450.9258095704,103450.9258095704,103450.9258095704,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.1,uncorrected,8256,791,601643,0.1,7432,1.1986193891630759,273981.3639817752,167753.579180936,0.9588178294573644,106227.78480083914,106227.78480083914,106227.78480083914,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.105,uncorrected,8256,840,601643,0.1,7432,1.2668087793616443,289568.1484978626,167753.579180936,0.9639050387596899,121814.56931692665,121814.56931692665,121814.56931692665,0.0,False
cadata,absolute,0,variance_inflate,10.0,0.0,0.11,uncorrected,8256,868,601643,0.1,7432,1.3048672790297695,298267.5903260594,167753.579180936,0.9665697674418605,130514.01114512338,130514.01114512338,130514.01114512338,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.0,uncorrected,8256,0,601643,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.005,uncorrected,8256,44,601643,0.1,7432,0.7535101839429101,172237.9512941026,167753.579180936,0.8994670542635659,4484.372113166545,4484.372113166545,4484.372113166545,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.01,uncorrected,8256,85,601643,0.1,7432,0.7721153416925582,176490.73290553963,167753.579180936,0.9055232558139535,8737.153724603613,8737.153724603613,8737.153724603613,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.015,uncorrected,8256,126,601643,0.1,7432,0.7876575956118208,180043.39354714996,167753.579180936,0.908672480620155,12289.814366213934,12289.814366213934,12289.814366213934,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.02,uncorrected,8256,173,601643,0.1,7432,0.8096444170738868,185069.15851329724,167753.579180936,0.9135174418604651,17315.579332361194,17315.579332361194,17315.579332361194,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.025,uncorrected,8256,217,601643,0.1,7432,0.8324181152609973,190274.78838098244,167753.579180936,0.9193313953488372,22521.20920004632,22521.20920004632,22521.20920004632,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.03,uncorrected,8256,259,601643,0.1,7432,0.8440539019535191,192934.50566725453,167753.579180936,0.9215116279069767,25180.926486318585,25180.926486318585,25180.926486318585,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.035,uncorrected,8256,297,601643,0.1,7432,0.8622136412525165,197085.47317843992,167753.579180936,0.9246608527131783,29331.893997503925,29331.893997503925,29331.893997503925,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.04,uncorrected,8256,334,601643,0.1,7432,0.8876217937953618,202893.28869759847,167753.579180936,0.9285368217054264,35139.70951666253,35139.70951666253,35139.70951666253,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.045,uncorrected,8256,361,601643,0.1,7432,0.8998999179611826,205699.83198940862,167753.579180936,0.9302325581395349,37946.25280847269,37946.25280847269,37946.25280847269,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.05,uncorrected,8256,389,601643,0.1,7432,0.915808587754866,209336.24826017529,167753.579180936,0.9336240310077519,41582.66907923935,41582.66907923935,41582.66907923935,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.055,uncorrected,8256,427,601643,0.1,7432,0.9352991459280484,213791.4153977464,167753.579180936,0.935077519379845,46037.836216810276,46037.836216810276,46037.836216810276,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.06,uncorrected,8256,472,601643,0.1,7432,0.9660532606620666,220821.2151649282,167753.579180936,0.9382267441860465,53067.63598399222,53067.63598399222,53067.63598399222,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.065,uncorrected,8256,502,601643,0.1,7432,0.9940374875123323,227217.87177813792,167753.579180936,0.9413759689922481,59464.29259720177,59464.29259720177,59464.29259720177,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.07,uncorrected,8256,549,601643,0.1,7432,1.0313677835814075,235750.8602541461,167753.579180936,0.9442829457364341,67997.28107321012,67997.28107321012,67997.28107321012,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.075,uncorrected,8256,591,601643,0.1,7432,1.0739441127974632,245482.99111855426,167753.579180936,0.9469476744186046,77729.4119376183,77729.4119376183,77729.4119376183,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.08,uncorrected,8256,624,601643,0.1,7432,1.1128553457916914,254377.3514020262,167753.579180936,0.9527616279069767,86623.77222109013,86623.77222109013,86623.77222109013,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.085,uncorrected,8256,669,601643,0.1,7432,1.168182691622596,267024.1196866831,167753.579180936,0.9563953488372093,99270.54050574718,99270.54050574718,99270.54050574718,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.09,uncorrected,8256,714,601643,0.1,7432,1.236196301988489,282570.7243101773,167753.579180936,0.9617248062015504,114817.14512924131,114817.14512924131,114817.14512924131,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.095,uncorrected,8256,744,601643,0.1,7432,1.2826759983550848,293195.08991206414,167753.579180936,0.9653585271317829,125441.51073112804,125441.51073112804,125441.51073112804,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.096,uncorrected,8256,748,601643,0.1,7432,1.2857191409142432,293890.6938349501,167753.579180936,0.9656007751937985,126137.11465401416,126137.11465401416,126137.11465401416,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.097,uncorrected,8256,758,601643,0.1,7432,1.302881152751842,297813.6000172203,167753.579180936,0.966327519379845,130060.02083628434,130060.02083628434,130060.02083628434,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.098,uncorrected,8256,770,601643,0.1,7432,1.3332786871222644,304761.8923640565,167753.579180936,0.9680232558139535,137008.31318312045,137008.31318312045,137008.31318312045,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.099,uncorrected,8256,779,601643,0.1,7432,1.3403138737212732,306370.0008576196,167753.579180936,0.968265503875969,138616.4216766837,138616.4216766837,138616.4216766837,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.1,uncorrected,8256,791,601643,0.1,7432,1.349343325063114,308433.95995673956,167753.579180936,0.9694767441860465,140680.38077580358,140680.38077580358,140680.38077580358,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.105,uncorrected,8256,840,601643,0.1,7432,1.443529964873083,329963.21626387624,167753.579180936,0.9731104651162791,162209.63708294026,162209.63708294026,162209.63708294026,0.0,False
cadata,absolute,0,variance_inflate,15.0,0.0,0.11,uncorrected,8256,868,601643,0.1,7432,1.4805949045447497,338435.54936557595,167753.579180936,0.9760174418604651,170681.97018464003,170681.97018464003,170681.97018464003,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.0,uncorrected,8256,0,600743,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.005,uncorrected,8256,34,600743,0.1,7432,0.7312439485146933,167148.31766351213,167753.579180936,0.8955910852713178,-605.2615174238967,605.2615174238967,605.2615174238967,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.01,uncorrected,8256,71,600743,0.1,7432,0.7305524372763654,166990.25148003575,167753.579180936,0.8951065891472868,-763.3277009002808,763.3277009002808,763.3277009002808,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.015,uncorrected,8256,112,600743,0.1,7432,0.7296228382547547,166777.76300354372,167753.579180936,0.8948643410852714,-975.816177392282,975.816177392282,975.816177392282,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.02,uncorrected,8256,152,600743,0.1,7432,0.7289346020858982,166620.44543802648,167753.579180936,0.8943798449612403,-1133.133742909516,1133.133742909516,1133.133742909516,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.025,uncorrected,8256,186,600743,0.1,7432,0.7283195827340818,166479.86383021233,167753.579180936,0.8943798449612403,-1273.7153507237383,1273.7153507237383,1273.7153507237383,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.03,uncorrected,8256,229,600743,0.1,7432,0.7289346020858982,166620.44543802648,167753.579180936,0.8943798449612403,-1133.133742909516,1133.133742909516,1133.133742909516,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.035,uncorrected,8256,258,600743,0.1,7432,0.7289010480526059,166612.7756306701,167753.579180936,0.8943798449612403,-1140.8035502659072,1140.8035502659072,1140.8035502659072,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.04,uncorrected,8256,308,600743,0.1,7432,0.7257051097164722,165882.2455287442,167753.579180936,0.8936531007751938,-1871.3336521917313,1871.3336521917313,1871.3336521917313,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.045,uncorrected,8256,343,600743,0.1,7432,0.7257051097164722,165882.2455287442,167753.579180936,0.8936531007751938,-1871.3336521917313,1871.3336521917313,1871.3336521917313,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.05,uncorrected,8256,391,600743,0.1,7432,0.72356215964991,165392.40831478807,167753.579180936,0.8929263565891473,-2361.1708661479433,2361.1708661479433,2361.1708661479433,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.055,uncorrected,8256,431,600743,0.1,7432,0.72356215964991,165392.40831478807,167753.579180936,0.8929263565891473,-2361.1708661479433,2361.1708661479433,2361.1708661479433,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.06,uncorrected,8256,467,600743,0.1,7432,0.7246350599193614,165637.6527033724,167753.579180936,0.8931686046511628,-2115.9264775635456,2115.9264775635456,2115.9264775635456,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.065,uncorrected,8256,504,600743,0.1,7432,0.725279235919938,165784.89896092346,167753.579180936,0.8931686046511628,-1968.6802200125512,1968.6802200125512,1968.6802200125512,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.07,uncorrected,8256,548,600743,0.1,7432,0.7234885254879198,165375.57696004762,167753.579180936,0.8929263565891473,-2378.0022208883606,2378.0022208883606,2378.0022208883606,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.075,uncorrected,8256,589,600743,0.1,7432,0.7215246115647074,164926.66396874332,167753.579180936,0.8926841085271318,-2826.915212192655,2826.915212192655,2826.915212192655,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.08,uncorrected,8256,627,600743,0.1,7432,0.7194791151312976,164459.10278300554,167753.579180936,0.8924418604651163,-3294.476397930509,3294.476397930509,3294.476397930509,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.085,uncorrected,8256,673,600743,0.1,7432,0.7185430429293107,164245.13466184493,167753.579180936,0.8919573643410853,-3508.4445190910255,3508.4445190910255,3508.4445190910255,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.09,uncorrected,8256,709,600743,0.1,7432,0.7153951700095907,163525.59139065837,167753.579180936,0.8909883720930233,-4227.987790277679,4227.987790277679,4227.987790277679,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.095,uncorrected,8256,738,600743,0.1,7432,0.7153951700095907,163525.59139065837,167753.579180936,0.8909883720930233,-4227.987790277679,4227.987790277679,4227.987790277679,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.096,uncorrected,8256,744,600743,0.1,7432,0.713250719788109,163035.41127010906,167753.579180936,0.8905038759689923,-4718.167910826902,4718.167910826902,4718.167910826902,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.097,uncorrected,8256,749,600743,0.1,7432,0.713250719788109,163035.41127010906,167753.579180936,0.8905038759689923,-4718.167910826902,4718.167910826902,4718.167910826902,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.098,uncorrected,8256,757,600743,0.1,7432,0.7119804795963143,162745.05876665472,167753.579180936,0.8902616279069767,-5008.520414281237,5008.520414281237,5008.520414281237,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.099,uncorrected,8256,766,600743,0.1,7432,0.7119804795963143,162745.05876665472,167753.579180936,0.8902616279069767,-5008.520414281237,5008.520414281237,5008.520414281237,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.1,uncorrected,8256,769,600743,0.1,7432,0.7119804795963143,162745.05876665472,167753.579180936,0.8902616279069767,-5008.520414281237,5008.520414281237,5008.520414281237,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.105,uncorrected,8256,817,600743,0.1,7432,0.7119018141279811,162727.0773519479,167753.579180936,0.8902616279069767,-5026.501828988057,5026.501828988057,5026.501828988057,0.0,False
cadata,absolute,0,t_noise,1.0,0.0,0.11,uncorrected,8256,873,600743,0.1,7432,0.7110273986442597,162527.20277200805,167753.579180936,0.8900193798449613,-5226.376408927962,5226.376408927962,5226.376408927962,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.0,uncorrected,8256,0,600743,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.005,uncorrected,8256,34,600743,0.1,7432,0.7364552402959674,168339.51884317718,167753.579180936,0.8963178294573644,585.9396622411808,585.9396622411808,585.9396622411808,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.01,uncorrected,8256,71,600743,0.1,7432,0.7426407057267591,169753.39740288715,167753.579180936,0.8975290697674418,1999.8182219512055,1999.8182219512055,1999.8182219512055,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.015,uncorrected,8256,112,600743,0.1,7432,0.7460630582619082,170535.68144074298,167753.579180936,0.8980135658914729,2782.1022598069185,2782.1022598069185,2782.1022598069185,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.02,uncorrected,8256,152,600743,0.1,7432,0.7523561849828418,171974.16930294535,167753.579180936,0.8992248062015504,4220.590122009328,4220.590122009328,4220.590122009328,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.025,uncorrected,8256,186,600743,0.1,7432,0.7540002919856481,172349.9805765101,167753.579180936,0.8999515503875969,4596.4013955741575,4596.4013955741575,4596.4013955741575,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.03,uncorrected,8256,229,600743,0.1,7432,0.7620106318021113,174180.9903605288,167753.579180936,0.9018895348837209,6427.411179592826,6427.411179592826,6427.411179592826,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.035,uncorrected,8256,258,600743,0.1,7432,0.7663832008182567,175180.47562998082,167753.579180936,0.9040697674418605,7426.896449044787,7426.896449044787,7426.896449044787,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.04,uncorrected,8256,308,600743,0.1,7432,0.76794290573675,175536.99420864004,167753.579180936,0.9050387596899225,7783.415027704059,7783.415027704059,7783.415027704059,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.045,uncorrected,8256,343,600743,0.1,7432,0.7734220932012302,176789.43119456127,167753.579180936,0.905765503875969,9035.85201362531,9035.85201362531,9035.85201362531,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.05,uncorrected,8256,391,600743,0.1,7432,0.7801066424296452,178317.3907217998,167753.579180936,0.907218992248062,10563.811540863751,10563.811540863751,10563.811540863751,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.055,uncorrected,8256,431,600743,0.1,7432,0.7862613102236669,179724.22953344134,167753.579180936,0.908187984496124,11970.650352505336,11970.650352505336,11970.650352505336,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.06,uncorrected,8256,467,600743,0.1,7432,0.7910714460639148,180823.7341721649,167753.579180936,0.908672480620155,13070.154991228848,13070.154991228848,13070.154991228848,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.065,uncorrected,8256,504,600743,0.1,7432,0.7962636876599375,182010.5808454817,167753.579180936,0.9106104651162791,14257.001664545678,14257.001664545678,14257.001664545678,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.07,uncorrected,8256,548,600743,0.1,7432,0.7970520446772441,182190.78411339063,167753.579180936,0.9108527131782945,14437.20493245463,14437.20493245463,14437.20493245463,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.075,uncorrected,8256,589,600743,0.1,7432,0.8016929519374392,183251.60635000493,167753.579180936,0.9123062015503876,15498.027169068882,15498.027169068882,15498.027169068882,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.08,uncorrected,8256,627,600743,0.1,7432,0.8034861695511939,183661.5014444566,167753.579180936,0.9125484496124031,15907.922263520604,15907.922263520604,15907.922263520604,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.085,uncorrected,8256,673,600743,0.1,7432,0.804833211240414,183969.40929467964,167753.579180936,0.9127906976744186,16215.830113743623,16215.830113743623,16215.830113743623,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.09,uncorrected,8256,709,600743,0.1,7432,0.8068509219407558,184430.61919566934,167753.579180936,0.9127906976744186,16677.040014733357,16677.040014733357,16677.040014733357,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.095,uncorrected,8256,738,600743,0.1,7432,0.8096444170738868,185069.15851329724,167753.579180936,0.9135174418604651,17315.579332361194,17315.579332361194,17315.579332361194,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.096,uncorrected,8256,744,600743,0.1,7432,0.8101513455305738,185185.03261917274,167753.579180936,0.9137596899224806,17431.453438236666,17431.453438236666,17431.453438236666,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.097,uncorrected,8256,749,600743,0.1,7432,0.8105884707975091,185284.9510569591,167753.579180936,0.9140019379844961,17531.3718760232,17531.3718760232,17531.3718760232,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.098,uncorrected,8256,757,600743,0.1,7432,0.8101513455305738,185185.03261917274,167753.579180936,0.9137596899224806,17431.453438236666,17431.453438236666,17431.453438236666,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.099,uncorrected,8256,766,600743,0.1,7432,0.8107030702857165,185311.14629822987,167753.579180936,0.9140019379844961,17557.56711729376,17557.56711729376,17557.56711729376,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.1,uncorrected,8256,769,600743,0.1,7432,0.813589914595267,185971.02344412342,167753.579180936,0.9142441860465116,18217.444263187357,18217.444263187357,18217.444263187357,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.105,uncorrected,8256,817,600743,0.1,7432,0.8162546311341043,186580.12644924424,167753.579180936,0.9147286821705426,18826.5472683083,18826.5472683083,18826.5472683083,0.0,False
cadata,absolute,0,t_noise,3.0,0.0,0.11,uncorrected,8256,873,600743,0.1,7432,0.8196908292208201,187365.57531418154,167753.579180936,0.9152131782945736,19611.996133245564,19611.996133245564,19611.996133245564,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.0,uncorrected,8256,0,600743,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.005,uncorrected,8256,34,600743,0.1,7432,0.7424110675953972,169700.90653796244,167753.579180936,0.8975290697674418,1947.3273570264673,1947.3273570264673,1947.3273570264673,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.01,uncorrected,8256,71,600743,0.1,7432,0.7501220709966339,171463.4937684377,167753.579180936,0.8989825581395349,3709.914587501747,3709.914587501747,3709.914587501747,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.015,uncorrected,8256,112,600743,0.1,7432,0.7580183453499079,173268.43037904517,167753.579180936,0.9016472868217055,5514.851198109151,5514.851198109151,5514.851198109151,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.02,uncorrected,8256,152,600743,0.1,7432,0.7721153416925582,176490.73290553963,167753.579180936,0.9055232558139535,8737.153724603613,8737.153724603613,8737.153724603613,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.025,uncorrected,8256,186,600743,0.1,7432,0.7791107789039158,178089.75545276786,167753.579180936,0.907218992248062,10336.176271831795,10336.176271831795,10336.176271831795,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.03,uncorrected,8256,229,600743,0.1,7432,0.7932391456433738,181319.22864927124,167753.579180936,0.9093992248062015,13565.649468335212,13565.649468335212,13565.649468335212,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.035,uncorrected,8256,258,600743,0.1,7432,0.7978636337546496,182376.29778389417,167753.579180936,0.9113372093023255,14622.71860295812,14622.71860295812,14622.71860295812,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.04,uncorrected,8256,308,600743,0.1,7432,0.8068509219407558,184430.61919566934,167753.579180936,0.9127906976744186,16677.040014733357,16677.040014733357,16677.040014733357,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.045,uncorrected,8256,343,600743,0.1,7432,0.8162951877889717,186589.39692135554,167753.579180936,0.9147286821705426,18835.81774041943,18835.81774041943,18835.81774041943,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.05,uncorrected,8256,391,600743,0.1,7432,0.8237049139318497,188283.11795883568,167753.579180936,0.9164244186046512,20529.538777899605,20529.538777899605,20529.538777899605,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.055,uncorrected,8256,431,600743,0.1,7432,0.8331788372567545,190448.67481390084,167753.579180936,0.9195736434108527,22695.095632964774,22695.095632964774,22695.095632964774,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.06,uncorrected,8256,467,600743,0.1,7432,0.8394475569088998,191881.58368909705,167753.579180936,0.9205426356589147,24128.004508161088,24128.004508161088,24128.004508161088,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.065,uncorrected,8256,504,600743,0.1,7432,0.8438940790393911,192897.97321967006,167753.579180936,0.9215116279069767,25144.394038734106,25144.394038734106,25144.394038734106,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.07,uncorrected,8256,548,600743,0.1,7432,0.8536174084771495,195120.53952043827,167753.579180936,0.9232073643410853,27366.960339502286,27366.960339502286,27366.960339502286,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.075,uncorrected,8256,589,600743,0.1,7432,0.8663184361166277,198023.75042132675,167753.579180936,0.9253875968992248,30270.171240390733,30270.171240390733,30270.171240390733,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.08,uncorrected,8256,627,600743,0.1,7432,0.8722997083122856,199390.95433053162,167753.579180936,0.9268410852713178,31637.37514959567,31637.37514959567,31637.37514959567,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.085,uncorrected,8256,673,600743,0.1,7432,0.8829980503311738,201836.38977499353,167753.579180936,0.9282945736434108,34082.810594057446,34082.810594057446,34082.810594057446,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.09,uncorrected,8256,709,600743,0.1,7432,0.8930486408051994,204133.76166117535,167753.579180936,0.9295058139534884,36380.18248023935,36380.18248023935,36380.18248023935,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.095,uncorrected,8256,738,600743,0.1,7432,0.8995037462161137,205609.27473990453,167753.579180936,0.9299903100775194,37855.69555896848,37855.69555896848,37855.69555896848,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.096,uncorrected,8256,744,600743,0.1,7432,0.8998999179611826,205699.83198940862,167753.579180936,0.9302325581395349,37946.25280847269,37946.25280847269,37946.25280847269,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.097,uncorrected,8256,749,600743,0.1,7432,0.900097385498118,205744.9692745225,167753.579180936,0.9302325581395349,37991.39009358657,37991.39009358657,37991.39009358657,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.098,uncorrected,8256,757,600743,0.1,7432,0.900097385498118,205744.9692745225,167753.579180936,0.9302325581395349,37991.39009358657,37991.39009358657,37991.39009358657,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.099,uncorrected,8256,766,600743,0.1,7432,0.902019875319287,206184.41351195698,167753.579180936,0.9309593023255814,38430.83433102105,38430.83433102105,38430.83433102105,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.1,uncorrected,8256,769,600743,0.1,7432,0.9035682826189376,206538.34967200356,167753.579180936,0.9312015503875969,38784.770491067495,38784.770491067495,38784.770491067495,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.105,uncorrected,8256,817,600743,0.1,7432,0.915626238650997,209294.5667583988,167753.579180936,0.9336240310077519,41540.98757746277,41540.98757746277,41540.98757746277,0.0,False
cadata,absolute,0,t_noise,5.0,0.0,0.11,uncorrected,8256,873,600743,0.1,7432,0.9329841950718476,213262.26210783038,167753.579180936,0.9348352713178295,45508.682926894355,45508.682926894355,45508.682926894355,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.0,uncorrected,8256,0,600743,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.005,uncorrected,8256,34,600743,0.1,7432,0.7451838527592237,170334.711954496,167753.579180936,0.8977713178294574,2581.1327735599302,2581.1327735599302,2581.1327735599302,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.01,uncorrected,8256,71,600743,0.1,7432,0.7562962545367559,172874.79350469317,167753.579180936,0.9014050387596899,5121.214323757164,5121.214323757164,5121.214323757164,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.015,uncorrected,8256,112,600743,0.1,7432,0.7721153416925582,176490.73290553963,167753.579180936,0.9055232558139535,8737.153724603613,8737.153724603613,8737.153724603613,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.02,uncorrected,8256,152,600743,0.1,7432,0.7870926938196858,179914.26785059916,167753.579180936,0.9084302325581395,12160.688669663212,12160.688669663212,12160.688669663212,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.025,uncorrected,8256,186,600743,0.1,7432,0.7988758833068433,182607.67858376057,167753.579180936,0.9115794573643411,14854.099402824582,14854.099402824582,14854.099402824582,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.03,uncorrected,8256,229,600743,0.1,7432,0.8166445151866042,186669.2464530291,167753.579180936,0.9149709302325582,18915.66727209301,18915.66727209301,18915.66727209301,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.035,uncorrected,8256,258,600743,0.1,7432,0.8281879175373847,189307.8464537061,167753.579180936,0.9181201550387597,21554.267272770117,21554.267272770117,21554.267272770117,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.04,uncorrected,8256,308,600743,0.1,7432,0.8405393524978394,192131.14718469165,167753.579180936,0.9212693798449613,24377.56800375569,24377.56800375569,24377.56800375569,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.045,uncorrected,8256,343,600743,0.1,7432,0.8499670504608463,194286.1378101281,167753.579180936,0.9229651162790697,26532.558629192154,26532.558629192154,26532.558629192154,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.05,uncorrected,8256,391,600743,0.1,7432,0.8779240664809158,200676.57455034077,167753.579180936,0.9278100775193798,32922.995369404816,32922.995369404816,32922.995369404816,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.055,uncorrected,8256,431,600743,0.1,7432,0.896651831471347,204957.38182143896,167753.579180936,0.9299903100775194,37203.80264050292,37203.80264050292,37203.80264050292,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.06,uncorrected,8256,467,600743,0.1,7432,0.9098393899786943,207971.80433128614,167753.579180936,0.9331395348837209,40218.22515035013,40218.22515035013,40218.22515035013,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.065,uncorrected,8256,504,600743,0.1,7432,0.9292176157054419,212401.29442978033,167753.579180936,0.9343507751937985,44647.71524884434,44647.71524884434,44647.71524884434,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.07,uncorrected,8256,548,600743,0.1,7432,0.9438067848090963,215736.09819360983,167753.579180936,0.9362887596899225,47982.51901267381,47982.51901267381,47982.51901267381,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.075,uncorrected,8256,589,600743,0.1,7432,0.975135894727598,222897.33081291488,167753.579180936,0.939437984496124,55143.75163197883,55143.75163197883,55143.75163197883,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.08,uncorrected,8256,627,600743,0.1,7432,0.9949602679399168,227428.801655037,167753.579180936,0.9413759689922481,59675.222474101065,59675.222474101065,59675.222474101065,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.085,uncorrected,8256,673,600743,0.1,7432,1.020871766848456,233351.67248289086,167753.579180936,0.9433139534883721,65598.0933019548,65598.0933019548,65598.0933019548,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.09,uncorrected,8256,709,600743,0.1,7432,1.0455371602829244,238989.7075400755,167753.579180936,0.9447674418604651,71236.12835913955,71236.12835913955,71236.12835913955,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.095,uncorrected,8256,738,600743,0.1,7432,1.059278638628537,242130.74548280882,167753.579180936,0.9454941860465116,74377.16630187281,74377.16630187281,74377.16630187281,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.096,uncorrected,8256,744,600743,0.1,7432,1.0617464776160377,242694.84606218862,167753.579180936,0.9454941860465116,74941.26688125264,74941.26688125264,74941.26688125264,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.097,uncorrected,8256,749,600743,0.1,7432,1.0624295105880877,242850.9742768819,167753.579180936,0.9454941860465116,75097.39509594595,75097.39509594595,75097.39509594595,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.098,uncorrected,8256,757,600743,0.1,7432,1.0627652717856555,242927.72283586036,167753.579180936,0.9454941860465116,75174.14365492432,75174.14365492432,75174.14365492432,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.099,uncorrected,8256,766,600743,0.1,7432,1.0686676813391833,244276.9002602167,167753.579180936,0.9454941860465116,76523.32107928066,76523.32107928066,76523.32107928066,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.1,uncorrected,8256,769,600743,0.1,7432,1.0710681895466228,244825.6103168618,167753.579180936,0.9462209302325582,77072.03113592582,77072.03113592582,77072.03113592582,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.105,uncorrected,8256,817,600743,0.1,7432,1.096631982102702,250669.0021528242,167753.579180936,0.9510658914728682,82915.42297188823,82915.42297188823,82915.42297188823,0.0,False
cadata,absolute,0,t_noise,10.0,0.0,0.11,uncorrected,8256,873,600743,0.1,7432,1.1362314535407214,259720.6805218197,167753.579180936,0.9551841085271318,91967.10134088363,91967.10134088363,91967.10134088363,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.0,uncorrected,8256,0,601543,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.005,uncorrected,8256,34,601543,0.1,7432,0.7424110675953972,169700.90653796244,167753.579180936,0.8975290697674418,1947.3273570264673,1947.3273570264673,1947.3273570264673,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.01,uncorrected,8256,63,601543,0.1,7432,0.7535003250425216,172235.6977388871,167753.579180936,0.8994670542635659,4482.118557951083,4482.118557951083,4482.118557951083,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.015,uncorrected,8256,107,601543,0.1,7432,0.767836065668283,175512.5726216449,167753.579180936,0.9050387596899225,7758.993440708941,7758.993440708941,7758.993440708941,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.02,uncorrected,8256,149,601543,0.1,7432,0.780897476371093,178498.16016697974,167753.579180936,0.907218992248062,10744.580986043698,10744.580986043698,10744.580986043698,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.025,uncorrected,8256,194,601543,0.1,7432,0.7962768564565881,182013.5909793915,167753.579180936,0.9106104651162791,14260.011798455502,14260.011798455502,14260.011798455502,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.03,uncorrected,8256,225,601543,0.1,7432,0.8058880878714709,184210.53382580492,167753.579180936,0.9127906976744186,16456.9546448688,16456.9546448688,16456.9546448688,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.035,uncorrected,8256,273,601543,0.1,7432,0.8191358033255843,187238.7070579222,167753.579180936,0.9152131782945736,19485.12787698613,19485.12787698613,19485.12787698613,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.04,uncorrected,8256,328,601543,0.1,7432,0.8361882153586654,191136.56083055722,167753.579180936,0.9198158914728682,23382.981649621157,23382.981649621157,23382.981649621157,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.045,uncorrected,8256,374,601543,0.1,7432,0.8511950089439502,194566.82552730976,167753.579180936,0.9229651162790697,26813.246346373755,26813.246346373755,26813.246346373755,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.05,uncorrected,8256,412,601543,0.1,7432,0.8674875006183627,198290.9761058634,167753.579180936,0.9256298449612403,30537.396924927358,30537.396924927358,30537.396924927358,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.055,uncorrected,8256,452,601543,0.1,7432,0.8814913498259704,201491.9869868692,167753.579180936,0.9280523255813954,33738.40780593312,33738.40780593312,33738.40780593312,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.06,uncorrected,8256,495,601543,0.1,7432,0.8938322725530055,204312.88482326045,167753.579180936,0.9295058139534884,36559.30564232439,36559.30564232439,36559.30564232439,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.065,uncorrected,8256,528,601543,0.1,7432,0.9042850923765355,206702.1986109393,167753.579180936,0.9312015503875969,38948.61943000322,38948.61943000322,38948.61943000322,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.07,uncorrected,8256,566,601543,0.1,7432,0.9174533903860933,209712.21854103252,167753.579180936,0.9336240310077519,41958.63936009654,41958.63936009654,41958.63936009654,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.075,uncorrected,8256,613,601543,0.1,7432,0.93085843043697,212776.3531533835,167753.579180936,0.934593023255814,45022.77397244749,45022.77397244749,45022.77397244749,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.08,uncorrected,8256,653,601543,0.1,7432,0.9482397401472552,216749.38661610647,167753.579180936,0.9362887596899225,48995.80743517053,48995.80743517053,48995.80743517053,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.085,uncorrected,8256,687,601543,0.1,7432,0.9676285308150219,221181.2916571396,167753.579180936,0.938468992248062,53427.71247620364,53427.71247620364,53427.71247620364,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.09,uncorrected,8256,734,601543,0.1,7432,0.9862613095092124,225440.38688583378,167753.579180936,0.9408914728682171,57686.807704897874,57686.807704897874,57686.807704897874,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.095,uncorrected,8256,772,601543,0.1,7432,1.0079320758049763,230393.90771314962,167753.579180936,0.9421027131782945,62640.32853221358,62640.32853221358,62640.32853221358,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.096,uncorrected,8256,778,601543,0.1,7432,1.008264621521732,230469.92127499147,167753.579180936,0.9421027131782945,62716.34209405541,62716.34209405541,62716.34209405541,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.097,uncorrected,8256,788,601543,0.1,7432,1.011867760597584,231293.52964270458,167753.579180936,0.9421027131782945,63539.95046176864,63539.95046176864,63539.95046176864,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.098,uncorrected,8256,798,601543,0.1,7432,1.0163810126577097,232325.17235314852,167753.579180936,0.9428294573643411,64571.593172212495,64571.593172212495,64571.593172212495,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.099,uncorrected,8256,810,601543,0.1,7432,1.0200430252643353,233162.23807889354,167753.579180936,0.9433139534883721,65408.65889795742,65408.65889795742,65408.65889795742,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.1,uncorrected,8256,812,601543,0.1,7432,1.0200430252643353,233162.23807889354,167753.579180936,0.9433139534883721,65408.65889795742,65408.65889795742,65408.65889795742,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.105,uncorrected,8256,855,601543,0.1,7432,1.0296681017937057,235362.3456524804,167753.579180936,0.9440406976744186,67608.76647154441,67608.76647154441,67608.76647154441,0.0,False
cadata,absolute,0,heteroscedastic,1.5,0.0,0.11,uncorrected,8256,894,601543,0.1,7432,1.0492576406436893,239840.13787110965,167753.579180936,0.9447674418604651,72086.55869017357,72086.55869017357,72086.55869017357,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.0,uncorrected,8256,0,601543,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.005,uncorrected,8256,34,601543,0.1,7432,0.7456741655328862,170446.78803445955,167753.579180936,0.8977713178294574,2693.2088535235357,2693.2088535235357,2693.2088535235357,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.01,uncorrected,8256,63,601543,0.1,7432,0.7579958951535533,173263.2986954811,167753.579180936,0.9016472868217055,5509.719514545127,5509.719514545127,5509.719514545127,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.015,uncorrected,8256,107,601543,0.1,7432,0.7760973639692527,177400.94669370167,167753.579180936,0.906734496124031,9647.367512765615,9647.367512765615,9647.367512765615,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.02,uncorrected,8256,149,601543,0.1,7432,0.7929644467850354,181256.43776788528,167753.579180936,0.9093992248062015,13502.8585869493,13502.8585869493,13502.8585869493,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.025,uncorrected,8256,194,601543,0.1,7432,0.8068010335979059,184419.2156789698,167753.579180936,0.9127906976744186,16665.636498033742,16665.636498033742,16665.636498033742,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.03,uncorrected,8256,225,601543,0.1,7432,0.8191358033255843,187238.7070579222,167753.579180936,0.9152131782945736,19485.12787698613,19485.12787698613,19485.12787698613,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.035,uncorrected,8256,273,601543,0.1,7432,0.8384687352559317,191657.84386476275,167753.579180936,0.9205426356589147,23904.264683826732,23904.264683826732,23904.264683826732,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.04,uncorrected,8256,328,601543,0.1,7432,0.8573350921428412,195970.33058070997,167753.579180936,0.9234496124031008,28216.751399773886,28216.751399773886,28216.751399773886,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.045,uncorrected,8256,374,601543,0.1,7432,0.8876347852973132,202896.25830534654,167753.579180936,0.9285368217054264,35142.67912441044,35142.67912441044,35142.67912441044,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.05,uncorrected,8256,412,601543,0.1,7432,0.9032659735167378,206469.2476193306,167753.579180936,0.9312015503875969,38715.668438394496,38715.668438394496,38715.668438394496,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.055,uncorrected,8256,452,601543,0.1,7432,0.9207284316782299,210460.83005894124,167753.579180936,0.9336240310077519,42707.250878005296,42707.250878005296,42707.250878005296,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.06,uncorrected,8256,495,601543,0.1,7432,0.9352991459280484,213791.4153977464,167753.579180936,0.935077519379845,46037.836216810276,46037.836216810276,46037.836216810276,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.065,uncorrected,8256,528,601543,0.1,7432,0.956542084182086,218647.14295433598,167753.579180936,0.9372577519379846,50893.56377339996,50893.56377339996,50893.56377339996,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.07,uncorrected,8256,566,601543,0.1,7432,0.9775224061533441,223442.841474177,167753.579180936,0.9401647286821705,55689.26229324099,55689.26229324099,55689.26229324099,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.075,uncorrected,8256,613,601543,0.1,7432,1.006828382205212,230141.62456087006,167753.579180936,0.9421027131782945,62388.04537993406,62388.04537993406,62388.04537993406,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.08,uncorrected,8256,653,601543,0.1,7432,1.030467409768384,235545.05209885014,167753.579180936,0.9442829457364341,67791.47291791416,67791.47291791416,67791.47291791416,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.085,uncorrected,8256,687,601543,0.1,7432,1.0550843065384863,241172.00175029915,167753.579180936,0.9454941860465116,73418.42256936316,73418.42256936316,73418.42256936316,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.09,uncorrected,8256,734,601543,0.1,7432,1.0858002898057744,248193.08539678442,167753.579180936,0.9486434108527132,80439.50621584838,80439.50621584838,80439.50621584838,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.095,uncorrected,8256,772,601543,0.1,7432,1.1149968568119217,254866.85967763845,167753.579180936,0.9530038759689923,87113.28049670244,87113.28049670244,87113.28049670244,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.096,uncorrected,8256,778,601543,0.1,7432,1.1172273783852285,255376.7140555758,167753.579180936,0.9530038759689923,87623.13487463979,87623.13487463979,87623.13487463979,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.097,uncorrected,8256,788,601543,0.1,7432,1.1232874722657777,256761.93508759147,167753.579180936,0.9539728682170543,89008.35590665547,89008.35590665547,89008.35590665547,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.098,uncorrected,8256,798,601543,0.1,7432,1.1359961344031482,259666.8910880209,167753.579180936,0.9551841085271318,91913.31190708488,91913.31190708488,91913.31190708488,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.099,uncorrected,8256,810,601543,0.1,7432,1.149023845522819,262644.77555610065,167753.579180936,0.9556686046511628,94891.19637516461,94891.19637516461,94891.19637516461,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.1,uncorrected,8256,812,601543,0.1,7432,1.149023845522819,262644.77555610065,167753.579180936,0.9556686046511628,94891.19637516461,94891.19637516461,94891.19637516461,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.105,uncorrected,8256,855,601543,0.1,7432,1.1935159755044766,272814.8216683536,167753.579180936,0.9583333333333334,105061.24248741758,105061.24248741758,105061.24248741758,0.0,False
cadata,absolute,0,heteroscedastic,3.0,0.0,0.11,uncorrected,8256,894,601543,0.1,7432,1.2098840781471623,276556.25546158466,167753.579180936,0.9593023255813954,108802.67628064867,108802.67628064867,108802.67628064867,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.0,uncorrected,8256,0,601543,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.005,uncorrected,8256,34,601543,0.1,7432,0.74641836705315,170616.89820407852,167753.579180936,0.8982558139534884,2863.3190231425374,2863.3190231425374,2863.3190231425374,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.01,uncorrected,8256,63,601543,0.1,7432,0.7620106318021113,174180.9903605288,167753.579180936,0.9018895348837209,6427.411179592826,6427.411179592826,6427.411179592826,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.015,uncorrected,8256,107,601543,0.1,7432,0.7801066424296452,178317.3907217998,167753.579180936,0.907218992248062,10563.811540863751,10563.811540863751,10563.811540863751,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.02,uncorrected,8256,149,601543,0.1,7432,0.7987303703459563,182574.4171165581,167753.579180936,0.9115794573643411,14820.837935622123,14820.837935622123,14820.837935622123,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.025,uncorrected,8256,194,601543,0.1,7432,0.8162546311341043,186580.12644924424,167753.579180936,0.9147286821705426,18826.5472683083,18826.5472683083,18826.5472683083,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.03,uncorrected,8256,225,601543,0.1,7432,0.83006347750515,189736.56342828862,167753.579180936,0.9186046511627907,21982.984247352662,21982.984247352662,21982.984247352662,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.035,uncorrected,8256,273,601543,0.1,7432,0.8467018949062648,193539.78598189552,167753.579180936,0.9222383720930233,25786.206800959546,25786.206800959546,25786.206800959546,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.04,uncorrected,8256,328,601543,0.1,7432,0.8771240661119855,200493.7098359476,167753.579180936,0.9278100775193798,32740.13065501161,32740.13065501161,32740.13065501161,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.045,uncorrected,8256,374,601543,0.1,7432,0.9032659735167378,206469.2476193306,167753.579180936,0.9312015503875969,38715.668438394496,38715.668438394496,38715.668438394496,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.05,uncorrected,8256,412,601543,0.1,7432,0.9254998694611782,211551.48906524954,167753.579180936,0.9336240310077519,43797.909884313485,43797.909884313485,43797.909884313485,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.055,uncorrected,8256,452,601543,0.1,7432,0.9421992613104968,215368.64920624907,167753.579180936,0.9362887596899225,47615.07002531296,47615.07002531296,47615.07002531296,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.06,uncorrected,8256,495,601543,0.1,7432,0.9734395998812729,222509.59040097642,167753.579180936,0.938953488372093,54756.01122004049,54756.01122004049,54756.01122004049,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.065,uncorrected,8256,528,601543,0.1,7432,0.9949602679399168,227428.801655037,167753.579180936,0.9413759689922481,59675.222474101065,59675.222474101065,59675.222474101065,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.07,uncorrected,8256,566,601543,0.1,7432,1.0277516288466098,234924.2767568602,167753.579180936,0.9440406976744186,67170.69757592429,67170.69757592429,67170.69757592429,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.075,uncorrected,8256,613,601543,0.1,7432,1.0627652717856555,242927.72283586036,167753.579180936,0.9454941860465116,75174.14365492432,75174.14365492432,75174.14365492432,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.08,uncorrected,8256,653,601543,0.1,7432,1.1047410517195773,252522.57967237855,167753.579180936,0.9525193798449613,84769.0004914426,84769.0004914426,84769.0004914426,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.085,uncorrected,8256,687,601543,0.1,7432,1.1317322884292302,258692.25781718927,167753.579180936,0.9546996124031008,90938.6786362532,90938.6786362532,90938.6786362532,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.09,uncorrected,8256,734,601543,0.1,7432,1.1822634126589848,270242.7019908543,167753.579180936,0.9578488372093024,102489.12280991835,102489.12280991835,102489.12280991835,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.095,uncorrected,8256,772,601543,0.1,7432,1.2301100427792913,281179.5223867319,167753.579180936,0.9607558139534884,113425.94320579589,113425.94320579589,113425.94320579589,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.096,uncorrected,8256,778,601543,0.1,7432,1.2334215954633914,281936.47970737115,167753.579180936,0.9612403100775194,114182.90052643527,114182.90052643527,114182.90052643527,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.097,uncorrected,8256,788,601543,0.1,7432,1.239414504050918,283306.3434721941,167753.579180936,0.9622093023255814,115552.76429125809,115552.76429125809,115552.76429125809,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.098,uncorrected,8256,798,601543,0.1,7432,1.251963981162648,286174.9128340918,167753.579180936,0.9631782945736435,118421.33365315595,118421.33365315595,118421.33365315595,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.099,uncorrected,8256,810,601543,0.1,7432,1.2753256152764574,291514.93355894764,167753.579180936,0.9648740310077519,123761.35437801157,123761.35437801157,123761.35437801157,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.1,uncorrected,8256,812,601543,0.1,7432,1.2753256152764574,291514.93355894764,167753.579180936,0.9648740310077519,123761.35437801157,123761.35437801157,123761.35437801157,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.105,uncorrected,8256,855,601543,0.1,7432,1.346989815292947,307895.992839901,167753.579180936,0.9689922480620154,140142.413658965,140142.413658965,140142.413658965,0.0,False
cadata,absolute,0,heteroscedastic,5.0,0.0,0.11,uncorrected,8256,894,601543,0.1,7432,1.3953142291700638,318942.0254232026,167753.579180936,0.971172480620155,151188.44624226657,151188.44624226657,151188.44624226657,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.0,uncorrected,8256,0,601543,0.1,7432,0.7338918592329814,167753.579180936,167753.579180936,0.8958333333333334,0.0,0.0,0.0,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.005,uncorrected,8256,34,601543,0.1,7432,0.7478978464570313,170955.07877142387,167753.579180936,0.8984980620155039,3201.499590487911,3201.499590487911,3201.499590487911,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.01,uncorrected,8256,63,601543,0.1,7432,0.7647545100785653,174808.18821798032,167753.579180936,0.9028585271317829,7054.60903704429,7054.60903704429,7054.60903704429,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.015,uncorrected,8256,107,601543,0.1,7432,0.7833936404962525,179068.73532863386,167753.579180936,0.9079457364341085,11315.156147697893,11315.156147697893,11315.156147697893,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.02,uncorrected,8256,149,601543,0.1,7432,0.8039677441834712,183771.58015318037,167753.579180936,0.9127906976744186,16018.000972244381,16018.000972244381,16018.000972244381,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.025,uncorrected,8256,194,601543,0.1,7432,0.8223889185218005,187982.30669155697,167753.579180936,0.9161821705426356,20228.727510620847,20228.727510620847,20228.727510620847,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.03,uncorrected,8256,225,601543,0.1,7432,0.8381870669058036,191593.45989145446,167753.579180936,0.9205426356589147,23839.88071051852,23839.88071051852,23839.88071051852,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.035,uncorrected,8256,273,601543,0.1,7432,0.8536174084771495,195120.53952043827,167753.579180936,0.9232073643410853,27366.960339502286,27366.960339502286,27366.960339502286,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.04,uncorrected,8256,328,601543,0.1,7432,0.8907951502690173,203618.65701961415,167753.579180936,0.9292635658914729,35865.077838678146,35865.077838678146,35865.077838678146,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.045,uncorrected,8256,374,601543,0.1,7432,0.9174533903860933,209712.21854103252,167753.579180936,0.9336240310077519,41958.63936009654,41958.63936009654,41958.63936009654,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.05,uncorrected,8256,412,601543,0.1,7432,0.9368768322033976,214152.0441691174,167753.579180936,0.9358042635658915,46398.46498818141,46398.46498818141,46398.46498818141,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.055,uncorrected,8256,452,601543,0.1,7432,0.9734395998812729,222509.59040097642,167753.579180936,0.938953488372093,54756.01122004049,54756.01122004049,54756.01122004049,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.06,uncorrected,8256,495,601543,0.1,7432,1.0062580658551998,230011.2612004153,167753.579180936,0.9421027131782945,62257.68201947937,62257.68201947937,62257.68201947937,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.065,uncorrected,8256,528,601543,0.1,7432,1.028469837241671,235088.44539744896,167753.579180936,0.9440406976744186,67334.86621651288,67334.86621651288,67334.86621651288,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.07,uncorrected,8256,566,601543,0.1,7432,1.0668816764897482,243868.6538651137,167753.579180936,0.9454941860465116,76115.07468417771,76115.07468417771,76115.07468417771,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.075,uncorrected,8256,613,601543,0.1,7432,1.107076970215016,253056.5257617851,167753.579180936,0.9525193798449613,85302.94658084921,85302.94658084921,85302.94658084921,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.08,uncorrected,8256,653,601543,0.1,7432,1.1611293246632512,265411.8555120359,167753.579180936,0.9556686046511628,97658.27633109991,97658.27633109991,97658.27633109991,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.085,uncorrected,8256,687,601543,0.1,7432,1.2054988529131963,275553.87722389546,167753.579180936,0.9590600775193798,107800.29804295953,107800.29804295953,107800.29804295953,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.09,uncorrected,8256,734,601543,0.1,7432,1.2687516365967508,290012.24833481584,167753.579180936,0.9639050387596899,122258.66915387986,122258.66915387986,122258.66915387986,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.095,uncorrected,8256,772,601543,0.1,7432,1.347250711940565,307955.62880109006,167753.579180936,0.9689922480620154,140202.04962015417,140202.04962015417,140202.04962015417,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.096,uncorrected,8256,778,601543,0.1,7432,1.3497823787955432,308534.3192046875,167753.579180936,0.9694767441860465,140780.7400237515,140780.7400237515,140780.7400237515,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.097,uncorrected,8256,788,601543,0.1,7432,1.370343485061939,313234.1930685458,167753.579180936,0.9704457364341085,145480.61388760986,145480.61388760986,145480.61388760986,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.098,uncorrected,8256,798,601543,0.1,7432,1.3953142291700638,318942.0254232026,167753.579180936,0.971172480620155,151188.44624226657,151188.44624226657,151188.44624226657,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.099,uncorrected,8256,810,601543,0.1,7432,1.416310512965515,323741.3725093889,167753.579180936,0.9718992248062015,155987.7933284528,155987.7933284528,155987.7933284528,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.1,uncorrected,8256,812,601543,0.1,7432,1.416310512965515,323741.3725093889,167753.579180936,0.9718992248062015,155987.7933284528,155987.7933284528,155987.7933284528,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.105,uncorrected,8256,855,601543,0.1,7432,1.4786897455178019,338000.0666147339,167753.579180936,0.9760174418604651,170246.48743379797,170246.48743379797,170246.48743379797,0.0,False
cadata,absolute,0,heteroscedastic,8.0,0.0,0.11,uncorrected,8256,894,601543,0.1,7432,1.5517983625720708,354711.29187977494,167753.579180936,0.9798934108527132,186957.7126988388,186957.7126988388,186957.7126988388,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.0,uncorrected,8256,0,600543,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.005,uncorrected,8256,47,600543,0.1,7432,2.984670181080943,157258.77741755708,154971.84571791266,0.8982558139534884,2286.931699644449,2286.931699644449,2286.931699644449,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.01,uncorrected,8256,96,600543,0.1,7432,3.042872515002341,160325.39024913384,154971.84571791266,0.9023740310077519,5353.544531221229,5353.544531221229,5353.544531221229,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.015,uncorrected,8256,133,600543,0.1,7432,3.1067587565678667,163691.4815198145,154971.84571791266,0.9050387596899225,8719.635801901853,8719.635801901853,8719.635801901853,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.02,uncorrected,8256,182,600543,0.1,7432,3.170457290756276,167047.68270856084,154971.84571791266,0.908187984496124,12075.836990648215,12075.836990648215,12075.836990648215,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.025,uncorrected,8256,226,600543,0.1,7432,3.2288397096039456,170123.78400406116,154971.84571791266,0.9120639534883721,15151.938286148546,15151.938286148546,15151.938286148546,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.03,uncorrected,8256,268,600543,0.1,7432,3.301144085045067,173933.41689277545,154971.84571791266,0.9152131782945736,18961.571174862824,18961.571174862824,18961.571174862824,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.035,uncorrected,8256,312,600543,0.1,7432,3.3598413348824887,177026.1062645247,154971.84571791266,0.9186046511627907,22054.260546612048,22054.260546612048,22054.260546612048,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.04,uncorrected,8256,350,600543,0.1,7432,3.412156458268708,179782.52886569325,154971.84571791266,0.9207848837209303,24810.68314778064,24810.68314778064,24810.68314778064,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.045,uncorrected,8256,386,600543,0.1,7432,3.463684885241315,182497.50135388537,154971.84571791266,0.9224806201550387,27525.65563597274,27525.65563597274,27525.65563597274,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.05,uncorrected,8256,429,600543,0.1,7432,3.5469219866276536,186883.16677272107,154971.84571791266,0.9265988372093024,31911.321054808457,31911.321054808457,31911.321054808457,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.055,uncorrected,8256,469,600543,0.1,7432,3.6042105680356986,189901.63505418212,154971.84571791266,0.9299903100775194,34929.789336269474,34929.789336269474,34929.789336269474,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.06,uncorrected,8256,523,600543,0.1,7432,3.702507135115837,195080.76608894422,154971.84571791266,0.9331395348837209,40108.92037103162,40108.92037103162,40108.92037103162,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.065,uncorrected,8256,567,600543,0.1,7432,3.767479066090568,198504.061063481,154971.84571791266,0.935077519379845,43532.21534556838,43532.21534556838,43532.21534556838,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.07,uncorrected,8256,615,600543,0.1,7432,3.844914090760268,202584.02185313354,154971.84571791266,0.9367732558139535,47612.176135220914,47612.176135220914,47612.176135220914,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.075,uncorrected,8256,653,600543,0.1,7432,3.916884570178221,206376.06215130942,154971.84571791266,0.939437984496124,51404.216433396774,51404.216433396774,51404.216433396774,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.08,uncorrected,8256,690,600543,0.1,7432,3.9533382915894384,208296.76605279444,154971.84571791266,0.9413759689922481,53324.92033488182,53324.92033488182,53324.92033488182,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.085,uncorrected,8256,740,600543,0.1,7432,4.0450263765517604,213127.70390191715,154971.84571791266,0.9452519379844961,58155.85818400453,58155.85818400453,58155.85818400453,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.09,uncorrected,8256,773,600543,0.1,7432,4.115655178859953,216849.0528040026,154971.84571791266,0.9484011627906976,61877.207086089955,61877.207086089955,61877.207086089955,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.095,uncorrected,8256,827,600543,0.1,7432,4.266850891346549,224815.37787641224,154971.84571791266,0.9537306201550387,69843.53215849963,69843.53215849963,69843.53215849963,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.096,uncorrected,8256,837,600543,0.1,7432,4.282739519841452,225652.53110955283,154971.84571791266,0.9539728682170543,70680.68539164019,70680.68539164019,70680.68539164019,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.097,uncorrected,8256,845,600543,0.1,7432,4.3061133713584825,226884.07198010106,154971.84571791266,0.9563953488372093,71912.22626218841,71912.22626218841,71912.22626218841,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.098,uncorrected,8256,853,600543,0.1,7432,4.33133281871525,228212.85513463887,154971.84571791266,0.9568798449612403,73241.00941672624,73241.00941672624,73241.00941672624,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.099,uncorrected,8256,862,600543,0.1,7432,4.349895656139959,229190.90930535243,154971.84571791266,0.9571220930232558,74219.06358743981,74219.06358743981,74219.06358743981,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.1,uncorrected,8256,870,600543,0.1,7432,4.363598117852988,229912.87597029947,154971.84571791266,0.9580910852713178,74941.03025238682,74941.03025238682,74941.03025238682,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.105,uncorrected,8256,899,600543,0.1,7432,4.46993487271687,235515.63508601117,154971.84571791266,0.9590600775193798,80543.78936809863,80543.78936809863,80543.78936809863,0.0,False
cadata,adaptive,0,shift,3.0,0.0,0.11,uncorrected,8256,936,600543,0.1,7432,4.560848513385495,240305.76837201117,154971.84571791266,0.9622093023255814,85333.92265409851,85333.92265409851,85333.92265409851,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.0,uncorrected,8256,0,600543,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.005,uncorrected,8256,47,600543,0.1,7432,2.989986089856621,157538.86642713184,154971.84571791266,0.8989825581395349,2567.02070921923,2567.02070921923,2567.02070921923,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.01,uncorrected,8256,96,600543,0.1,7432,3.049087410926074,160652.84583901404,154971.84571791266,0.9026162790697675,5681.000121101418,5681.000121101418,5681.000121101418,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.015,uncorrected,8256,133,600543,0.1,7432,3.123890497758954,164594.1329054924,154971.84571791266,0.905765503875969,9622.287187579806,9622.287187579806,9622.287187579806,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.02,uncorrected,8256,182,600543,0.1,7432,3.203990978474906,168814.5334535313,154971.84571791266,0.9103682170542635,13842.687735618665,13842.687735618665,13842.687735618665,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.025,uncorrected,8256,226,600543,0.1,7432,3.2919813459063754,173450.64289520602,154971.84571791266,0.9147286821705426,18478.797177293432,18478.797177293432,18478.797177293432,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.03,uncorrected,8256,268,600543,0.1,7432,3.379733562291111,178074.2044370534,154971.84571791266,0.9193313953488372,23102.358719140782,23102.358719140782,23102.358719140782,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.035,uncorrected,8256,312,600543,0.1,7432,3.4429311156176365,181404.00953073078,154971.84571791266,0.9215116279069767,26432.16381281816,26432.16381281816,26432.16381281816,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.04,uncorrected,8256,350,600543,0.1,7432,3.54683024973395,186878.33326319652,154971.84571791266,0.9265988372093024,31906.487545283897,31906.487545283897,31906.487545283897,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.045,uncorrected,8256,386,600543,0.1,7432,3.6399175883179633,191782.99614741324,154971.84571791266,0.9309593023255814,36811.15042950063,36811.15042950063,36811.15042950063,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.05,uncorrected,8256,429,600543,0.1,7432,3.769984373841436,198636.06279568363,154971.84571791266,0.935077519379845,43664.21707777101,43664.21707777101,43664.21707777101,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.055,uncorrected,8256,469,600543,0.1,7432,3.85520901005709,203126.449097689,154971.84571791266,0.937015503875969,48154.6033797764,48154.6033797764,48154.6033797764,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.06,uncorrected,8256,523,600543,0.1,7432,3.999233525663897,210714.932202472,154971.84571791266,0.9425872093023255,55743.0864845594,55743.0864845594,55743.0864845594,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.065,uncorrected,8256,567,600543,0.1,7432,4.123461063405374,217260.33572164507,154971.84571791266,0.9488856589147286,62288.49000373246,62288.49000373246,62288.49000373246,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.07,uncorrected,8256,615,600543,0.1,7432,4.314974948739489,227350.97811725535,154971.84571791266,0.9563953488372093,72379.13239934272,72379.13239934272,72379.13239934272,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.075,uncorrected,8256,653,600543,0.1,7432,4.496235592706743,236901.38922964365,154971.84571791266,0.9602713178294574,81929.54351173101,81929.54351173101,81929.54351173101,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.08,uncorrected,8256,690,600543,0.1,7432,4.683418053945473,246763.81396085845,154971.84571791266,0.9641472868217055,91791.96824294578,91791.96824294578,91791.96824294578,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.085,uncorrected,8256,740,600543,0.1,7432,4.898931618296767,258118.97134528676,154971.84571791266,0.96875,103147.12562737417,103147.12562737417,103147.12562737417,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.09,uncorrected,8256,773,600543,0.1,7432,5.108070779745956,269138.2689038939,154971.84571791266,0.9714147286821705,114166.42318598126,114166.42318598126,114166.42318598126,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.095,uncorrected,8256,827,600543,0.1,7432,5.492508693268037,289393.8524711019,154971.84571791266,0.9769864341085271,134422.0067531893,134422.0067531893,134422.0067531893,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.096,uncorrected,8256,837,600543,0.1,7432,5.560017311533744,292950.80252907076,154971.84571791266,0.9784399224806202,137978.95681115807,137978.95681115807,137978.95681115807,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.097,uncorrected,8256,845,600543,0.1,7432,5.6046868939749945,295304.3905291759,154971.84571791266,0.9784399224806202,140332.54481126327,140332.54481126327,140332.54481126327,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.098,uncorrected,8256,853,600543,0.1,7432,5.664432538507447,298452.31858995574,154971.84571791266,0.9786821705426356,143480.4728720431,143480.4728720431,143480.4728720431,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.099,uncorrected,8256,862,600543,0.1,7432,5.685047880973469,299538.51684824255,154971.84571791266,0.9786821705426356,144566.67113032998,144566.67113032998,144566.67113032998,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.1,uncorrected,8256,870,600543,0.1,7432,5.751587056370076,303044.3880964531,154971.84571791266,0.9791666666666666,148072.5423785404,148072.5423785404,148072.5423785404,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.105,uncorrected,8256,899,600543,0.1,7432,5.8923849916583855,310462.8664619041,154971.84571791266,0.9808624031007752,155491.02074399145,155491.02074399145,155491.02074399145,0.0,False
cadata,adaptive,0,shift,5.0,0.0,0.11,uncorrected,8256,936,600543,0.1,7432,6.124207165259565,322677.3053737436,154971.84571791266,0.9828003875968992,167705.459655831,167705.459655831,167705.459655831,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.0,uncorrected,8256,0,600543,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.005,uncorrected,8256,47,600543,0.1,7432,2.992566414472616,157674.82071012902,154971.84571791266,0.8989825581395349,2702.9749922163696,2702.9749922163696,2702.9749922163696,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.01,uncorrected,8256,96,600543,0.1,7432,3.06309649624781,161390.96814291182,154971.84571791266,0.9031007751937985,6419.122424999194,6419.122424999194,6419.122424999194,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.015,uncorrected,8256,133,600543,0.1,7432,3.1293701471032027,164882.84921391934,154971.84571791266,0.905765503875969,9911.003496006688,9911.003496006688,9911.003496006688,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.02,uncorrected,8256,182,600543,0.1,7432,3.2248113038007045,169911.5320187078,154971.84571791266,0.9118217054263565,14939.686300795156,14939.686300795156,14939.686300795156,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.025,uncorrected,8256,226,600543,0.1,7432,3.314708366979585,174648.10302697233,154971.84571791266,0.9161821705426356,19676.25730905968,19676.25730905968,19676.25730905968,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.03,uncorrected,8256,268,600543,0.1,7432,3.406433263162306,179480.9804161996,154971.84571791266,0.9203003875968992,24509.134698286987,24509.134698286987,24509.134698286987,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.035,uncorrected,8256,312,600543,0.1,7432,3.484366194712823,183587.17533645773,154971.84571791266,0.9229651162790697,28615.3296185451,28615.3296185451,28615.3296185451,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.04,uncorrected,8256,350,600543,0.1,7432,3.5998035925857486,189669.43667736938,154971.84571791266,0.9297480620155039,34697.59095945676,34697.59095945676,34697.59095945676,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.045,uncorrected,8256,386,600543,0.1,7432,3.7130417080038374,195635.82040063478,154971.84571791266,0.9333817829457365,40663.97468272213,40663.97468272213,40663.97468272213,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.05,uncorrected,8256,429,600543,0.1,7432,3.844914090760268,202584.02185313354,154971.84571791266,0.9367732558139535,47612.176135220914,47612.176135220914,47612.176135220914,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.055,uncorrected,8256,469,600543,0.1,7432,3.9533382915894384,208296.76605279444,154971.84571791266,0.9413759689922481,53324.92033488182,53324.92033488182,53324.92033488182,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.06,uncorrected,8256,523,600543,0.1,7432,4.172116632596498,219823.9406968455,154971.84571791266,0.9508236434108527,64852.09497893288,64852.09497893288,64852.09497893288,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.065,uncorrected,8256,567,600543,0.1,7432,4.384461502221873,231012.14326604304,154971.84571791266,0.9583333333333334,76040.29754813042,76040.29754813042,76040.29754813042,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.07,uncorrected,8256,615,600543,0.1,7432,4.683418053945473,246763.81396085845,154971.84571791266,0.9641472868217055,91791.96824294578,91791.96824294578,91791.96824294578,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.075,uncorrected,8256,653,600543,0.1,7432,5.050828146370182,266122.2215704577,154971.84571791266,0.9709302325581395,111150.37585254507,111150.37585254507,111150.37585254507,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.08,uncorrected,8256,690,600543,0.1,7432,5.6754050370783045,299030.44669315673,154971.84571791266,0.9786821705426356,144058.60097524407,144058.60097524407,144058.60097524407,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.085,uncorrected,8256,740,600543,0.1,7432,6.495802390784951,342256.22274650336,154971.84571791266,0.9859496124031008,187284.3770285907,187284.3770285907,187284.3770285907,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.09,uncorrected,8256,773,600543,0.1,7432,7.06124740825715,372048.8586994391,154971.84571791266,0.9886143410852714,217077.01298152638,217077.01298152638,217077.01298152638,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.095,uncorrected,8256,827,600543,0.1,7432,8.305599509063763,437612.31401527784,154971.84571791266,0.9920058139534884,282640.4682973651,282640.4682973651,282640.4682973651,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.096,uncorrected,8256,837,600543,0.1,7432,8.504781877640813,448106.9998147707,154971.84571791266,0.9924903100775194,293135.15409685805,293135.15409685805,293135.15409685805,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.097,uncorrected,8256,845,600543,0.1,7432,8.618765269005811,454112.65125511674,154971.84571791266,0.9924903100775194,299140.8055372041,299140.8055372041,299140.8055372041,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.098,uncorrected,8256,853,600543,0.1,7432,8.781800355166242,462702.779064974,154971.84571791266,0.9927325581395349,307730.9333470614,307730.9333470614,307730.9333470614,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.099,uncorrected,8256,862,600543,0.1,7432,8.992458432352139,473802.106515416,154971.84571791266,0.9929748062015504,318830.2607975035,318830.2607975035,318830.2607975035,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.1,uncorrected,8256,870,600543,0.1,7432,9.159866053315456,482622.61806471524,154971.84571791266,0.9937015503875969,327650.7723468026,327650.7723468026,327650.7723468026,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.105,uncorrected,8256,899,600543,0.1,7432,9.675107236097805,509770.07274601713,154971.84571791266,0.9951550387596899,354798.2270281046,354798.2270281046,354798.2270281046,0.0,False
cadata,adaptive,0,shift,10.0,0.0,0.11,uncorrected,8256,936,600543,0.1,7432,10.361897768216808,545956.261795513,154971.84571791266,0.9961240310077519,390984.4160776003,390984.4160776003,390984.4160776003,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.0,uncorrected,8256,0,600543,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.005,uncorrected,8256,47,600543,0.1,7432,2.992566414472616,157674.82071012902,154971.84571791266,0.8989825581395349,2702.9749922163696,2702.9749922163696,2702.9749922163696,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.01,uncorrected,8256,96,600543,0.1,7432,3.06309649624781,161390.96814291182,154971.84571791266,0.9031007751937985,6419.122424999194,6419.122424999194,6419.122424999194,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.015,uncorrected,8256,133,600543,0.1,7432,3.1293701471032027,164882.84921391934,154971.84571791266,0.905765503875969,9911.003496006688,9911.003496006688,9911.003496006688,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.02,uncorrected,8256,182,600543,0.1,7432,3.2248113038007045,169911.5320187078,154971.84571791266,0.9118217054263565,14939.686300795156,14939.686300795156,14939.686300795156,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.025,uncorrected,8256,226,600543,0.1,7432,3.314708366979585,174648.10302697233,154971.84571791266,0.9161821705426356,19676.25730905968,19676.25730905968,19676.25730905968,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.03,uncorrected,8256,268,600543,0.1,7432,3.406433263162306,179480.9804161996,154971.84571791266,0.9203003875968992,24509.134698286987,24509.134698286987,24509.134698286987,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.035,uncorrected,8256,312,600543,0.1,7432,3.484366194712823,183587.17533645773,154971.84571791266,0.9229651162790697,28615.3296185451,28615.3296185451,28615.3296185451,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.04,uncorrected,8256,350,600543,0.1,7432,3.5998035925857486,189669.43667736938,154971.84571791266,0.9297480620155039,34697.59095945676,34697.59095945676,34697.59095945676,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.045,uncorrected,8256,386,600543,0.1,7432,3.7130417080038374,195635.82040063478,154971.84571791266,0.9333817829457365,40663.97468272213,40663.97468272213,40663.97468272213,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.05,uncorrected,8256,429,600543,0.1,7432,3.844914090760268,202584.02185313354,154971.84571791266,0.9367732558139535,47612.176135220914,47612.176135220914,47612.176135220914,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.055,uncorrected,8256,469,600543,0.1,7432,3.9533382915894384,208296.76605279444,154971.84571791266,0.9413759689922481,53324.92033488182,53324.92033488182,53324.92033488182,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.06,uncorrected,8256,523,600543,0.1,7432,4.172116632596498,219823.9406968455,154971.84571791266,0.9508236434108527,64852.09497893288,64852.09497893288,64852.09497893288,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.065,uncorrected,8256,567,600543,0.1,7432,4.38792690101681,231194.73107129216,154971.84571791266,0.9583333333333334,76222.88535337953,76222.88535337953,76222.88535337953,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.07,uncorrected,8256,615,600543,0.1,7432,4.708998876012409,248111.63752578088,154971.84571791266,0.9643895348837209,93139.79180786829,93139.79180786829,93139.79180786829,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.075,uncorrected,8256,653,600543,0.1,7432,5.146809004647206,271179.3406195937,154971.84571791266,0.9718992248062015,116207.49490168107,116207.49490168107,116207.49490168107,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.08,uncorrected,8256,690,600543,0.1,7432,5.736485993226371,302248.730759593,154971.84571791266,0.9791666666666666,147276.88504168045,147276.88504168045,147276.88504168045,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.085,uncorrected,8256,740,600543,0.1,7432,6.763595023569743,356365.90303885425,154971.84571791266,0.9871608527131783,201394.05732094162,201394.05732094162,201394.05732094162,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.09,uncorrected,8256,773,600543,0.1,7432,7.975622692043962,420226.2218602385,154971.84571791266,0.9912790697674418,265254.376142326,265254.376142326,265254.376142326,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.095,uncorrected,8256,827,600543,0.1,7432,10.897213061025004,574161.3978314988,154971.84571791266,0.998062015503876,419189.5521135862,419189.5521135862,419189.5521135862,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.096,uncorrected,8256,837,600543,0.1,7432,11.390340174593966,600143.6880968902,154971.84571791266,0.998062015503876,445171.8423789777,445171.8423789777,445171.8423789777,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.097,uncorrected,8256,845,600543,0.1,7432,11.883880672494104,626147.759098705,154971.84571791266,0.998062015503876,471175.9133807924,471175.9133807924,471175.9133807924,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.098,uncorrected,8256,853,600543,0.1,7432,12.316388776326662,648936.1047132483,154971.84571791266,0.9987887596899225,493964.25899533567,493964.25899533567,493964.25899533567,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.099,uncorrected,8256,862,600543,0.1,7432,12.561508580782357,661851.180226072,154971.84571791266,0.9987887596899225,506879.3345081593,506879.3345081593,506879.3345081593,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.1,uncorrected,8256,870,600543,0.1,7432,12.8673677396135,677966.5412078768,154971.84571791266,0.9992732558139535,522994.69548996404,522994.69548996404,522994.69548996404,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.105,uncorrected,8256,899,600543,0.1,7432,14.042365956122184,739875.8215589288,154971.84571791266,0.9992732558139535,584903.9758410162,584903.9758410162,584903.9758410162,0.0,False
cadata,adaptive,0,shift,15.0,0.0,0.11,uncorrected,8256,936,600543,0.1,7432,15.145101771289623,797977.6805874462,154971.84571791266,0.9992732558139535,643005.8348695337,643005.8348695337,643005.8348695337,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.0,uncorrected,8256,0,601643,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.005,uncorrected,8256,44,601643,0.1,7432,2.9636183241961036,156149.57972560968,154971.84571791266,0.8968023255813954,1177.7340076970386,1177.7340076970386,1177.7340076970386,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.01,uncorrected,8256,85,601643,0.1,7432,2.986801530443063,157371.07572008352,154971.84571791266,0.8984980620155039,2399.2300021708925,2399.2300021708925,2399.2300021708925,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.015,uncorrected,8256,126,601643,0.1,7432,3.003840735348437,158268.85147720785,154971.84571791266,0.9001937984496124,3297.0057592952226,3297.0057592952226,3297.0057592952226,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.02,uncorrected,8256,173,601643,0.1,7432,3.048322717378013,160612.5550312627,154971.84571791266,0.9026162790697675,5640.709313350053,5640.709313350053,5640.709313350053,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.025,uncorrected,8256,217,601643,0.1,7432,3.0883234842616707,162720.14860584337,154971.84571791266,0.904796511627907,7748.302887930709,7748.302887930709,7748.302887930709,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.03,uncorrected,8256,259,601643,0.1,7432,3.1095886626188363,163840.58595641283,154971.84571791266,0.9050387596899225,8868.74023850022,8868.74023850022,8868.74023850022,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.035,uncorrected,8256,297,601643,0.1,7432,3.130428129208166,164938.59305235444,154971.84571791266,0.9060077519379846,9966.74733444178,9966.74733444178,9966.74733444178,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.04,uncorrected,8256,334,601643,0.1,7432,3.1742372770714717,167246.8457619363,154971.84571791266,0.908672480620155,12275.000044023689,12275.000044023689,12275.000044023689,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.045,uncorrected,8256,361,601643,0.1,7432,3.181318660054632,167619.95554050282,154971.84571791266,0.908672480620155,12648.10982259023,12648.10982259023,12648.10982259023,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.05,uncorrected,8256,389,601643,0.1,7432,3.2180439617842733,169554.968691002,154971.84571791266,0.9110949612403101,14583.122973089377,14583.122973089377,14583.122973089377,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.055,uncorrected,8256,427,601643,0.1,7432,3.2386840112689863,170642.46873317697,154971.84571791266,0.9127906976744186,15670.62301526433,15670.62301526433,15670.62301526433,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.06,uncorrected,8256,472,601643,0.1,7432,3.287564082370879,173217.9024512111,154971.84571791266,0.9144864341085271,18246.05673329847,18246.05673329847,18246.05673329847,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.065,uncorrected,8256,502,601643,0.1,7432,3.32037741605599,174946.79858553907,154971.84571791266,0.9166666666666666,19974.952867626453,19974.952867626453,19974.952867626453,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.07,uncorrected,8256,549,601643,0.1,7432,3.3680609555692733,177459.18845505724,154971.84571791266,0.9186046511627907,22487.342737144623,22487.342737144623,22487.342737144623,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.075,uncorrected,8256,591,601643,0.1,7432,3.4062300555560063,179470.27364533723,154971.84571791266,0.9203003875968992,24498.427927424596,24498.427927424596,24498.427927424596,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.08,uncorrected,8256,624,601643,0.1,7432,3.4366950816525508,181075.44020219997,154971.84571791266,0.9212693798449613,26103.59448428733,26103.59448428733,26103.59448428733,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.085,uncorrected,8256,669,601643,0.1,7432,3.4705688187684243,182860.2077517845,154971.84571791266,0.9224806201550387,27888.362033871905,27888.362033871905,27888.362033871905,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.09,uncorrected,8256,714,601643,0.1,7432,3.495853657200623,184192.4362855276,154971.84571791266,0.9234496124031008,29220.59056761495,29220.59056761495,29220.59056761495,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.095,uncorrected,8256,744,601643,0.1,7432,3.531166601482478,186053.0339756776,154971.84571791266,0.9256298449612403,31081.188257764952,31081.188257764952,31081.188257764952,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.096,uncorrected,8256,748,601643,0.1,7432,3.5312686381739664,186058.41016948852,154971.84571791266,0.9256298449612403,31086.56445157589,31086.56445157589,31086.56445157589,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.097,uncorrected,8256,758,601643,0.1,7432,3.5495001463372082,187019.00698933256,154971.84571791266,0.9265988372093024,32047.16127141991,32047.16127141991,32047.16127141991,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.098,uncorrected,8256,770,601643,0.1,7432,3.564204753272708,187793.7755127494,154971.84571791266,0.9270833333333334,32821.92979483676,32821.92979483676,32821.92979483676,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.099,uncorrected,8256,779,601643,0.1,7432,3.5672569432390273,187954.59182859966,154971.84571791266,0.9270833333333334,32982.74611068702,32982.74611068702,32982.74611068702,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.1,uncorrected,8256,791,601643,0.1,7432,3.5728193999719666,188247.6711613865,154971.84571791266,0.9270833333333334,33275.82544347389,33275.82544347389,33275.82544347389,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.105,uncorrected,8256,840,601643,0.1,7432,3.616985182432432,190574.71453034837,154971.84571791266,0.9304748062015504,35602.868812435736,35602.868812435736,35602.868812435736,0.0,False
cadata,adaptive,0,variance_inflate,3.0,0.0,0.11,uncorrected,8256,868,601643,0.1,7432,3.6542067365304938,192535.87463713202,154971.84571791266,0.9314437984496124,37564.02891921938,37564.02891921938,37564.02891921938,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.0,uncorrected,8256,0,601643,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.005,uncorrected,8256,44,601643,0.1,7432,2.9753808997646765,156769.33606080562,154971.84571791266,0.8977713178294574,1797.4903428930024,1797.4903428930024,1797.4903428930024,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.01,uncorrected,8256,85,601643,0.1,7432,3.010258684402265,158607.00569878,154971.84571791266,0.9006782945736435,3635.1599808674077,3635.1599808674077,3635.1599808674077,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.015,uncorrected,8256,126,601643,0.1,7432,3.0363786830480883,159983.2378463813,154971.84571791266,0.9016472868217055,5011.392128468656,5011.392128468656,5011.392128468656,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.02,uncorrected,8256,173,601643,0.1,7432,3.0897298057995455,162794.246041166,154971.84571791266,0.904796511627907,7822.400323253387,7822.400323253387,7822.400323253387,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.025,uncorrected,8256,217,601643,0.1,7432,3.1635962773722714,166686.1839461672,154971.84571791266,0.9074612403100775,11714.338228254555,11714.338228254555,11714.338228254555,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.03,uncorrected,8256,259,601643,0.1,7432,3.18739468398094,167940.09412742875,154971.84571791266,0.909156976744186,12968.248409516105,12968.248409516105,12968.248409516105,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.035,uncorrected,8256,297,601643,0.1,7432,3.224330389308165,169886.193197146,154971.84571791266,0.9118217054263565,14914.347479233384,14914.347479233384,14914.347479233384,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.04,uncorrected,8256,334,601643,0.1,7432,3.291412106355181,173420.6503297139,154971.84571791266,0.9147286821705426,18448.80461180127,18448.80461180127,18448.80461180127,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.045,uncorrected,8256,361,601643,0.1,7432,3.314708366979585,174648.10302697233,154971.84571791266,0.9161821705426356,19676.25730905968,19676.25730905968,19676.25730905968,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.05,uncorrected,8256,389,601643,0.1,7432,3.3644488826910974,177268.87256408692,154971.84571791266,0.9186046511627907,22297.026846174278,22297.026846174278,22297.026846174278,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.055,uncorrected,8256,427,601643,0.1,7432,3.4112323757459477,179733.8400394761,154971.84571791266,0.9205426356589147,24761.99432156348,24761.99432156348,24761.99432156348,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.06,uncorrected,8256,472,601643,0.1,7432,3.462642660716553,182442.58776390227,154971.84571791266,0.9222383720930233,27470.742045989624,27470.742045989624,27470.742045989624,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.065,uncorrected,8256,502,601643,0.1,7432,3.520312141491777,185481.1251870666,154971.84571791266,0.9256298449612403,30509.27946915395,30509.27946915395,30509.27946915395,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.07,uncorrected,8256,549,601643,0.1,7432,3.5998035925857486,189669.43667736938,154971.84571791266,0.9297480620155039,34697.59095945676,34697.59095945676,34697.59095945676,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.075,uncorrected,8256,591,601643,0.1,7432,3.6833880621840676,194073.40452059894,154971.84571791266,0.9321705426356589,39101.55880268631,39101.55880268631,39101.55880268631,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.08,uncorrected,8256,624,601643,0.1,7432,3.7537456842479884,197780.46525310897,154971.84571791266,0.9343507751937985,42808.619535196325,42808.619535196325,42808.619535196325,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.085,uncorrected,8256,669,601643,0.1,7432,3.8325811983477367,201934.21619115098,154971.84571791266,0.9362887596899225,46962.37047323834,46962.37047323834,46962.37047323834,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.09,uncorrected,8256,714,601643,0.1,7432,3.891228506412446,205024.27418936734,154971.84571791266,0.9382267441860465,50052.42847145471,50052.42847145471,50052.42847145471,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.095,uncorrected,8256,744,601643,0.1,7432,3.932043759878066,207174.78210835843,154971.84571791266,0.939922480620155,52202.936390445786,52202.936390445786,52202.936390445786,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.096,uncorrected,8256,748,601643,0.1,7432,3.9334159471178434,207247.08104747842,154971.84571791266,0.939922480620155,52275.23532956582,52275.23532956582,52275.23532956582,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.097,uncorrected,8256,758,601643,0.1,7432,3.9489572956167702,208065.93650422315,154971.84571791266,0.9413759689922481,53094.09078631055,53094.09078631055,53094.09078631055,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.098,uncorrected,8256,770,601643,0.1,7432,3.9645176589466193,208885.79383014684,154971.84571791266,0.9416182170542635,53913.9481122342,53913.9481122342,53913.9481122342,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.099,uncorrected,8256,779,601643,0.1,7432,3.9707080077298866,209211.9560599354,154971.84571791266,0.9416182170542635,54240.11034202279,54240.11034202279,54240.11034202279,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.1,uncorrected,8256,791,601643,0.1,7432,3.991659597517833,210315.87079593926,154971.84571791266,0.9421027131782945,55344.025078026665,55344.025078026665,55344.025078026665,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.105,uncorrected,8256,840,601643,0.1,7432,4.114190228323042,216771.86627536296,154971.84571791266,0.9484011627906976,61800.02055745035,61800.02055745035,61800.02055745035,0.0,False
cadata,adaptive,0,variance_inflate,5.0,0.0,0.11,uncorrected,8256,868,601643,0.1,7432,4.168685135535514,219643.13913426656,154971.84571791266,0.9505813953488372,64671.293416353954,64671.293416353954,64671.293416353954,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.0,uncorrected,8256,0,601643,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.005,uncorrected,8256,44,601643,0.1,7432,2.984670181080943,157258.77741755708,154971.84571791266,0.8982558139534884,2286.931699644449,2286.931699644449,2286.931699644449,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.01,uncorrected,8256,85,601643,0.1,7432,3.0342427672955417,159870.69894608954,154971.84571791266,0.9016472868217055,4898.853228176918,4898.853228176918,4898.853228176918,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.015,uncorrected,8256,126,601643,0.1,7432,3.081784596141266,162375.62224644754,154971.84571791266,0.9040697674418605,7403.776528534907,7403.776528534907,7403.776528534907,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.02,uncorrected,8256,173,601643,0.1,7432,3.1549371511550053,166229.94472380247,154971.84571791266,0.9074612403100775,11258.099005889815,11258.099005889815,11258.099005889815,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.025,uncorrected,8256,217,601643,0.1,7432,3.2180439617842733,169554.968691002,154971.84571791266,0.9110949612403101,14583.122973089377,14583.122973089377,14583.122973089377,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.03,uncorrected,8256,259,601643,0.1,7432,3.282972964592253,172976.00183069252,154971.84571791266,0.9144864341085271,18004.156112779907,18004.156112779907,18004.156112779907,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.035,uncorrected,8256,297,601643,0.1,7432,3.332558766691013,175588.61968868843,154971.84571791266,0.9173934108527132,20616.7739707758,20616.7739707758,20616.7739707758,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.04,uncorrected,8256,334,601643,0.1,7432,3.4002184185616993,179153.52753047488,154971.84571791266,0.9200581395348837,24181.681812562256,24181.681812562256,24181.681812562256,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.045,uncorrected,8256,361,601643,0.1,7432,3.4281051089131345,180622.84459561887,154971.84571791266,0.9210271317829457,25650.99887770626,25650.99887770626,25650.99887770626,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.05,uncorrected,8256,389,601643,0.1,7432,3.481684252200269,183445.86692546422,154971.84571791266,0.9229651162790697,28474.021207551556,28474.021207551556,28474.021207551556,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.055,uncorrected,8256,427,601643,0.1,7432,3.564204753272708,187793.7755127494,154971.84571791266,0.9270833333333334,32821.92979483676,32821.92979483676,32821.92979483676,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.06,uncorrected,8256,472,601643,0.1,7432,3.6493093905149916,192277.83920934156,154971.84571791266,0.9312015503875969,37305.99349142893,37305.99349142893,37305.99349142893,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.065,uncorrected,8256,502,601643,0.1,7432,3.7467308563452333,197410.8621838069,154971.84571791266,0.9343507751937985,42439.016465894274,42439.016465894274,42439.016465894274,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.07,uncorrected,8256,549,601643,0.1,7432,3.85520901005709,203126.449097689,154971.84571791266,0.937015503875969,48154.6033797764,48154.6033797764,48154.6033797764,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.075,uncorrected,8256,591,601643,0.1,7432,3.949989277914235,208120.3104432415,154971.84571791266,0.9413759689922481,53148.46472532887,53148.46472532887,53148.46472532887,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.08,uncorrected,8256,624,601643,0.1,7432,4.052087200402424,213499.73044386288,154971.84571791266,0.9462209302325582,58527.88472595025,58527.88472595025,58527.88472595025,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.085,uncorrected,8256,669,601643,0.1,7432,4.18362057084772,220430.06973460037,154971.84571791266,0.9508236434108527,65458.22401668775,65458.22401668775,65458.22401668775,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.09,uncorrected,8256,714,601643,0.1,7432,4.366956935127271,230089.8481200099,154971.84571791266,0.9580910852713178,75118.0024020973,75118.0024020973,75118.0024020973,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.095,uncorrected,8256,744,601643,0.1,7432,4.46993487271687,235515.63508601117,154971.84571791266,0.9590600775193798,80543.78936809863,80543.78936809863,80543.78936809863,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.096,uncorrected,8256,748,601643,0.1,7432,4.471722280235608,235609.81149549375,154971.84571791266,0.9590600775193798,80637.96577758114,80637.96577758114,80637.96577758114,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.097,uncorrected,8256,758,601643,0.1,7432,4.5076345656499965,237501.98776821402,154971.84571791266,0.9605135658914729,82530.14205030144,82530.14205030144,82530.14205030144,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.098,uncorrected,8256,770,601643,0.1,7432,4.529217404355659,238639.16227063214,154971.84571791266,0.9614825581395349,83667.31655271952,83667.31655271952,83667.31655271952,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.099,uncorrected,8256,779,601643,0.1,7432,4.555505699548496,240024.26176625557,154971.84571791266,0.9622093023255814,85052.4160483429,85052.4160483429,85052.4160483429,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.1,uncorrected,8256,791,601643,0.1,7432,4.599482454589514,242341.34550179818,154971.84571791266,0.9622093023255814,87369.49978388556,87369.49978388556,87369.49978388556,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.105,uncorrected,8256,840,601643,0.1,7432,4.876241361252138,256923.44826714345,154971.84571791266,0.9685077519379846,101951.60254923087,101951.60254923087,101951.60254923087,0.0,False
cadata,adaptive,0,variance_inflate,10.0,0.0,0.11,uncorrected,8256,868,601643,0.1,7432,5.02315232433274,264664.01490989537,154971.84571791266,0.970203488372093,109692.16919198273,109692.16919198273,109692.16919198273,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.0,uncorrected,8256,0,601643,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.005,uncorrected,8256,44,601643,0.1,7432,2.985077651726314,157280.2465687989,154971.84571791266,0.8984980620155039,2308.400850886256,2308.400850886256,2308.400850886256,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.01,uncorrected,8256,85,601643,0.1,7432,3.03824764766593,160081.71140392928,154971.84571791266,0.9021317829457365,5109.865686016645,5109.865686016645,5109.865686016645,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.015,uncorrected,8256,126,601643,0.1,7432,3.0855581388927833,162574.4457959968,154971.84571791266,0.904312015503876,7602.600078084218,7602.600078084218,7602.600078084218,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.02,uncorrected,8256,173,601643,0.1,7432,3.1695474975036393,166999.74676725676,154971.84571791266,0.908187984496124,12027.901049344126,12027.901049344126,12027.901049344126,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.025,uncorrected,8256,217,601643,0.1,7432,3.231630511668698,170270.82809740832,154971.84571791266,0.9123062015503876,15298.98237949571,15298.98237949571,15298.98237949571,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.03,uncorrected,8256,259,601643,0.1,7432,3.304066594754714,174087.40050773005,154971.84571791266,0.9154554263565892,19115.554789817434,19115.554789817434,19115.554789817434,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.035,uncorrected,8256,297,601643,0.1,7432,3.379733562291111,178074.2044370534,154971.84571791266,0.9193313953488372,23102.358719140782,23102.358719140782,23102.358719140782,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.04,uncorrected,8256,334,601643,0.1,7432,3.441038559349548,181304.29295675215,154971.84571791266,0.9215116279069767,26332.447238839526,26332.447238839526,26332.447238839526,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.045,uncorrected,8256,361,601643,0.1,7432,3.480819183215321,183400.28745346185,154971.84571791266,0.9227228682170543,28428.441735549222,28428.441735549222,28428.441735549222,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.05,uncorrected,8256,389,601643,0.1,7432,3.5594126783583486,187541.28669602773,154971.84571791266,0.9270833333333334,32569.440978115123,32569.440978115123,32569.440978115123,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.055,uncorrected,8256,427,601643,0.1,7432,3.633217265600061,191429.9639880814,154971.84571791266,0.9307170542635659,36458.11827016879,36458.11827016879,36458.11827016879,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.06,uncorrected,8256,472,601643,0.1,7432,3.752217675123977,197699.9562413434,154971.84571791266,0.9343507751937985,42728.1105234308,42728.1105234308,42728.1105234308,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.065,uncorrected,8256,502,601643,0.1,7432,3.8398824630730197,202318.91128127452,154971.84571791266,0.936531007751938,47347.06556336187,47347.06556336187,47347.06556336187,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.07,uncorrected,8256,549,601643,0.1,7432,3.9644490478044405,208882.1787893947,154971.84571791266,0.9416182170542635,53910.33307148207,53910.33307148207,53910.33307148207,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.075,uncorrected,8256,591,601643,0.1,7432,4.099059514718031,215974.64669041123,154971.84571791266,0.9484011627906976,61002.800972498604,61002.800972498604,61002.800972498604,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.08,uncorrected,8256,624,601643,0.1,7432,4.231838471314492,222970.61445713314,154971.84571791266,0.9527616279069767,67998.76873922053,67998.76873922053,67998.76873922053,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.085,uncorrected,8256,669,601643,0.1,7432,4.442110789409846,234049.6167127376,154971.84571791266,0.9585755813953488,79077.77099482495,79077.77099482495,79077.77099482495,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.09,uncorrected,8256,714,601643,0.1,7432,4.641549882900355,244557.8290473495,154971.84571791266,0.9634205426356589,89585.98332943689,89585.98332943689,89585.98332943689,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.095,uncorrected,8256,744,601643,0.1,7432,4.758150371114337,250701.37225659628,154971.84571791266,0.965843023255814,95729.52653868365,95729.52653868365,95729.52653868365,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.096,uncorrected,8256,748,601643,0.1,7432,4.779858497811946,251845.14803662398,154971.84571791266,0.9660852713178295,96873.30231871142,96873.30231871142,96873.30231871142,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.097,uncorrected,8256,758,601643,0.1,7432,4.862539245570021,256201.49983416012,154971.84571791266,0.9680232558139535,101229.65411624749,101229.65411624749,101229.65411624749,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.098,uncorrected,8256,770,601643,0.1,7432,4.898931618296767,258118.97134528676,154971.84571791266,0.96875,103147.12562737417,103147.12562737417,103147.12562737417,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.099,uncorrected,8256,779,601643,0.1,7432,4.973985361528918,262073.46520397664,154971.84571791266,0.9699612403100775,107101.61948606404,107101.61948606404,107101.61948606404,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.1,uncorrected,8256,791,601643,0.1,7432,5.02315232433274,264664.01490989537,154971.84571791266,0.970203488372093,109692.16919198273,109692.16919198273,109692.16919198273,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.105,uncorrected,8256,840,601643,0.1,7432,5.522876000955058,290993.87035937473,154971.84571791266,0.9772286821705426,136022.02464146205,136022.02464146205,136022.02464146205,0.0,False
cadata,adaptive,0,variance_inflate,15.0,0.0,0.11,uncorrected,8256,868,601643,0.1,7432,5.756804246659026,303319.27574454085,154971.84571791266,0.9794089147286822,148347.4300266282,148347.4300266282,148347.4300266282,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.0,uncorrected,8256,0,600743,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.005,uncorrected,8256,34,600743,0.1,7432,2.9362167973346356,154705.82535672723,154971.84571791266,0.8948643410852714,-266.02036118541827,266.02036118541827,266.02036118541827,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.01,uncorrected,8256,71,600743,0.1,7432,2.937097557694011,154752.2315888768,154971.84571791266,0.8948643410852714,-219.61412903581794,219.61412903581794,219.61412903581794,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.015,uncorrected,8256,112,600743,0.1,7432,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.02,uncorrected,8256,152,600743,0.1,7432,2.9333054394067135,154552.4293160953,154971.84571791266,0.8946220930232558,-419.41640181732714,419.41640181732714,419.41640181732714,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.025,uncorrected,8256,186,600743,0.1,7432,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.03,uncorrected,8256,229,600743,0.1,7432,2.9399260712918918,154901.2626587522,154971.84571791266,0.8948643410852714,-70.5830591604321,70.5830591604321,70.5830591604321,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.035,uncorrected,8256,258,600743,0.1,7432,2.945322513000505,155185.59485427616,154971.84571791266,0.8953488372093024,213.7491363635347,213.7491363635347,213.7491363635347,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.04,uncorrected,8256,308,600743,0.1,7432,2.941294655656353,154973.37176659002,154971.84571791266,0.8951065891472868,1.5260486774014737,1.5260486774014737,1.5260486774014737,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.045,uncorrected,8256,343,600743,0.1,7432,2.9455479894178622,155197.47494272105,154971.84571791266,0.8953488372093024,225.62922480842258,225.62922480842258,225.62922480842258,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.05,uncorrected,8256,391,600743,0.1,7432,2.9455479894178622,155197.47494272105,154971.84571791266,0.8953488372093024,225.62922480842258,225.62922480842258,225.62922480842258,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.055,uncorrected,8256,431,600743,0.1,7432,2.9455479894178622,155197.47494272105,154971.84571791266,0.8953488372093024,225.62922480842258,225.62922480842258,225.62922480842258,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.06,uncorrected,8256,467,600743,0.1,7432,2.947858575294318,155319.21700733944,154971.84571791266,0.8953488372093024,347.37128942680573,347.37128942680573,347.37128942680573,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.065,uncorrected,8256,504,600743,0.1,7432,2.9473057136401613,155290.0873740671,154971.84571791266,0.8953488372093024,318.2416561544765,318.2416561544765,318.2416561544765,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.07,uncorrected,8256,548,600743,0.1,7432,2.9399260712918918,154901.2626587522,154971.84571791266,0.8948643410852714,-70.5830591604321,70.5830591604321,70.5830591604321,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.075,uncorrected,8256,589,600743,0.1,7432,2.9394907723179355,154878.32726545839,154971.84571791266,0.8948643410852714,-93.51845245426787,93.51845245426787,93.51845245426787,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.08,uncorrected,8256,627,600743,0.1,7432,2.937097557694011,154752.2315888768,154971.84571791266,0.8948643410852714,-219.61412903581794,219.61412903581794,219.61412903581794,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.085,uncorrected,8256,673,600743,0.1,7432,2.9394907723179355,154878.32726545839,154971.84571791266,0.8948643410852714,-93.51845245426787,93.51845245426787,93.51845245426787,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.09,uncorrected,8256,709,600743,0.1,7432,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.095,uncorrected,8256,738,600743,0.1,7432,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.096,uncorrected,8256,744,600743,0.1,7432,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.097,uncorrected,8256,749,600743,0.1,7432,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.098,uncorrected,8256,757,600743,0.1,7432,2.9317235186088935,154469.07976135606,154971.84571791266,0.8946220930232558,-502.7659565565692,502.7659565565692,502.7659565565692,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.099,uncorrected,8256,766,600743,0.1,7432,2.9300679291899767,154381.84869322175,154971.84571791266,0.8946220930232558,-589.9970246908706,589.9970246908706,589.9970246908706,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.1,uncorrected,8256,769,600743,0.1,7432,2.9319344935512586,154480.19578406183,154971.84571791266,0.8946220930232558,-491.6499338508163,491.6499338508163,491.6499338508163,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.105,uncorrected,8256,817,600743,0.1,7432,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,t_noise,1.0,0.0,0.11,uncorrected,8256,873,600743,0.1,7432,2.9338533600401164,154581.29861276897,154971.84571791266,0.8946220930232558,-390.5471051436193,390.5471051436193,390.5471051436193,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.0,uncorrected,8256,0,600743,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.005,uncorrected,8256,34,600743,0.1,7432,2.953667765001604,155625.29641167202,154971.84571791266,0.8963178294573644,653.4506937593834,653.4506937593834,653.4506937593834,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.01,uncorrected,8256,71,600743,0.1,7432,2.963573276636836,156147.2062224531,154971.84571791266,0.8968023255813954,1175.3605045404802,1175.3605045404802,1175.3605045404802,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.015,uncorrected,8256,112,600743,0.1,7432,2.9818257012515654,157108.90510563724,154971.84571791266,0.8980135658914729,2137.059387724602,2137.059387724602,2137.059387724602,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.02,uncorrected,8256,152,600743,0.1,7432,2.992566414472616,157674.82071012902,154971.84571791266,0.8989825581395349,2702.9749922163696,2702.9749922163696,2702.9749922163696,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.025,uncorrected,8256,186,600743,0.1,7432,3.0086542352467207,158522.4691512483,154971.84571791266,0.9006782945736435,3550.623433335665,3550.623433335665,3550.623433335665,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.03,uncorrected,8256,229,600743,0.1,7432,3.029539515520639,159622.89011659258,154971.84571791266,0.9016472868217055,4651.044398679946,4651.044398679946,4651.044398679946,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.035,uncorrected,8256,258,600743,0.1,7432,3.038945095538363,160118.4591157624,154971.84571791266,0.9021317829457365,5146.613397849776,5146.613397849776,5146.613397849776,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.04,uncorrected,8256,308,600743,0.1,7432,3.061657573042072,161315.15296387914,154971.84571791266,0.9031007751937985,6343.307245966508,6343.307245966508,6343.307245966508,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.045,uncorrected,8256,343,600743,0.1,7432,3.0855581388927833,162574.4457959968,154971.84571791266,0.904312015503876,7602.600078084218,7602.600078084218,7602.600078084218,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.05,uncorrected,8256,391,600743,0.1,7432,3.107408661038004,163725.724225444,154971.84571791266,0.9050387596899225,8753.878507531377,8753.878507531377,8753.878507531377,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.055,uncorrected,8256,431,600743,0.1,7432,3.12871133177222,164848.13700546458,154971.84571791266,0.905765503875969,9876.29128755196,9876.29128755196,9876.29128755196,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.06,uncorrected,8256,467,600743,0.1,7432,3.1695474975036393,166999.74676725676,154971.84571791266,0.908187984496124,12027.901049344126,12027.901049344126,12027.901049344126,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.065,uncorrected,8256,504,600743,0.1,7432,3.181318660054632,167619.95554050282,154971.84571791266,0.908672480620155,12648.10982259023,12648.10982259023,12648.10982259023,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.07,uncorrected,8256,548,600743,0.1,7432,3.200023593723309,168605.49659594614,154971.84571791266,0.9103682170542635,13633.650878033528,13633.650878033528,13633.650878033528,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.075,uncorrected,8256,589,600743,0.1,7432,3.220765566058504,169698.3668337827,154971.84571791266,0.9115794573643411,14726.521115870079,14726.521115870079,14726.521115870079,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.08,uncorrected,8256,627,600743,0.1,7432,3.229923519609939,170180.88868436246,154971.84571791266,0.9123062015503876,15209.042966449839,15209.042966449839,15209.042966449839,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.085,uncorrected,8256,673,600743,0.1,7432,3.2631090342771816,171929.394598893,154971.84571791266,0.9137596899224806,16957.548880980383,16957.548880980383,16957.548880980383,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.09,uncorrected,8256,709,600743,0.1,7432,3.2906104867621995,173378.41393188835,154971.84571791266,0.9147286821705426,18406.568213975712,18406.568213975712,18406.568213975712,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.095,uncorrected,8256,738,600743,0.1,7432,3.307014422351928,174242.71809253862,154971.84571791266,0.9156976744186046,19270.872374625993,19270.872374625993,19270.872374625993,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.096,uncorrected,8256,744,600743,0.1,7432,3.313293896795337,174573.57624901258,154971.84571791266,0.9161821705426356,19601.730531099958,19601.730531099958,19601.730531099958,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.097,uncorrected,8256,749,600743,0.1,7432,3.314708366979585,174648.10302697233,154971.84571791266,0.9161821705426356,19676.25730905968,19676.25730905968,19676.25730905968,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.098,uncorrected,8256,757,600743,0.1,7432,3.313293896795337,174573.57624901258,154971.84571791266,0.9161821705426356,19601.730531099958,19601.730531099958,19601.730531099958,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.099,uncorrected,8256,766,600743,0.1,7432,3.3293078263493174,175417.33144825467,154971.84571791266,0.9173934108527132,20445.48573034204,20445.48573034204,20445.48573034204,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.1,uncorrected,8256,769,600743,0.1,7432,3.3317133057845365,175544.07334338382,154971.84571791266,0.9173934108527132,20572.227625471183,20572.227625471183,20572.227625471183,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.105,uncorrected,8256,817,600743,0.1,7432,3.352769847174596,176653.51785642668,154971.84571791266,0.9186046511627907,21681.672138514063,21681.672138514063,21681.672138514063,0.0,False
cadata,adaptive,0,t_noise,3.0,0.0,0.11,uncorrected,8256,873,600743,0.1,7432,3.3870504700673965,178459.72374121952,154971.84571791266,0.9195736434108527,23487.878023306897,23487.878023306897,23487.878023306897,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.0,uncorrected,8256,0,600743,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.005,uncorrected,8256,34,600743,0.1,7432,2.9604756199606266,155983.99431889076,154971.84571791266,0.8965600775193798,1012.1486009781285,1012.1486009781285,1012.1486009781285,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.01,uncorrected,8256,71,600743,0.1,7432,2.984343574853477,157241.56891781933,154971.84571791266,0.8982558139534884,2269.7231999067294,2269.7231999067294,2269.7231999067294,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.015,uncorrected,8256,112,600743,0.1,7432,3.0188742970404103,159060.95224160617,154971.84571791266,0.9011627906976745,4089.1065236935574,4089.1065236935574,4089.1065236935574,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.02,uncorrected,8256,152,600743,0.1,7432,3.0372728334690446,160030.3495851986,154971.84571791266,0.9021317829457365,5058.503867285992,5058.503867285992,5058.503867285992,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.025,uncorrected,8256,186,600743,0.1,7432,3.054956344005415,160962.07305167321,154971.84571791266,0.9028585271317829,5990.227333760589,5990.227333760589,5990.227333760589,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.03,uncorrected,8256,229,600743,0.1,7432,3.107408661038004,163725.724225444,154971.84571791266,0.9050387596899225,8753.878507531377,8753.878507531377,8753.878507531377,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.035,uncorrected,8256,258,600743,0.1,7432,3.128899594747119,164858.05636119554,154971.84571791266,0.905765503875969,9886.210643282895,9886.210643282895,9886.210643282895,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.04,uncorrected,8256,308,600743,0.1,7432,3.1727432974214245,167168.12972331257,154971.84571791266,0.9084302325581395,12196.28400539993,12196.28400539993,12196.28400539993,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.045,uncorrected,8256,343,600743,0.1,7432,3.210683994544036,169167.18063409388,154971.84571791266,0.9106104651162791,14195.334916181253,14195.334916181253,14195.334916181253,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.05,uncorrected,8256,391,600743,0.1,7432,3.2386840112689863,170642.46873317697,154971.84571791266,0.9127906976744186,15670.62301526433,15670.62301526433,15670.62301526433,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.055,uncorrected,8256,431,600743,0.1,7432,3.2922823423604326,173466.50204596654,154971.84571791266,0.9147286821705426,18494.65632805391,18494.65632805391,18494.65632805391,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.06,uncorrected,8256,467,600743,0.1,7432,3.3354069172391405,175738.68540648159,154971.84571791266,0.9173934108527132,20766.839688568936,20766.839688568936,20766.839688568936,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.065,uncorrected,8256,504,600743,0.1,7432,3.3781565005065928,177991.11089803616,154971.84571791266,0.9193313953488372,23019.26518012353,23019.26518012353,23019.26518012353,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.07,uncorrected,8256,548,600743,0.1,7432,3.4016755108744063,179230.30001848153,154971.84571791266,0.9200581395348837,24258.4543005689,24258.4543005689,24258.4543005689,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.075,uncorrected,8256,589,600743,0.1,7432,3.440659303463682,181284.31040815508,154971.84571791266,0.9215116279069767,26312.464690242454,26312.464690242454,26312.464690242454,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.08,uncorrected,8256,627,600743,0.1,7432,3.4741054260916533,183046.54745101908,154971.84571791266,0.9227228682170543,28074.701733106467,28074.701733106467,28074.701733106467,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.085,uncorrected,8256,673,600743,0.1,7432,3.531166601482478,186053.0339756776,154971.84571791266,0.9256298449612403,31081.188257764952,31081.188257764952,31081.188257764952,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.09,uncorrected,8256,709,600743,0.1,7432,3.576031452361268,188416.9104411383,154971.84571791266,0.9270833333333334,33445.064723225645,33445.064723225645,33445.064723225645,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.095,uncorrected,8256,738,600743,0.1,7432,3.6105584468487995,190236.09735680796,154971.84571791266,0.9299903100775194,35264.25163889534,35264.25163889534,35264.25163889534,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.096,uncorrected,8256,744,600743,0.1,7432,3.6188030100896045,190670.4937413094,154971.84571791266,0.9304748062015504,35698.648023396745,35698.648023396745,35698.648023396745,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.097,uncorrected,8256,749,600743,0.1,7432,3.6223146990051083,190855.52051881512,154971.84571791266,0.9307170542635659,35883.67480090249,35883.67480090249,35883.67480090249,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.098,uncorrected,8256,757,600743,0.1,7432,3.6254353999894184,191019.94659999124,154971.84571791266,0.9307170542635659,36048.10088207862,36048.10088207862,36048.10088207862,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.099,uncorrected,8256,766,600743,0.1,7432,3.6463337552346946,192121.05647026835,154971.84571791266,0.9309593023255814,37149.21075235571,37149.21075235571,37149.21075235571,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.1,uncorrected,8256,769,600743,0.1,7432,3.6542067365304938,192535.87463713202,154971.84571791266,0.9314437984496124,37564.02891921938,37564.02891921938,37564.02891921938,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.105,uncorrected,8256,817,600743,0.1,7432,3.7130417080038374,195635.82040063478,154971.84571791266,0.9333817829457365,40663.97468272213,40663.97468272213,40663.97468272213,0.0,False
cadata,adaptive,0,t_noise,5.0,0.0,0.11,uncorrected,8256,873,600743,0.1,7432,3.7795858553236736,199141.9536136591,154971.84571791266,0.935077519379845,44170.10789574646,44170.10789574646,44170.10789574646,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.0,uncorrected,8256,0,600743,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.005,uncorrected,8256,34,600743,0.1,7432,2.9753808997646765,156769.33606080562,154971.84571791266,0.8977713178294574,1797.4903428930024,1797.4903428930024,1797.4903428930024,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.01,uncorrected,8256,71,600743,0.1,7432,3.0086542352467207,158522.4691512483,154971.84571791266,0.9006782945736435,3550.623433335665,3550.623433335665,3550.623433335665,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.015,uncorrected,8256,112,600743,0.1,7432,3.0471230193825773,160549.34434847822,154971.84571791266,0.9026162790697675,5577.498630565597,5577.498630565597,5577.498630565597,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.02,uncorrected,8256,152,600743,0.1,7432,3.107408661038004,163725.724225444,154971.84571791266,0.9050387596899225,8753.878507531377,8753.878507531377,8753.878507531377,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.025,uncorrected,8256,186,600743,0.1,7432,3.1635962773722714,166686.1839461672,154971.84571791266,0.9074612403100775,11714.338228254555,11714.338228254555,11714.338228254555,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.03,uncorrected,8256,229,600743,0.1,7432,3.211358614397314,169202.72556432456,154971.84571791266,0.9106104651162791,14230.879846411937,14230.879846411937,14230.879846411937,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.035,uncorrected,8256,258,600743,0.1,7432,3.2679083399179736,172182.26439412474,154971.84571791266,0.9137596899224806,17210.4186762121,17210.4186762121,17210.4186762121,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.04,uncorrected,8256,308,600743,0.1,7432,3.339848978260259,175972.7324009613,154971.84571791266,0.9176356589147286,21000.886683048666,21000.886683048666,21000.886683048666,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.045,uncorrected,8256,343,600743,0.1,7432,3.3924345534672216,178743.40479192242,154971.84571791266,0.9195736434108527,23771.5590740098,23771.5590740098,23771.5590740098,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.05,uncorrected,8256,391,600743,0.1,7432,3.4559512913349835,182090.0273453793,154971.84571791266,0.9222383720930233,27118.181627466674,27118.181627466674,27118.181627466674,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.055,uncorrected,8256,431,600743,0.1,7432,3.529998614613842,185991.49411503715,154971.84571791266,0.9256298449612403,31019.648397124503,31019.648397124503,31019.648397124503,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.06,uncorrected,8256,467,600743,0.1,7432,3.6039856093435727,189889.78224407352,154971.84571791266,0.9299903100775194,34917.93652616088,34917.93652616088,34917.93652616088,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.065,uncorrected,8256,504,600743,0.1,7432,3.699197906952007,194906.40673140506,154971.84571791266,0.9326550387596899,39934.561013492435,39934.561013492435,39934.561013492435,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.07,uncorrected,8256,548,600743,0.1,7432,3.7770187895603047,199006.69792408348,154971.84571791266,0.935077519379845,44034.852206170865,44034.852206170865,44034.852206170865,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.075,uncorrected,8256,589,600743,0.1,7432,3.844914090760268,202584.02185313354,154971.84571791266,0.9367732558139535,47612.176135220914,47612.176135220914,47612.176135220914,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.08,uncorrected,8256,627,600743,0.1,7432,3.9251048640629786,206809.179811855,154971.84571791266,0.939437984496124,51837.33409394237,51837.33409394237,51837.33409394237,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.085,uncorrected,8256,673,600743,0.1,7432,4.005397051519856,211039.68116362477,154971.84571791266,0.9425872093023255,56067.83544571215,56067.83544571215,56067.83544571215,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.09,uncorrected,8256,709,600743,0.1,7432,4.087865522816613,215384.84836294525,154971.84571791266,0.9476744186046512,60413.00264503264,60413.00264503264,60413.00264503264,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.095,uncorrected,8256,738,600743,0.1,7432,4.170599607068401,219744.01039788924,154971.84571791266,0.9508236434108527,64772.164679976595,64772.164679976595,64772.164679976595,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.096,uncorrected,8256,744,600743,0.1,7432,4.178065779447658,220137.3942792283,154971.84571791266,0.9508236434108527,65165.54856131566,65165.54856131566,65165.54856131566,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.097,uncorrected,8256,749,600743,0.1,7432,4.182693778639238,220381.238138215,154971.84571791266,0.9508236434108527,65409.392420302385,65409.392420302385,65409.392420302385,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.098,uncorrected,8256,757,600743,0.1,7432,4.202441447961199,221421.71971440484,154971.84571791266,0.9517926356589147,66449.8739964922,66449.8739964922,66449.8739964922,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.099,uncorrected,8256,766,600743,0.1,7432,4.238576200091888,223325.61749794503,154971.84571791266,0.9530038759689923,68353.77178003243,68353.77178003243,68353.77178003243,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.1,uncorrected,8256,769,600743,0.1,7432,4.267679310040974,224859.0262875167,154971.84571791266,0.9537306201550387,69887.18056960407,69887.18056960407,69887.18056960407,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.105,uncorrected,8256,817,600743,0.1,7432,4.447440143338792,234330.41413169663,154971.84571791266,0.9585755813953488,79358.56841378394,79358.56841378394,79358.56841378394,0.0,False
cadata,adaptive,0,t_noise,10.0,0.0,0.11,uncorrected,8256,873,600743,0.1,7432,4.6055098470377915,242658.92175308388,154971.84571791266,0.9626937984496124,87687.0760351713,87687.0760351713,87687.0760351713,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.0,uncorrected,8256,0,601543,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.005,uncorrected,8256,34,601543,0.1,7432,2.9606150420800716,155991.34030713022,154971.84571791266,0.8965600775193798,1019.4945892175897,1019.4945892175897,1019.4945892175897,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.01,uncorrected,8256,63,601543,0.1,7432,2.9942282535992297,157762.38106804475,154971.84571791266,0.8989825581395349,2790.5353501321347,2790.5353501321347,2790.5353501321347,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.015,uncorrected,8256,107,601543,0.1,7432,3.0372728334690446,160030.3495851986,154971.84571791266,0.9021317829457365,5058.503867285992,5058.503867285992,5058.503867285992,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.02,uncorrected,8256,149,601543,0.1,7432,3.0836845671036026,162475.72949198505,154971.84571791266,0.904312015503876,7503.883774072403,7503.883774072403,7503.883774072403,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.025,uncorrected,8256,194,601543,0.1,7432,3.12871133177222,164848.13700546458,154971.84571791266,0.905765503875969,9876.29128755196,9876.29128755196,9876.29128755196,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.03,uncorrected,8256,225,601543,0.1,7432,3.175062750501111,167290.33899048754,154971.84571791266,0.908672480620155,12318.493272574908,12318.493272574908,12318.493272574908,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.035,uncorrected,8256,273,601543,0.1,7432,3.229923519609939,170180.88868436246,154971.84571791266,0.9123062015503876,15209.042966449839,15209.042966449839,15209.042966449839,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.04,uncorrected,8256,328,601543,0.1,7432,3.31164846039046,174486.880131301,154971.84571791266,0.9161821705426356,19515.034413388355,19515.034413388355,19515.034413388355,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.045,uncorrected,8256,374,601543,0.1,7432,3.389348987120199,178580.82991364968,154971.84571791266,0.9195736434108527,23608.98419573705,23608.98419573705,23608.98419573705,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.05,uncorrected,8256,412,601543,0.1,7432,3.442538238700571,181383.30930594716,154971.84571791266,0.9215116279069767,26411.46358803456,26411.46358803456,26411.46358803456,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.055,uncorrected,8256,452,601543,0.1,7432,3.509413758445466,184906.90214408014,154971.84571791266,0.9244186046511628,29935.056426167524,29935.056426167524,29935.056426167524,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.06,uncorrected,8256,495,601543,0.1,7432,3.568085439708779,187998.244337595,154971.84571791266,0.9270833333333334,33026.398619682404,33026.398619682404,33026.398619682404,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.065,uncorrected,8256,528,601543,0.1,7432,3.6140194417709974,190418.45312715846,154971.84571791266,0.9302325581395349,35446.607409245844,35446.607409245844,35446.607409245844,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.07,uncorrected,8256,566,601543,0.1,7432,3.699197906952007,194906.40673140506,154971.84571791266,0.9326550387596899,39934.561013492435,39934.561013492435,39934.561013492435,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.075,uncorrected,8256,613,601543,0.1,7432,3.7795858553236736,199141.9536136591,154971.84571791266,0.935077519379845,44170.10789574646,44170.10789574646,44170.10789574646,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.08,uncorrected,8256,653,601543,0.1,7432,3.865076123220765,203646.33573796035,154971.84571791266,0.9377422480620154,48674.49002004773,48674.49002004773,48674.49002004773,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.085,uncorrected,8256,687,601543,0.1,7432,3.9251048640629786,206809.179811855,154971.84571791266,0.939437984496124,51837.33409394237,51837.33409394237,51837.33409394237,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.09,uncorrected,8256,734,601543,0.1,7432,4.005963133191769,211069.50734415482,154971.84571791266,0.9425872093023255,56097.661626242174,56097.661626242174,56097.661626242174,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.095,uncorrected,8256,772,601543,0.1,7432,4.114190228323042,216771.86627536296,154971.84571791266,0.9484011627906976,61800.02055745035,61800.02055745035,61800.02055745035,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.096,uncorrected,8256,778,601543,0.1,7432,4.117951620402979,216970.04962025266,154971.84571791266,0.9486434108527132,61998.20390234,61998.20390234,61998.20390234,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.097,uncorrected,8256,788,601543,0.1,7432,4.1523564434889035,218782.7994678087,154971.84571791266,0.9496124031007752,63810.95374989612,63810.95374989612,63810.95374989612,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.098,uncorrected,8256,798,601543,0.1,7432,4.167974688295865,219605.70650099436,154971.84571791266,0.9505813953488372,64633.86078308173,64633.86078308173,64633.86078308173,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.099,uncorrected,8256,810,601543,0.1,7432,4.18362057084772,220430.06973460037,154971.84571791266,0.9508236434108527,65458.22401668775,65458.22401668775,65458.22401668775,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.1,uncorrected,8256,812,601543,0.1,7432,4.18362057084772,220430.06973460037,154971.84571791266,0.9508236434108527,65458.22401668775,65458.22401668775,65458.22401668775,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.105,uncorrected,8256,855,601543,0.1,7432,4.285603802346152,225803.44680125065,154971.84571791266,0.9542151162790697,70831.601083338,70831.601083338,70831.601083338,0.0,False
cadata,adaptive,0,heteroscedastic,1.5,0.0,0.11,uncorrected,8256,894,601543,0.1,7432,4.363598117852988,229912.87597029947,154971.84571791266,0.9580910852713178,74941.03025238682,74941.03025238682,74941.03025238682,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.0,uncorrected,8256,0,601543,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.005,uncorrected,8256,34,601543,0.1,7432,2.9636183241961036,156149.57972560968,154971.84571791266,0.8968023255813954,1177.7340076970386,1177.7340076970386,1177.7340076970386,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.01,uncorrected,8256,63,601543,0.1,7432,3.0026827019794915,158207.83605481262,154971.84571791266,0.8999515503875969,3235.990336899987,3235.990336899987,3235.990336899987,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.015,uncorrected,8256,107,601543,0.1,7432,3.048322717378013,160612.5550312627,154971.84571791266,0.9026162790697675,5640.709313350053,5640.709313350053,5640.709313350053,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.02,uncorrected,8256,149,601543,0.1,7432,3.1067587565678667,163691.4815198145,154971.84571791266,0.9050387596899225,8719.635801901853,8719.635801901853,8719.635801901853,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.025,uncorrected,8256,194,601543,0.1,7432,3.164529315911983,166735.34465443192,154971.84571791266,0.9074612403100775,11763.498936519274,11763.498936519274,11763.498936519274,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.03,uncorrected,8256,225,601543,0.1,7432,3.1938728457278973,168281.42088530544,154971.84571791266,0.9101259689922481,13309.575167392823,13309.575167392823,13309.575167392823,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.035,uncorrected,8256,273,601543,0.1,7432,3.276086717674722,172613.17354296055,154971.84571791266,0.9140019379844961,17641.327825047905,17641.327825047905,17641.327825047905,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.04,uncorrected,8256,328,601543,0.1,7432,3.360420422621243,177056.61771948918,154971.84571791266,0.9186046511627907,22084.77200157656,22084.77200157656,22084.77200157656,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.045,uncorrected,8256,374,601543,0.1,7432,3.4366950816525508,181075.44020219997,154971.84571791266,0.9212693798449613,26103.59448428733,26103.59448428733,26103.59448428733,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.05,uncorrected,8256,412,601543,0.1,7432,3.495853657200623,184192.4362855276,154971.84571791266,0.9234496124031008,29220.59056761495,29220.59056761495,29220.59056761495,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.055,uncorrected,8256,452,601543,0.1,7432,3.5803205658488158,188642.8988091437,154971.84571791266,0.9278100775193798,33671.05309123106,33671.05309123106,33671.05309123106,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.06,uncorrected,8256,495,601543,0.1,7432,3.6493093905149916,192277.83920934156,154971.84571791266,0.9312015503875969,37305.99349142893,37305.99349142893,37305.99349142893,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.065,uncorrected,8256,528,601543,0.1,7432,3.737458211921421,196922.29740544053,154971.84571791266,0.9343507751937985,41950.45168752794,41950.45168752794,41950.45168752794,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.07,uncorrected,8256,566,601543,0.1,7432,3.7999183128728875,200213.24699687833,154971.84571791266,0.9358042635658915,45241.4012789657,45241.4012789657,45241.4012789657,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.075,uncorrected,8256,613,601543,0.1,7432,3.920130726500013,206547.09832733552,154971.84571791266,0.939437984496124,51575.252609422896,51575.252609422896,51575.252609422896,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.08,uncorrected,8256,653,601543,0.1,7432,4.012892356488561,211434.60000699374,154971.84571791266,0.9428294573643411,56462.7542890811,56462.7542890811,56462.7542890811,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.085,uncorrected,8256,687,601543,0.1,7432,4.114190228323042,216771.86627536296,154971.84571791266,0.9484011627906976,61800.02055745035,61800.02055745035,61800.02055745035,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.09,uncorrected,8256,734,601543,0.1,7432,4.235694117740549,223173.76395316774,154971.84571791266,0.9527616279069767,68201.91823525513,68201.91823525513,68201.91823525513,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.095,uncorrected,8256,772,601543,0.1,7432,4.372284847241689,230370.56957144954,154971.84571791266,0.9580910852713178,75398.7238535369,75398.7238535369,75398.7238535369,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.096,uncorrected,8256,778,601543,0.1,7432,4.412379908927603,232483.1314287616,154971.84571791266,0.9583333333333334,77511.28571084901,77511.28571084901,77511.28571084901,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.097,uncorrected,8256,788,601543,0.1,7432,4.446526963737238,234282.2997676327,154971.84571791266,0.9585755813953488,79310.45404972011,79310.45404972011,79310.45404972011,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.098,uncorrected,8256,798,601543,0.1,7432,4.485896107001157,236356.61383318828,154971.84571791266,0.9602713178294574,81384.76811527567,81384.76811527567,81384.76811527567,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.099,uncorrected,8256,810,601543,0.1,7432,4.5132631298290224,237798.55022493727,154971.84571791266,0.9605135658914729,82826.70450702464,82826.70450702464,82826.70450702464,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.1,uncorrected,8256,812,601543,0.1,7432,4.5132631298290224,237798.55022493727,154971.84571791266,0.9605135658914729,82826.70450702464,82826.70450702464,82826.70450702464,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.105,uncorrected,8256,855,601543,0.1,7432,4.674814114540903,246310.48246704243,154971.84571791266,0.9639050387596899,91338.6367491298,91338.6367491298,91338.6367491298,0.0,False
cadata,adaptive,0,heteroscedastic,3.0,0.0,0.11,uncorrected,8256,894,601543,0.1,7432,4.775865473805212,251634.76027670395,154971.84571791266,0.9660852713178295,96662.91455879132,96662.91455879132,96662.91455879132,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.0,uncorrected,8256,0,601543,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.005,uncorrected,8256,34,601543,0.1,7432,2.969532171392369,156461.17341050453,154971.84571791266,0.8977713178294574,1489.3276925919295,1489.3276925919295,1489.3276925919295,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.01,uncorrected,8256,63,601543,0.1,7432,3.010258684402265,158607.00569878,154971.84571791266,0.9006782945736435,3635.1599808674077,3635.1599808674077,3635.1599808674077,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.015,uncorrected,8256,107,601543,0.1,7432,3.06309649624781,161390.96814291182,154971.84571791266,0.9031007751937985,6419.122424999194,6419.122424999194,6419.122424999194,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.02,uncorrected,8256,149,601543,0.1,7432,3.119769787013525,164377.0174808049,154971.84571791266,0.905281007751938,9405.171762892287,9405.171762892287,9405.171762892287,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.025,uncorrected,8256,194,601543,0.1,7432,3.177488946074928,167418.17239470515,154971.84571791266,0.908672480620155,12446.326676792509,12446.326676792509,12446.326676792509,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.03,uncorrected,8256,225,601543,0.1,7432,3.227566704909117,170056.71087711246,154971.84571791266,0.9120639534883721,15084.865159199862,15084.865159199862,15084.865159199862,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.035,uncorrected,8256,273,601543,0.1,7432,3.307014422351928,174242.71809253862,154971.84571791266,0.9156976744186046,19270.872374625993,19270.872374625993,19270.872374625993,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.04,uncorrected,8256,328,601543,0.1,7432,3.4062300555560063,179470.27364533723,154971.84571791266,0.9203003875968992,24498.427927424596,24498.427927424596,24498.427927424596,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.045,uncorrected,8256,374,601543,0.1,7432,3.47746513460153,183223.56655888955,154971.84571791266,0.9227228682170543,28251.72084097694,28251.72084097694,28251.72084097694,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.05,uncorrected,8256,412,601543,0.1,7432,3.5676293012321048,187974.21093530164,154971.84571791266,0.9270833333333334,33002.36521738905,33002.36521738905,33002.36521738905,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.055,uncorrected,8256,452,601543,0.1,7432,3.6610948153776004,192898.7994470885,154971.84571791266,0.9314437984496124,37926.95372917591,37926.95372917591,37926.95372917591,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.06,uncorrected,8256,495,601543,0.1,7432,3.7484827255894215,197503.16612321124,154971.84571791266,0.9343507751937985,42531.320405298626,42531.320405298626,42531.320405298626,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.065,uncorrected,8256,528,601543,0.1,7432,3.835409510192182,202083.23663087405,154971.84571791266,0.9362887596899225,47111.39091296144,47111.39091296144,47111.39091296144,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.07,uncorrected,8256,566,601543,0.1,7432,3.916884570178221,206376.06215130942,154971.84571791266,0.939437984496124,51404.216433396774,51404.216433396774,51404.216433396774,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.075,uncorrected,8256,613,601543,0.1,7432,4.050095459484897,213394.7879468298,154971.84571791266,0.9459786821705426,58422.942228917185,58422.942228917185,58422.942228917185,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.08,uncorrected,8256,653,601543,0.1,7432,4.175662716958641,220010.77973016482,154971.84571791266,0.9508236434108527,65038.934012252204,65038.934012252204,65038.934012252204,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.085,uncorrected,8256,687,601543,0.1,7432,4.3229137940959355,227769.2665843615,154971.84571791266,0.9568798449612403,72797.4208664489,72797.4208664489,72797.4208664489,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.09,uncorrected,8256,734,601543,0.1,7432,4.468615931333455,235446.1416087232,154971.84571791266,0.9588178294573644,80474.29589081058,80474.29589081058,80474.29589081058,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.095,uncorrected,8256,772,601543,0.1,7432,4.6335701866805765,244137.38819608217,154971.84571791266,0.9631782945736435,89165.54247816958,89165.54247816958,89165.54247816958,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.096,uncorrected,8256,778,601543,0.1,7432,4.664322664821069,245757.70026459443,154971.84571791266,0.9636627906976745,90785.85454668179,90785.85454668179,90785.85454668179,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.097,uncorrected,8256,788,601543,0.1,7432,4.708998876012409,248111.63752578088,154971.84571791266,0.9643895348837209,93139.79180786829,93139.79180786829,93139.79180786829,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.098,uncorrected,8256,798,601543,0.1,7432,4.737558441547599,249616.40759656107,154971.84571791266,0.9648740310077519,94644.56187864847,94644.56187864847,94644.56187864847,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.099,uncorrected,8256,810,601543,0.1,7432,4.813455426459689,253615.33087210756,154971.84571791266,0.967296511627907,98643.48515419492,98643.48515419492,98643.48515419492,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.1,uncorrected,8256,812,601543,0.1,7432,4.813558099616026,253620.74060050616,154971.84571791266,0.967296511627907,98648.89488259355,98648.89488259355,98648.89488259355,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.105,uncorrected,8256,855,601543,0.1,7432,5.071113079718167,267191.01095915504,154971.84571791266,0.971172480620155,112219.16524124242,112219.16524124242,112219.16524124242,0.0,False
cadata,adaptive,0,heteroscedastic,5.0,0.0,0.11,uncorrected,8256,894,601543,0.1,7432,5.369383018639292,282906.50482928776,154971.84571791266,0.9762596899224806,127934.65911137516,127934.65911137516,127934.65911137516,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.0,uncorrected,8256,0,601543,0.1,7432,2.9412656922365863,154971.84571791266,154971.84571791266,0.8951065891472868,0.0,0.0,0.0,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.005,uncorrected,8256,34,601543,0.1,7432,2.9698825579296413,156479.63486692423,154971.84571791266,0.8977713178294574,1507.7891490115753,1507.7891490115753,1507.7891490115753,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.01,uncorrected,8256,63,601543,0.1,7432,3.018778140178895,159055.8858491525,154971.84571791266,0.9011627906976745,4084.040131239852,4084.040131239852,4084.040131239852,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.015,uncorrected,8256,107,601543,0.1,7432,3.073475881314455,161937.84578998754,154971.84571791266,0.9035852713178295,6966.0000720749085,6966.0000720749085,6966.0000720749085,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.02,uncorrected,8256,149,601543,0.1,7432,3.12739775184115,164778.92601682348,154971.84571791266,0.905765503875969,9807.080298910834,9807.080298910834,9807.080298910834,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.025,uncorrected,8256,194,601543,0.1,7432,3.1904394057332537,168100.51695182672,154971.84571791266,0.9093992248062015,13128.671233914096,13128.671233914096,13128.671233914096,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.03,uncorrected,8256,225,601543,0.1,7432,3.2556241193756557,171535.02319599912,154971.84571791266,0.9132751937984496,16563.177478086505,16563.177478086505,16563.177478086505,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.035,uncorrected,8256,273,601543,0.1,7432,3.3497687747329645,176495.39486310433,154971.84571791266,0.9181201550387597,21523.5491451917,21523.5491451917,21523.5491451917,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.04,uncorrected,8256,328,601543,0.1,7432,3.442538238700571,181383.30930594716,154971.84571791266,0.9215116279069767,26411.46358803456,26411.46358803456,26411.46358803456,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.045,uncorrected,8256,374,601543,0.1,7432,3.542410921319792,186645.4840231624,154971.84571791266,0.9263565891472868,31673.63830524979,31673.63830524979,31673.63830524979,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.05,uncorrected,8256,412,601543,0.1,7432,3.6399175883179633,191782.99614741324,154971.84571791266,0.9309593023255814,36811.15042950063,36811.15042950063,36811.15042950063,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.055,uncorrected,8256,452,601543,0.1,7432,3.751576419656174,197666.16924152072,154971.84571791266,0.9343507751937985,42694.32352360807,42694.32352360807,42694.32352360807,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.06,uncorrected,8256,495,601543,0.1,7432,3.837386554381528,202187.4047745061,154971.84571791266,0.936531007751938,47215.55905659346,47215.55905659346,47215.55905659346,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.065,uncorrected,8256,528,601543,0.1,7432,3.920130726500013,206547.09832733552,154971.84571791266,0.939437984496124,51575.252609422896,51575.252609422896,51575.252609422896,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.07,uncorrected,8256,566,601543,0.1,7432,4.006547886224203,211100.31729681042,154971.84571791266,0.9425872093023255,56128.47157889779,56128.47157889779,56128.47157889779,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.075,uncorrected,8256,613,601543,0.1,7432,4.178065779447658,220137.3942792283,154971.84571791266,0.9508236434108527,65165.54856131566,65165.54856131566,65165.54856131566,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.08,uncorrected,8256,653,601543,0.1,7432,4.372284847241689,230370.56957144954,154971.84571791266,0.9580910852713178,75398.7238535369,75398.7238535369,75398.7238535369,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.085,uncorrected,8256,687,601543,0.1,7432,4.560848513385495,240305.76837201117,154971.84571791266,0.9622093023255814,85333.92265409851,85333.92265409851,85333.92265409851,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.09,uncorrected,8256,734,601543,0.1,7432,4.732475609251638,249348.59911381878,154971.84571791266,0.9648740310077519,94376.75339590618,94376.75339590618,94376.75339590618,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.095,uncorrected,8256,772,601543,0.1,7432,4.936743694117271,260111.2453502487,154971.84571791266,0.969718992248062,105139.39963233608,105139.39963233608,105139.39963233608,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.096,uncorrected,8256,778,601543,0.1,7432,4.985694079796215,262690.383861024,154971.84571791266,0.970203488372093,107718.53814311138,107718.53814311138,107718.53814311138,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.097,uncorrected,8256,788,601543,0.1,7432,5.050828146370182,266122.2215704577,154971.84571791266,0.9709302325581395,111150.37585254507,111150.37585254507,111150.37585254507,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.098,uncorrected,8256,798,601543,0.1,7432,5.1451407748909315,271091.4435468832,154971.84571791266,0.9718992248062015,116119.59782897057,116119.59782897057,116119.59782897057,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.099,uncorrected,8256,810,601543,0.1,7432,5.210477293632556,274533.9482240016,154971.84571791266,0.9735949612403101,119562.10250608902,119562.10250608902,119562.10250608902,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.1,uncorrected,8256,812,601543,0.1,7432,5.291516274027032,278803.7972213154,154971.84571791266,0.9750484496124031,123831.95150340276,123831.95150340276,123831.95150340276,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.105,uncorrected,8256,855,601543,0.1,7432,5.690679455715681,299835.2379280153,154971.84571791266,0.9786821705426356,144863.39221010264,144863.39221010264,144863.39221010264,0.0,False
cadata,adaptive,0,heteroscedastic,8.0,0.0,0.11,uncorrected,8256,894,601543,0.1,7432,6.037350348286193,318100.9213785558,154971.84571791266,0.9823158914728682,163129.07566064323,163129.07566064323,163129.07566064323,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.0,uncorrected,8256,0,600543,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.005,uncorrected,8256,47,600543,0.1,7432,0.011303319828134373,179570.3018461626,177728.59173414882,0.90625,1841.7101120138557,1841.7101120138557,1841.7101120138557,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.01,uncorrected,8256,96,600543,0.1,7432,0.01826575906543959,181161.78169049334,177728.59173414882,0.9101259689922481,3433.1899563446154,3433.1899563446154,3433.1899563446154,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.015,uncorrected,8256,133,600543,0.1,7432,0.02340283811284799,182336.01926500304,177728.59173414882,0.9123062015503876,4607.427530854314,4607.427530854314,4607.427530854314,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.02,uncorrected,8256,182,600543,0.1,7432,0.03180503137394464,184256.5992180115,177728.59173414882,0.9144864341085271,6528.007483862693,6528.007483862693,6528.007483862693,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.025,uncorrected,8256,226,600543,0.1,7432,0.038487934676108004,185784.18251813107,177728.59173414882,0.9164244186046512,8055.590783982259,8055.590783982259,8055.590783982259,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.03,uncorrected,8256,268,600543,0.1,7432,0.04200404801480717,186587.89847430616,177728.59173414882,0.9166666666666666,8859.306740157435,8859.306740157435,8859.306740157435,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.035,uncorrected,8256,312,600543,0.1,7432,0.04946575924260932,188293.50230344073,177728.59173414882,0.9195736434108527,10564.910569291911,10564.910569291911,10564.910569291911,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.04,uncorrected,8256,350,600543,0.1,7432,0.055857043143254625,189754.42701108806,177728.59173414882,0.9212693798449613,12025.835276939297,12025.835276939297,12025.835276939297,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.045,uncorrected,8256,386,600543,0.1,7432,0.06190615182012571,191137.13703659526,177728.59173414882,0.9246608527131783,13408.545302446542,13408.545302446542,13408.545302446542,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.05,uncorrected,8256,429,600543,0.1,7432,0.07140571359315673,193308.55434832544,177728.59173414882,0.9270833333333334,15579.9626141767,15579.9626141767,15579.9626141767,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.055,uncorrected,8256,469,600543,0.1,7432,0.07897798510008547,195039.4301331376,177728.59173414882,0.9299903100775194,17310.838398988853,17310.838398988853,17310.838398988853,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.06,uncorrected,8256,523,600543,0.1,7432,0.0894258490417934,197427.61110144644,177728.59173414882,0.9304748062015504,19699.01936729762,19699.01936729762,19699.01936729762,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.065,uncorrected,8256,567,600543,0.1,7432,0.09612615738671104,198959.17285994664,177728.59173414882,0.9326550387596899,21230.581125797813,21230.581125797813,21230.581125797813,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.07,uncorrected,8256,615,600543,0.1,7432,0.10355613277096376,200657.52248496798,177728.59173414882,0.9333817829457365,22928.93075081926,22928.93075081926,22928.93075081926,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.075,uncorrected,8256,653,600543,0.1,7432,0.11229375136176634,202654.7742240144,177728.59173414882,0.9367732558139535,24926.182489865583,24926.182489865583,24926.182489865583,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.08,uncorrected,8256,690,600543,0.1,7432,0.11807953107268854,203977.2923070927,177728.59173414882,0.9377422480620154,26248.700572943988,26248.700572943988,26248.700572943988,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.085,uncorrected,8256,740,600543,0.1,7432,0.1322118124909819,207207.66032396755,177728.59173414882,0.9413759689922481,29479.068589818708,29479.068589818708,29479.068589818708,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.09,uncorrected,8256,773,600543,0.1,7432,0.13664741720023066,208221.55434179446,177728.59173414882,0.9421027131782945,30492.962607645775,30492.962607645775,30492.962607645775,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.095,uncorrected,8256,827,600543,0.1,7432,0.1493348117963098,211121.6489908857,177728.59173414882,0.9450096899224806,33393.05725673692,33393.05725673692,33393.05725673692,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.096,uncorrected,8256,837,600543,0.1,7432,0.15254430436563393,211855.27733010918,177728.59173414882,0.9452519379844961,34126.685595960415,34126.685595960415,34126.685595960415,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.097,uncorrected,8256,845,600543,0.1,7432,0.15781586397754133,213060.25457796606,177728.59173414882,0.9467054263565892,35331.662843817314,35331.662843817314,35331.662843817314,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.098,uncorrected,8256,853,600543,0.1,7432,0.16040789704203373,213652.74353727742,177728.59173414882,0.9471899224806202,35924.15180312855,35924.15180312855,35924.15180312855,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.099,uncorrected,8256,862,600543,0.1,7432,0.16208637240635726,214036.41075798543,177728.59173414882,0.9476744186046512,36307.81902383675,36307.81902383675,36307.81902383675,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.1,uncorrected,8256,870,600543,0.1,7432,0.16454407004639093,214598.19322017432,177728.59173414882,0.9476744186046512,36869.60148602551,36869.60148602551,36869.60148602551,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.105,uncorrected,8256,899,600543,0.1,7432,0.17540376949365655,217080.51187269614,177728.59173414882,0.9498546511627907,39351.920138547444,39351.920138547444,39351.920138547444,0.0,False
cadata,cqr,0,shift,3.0,0.0,0.11,uncorrected,8256,936,600543,0.1,7432,0.18564700063246797,219421.91771375446,177728.59173414882,0.9503391472868217,41693.32597960574,41693.32597960574,41693.32597960574,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.0,uncorrected,8256,0,600543,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.005,uncorrected,8256,47,600543,0.1,7432,0.012892417372917908,179933.53901448823,177728.59173414882,0.9069767441860465,2204.947280339544,2204.947280339544,2204.947280339544,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.01,uncorrected,8256,96,600543,0.1,7432,0.021196077117515366,181831.59609869242,177728.59173414882,0.9108527131782945,4103.004364543631,4103.004364543631,4103.004364543631,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.015,uncorrected,8256,133,600543,0.1,7432,0.029636035213065903,183760.80836730302,177728.59173414882,0.9142441860465116,6032.2166331542385,6032.2166331542385,6032.2166331542385,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.02,uncorrected,8256,182,600543,0.1,7432,0.039335233568199124,185977.85876619958,177728.59173414882,0.9164244186046512,8249.267032050842,8249.267032050842,8249.267032050842,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.025,uncorrected,8256,226,600543,0.1,7432,0.04972045976382028,188351.72194917576,177728.59173414882,0.9195736434108527,10623.130215026973,10623.130215026973,10623.130215026973,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.03,uncorrected,8256,268,600543,0.1,7432,0.06074031482520148,190870.64909810736,177728.59173414882,0.9241763565891473,13142.057363958571,13142.057363958571,13142.057363958571,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.035,uncorrected,8256,312,600543,0.1,7432,0.07253696475024451,193567.13662876177,177728.59173414882,0.9275678294573644,15838.544894612947,15838.544894612947,15838.544894612947,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.04,uncorrected,8256,350,600543,0.1,7432,0.08549264204780149,196528.55554905045,177728.59173414882,0.9304748062015504,18799.963814901614,18799.963814901614,18799.963814901614,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.045,uncorrected,8256,386,600543,0.1,7432,0.09763462604917034,199303.97981484904,177728.59173414882,0.9328972868217055,21575.388080700242,21575.388080700242,21575.388080700242,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.05,uncorrected,8256,429,600543,0.1,7432,0.11324417538202747,202872.02289509913,177728.59173414882,0.937015503875969,25143.431160950408,25143.431160950408,25143.431160950408,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.055,uncorrected,8256,469,600543,0.1,7432,0.1324513930245883,207262.42383102773,177728.59173414882,0.9413759689922481,29533.832096878938,29533.832096878938,29533.832096878938,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.06,uncorrected,8256,523,600543,0.1,7432,0.1594016299770309,213422.7302190447,177728.59173414882,0.9471899224806202,35694.13848489587,35694.13848489587,35694.13848489587,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.065,uncorrected,8256,567,600543,0.1,7432,0.17857775029552692,217806.0229041469,177728.59173414882,0.9503391472868217,40077.43116999803,40077.43116999803,40077.43116999803,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.07,uncorrected,8256,615,600543,0.1,7432,0.21305014817644696,225685.75076148743,177728.59173414882,0.9551841085271318,47957.159027338734,47957.159027338734,47957.159027338734,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.075,uncorrected,8256,653,600543,0.1,7432,0.23367908728400755,230401.12990960295,177728.59173414882,0.9607558139534884,52672.53817545416,52672.53817545416,52672.53817545416,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.08,uncorrected,8256,690,600543,0.1,7432,0.2743633726941086,239700.7759107128,177728.59173414882,0.9653585271317829,61972.18417656419,61972.18417656419,61972.18417656419,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.085,uncorrected,8256,740,600543,0.1,7432,0.33519113965474556,253604.83478921783,177728.59173414882,0.9718992248062015,75876.24305506898,75876.24305506898,75876.24305506898,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.09,uncorrected,8256,773,600543,0.1,7432,0.3700410416266271,261570.85282898459,177728.59173414882,0.9740794573643411,83842.26109483572,83842.26109483572,83842.26109483572,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.095,uncorrected,8256,827,600543,0.1,7432,0.43170055288540576,275665.03247422253,177728.59173414882,0.9786821705426356,97936.44074007367,97936.44074007367,97936.44074007367,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.096,uncorrected,8256,837,600543,0.1,7432,0.44575602234679756,278877.8427534932,177728.59173414882,0.9789244186046512,101149.25101934443,101149.25101934443,101149.25101934443,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.097,uncorrected,8256,845,600543,0.1,7432,0.4587501834699581,281848.0583369474,177728.59173414882,0.9791666666666666,104119.46660279855,104119.46660279855,104119.46660279855,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.098,uncorrected,8256,853,600543,0.1,7432,0.46420974737155807,283096.00975341036,177728.59173414882,0.9791666666666666,105367.4180192615,105367.4180192615,105367.4180192615,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.099,uncorrected,8256,862,600543,0.1,7432,0.4678707649416761,283932.8480329267,177728.59173414882,0.9791666666666666,106204.2562987779,106204.2562987779,106204.2562987779,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.1,uncorrected,8256,870,600543,0.1,7432,0.4716766616278889,284802.8028949037,177728.59173414882,0.9796511627906976,107074.21116075486,107074.21116075486,107074.21116075486,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.105,uncorrected,8256,899,600543,0.1,7432,0.5106685472754626,293715.59882539744,177728.59173414882,0.9803779069767442,115987.00709124867,115987.00709124867,115987.00709124867,0.0,False
cadata,cqr,0,shift,5.0,0.0,0.11,uncorrected,8256,936,600543,0.1,7432,0.5509980702396389,302934.15294721484,177728.59173414882,0.9820736434108527,125205.56121306591,125205.56121306591,125205.56121306591,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.0,uncorrected,8256,0,600543,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.005,uncorrected,8256,47,600543,0.1,7432,0.0141688505808584,180225.30712245076,177728.59173414882,0.9074612403100775,2496.715388301947,2496.715388301947,2496.715388301947,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.01,uncorrected,8256,96,600543,0.1,7432,0.02281749609346817,182202.2213252105,177728.59173414882,0.9120639534883721,4473.629591061697,4473.629591061697,4473.629591061697,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.015,uncorrected,8256,133,600543,0.1,7432,0.03275653522610067,184474.0947179213,177728.59173414882,0.9147286821705426,6745.502983772529,6745.502983772529,6745.502983772529,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.02,uncorrected,8256,182,600543,0.1,7432,0.04206966268990468,186602.89672841667,177728.59173414882,0.9166666666666666,8874.304994267939,8874.304994267939,8874.304994267939,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.025,uncorrected,8256,226,600543,0.1,7432,0.05555674146213213,189685.7838163059,177728.59173414882,0.9212693798449613,11957.19208215716,11957.19208215716,11957.19208215716,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.03,uncorrected,8256,268,600543,0.1,7432,0.06783226847328772,192491.7334484572,177728.59173414882,0.9261143410852714,14763.141714308447,14763.141714308447,14763.141714308447,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.035,uncorrected,8256,312,600543,0.1,7432,0.0841129080881362,196213.17487390124,177728.59173414882,0.9302325581395349,18484.58313975251,18484.58313975251,18484.58313975251,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.04,uncorrected,8256,350,600543,0.1,7432,0.09783561691706566,199349.92246572865,177728.59173414882,0.9328972868217055,21621.33073157986,21621.33073157986,21621.33073157986,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.045,uncorrected,8256,386,600543,0.1,7432,0.11229375136176634,202654.7742240144,177728.59173414882,0.9367732558139535,24926.182489865583,24926.182489865583,24926.182489865583,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.05,uncorrected,8256,429,600543,0.1,7432,0.13587659413080405,208045.35899750132,177728.59173414882,0.9421027131782945,30316.767263352533,30316.767263352533,30316.767263352533,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.055,uncorrected,8256,469,600543,0.1,7432,0.1594016299770309,213422.7302190447,177728.59173414882,0.9471899224806202,35694.13848489587,35694.13848489587,35694.13848489587,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.06,uncorrected,8256,523,600543,0.1,7432,0.20252060651538373,223278.89983576082,177728.59173414882,0.9530038759689923,45550.30810161209,45550.30810161209,45550.30810161209,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.065,uncorrected,8256,567,600543,0.1,7432,0.23474324748561537,230644.37648659627,177728.59173414882,0.9607558139534884,52915.7847524474,52915.7847524474,52915.7847524474,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.07,uncorrected,8256,615,600543,0.1,7432,0.3001291954772678,245590.34797509603,177728.59173414882,0.9689922480620154,67861.75624094717,67861.75624094717,67861.75624094717,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.075,uncorrected,8256,653,600543,0.1,7432,0.36706999075690794,260891.72768124825,177728.59173414882,0.9738372093023255,83163.1359470995,83163.1359470995,83163.1359470995,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.08,uncorrected,8256,690,600543,0.1,7432,0.4524025595370625,280397.1134591139,177728.59173414882,0.9789244186046512,102668.52172496504,102668.52172496504,102668.52172496504,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.085,uncorrected,8256,740,600543,0.1,7432,0.5793936426247602,309424.8352467484,177728.59173414882,0.9828003875968992,131696.24351259967,131696.24351259967,131696.24351259967,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.09,uncorrected,8256,773,600543,0.1,7432,0.7450099302558093,347281.5367092836,177728.59173414882,0.9893410852713178,169552.9449751349,169552.9449751349,169552.9449751349,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.095,uncorrected,8256,827,600543,0.1,7432,1.2266137408805946,457366.9150427113,177728.59173414882,0.9951550387596899,279638.3233085625,279638.3233085625,279638.3233085625,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.096,uncorrected,8256,837,600543,0.1,7432,1.3531807268323828,486297.69637301017,177728.59173414882,0.9961240310077519,308569.1046388614,308569.1046388614,308569.1046388614,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.097,uncorrected,8256,845,600543,0.1,7432,1.4591379587045226,510517.48388398316,177728.59173414882,0.9968507751937985,332788.8921498343,332788.8921498343,332788.8921498343,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.098,uncorrected,8256,853,600543,0.1,7432,1.5308177618519387,526902.1097408925,177728.59173414882,0.997093023255814,349173.51800674375,349173.51800674375,349173.51800674375,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.099,uncorrected,8256,862,600543,0.1,7432,1.5948002589062789,541527.2793088136,177728.59173414882,0.997093023255814,363798.68757466495,363798.68757466495,363798.68757466495,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.1,uncorrected,8256,870,600543,0.1,7432,1.646259505679673,553289.8744644732,177728.59173414882,0.997093023255814,375561.2827303243,375561.2827303243,375561.2827303243,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.105,uncorrected,8256,899,600543,0.1,7432,1.8585863693936653,601823.7161962936,177728.59173414882,0.997577519379845,424095.12446214503,424095.12446214503,424095.12446214503,0.0,False
cadata,cqr,0,shift,10.0,0.0,0.11,uncorrected,8256,936,600543,0.1,7432,2.0106180342993722,636575.2338973131,177728.59173414882,0.9983042635658915,458846.6421631642,458846.6421631642,458846.6421631642,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.0,uncorrected,8256,0,600543,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.005,uncorrected,8256,47,600543,0.1,7432,0.0141688505808584,180225.30712245076,177728.59173414882,0.9074612403100775,2496.715388301947,2496.715388301947,2496.715388301947,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.01,uncorrected,8256,96,600543,0.1,7432,0.02281749609346817,182202.2213252105,177728.59173414882,0.9120639534883721,4473.629591061697,4473.629591061697,4473.629591061697,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.015,uncorrected,8256,133,600543,0.1,7432,0.03275653522610067,184474.0947179213,177728.59173414882,0.9147286821705426,6745.502983772529,6745.502983772529,6745.502983772529,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.02,uncorrected,8256,182,600543,0.1,7432,0.04206966268990468,186602.89672841667,177728.59173414882,0.9166666666666666,8874.304994267939,8874.304994267939,8874.304994267939,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.025,uncorrected,8256,226,600543,0.1,7432,0.05555674146213213,189685.7838163059,177728.59173414882,0.9212693798449613,11957.19208215716,11957.19208215716,11957.19208215716,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.03,uncorrected,8256,268,600543,0.1,7432,0.06783226847328772,192491.7334484572,177728.59173414882,0.9261143410852714,14763.141714308447,14763.141714308447,14763.141714308447,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.035,uncorrected,8256,312,600543,0.1,7432,0.08425995674812392,196246.7873724136,177728.59173414882,0.9302325581395349,18518.195638264846,18518.195638264846,18518.195638264846,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.04,uncorrected,8256,350,600543,0.1,7432,0.09838833968086691,199476.26427039082,177728.59173414882,0.9328972868217055,21747.672536242106,21747.672536242106,21747.672536242106,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.045,uncorrected,8256,386,600543,0.1,7432,0.11268210803998535,202743.54509938305,177728.59173414882,0.9367732558139535,25014.95336523427,25014.95336523427,25014.95336523427,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.05,uncorrected,8256,429,600543,0.1,7432,0.13664741720023066,208221.55434179446,177728.59173414882,0.9421027131782945,30492.962607645775,30492.962607645775,30492.962607645775,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.055,uncorrected,8256,469,600543,0.1,7432,0.160412410126691,213653.77514172264,177728.59173414882,0.9471899224806202,35925.18340757391,35925.18340757391,35925.18340757391,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.06,uncorrected,8256,523,600543,0.1,7432,0.2066896417519315,224231.86119357363,177728.59173414882,0.9537306201550387,46503.26945942477,46503.26945942477,46503.26945942477,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.065,uncorrected,8256,567,600543,0.1,7432,0.23728776956517772,231226.0053475535,177728.59173414882,0.9612403100775194,53497.41361340464,53497.41361340464,53497.41361340464,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.07,uncorrected,8256,615,600543,0.1,7432,0.30628579640629827,246997.62866426035,177728.59173414882,0.9689922480620154,69269.03693011154,69269.03693011154,69269.03693011154,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.075,uncorrected,8256,653,600543,0.1,7432,0.3727894319334208,262199.08204988454,177728.59173414882,0.9740794573643411,84470.4903157358,84470.4903157358,84470.4903157358,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.08,uncorrected,8256,690,600543,0.1,7432,0.46096744352419994,282354.88138641237,177728.59173414882,0.9791666666666666,104626.28965226353,104626.28965226353,104626.28965226353,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.085,uncorrected,8256,740,600543,0.1,7432,0.6032510623698923,314878.1830416821,177728.59173414882,0.9842538759689923,137149.5913075333,137149.5913075333,137149.5913075333,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.09,uncorrected,8256,773,600543,0.1,7432,0.8548805326895419,372395.8455453123,177728.59173414882,0.9917635658914729,194667.2538111634,194667.2538111634,194667.2538111634,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.095,uncorrected,8256,827,600543,0.1,7432,2.0902160622151578,654769.8138080001,177728.59173414882,0.9987887596899225,477041.22207385115,477041.22207385115,477041.22207385115,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.096,uncorrected,8256,837,600543,0.1,7432,2.7805164064527643,812559.2101595525,177728.59173414882,0.999515503875969,634830.618425404,634830.618425404,634830.618425404,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.097,uncorrected,8256,845,600543,0.1,7432,2.986900319757167,859734.6076062092,177728.59173414882,0.9997577519379846,682006.0158720606,682006.0158720606,682006.0158720606,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.098,uncorrected,8256,853,600543,0.1,7432,3.2114832463924188,911069.9498531829,177728.59173414882,0.9997577519379846,733341.358119034,733341.358119034,733341.358119034,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.099,uncorrected,8256,862,600543,0.1,7432,3.302770437059565,931936.4477917094,177728.59173414882,0.9997577519379846,754207.8560575608,754207.8560575608,754207.8560575608,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.1,uncorrected,8256,870,600543,0.1,7432,3.380767348028064,949765.0431295804,177728.59173414882,0.9997577519379846,772036.4513954314,772036.4513954314,772036.4513954314,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.105,uncorrected,8256,899,600543,0.1,7432,3.630255629726241,1006793.2710517604,177728.59173414882,1.0,829064.6793176115,829064.6793176115,829064.6793176115,0.0,False
cadata,cqr,0,shift,15.0,0.0,0.11,uncorrected,8256,936,600543,0.1,7432,3.792197413010756,1043810.0514168035,177728.59173414882,1.0,866081.4596826547,866081.4596826547,866081.4596826547,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.0,uncorrected,8256,0,601643,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.005,uncorrected,8256,44,601643,0.1,7432,0.006423504474559305,178454.86980940474,177728.59173414882,0.904796511627907,726.2780752559172,726.2780752559172,726.2780752559172,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.01,uncorrected,8256,85,601643,0.1,7432,0.012612683400093805,179869.5972026677,177728.59173414882,0.9069767441860465,2141.0054685189257,2141.0054685189257,2141.0054685189257,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.015,uncorrected,8256,126,601643,0.1,7432,0.015048561635750801,180426.39216821958,177728.59173414882,0.907703488372093,2697.8004340707794,2697.8004340707794,2697.8004340707794,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.02,uncorrected,8256,173,601643,0.1,7432,0.020433711269922883,181657.33391282678,177728.59173414882,0.9106104651162791,3928.742178677987,3928.742178677987,3928.742178677987,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.025,uncorrected,8256,217,601643,0.1,7432,0.02384315913516777,182436.66819107236,177728.59173414882,0.9125484496124031,4708.076456923552,4708.076456923552,4708.076456923552,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.03,uncorrected,8256,259,601643,0.1,7432,0.025947785906558773,182917.74543603577,177728.59173414882,0.9135174418604651,5189.15370188696,5189.15370188696,5189.15370188696,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.035,uncorrected,8256,297,601643,0.1,7432,0.030429924678179954,183942.2762464891,177728.59173414882,0.9142441860465116,6213.68451234033,6213.68451234033,6213.68451234033,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.04,uncorrected,8256,334,601643,0.1,7432,0.03609354282338695,185236.87054266446,177728.59173414882,0.9164244186046512,7508.2788085156835,7508.2788085156835,7508.2788085156835,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.045,uncorrected,8256,361,601643,0.1,7432,0.03861130797771617,185812.38328457874,177728.59173414882,0.9164244186046512,8083.791550430016,8083.791550430016,8083.791550430016,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.05,uncorrected,8256,389,601643,0.1,7432,0.040643437213759404,186276.88898581493,177728.59173414882,0.9166666666666666,8548.297251666114,8548.297251666114,8548.297251666114,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.055,uncorrected,8256,427,601643,0.1,7432,0.04436659211476113,187127.9306653626,177728.59173414882,0.9171511627906976,9399.33893121388,9399.33893121388,9399.33893121388,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.06,uncorrected,8256,472,601643,0.1,7432,0.04765590662487479,187879.80476667793,177728.59173414882,0.9193313953488372,10151.213032529105,10151.213032529105,10151.213032529105,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.065,uncorrected,8256,502,601643,0.1,7432,0.052120461286350395,188900.31618738527,177728.59173414882,0.9205426356589147,11171.724453236533,11171.724453236533,11171.724453236533,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.07,uncorrected,8256,549,601643,0.1,7432,0.05783951354941086,190207.58165787833,177728.59173414882,0.9222383720930233,12478.989923729609,12478.989923729609,12478.989923729609,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.075,uncorrected,8256,591,601643,0.1,7432,0.061979511962406364,191153.90575569464,177728.59173414882,0.9246608527131783,13425.314021545884,13425.314021545884,13425.314021545884,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.08,uncorrected,8256,624,601643,0.1,7432,0.07100306130657419,193216.51577153814,177728.59173414882,0.9268410852713178,15487.92403738939,15487.92403738939,15487.92403738939,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.085,uncorrected,8256,669,601643,0.1,7432,0.07447898568929878,194011.04530450463,177728.59173414882,0.9278100775193798,16282.453570355921,16282.453570355921,16282.453570355921,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.09,uncorrected,8256,714,601643,0.1,7432,0.08052004222382214,195391.91476497246,177728.59173414882,0.9302325581395349,17663.32303082363,17663.32303082363,17663.32303082363,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.095,uncorrected,8256,744,601643,0.1,7432,0.08366946323287294,196111.81189963754,177728.59173414882,0.9302325581395349,18383.22016548878,18383.22016548878,18383.22016548878,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.096,uncorrected,8256,748,601643,0.1,7432,0.08393534985267714,196172.58847259893,177728.59173414882,0.9302325581395349,18443.996738450212,18443.996738450212,18443.996738450212,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.097,uncorrected,8256,758,601643,0.1,7432,0.08494077488286811,196402.40931785124,177728.59173414882,0.9302325581395349,18673.817583702425,18673.817583702425,18673.817583702425,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.098,uncorrected,8256,770,601643,0.1,7432,0.08619518286768013,196689.1428829643,177728.59173414882,0.9304748062015504,18960.55114881554,18960.55114881554,18960.55114881554,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.099,uncorrected,8256,779,601643,0.1,7432,0.0863562925575293,196725.96946275647,177728.59173414882,0.9304748062015504,18997.377728607764,18997.377728607764,18997.377728607764,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.1,uncorrected,8256,791,601643,0.1,7432,0.08866009389316187,197252.57418647988,177728.59173414882,0.9304748062015504,19523.982452331104,19523.982452331104,19523.982452331104,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.105,uncorrected,8256,840,601643,0.1,7432,0.09551575911323118,198819.64754185802,177728.59173414882,0.9324127906976745,21091.055807709192,21091.055807709192,21091.055807709192,0.0,False
cadata,cqr,0,variance_inflate,3.0,0.0,0.11,uncorrected,8256,868,601643,0.1,7432,0.09763462604917034,199303.97981484904,177728.59173414882,0.9328972868217055,21575.388080700242,21575.388080700242,21575.388080700242,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.0,uncorrected,8256,0,601643,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.005,uncorrected,8256,44,601643,0.1,7432,0.009276781599728334,179107.07414185564,177728.59173414882,0.905765503875969,1378.482407706816,1378.482407706816,1378.482407706816,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.01,uncorrected,8256,85,601643,0.1,7432,0.016539936714358827,180767.2918582628,177728.59173414882,0.9089147286821705,3038.7001241139783,3038.7001241139783,3038.7001241139783,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.015,uncorrected,8256,126,601643,0.1,7432,0.018572385994416463,181231.8707154117,177728.59173414882,0.9103682170542635,3503.278981262948,3503.278981262948,3503.278981262948,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.02,uncorrected,8256,173,601643,0.1,7432,0.025393819591197797,182791.11937937854,177728.59173414882,0.9130329457364341,5062.527645229764,5062.527645229764,5062.527645229764,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.025,uncorrected,8256,217,601643,0.1,7432,0.03322351817597058,184580.83804838834,177728.59173414882,0.9152131782945736,6852.2463142395145,6852.2463142395145,6852.2463142395145,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.03,uncorrected,8256,259,601643,0.1,7432,0.038674098808085644,185826.73606203735,177728.59173414882,0.9164244186046512,8098.144327888568,8098.144327888568,8098.144327888568,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.035,uncorrected,8256,297,601643,0.1,7432,0.041663174345835274,186509.98130258784,177728.59173414882,0.9166666666666666,8781.389568439075,8781.389568439075,8781.389568439075,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.04,uncorrected,8256,334,601643,0.1,7432,0.04946575924260932,188293.50230344073,177728.59173414882,0.9195736434108527,10564.910569291911,10564.910569291911,10564.910569291911,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.045,uncorrected,8256,361,601643,0.1,7432,0.05517982964304313,189599.6290158509,177728.59173414882,0.9212693798449613,11871.037281702136,11871.037281702136,11871.037281702136,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.05,uncorrected,8256,389,601643,0.1,7432,0.0603850954407093,190789.452771437,177728.59173414882,0.9239341085271318,13060.861037288187,13060.861037288187,13060.861037288187,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.055,uncorrected,8256,427,601643,0.1,7432,0.06650222365352407,192187.71075604088,177728.59173414882,0.9256298449612403,14459.119021892144,14459.119021892144,14459.119021892144,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.06,uncorrected,8256,472,601643,0.1,7432,0.076486966426556,194470.03112286943,177728.59173414882,0.9285368217054264,16741.43938872068,16741.43938872068,16741.43938872068,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.065,uncorrected,8256,502,601643,0.1,7432,0.08393534985267714,196172.58847259893,177728.59173414882,0.9302325581395349,18443.996738450212,18443.996738450212,18443.996738450212,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.07,uncorrected,8256,549,601643,0.1,7432,0.09671595824042845,199093.9900036038,177728.59173414882,0.9326550387596899,21365.398269455,21365.398269455,21365.398269455,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.075,uncorrected,8256,591,601643,0.1,7432,0.10559298971523529,201123.10884947443,177728.59173414882,0.9341085271317829,23394.51711532561,23394.51711532561,23394.51711532561,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.08,uncorrected,8256,624,601643,0.1,7432,0.11398383897812758,203041.09578243885,177728.59173414882,0.937015503875969,25312.50404829014,25312.50404829014,25312.50404829014,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.085,uncorrected,8256,669,601643,0.1,7432,0.131144425483662,206963.67616118313,177728.59173414882,0.9413759689922481,29235.08442703443,29235.08442703443,29235.08442703443,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.09,uncorrected,8256,714,601643,0.1,7432,0.14001343909857633,208990.96227832482,177728.59173414882,0.9425872093023255,31262.370544176138,31262.370544176138,31262.370544176138,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.095,uncorrected,8256,744,601643,0.1,7432,0.1469445376976044,210575.27825487513,177728.59173414882,0.9445251937984496,32846.6865207263,32846.6865207263,32846.6865207263,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.096,uncorrected,8256,748,601643,0.1,7432,0.14702132475654173,210592.83030128287,177728.59173414882,0.9447674418604651,32864.23856713406,32864.23856713406,32864.23856713406,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.097,uncorrected,8256,758,601643,0.1,7432,0.14973829479628298,211213.87745279408,177728.59173414882,0.9450096899224806,33485.28571864537,33485.28571864537,33485.28571864537,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.098,uncorrected,8256,770,601643,0.1,7432,0.1593742037332565,213416.46110664244,177728.59173414882,0.9471899224806202,35687.86937249363,35687.86937249363,35687.86937249363,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.099,uncorrected,8256,779,601643,0.1,7432,0.160412410126691,213653.77514172264,177728.59173414882,0.9471899224806202,35925.18340757391,35925.18340757391,35925.18340757391,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.1,uncorrected,8256,791,601643,0.1,7432,0.16380208188845774,214428.58898265995,177728.59173414882,0.9476744186046512,36699.99724851122,36699.99724851122,36699.99724851122,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.105,uncorrected,8256,840,601643,0.1,7432,0.18115608198642041,218395.37999268997,177728.59173414882,0.9503391472868217,40666.78825854116,40666.78825854116,40666.78825854116,0.0,False
cadata,cqr,0,variance_inflate,5.0,0.0,0.11,uncorrected,8256,868,601643,0.1,7432,0.19109688972535066,220667.65765482123,177728.59173414882,0.9510658914728682,42939.06592067242,42939.06592067242,42939.06592067242,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.0,uncorrected,8256,0,601643,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.005,uncorrected,8256,44,601643,0.1,7432,0.012360546822553888,179811.96362519634,177728.59173414882,0.9069767441860465,2083.371891047519,2083.371891047519,2083.371891047519,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.01,uncorrected,8256,85,601643,0.1,7432,0.018467459390995145,181207.8865097638,177728.59173414882,0.9101259689922481,3479.2947756149724,3479.2947756149724,3479.2947756149724,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.015,uncorrected,8256,126,601643,0.1,7432,0.02263793606303499,182161.1773520364,177728.59173414882,0.9118217054263565,4432.585617887668,4432.585617887668,4432.585617887668,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.02,uncorrected,8256,173,601643,0.1,7432,0.03322351817597058,184580.83804838834,177728.59173414882,0.9152131782945736,6852.2463142395145,6852.2463142395145,6852.2463142395145,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.025,uncorrected,8256,217,601643,0.1,7432,0.04076842590755003,186305.45899988,177728.59173414882,0.9166666666666666,8576.86726573118,8576.86726573118,8576.86726573118,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.03,uncorrected,8256,259,601643,0.1,7432,0.04958243019565889,188320.1710417763,177728.59173414882,0.9195736434108527,10591.579307627504,10591.579307627504,10591.579307627504,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.035,uncorrected,8256,297,601643,0.1,7432,0.05747066364569764,190123.2696563893,177728.59173414882,0.9222383720930233,12394.677922240575,12394.677922240575,12394.677922240575,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.04,uncorrected,8256,334,601643,0.1,7432,0.06622147827024699,192123.53775522244,177728.59173414882,0.9256298449612403,14394.94602107366,14394.94602107366,14394.94602107366,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.045,uncorrected,8256,361,601643,0.1,7432,0.07482210443157777,194089.47565684773,177728.59173414882,0.9278100775193798,16360.883922699024,16360.883922699024,16360.883922699024,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.05,uncorrected,8256,389,601643,0.1,7432,0.08425995674812392,196246.7873724136,177728.59173414882,0.9302325581395349,18518.195638264846,18518.195638264846,18518.195638264846,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.055,uncorrected,8256,427,601643,0.1,7432,0.09450559851007012,198588.7442356066,177728.59173414882,0.9321705426356589,20860.15250145787,20860.15250145787,20860.15250145787,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.06,uncorrected,8256,472,601643,0.1,7432,0.10355613277096376,200657.52248496798,177728.59173414882,0.9333817829457365,22928.93075081926,22928.93075081926,22928.93075081926,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.065,uncorrected,8256,502,601643,0.1,7432,0.11575356950578419,203445.62218025242,177728.59173414882,0.937015503875969,25717.030446103607,25717.030446103607,25717.030446103607,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.07,uncorrected,8256,549,601643,0.1,7432,0.14001343909857633,208990.96227832482,177728.59173414882,0.9425872093023255,31262.370544176138,31262.370544176138,31262.370544176138,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.075,uncorrected,8256,591,601643,0.1,7432,0.16049104922225155,213671.75052812038,177728.59173414882,0.9471899224806202,35943.1587939716,35943.1587939716,35943.1587939716,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.08,uncorrected,8256,624,601643,0.1,7432,0.17967180517596165,218056.10283037077,177728.59173414882,0.9503391472868217,40327.51109622196,40327.51109622196,40327.51109622196,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.085,uncorrected,8256,669,601643,0.1,7432,0.20768339710892292,224459.01457573503,177728.59173414882,0.9537306201550387,46730.422841586245,46730.422841586245,46730.422841586245,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.09,uncorrected,8256,714,601643,0.1,7432,0.23317483198920774,230285.866837177,177728.59173414882,0.9607558139534884,52557.27510302818,52557.27510302818,52557.27510302818,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.095,uncorrected,8256,744,601643,0.1,7432,0.24769387453247288,233604.6410166025,177728.59173414882,0.9622093023255814,55876.04928245372,55876.04928245372,55876.04928245372,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.096,uncorrected,8256,748,601643,0.1,7432,0.248672395172433,233828.31203514637,177728.59173414882,0.9622093023255814,56099.720300997615,56099.720300997615,56099.720300997615,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.097,uncorrected,8256,758,601643,0.1,7432,0.25791440310011315,235940.85748606236,177728.59173414882,0.9634205426356589,58212.265751913656,58212.265751913656,58212.265751913656,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.098,uncorrected,8256,770,601643,0.1,7432,0.2743633726941086,239700.7759107128,177728.59173414882,0.9653585271317829,61972.18417656419,61972.18417656419,61972.18417656419,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.099,uncorrected,8256,779,601643,0.1,7432,0.2766528094882831,240224.09717623654,177728.59173414882,0.9653585271317829,62495.50544208778,62495.50544208778,62495.50544208778,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.1,uncorrected,8256,791,601643,0.1,7432,0.29286458628916073,243929.7978854283,177728.59173414882,0.9680232558139535,66201.20615127955,66201.20615127955,66201.20615127955,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.105,uncorrected,8256,840,601643,0.1,7432,0.3519026528994964,257424.76564833178,177728.59173414882,0.9731104651162791,79696.1739141829,79696.1739141829,79696.1739141829,0.0,False
cadata,cqr,0,variance_inflate,10.0,0.0,0.11,uncorrected,8256,868,601643,0.1,7432,0.374235951993606,262529.7287444898,177728.59173414882,0.9743217054263565,84801.13701034104,84801.13701034104,84801.13701034104,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.0,uncorrected,8256,0,601643,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.005,uncorrected,8256,44,601643,0.1,7432,0.012757882223539713,179902.7868640864,177728.59173414882,0.9069767441860465,2174.1951299376774,2174.1951299376774,2174.1951299376774,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.01,uncorrected,8256,85,601643,0.1,7432,0.019951274722171952,181547.05818678514,177728.59173414882,0.9106104651162791,3818.466452636427,3818.466452636427,3818.466452636427,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.015,uncorrected,8256,126,601643,0.1,7432,0.02384315913516777,182436.66819107236,177728.59173414882,0.9125484496124031,4708.076456923552,4708.076456923552,4708.076456923552,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.02,uncorrected,8256,173,601643,0.1,7432,0.035021201225351906,184991.75385563239,177728.59173414882,0.9164244186046512,7263.162121483647,7263.162121483647,7263.162121483647,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.025,uncorrected,8256,217,601643,0.1,7432,0.04436659211476113,187127.9306653626,177728.59173414882,0.9171511627906976,9399.33893121388,9399.33893121388,9399.33893121388,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.03,uncorrected,8256,259,601643,0.1,7432,0.05335371141604517,189182.21347331227,177728.59173414882,0.9207848837209303,11453.621739163475,11453.621739163475,11453.621739163475,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.035,uncorrected,8256,297,601643,0.1,7432,0.06161593191982093,191070.7983432127,177728.59173414882,0.9246608527131783,13342.206609063895,13342.206609063895,13342.206609063895,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.04,uncorrected,8256,334,601643,0.1,7432,0.07366242515662913,193824.3952548415,177728.59173414882,0.9275678294573644,16095.803520692776,16095.803520692776,16095.803520692776,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.045,uncorrected,8256,361,601643,0.1,7432,0.08277408766557849,195907.1462472868,177728.59173414882,0.9302325581395349,18178.554513138053,18178.554513138053,18178.554513138053,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.05,uncorrected,8256,389,601643,0.1,7432,0.09076425212232486,197733.54433169178,177728.59173414882,0.9304748062015504,20004.952597543004,20004.952597543004,20004.952597543004,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.055,uncorrected,8256,427,601643,0.1,7432,0.0997431433693681,199785.94636452274,177728.59173414882,0.9331395348837209,22057.354630373982,22057.354630373982,22057.354630373982,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.06,uncorrected,8256,472,601643,0.1,7432,0.11398383897812758,203041.09578243885,177728.59173414882,0.937015503875969,25312.50404829014,25312.50404829014,25312.50404829014,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.065,uncorrected,8256,502,601643,0.1,7432,0.13371535513444882,207551.341285569,177728.59173414882,0.9416182170542635,29822.749551420242,29822.749551420242,29822.749551420242,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.07,uncorrected,8256,549,601643,0.1,7432,0.160412410126691,213653.77514172264,177728.59173414882,0.9471899224806202,35925.18340757391,35925.18340757391,35925.18340757391,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.075,uncorrected,8256,591,601643,0.1,7432,0.1833061598276508,218886.84647899354,177728.59173414882,0.9503391472868217,41158.254744844715,41158.254744844715,41158.254744844715,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.08,uncorrected,8256,624,601643,0.1,7432,0.21067354669868382,225142.50532394016,177728.59173414882,0.9544573643410853,47413.913589791366,47413.913589791366,47413.913589791366,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.085,uncorrected,8256,669,601643,0.1,7432,0.2400762145887882,231863.3903071697,177728.59173414882,0.9612403100775194,54134.79857302096,54134.79857302096,54134.79857302096,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.09,uncorrected,8256,714,601643,0.1,7432,0.3001291954772678,245590.34797509603,177728.59173414882,0.9689922480620154,67861.75624094717,67861.75624094717,67861.75624094717,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.095,uncorrected,8256,744,601643,0.1,7432,0.33484826953202107,253526.46126652823,177728.59173414882,0.971656976744186,75797.86953237953,75797.86953237953,75797.86953237953,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.096,uncorrected,8256,748,601643,0.1,7432,0.3413755480662559,255018.47173462802,177728.59173414882,0.9721414728682171,77289.8800004792,77289.8800004792,77289.8800004792,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.097,uncorrected,8256,758,601643,0.1,7432,0.3483999331606089,256624.11121174996,177728.59173414882,0.9731104651162791,78895.51947760119,78895.51947760119,78895.51947760119,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.098,uncorrected,8256,770,601643,0.1,7432,0.36560522200737877,260556.9096868604,177728.59173414882,0.9738372093023255,82828.31795271169,82828.31795271169,82828.31795271169,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.099,uncorrected,8256,779,601643,0.1,7432,0.37170939073844056,261952.20538291876,177728.59173414882,0.9740794573643411,84223.61364876996,84223.61364876996,84223.61364876996,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.1,uncorrected,8256,791,601643,0.1,7432,0.38047732631956843,263956.3870034906,177728.59173414882,0.9750484496124031,86227.79526934188,86227.79526934188,86227.79526934188,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.105,uncorrected,8256,840,601643,0.1,7432,0.45339454425273507,280623.86210668815,177728.59173414882,0.9789244186046512,102895.27037253935,102895.27037253935,102895.27037253935,0.0,False
cadata,cqr,0,variance_inflate,15.0,0.0,0.11,uncorrected,8256,868,601643,0.1,7432,0.47845756190758837,286352.7864213288,177728.59173414882,0.9796511627906976,108624.19468717999,108624.19468717999,108624.19468717999,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.0,uncorrected,8256,0,600743,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.005,uncorrected,8256,34,600743,0.1,7432,0.0028581203443136527,177639.89149689325,177728.59173414882,0.9018895348837209,-88.70023725556753,88.70023725556753,88.70023725556753,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.01,uncorrected,8256,71,600743,0.1,7432,0.0030378537700499475,177680.97510490217,177728.59173414882,0.9018895348837209,-47.616629246580594,47.616629246580594,47.616629246580594,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.015,uncorrected,8256,112,600743,0.1,7432,0.0032275412221511313,177724.33401209718,177728.59173414882,0.9018895348837209,-4.2577220515327365,4.2577220515327365,4.2577220515327365,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.02,uncorrected,8256,152,600743,0.1,7432,0.0028581203443136527,177639.89149689325,177728.59173414882,0.9018895348837209,-88.70023725556753,88.70023725556753,88.70023725556753,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.025,uncorrected,8256,186,600743,0.1,7432,0.0029588878361104243,177662.92500953036,177728.59173414882,0.9018895348837209,-65.66672461835816,65.66672461835816,65.66672461835816,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.03,uncorrected,8256,229,600743,0.1,7432,0.004363682987649442,177984.0341916557,177728.59173414882,0.9028585271317829,255.44245750690314,255.44245750690314,255.44245750690314,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.035,uncorrected,8256,258,600743,0.1,7432,0.005537825177042266,178252.42053803618,177728.59173414882,0.9035852713178295,523.8288038874687,523.8288038874687,523.8288038874687,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.04,uncorrected,8256,308,600743,0.1,7432,0.004958503298542638,178119.99868678735,177728.59173414882,0.9031007751937985,391.4069526385754,391.4069526385754,391.4069526385754,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.045,uncorrected,8256,343,600743,0.1,7432,0.004958503298542638,178119.99868678735,177728.59173414882,0.9031007751937985,391.4069526385754,391.4069526385754,391.4069526385754,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.05,uncorrected,8256,391,600743,0.1,7432,0.004958503298542638,178119.99868678735,177728.59173414882,0.9031007751937985,391.4069526385754,391.4069526385754,391.4069526385754,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.055,uncorrected,8256,431,600743,0.1,7432,0.006078116775569409,178375.9208171496,177728.59173414882,0.904312015503876,647.3290830008795,647.3290830008795,647.3290830008795,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.06,uncorrected,8256,467,600743,0.1,7432,0.007049591663280008,178597.98131209533,177728.59173414882,0.9050387596899225,869.3895779465138,869.3895779465138,869.3895779465138,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.065,uncorrected,8256,504,600743,0.1,7432,0.008399293026816301,178906.4971127682,177728.59173414882,0.9050387596899225,1177.9053786194527,1177.9053786194527,1177.9053786194527,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.07,uncorrected,8256,548,600743,0.1,7432,0.008399293026816301,178906.4971127682,177728.59173414882,0.9050387596899225,1177.9053786194527,1177.9053786194527,1177.9053786194527,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.075,uncorrected,8256,589,600743,0.1,7432,0.009276781599728334,179107.07414185564,177728.59173414882,0.905765503875969,1378.482407706816,1378.482407706816,1378.482407706816,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.08,uncorrected,8256,627,600743,0.1,7432,0.007757386398133753,178759.76959003203,177728.59173414882,0.9050387596899225,1031.177855883303,1031.177855883303,1031.177855883303,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.085,uncorrected,8256,673,600743,0.1,7432,0.007049591663280008,178597.98131209533,177728.59173414882,0.9050387596899225,869.3895779465138,869.3895779465138,869.3895779465138,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.09,uncorrected,8256,709,600743,0.1,7432,0.006375084659246522,178443.80196988615,177728.59173414882,0.904796511627907,715.2102357373149,715.2102357373149,715.2102357373149,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.095,uncorrected,8256,738,600743,0.1,7432,0.006375084659246522,178443.80196988615,177728.59173414882,0.904796511627907,715.2102357373149,715.2102357373149,715.2102357373149,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.096,uncorrected,8256,744,600743,0.1,7432,0.006078116775569409,178375.9208171496,177728.59173414882,0.904312015503876,647.3290830008795,647.3290830008795,647.3290830008795,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.097,uncorrected,8256,749,600743,0.1,7432,0.006078116775569409,178375.9208171496,177728.59173414882,0.904312015503876,647.3290830008795,647.3290830008795,647.3290830008795,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.098,uncorrected,8256,757,600743,0.1,7432,0.005607200117544897,178268.27831657458,177728.59173414882,0.903827519379845,539.6865824257974,539.6865824257974,539.6865824257974,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.099,uncorrected,8256,766,600743,0.1,7432,0.005537825177042266,178252.42053803618,177728.59173414882,0.9035852713178295,523.8288038874687,523.8288038874687,523.8288038874687,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.1,uncorrected,8256,769,600743,0.1,7432,0.005537825177042266,178252.42053803618,177728.59173414882,0.9035852713178295,523.8288038874687,523.8288038874687,523.8288038874687,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.105,uncorrected,8256,817,600743,0.1,7432,0.0055545734263580115,178256.24886605545,177728.59173414882,0.9035852713178295,527.6571319066398,527.6571319066398,527.6571319066398,0.0,False
cadata,cqr,0,t_noise,1.0,0.0,0.11,uncorrected,8256,873,600743,0.1,7432,0.006078116775569409,178375.9208171496,177728.59173414882,0.904312015503876,647.3290830008795,647.3290830008795,647.3290830008795,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.0,uncorrected,8256,0,600743,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.005,uncorrected,8256,34,600743,0.1,7432,0.0056774533604068145,178284.33685815794,177728.59173414882,0.903827519379845,555.7451240091278,555.7451240091278,555.7451240091278,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.01,uncorrected,8256,71,600743,0.1,7432,0.007920538224910567,178797.06296309154,177728.59173414882,0.9050387596899225,1068.4712289428187,1068.4712289428187,1068.4712289428187,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.015,uncorrected,8256,112,600743,0.1,7432,0.012084764439869056,179748.9250709619,177728.59173414882,0.9069767441860465,2020.3333368131223,2020.3333368131223,2020.3333368131223,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.02,uncorrected,8256,152,600743,0.1,7432,0.013823955478982075,180146.4707284318,177728.59173414882,0.9074612403100775,2417.8789942830904,2417.8789942830904,2417.8789942830904,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.025,uncorrected,8256,186,600743,0.1,7432,0.015902707824302476,180621.63357670588,177728.59173414882,0.9084302325581395,2893.0418425570974,2893.0418425570974,2893.0418425570974,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.03,uncorrected,8256,229,600743,0.1,7432,0.018572385994416463,181231.8707154117,177728.59173414882,0.9103682170542635,3503.278981262948,3503.278981262948,3503.278981262948,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.035,uncorrected,8256,258,600743,0.1,7432,0.020433711269922883,181657.33391282678,177728.59173414882,0.9106104651162791,3928.742178677987,3928.742178677987,3928.742178677987,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.04,uncorrected,8256,308,600743,0.1,7432,0.022011549594798563,182017.99743979846,177728.59173414882,0.9113372093023255,4289.405705649644,4289.405705649644,4289.405705649644,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.045,uncorrected,8256,343,600743,0.1,7432,0.024599178889227913,182609.47978188028,177728.59173414882,0.9127906976744186,4880.88804773155,4880.88804773155,4880.88804773155,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.05,uncorrected,8256,391,600743,0.1,7432,0.028557196708750343,183514.2066123165,177728.59173414882,0.9137596899224806,5785.6148781677775,5785.6148781677775,5785.6148781677775,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.055,uncorrected,8256,431,600743,0.1,7432,0.03186358184621696,184269.98273107654,177728.59173414882,0.9144864341085271,6541.390996927798,6541.390996927798,6541.390996927798,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.06,uncorrected,8256,467,600743,0.1,7432,0.03461014889003389,184897.79518908937,177728.59173414882,0.9161821705426356,7169.203454940664,7169.203454940664,7169.203454940664,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.065,uncorrected,8256,504,600743,0.1,7432,0.03730842268135834,185514.56873741277,177728.59173414882,0.9164244186046512,7785.977003264063,7785.977003264063,7785.977003264063,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.07,uncorrected,8256,548,600743,0.1,7432,0.038674098808085644,185826.73606203735,177728.59173414882,0.9164244186046512,8098.144327888568,8098.144327888568,8098.144327888568,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.075,uncorrected,8256,589,600743,0.1,7432,0.04016868099496884,186168.3688354159,177728.59173414882,0.9166666666666666,8439.777101267158,8439.777101267158,8439.777101267158,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.08,uncorrected,8256,627,600743,0.1,7432,0.041663174345835274,186509.98130258784,177728.59173414882,0.9166666666666666,8781.389568439075,8781.389568439075,8781.389568439075,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.085,uncorrected,8256,673,600743,0.1,7432,0.04525126005132274,187330.14875904738,177728.59173414882,0.9176356589147286,9601.557024898586,9601.557024898586,9601.557024898586,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.09,uncorrected,8256,709,600743,0.1,7432,0.0482387661536946,188013.03525682318,177728.59173414882,0.9193313953488372,10284.443522674403,10284.443522674403,10284.443522674403,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.095,uncorrected,8256,738,600743,0.1,7432,0.051791875667380194,188825.2078278141,177728.59173414882,0.9205426356589147,11096.616093665336,11096.616093665336,11096.616093665336,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.096,uncorrected,8256,744,600743,0.1,7432,0.0521989090114271,188918.24783016706,177728.59173414882,0.9205426356589147,11189.65609601833,11189.65609601833,11189.65609601833,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.097,uncorrected,8256,749,600743,0.1,7432,0.0521989090114271,188918.24783016706,177728.59173414882,0.9205426356589147,11189.65609601833,11189.65609601833,11189.65609601833,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.098,uncorrected,8256,757,600743,0.1,7432,0.052120461286350395,188900.31618738527,177728.59173414882,0.9205426356589147,11171.724453236533,11171.724453236533,11171.724453236533,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.099,uncorrected,8256,766,600743,0.1,7432,0.0521989090114271,188918.24783016706,177728.59173414882,0.9205426356589147,11189.65609601833,11189.65609601833,11189.65609601833,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.1,uncorrected,8256,769,600743,0.1,7432,0.05307813997206423,189119.22313561296,177728.59173414882,0.9207848837209303,11390.631401464183,11390.631401464183,11390.631401464183,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.105,uncorrected,8256,817,600743,0.1,7432,0.056646257254986815,189934.82619431586,177728.59173414882,0.9222383720930233,12206.234460167125,12206.234460167125,12206.234460167125,0.0,False
cadata,cqr,0,t_noise,3.0,0.0,0.11,uncorrected,8256,873,600743,0.1,7432,0.06039996251767299,190792.85109959828,177728.59173414882,0.9239341085271318,13064.259365449543,13064.259365449543,13064.259365449543,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.0,uncorrected,8256,0,600743,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.005,uncorrected,8256,34,600743,0.1,7432,0.007049591663280008,178597.98131209533,177728.59173414882,0.9050387596899225,869.3895779465138,869.3895779465138,869.3895779465138,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.01,uncorrected,8256,71,600743,0.1,7432,0.012746952264261813,179900.28848538653,177728.59173414882,0.9069767441860465,2171.6967512377473,2171.6967512377473,2171.6967512377473,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.015,uncorrected,8256,112,600743,0.1,7432,0.017156219872537015,180908.16234793045,177728.59173414882,0.909156976744186,3179.570613781723,3179.570613781723,3179.570613781723,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.02,uncorrected,8256,152,600743,0.1,7432,0.020472617804810467,181666.2271992133,177728.59173414882,0.9106104651162791,3937.6354650645585,3937.6354650645585,3937.6354650645585,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.025,uncorrected,8256,186,600743,0.1,7432,0.02263793606303499,182161.1773520364,177728.59173414882,0.9118217054263565,4432.585617887668,4432.585617887668,4432.585617887668,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.03,uncorrected,8256,229,600743,0.1,7432,0.028649579064105035,183535.32344386182,177728.59173414882,0.9137596899224806,5806.731709713105,5806.731709713105,5806.731709713105,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.035,uncorrected,8256,258,600743,0.1,7432,0.03304594313995168,184540.24780680076,177728.59173414882,0.9152131782945736,6811.656072652022,6811.656072652022,6811.656072652022,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.04,uncorrected,8256,308,600743,0.1,7432,0.03805145257579712,185684.411095878,177728.59173414882,0.9164244186046512,7955.819361729271,7955.819361729271,7955.819361729271,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.045,uncorrected,8256,343,600743,0.1,7432,0.04076842590755003,186305.45899988,177728.59173414882,0.9166666666666666,8576.86726573118,8576.86726573118,8576.86726573118,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.05,uncorrected,8256,391,600743,0.1,7432,0.04600746032177716,187503.0016124349,177728.59173414882,0.9181201550387597,9774.409878286144,9774.409878286144,9774.409878286144,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.055,uncorrected,8256,431,600743,0.1,7432,0.052120461286350395,188900.31618738527,177728.59173414882,0.9205426356589147,11171.724453236533,11171.724453236533,11171.724453236533,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.06,uncorrected,8256,467,600743,0.1,7432,0.05751629593904703,190133.7003219422,177728.59173414882,0.9222383720930233,12405.108587793378,12405.108587793378,12405.108587793378,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.065,uncorrected,8256,504,600743,0.1,7432,0.061907263342634744,191137.3911092858,177728.59173414882,0.9246608527131783,13408.79937513704,13408.79937513704,13408.79937513704,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.07,uncorrected,8256,548,600743,0.1,7432,0.06902761556201548,192764.96682742832,177728.59173414882,0.9265988372093024,15036.375093279536,15036.375093279536,15036.375093279536,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.075,uncorrected,8256,589,600743,0.1,7432,0.07738520447414379,194675.35108322007,177728.59173414882,0.9292635658914729,16946.759349071297,16946.759349071297,16946.759349071297,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.08,uncorrected,8256,627,600743,0.1,7432,0.08151715049497252,195619.83455889302,177728.59173414882,0.9302325581395349,17891.242824744226,17891.242824744226,17891.242824744226,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.085,uncorrected,8256,673,600743,0.1,7432,0.08508797028604598,196436.05535903756,177728.59173414882,0.9304748062015504,18707.46362488874,18707.46362488874,18707.46362488874,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.09,uncorrected,8256,709,600743,0.1,7432,0.09076425212232486,197733.54433169178,177728.59173414882,0.9304748062015504,20004.952597543004,20004.952597543004,20004.952597543004,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.095,uncorrected,8256,738,600743,0.1,7432,0.09688792567899623,199133.2984561494,177728.59173414882,0.9326550387596899,21404.706722000694,21404.706722000694,21404.706722000694,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.096,uncorrected,8256,744,600743,0.1,7432,0.09758792077541467,199293.30388658986,177728.59173414882,0.9328972868217055,21564.712152441105,21564.712152441105,21564.712152441105,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.097,uncorrected,8256,749,600743,0.1,7432,0.09781015598398213,199344.1025855919,177728.59173414882,0.9328972868217055,21615.510851443127,21615.510851443127,21615.510851443127,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.098,uncorrected,8256,757,600743,0.1,7432,0.09763462604917034,199303.97981484904,177728.59173414882,0.9328972868217055,21575.388080700242,21575.388080700242,21575.388080700242,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.099,uncorrected,8256,766,600743,0.1,7432,0.09852572885435978,199507.66879587268,177728.59173414882,0.9328972868217055,21779.077061723867,21779.077061723867,21779.077061723867,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.1,uncorrected,8256,769,600743,0.1,7432,0.09962556826685082,199759.07095498973,177728.59173414882,0.9331395348837209,22030.479220840964,22030.479220840964,22030.479220840964,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.105,uncorrected,8256,817,600743,0.1,7432,0.10780428862105484,201628.56929493806,177728.59173414882,0.935562015503876,23899.977560789346,23899.977560789346,23899.977560789346,0.0,False
cadata,cqr,0,t_noise,5.0,0.0,0.11,uncorrected,8256,873,600743,0.1,7432,0.12350233100361258,205216.84018618407,177728.59173414882,0.939922480620155,27488.248452035314,27488.248452035314,27488.248452035314,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.0,uncorrected,8256,0,600743,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.005,uncorrected,8256,34,600743,0.1,7432,0.008399293026816301,178906.4971127682,177728.59173414882,0.9050387596899225,1177.9053786194527,1177.9053786194527,1177.9053786194527,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.01,uncorrected,8256,71,600743,0.1,7432,0.015722337654347607,180580.40442120188,177728.59173414882,0.9084302325581395,2851.81268705315,2851.81268705315,2851.81268705315,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.015,uncorrected,8256,112,600743,0.1,7432,0.02057124905511419,181688.77240808765,177728.59173414882,0.9106104651162791,3960.1806739388317,3960.1806739388317,3960.1806739388317,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.02,uncorrected,8256,152,600743,0.1,7432,0.025947785906558773,182917.74543603577,177728.59173414882,0.9135174418604651,5189.15370188696,5189.15370188696,5189.15370188696,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.025,uncorrected,8256,186,600743,0.1,7432,0.03322351817597058,184580.83804838834,177728.59173414882,0.9152131782945736,6852.2463142395145,6852.2463142395145,6852.2463142395145,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.03,uncorrected,8256,229,600743,0.1,7432,0.04016868099496884,186168.3688354159,177728.59173414882,0.9166666666666666,8439.777101267158,8439.777101267158,8439.777101267158,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.035,uncorrected,8256,258,600743,0.1,7432,0.04600746032177716,187503.0016124349,177728.59173414882,0.9181201550387597,9774.409878286144,9774.409878286144,9774.409878286144,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.04,uncorrected,8256,308,600743,0.1,7432,0.056646257254986815,189934.82619431586,177728.59173414882,0.9222383720930233,12206.234460167125,12206.234460167125,12206.234460167125,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.045,uncorrected,8256,343,600743,0.1,7432,0.06250677664451776,191274.42833199407,177728.59173414882,0.9246608527131783,13545.836597845262,13545.836597845262,13545.836597845262,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.05,uncorrected,8256,391,600743,0.1,7432,0.07800565525396186,194817.17421112463,177728.59173414882,0.9292635658914729,17088.582476975807,17088.582476975807,17088.582476975807,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.055,uncorrected,8256,431,600743,0.1,7432,0.08508797028604598,196436.05535903756,177728.59173414882,0.9304748062015504,18707.46362488874,18707.46362488874,18707.46362488874,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.06,uncorrected,8256,467,600743,0.1,7432,0.09508618635208999,198721.455461794,177728.59173414882,0.9321705426356589,20992.863727645254,20992.863727645254,20992.863727645254,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.065,uncorrected,8256,504,600743,0.1,7432,0.10156476101866485,200202.3331614659,177728.59173414882,0.9331395348837209,22473.741427317145,22473.741427317145,22473.741427317145,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.07,uncorrected,8256,548,600743,0.1,7432,0.1137432837540926,202986.10947987295,177728.59173414882,0.937015503875969,25257.517745724086,25257.517745724086,25257.517745724086,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.075,uncorrected,8256,589,600743,0.1,7432,0.13371535513444882,207551.341285569,177728.59173414882,0.9416182170542635,29822.749551420242,29822.749551420242,29822.749551420242,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.08,uncorrected,8256,627,600743,0.1,7432,0.14702132475654173,210592.83030128287,177728.59173414882,0.9447674418604651,32864.23856713406,32864.23856713406,32864.23856713406,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.085,uncorrected,8256,673,600743,0.1,7432,0.16380208188845774,214428.58898265995,177728.59173414882,0.9476744186046512,36699.99724851122,36699.99724851122,36699.99724851122,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.09,uncorrected,8256,709,600743,0.1,7432,0.17943935282215806,218002.96868826376,177728.59173414882,0.9503391472868217,40274.376954115054,40274.376954115054,40274.376954115054,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.095,uncorrected,8256,738,600743,0.1,7432,0.19560697666983706,221698.57688063942,177728.59173414882,0.9525193798449613,43969.98514649074,43969.98514649074,43969.98514649074,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.096,uncorrected,8256,744,600743,0.1,7432,0.1964879347113757,221899.94696359808,177728.59173414882,0.9525193798449613,44171.35522944923,44171.35522944923,44171.35522944923,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.097,uncorrected,8256,749,600743,0.1,7432,0.20062678531237155,222846.00869364344,177728.59173414882,0.9530038759689923,45117.41695949469,45117.41695949469,45117.41695949469,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.098,uncorrected,8256,757,600743,0.1,7432,0.20247272313410314,223267.95461475587,177728.59173414882,0.9530038759689923,45539.362880607034,45539.362880607034,45539.362880607034,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.099,uncorrected,8256,766,600743,0.1,7432,0.20735576880256223,224384.12503943412,177728.59173414882,0.9537306201550387,46655.53330528531,46655.53330528531,46655.53330528531,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.1,uncorrected,8256,769,600743,0.1,7432,0.20916940389152838,224798.6871764501,177728.59173414882,0.9542151162790697,47070.09544230122,47070.09544230122,47070.09544230122,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.105,uncorrected,8256,817,600743,0.1,7432,0.23012331259528684,229588.34813080344,177728.59173414882,0.9602713178294574,51859.756396654644,51859.756396654644,51859.756396654644,0.0,False
cadata,cqr,0,t_noise,10.0,0.0,0.11,uncorrected,8256,873,600743,0.1,7432,0.2669737232118271,238011.64401212378,177728.59173414882,0.9641472868217055,60283.05227797506,60283.05227797506,60283.05227797506,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.0,uncorrected,8256,0,601543,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.005,uncorrected,8256,34,601543,0.1,7432,0.006767022362374586,178533.39139874885,177728.59173414882,0.904796511627907,804.7996646000421,804.7996646000421,804.7996646000421,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.01,uncorrected,8256,63,601543,0.1,7432,0.012892417372917908,179933.53901448823,177728.59173414882,0.9069767441860465,2204.947280339544,2204.947280339544,2204.947280339544,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.015,uncorrected,8256,107,601543,0.1,7432,0.017968971988337357,181093.94186666622,177728.59173414882,0.9098837209302325,3365.3501325174793,3365.3501325174793,3365.3501325174793,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.02,uncorrected,8256,149,601543,0.1,7432,0.02340283811284799,182336.01926500304,177728.59173414882,0.9123062015503876,4607.427530854314,4607.427530854314,4607.427530854314,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.025,uncorrected,8256,194,601543,0.1,7432,0.029619725698855737,183757.0803256999,177728.59173414882,0.9142441860465116,6028.488591551081,6028.488591551081,6028.488591551081,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.03,uncorrected,8256,225,601543,0.1,7432,0.03699696739086089,185443.37604181547,177728.59173414882,0.9164244186046512,7714.784307666693,7714.784307666693,7714.784307666693,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.035,uncorrected,8256,273,601543,0.1,7432,0.043767434108202496,186990.97465633953,177728.59173414882,0.9171511627906976,9262.382922190762,9262.382922190762,9262.382922190762,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.04,uncorrected,8256,328,601543,0.1,7432,0.05335371141604517,189182.21347331227,177728.59173414882,0.9207848837209303,11453.621739163475,11453.621739163475,11453.621739163475,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.045,uncorrected,8256,374,601543,0.1,7432,0.06187112595045641,191129.13079572067,177728.59173414882,0.9246608527131783,13400.539061571875,13400.539061571875,13400.539061571875,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.05,uncorrected,8256,412,601543,0.1,7432,0.07100306130657419,193216.51577153814,177728.59173414882,0.9268410852713178,15487.92403738939,15487.92403738939,15487.92403738939,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.055,uncorrected,8256,452,601543,0.1,7432,0.08071979344573221,195437.5740565964,177728.59173414882,0.9302325581395349,17708.982322447617,17708.982322447617,17708.982322447617,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.06,uncorrected,8256,495,601543,0.1,7432,0.08907931354606091,197348.39974490798,177728.59173414882,0.9304748062015504,19619.80801075918,19619.80801075918,19619.80801075918,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.065,uncorrected,8256,528,601543,0.1,7432,0.0970213695669293,199163.80116515077,177728.59173414882,0.9326550387596899,21435.20943100196,21435.20943100196,21435.20943100196,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.07,uncorrected,8256,566,601543,0.1,7432,0.10623747352760296,201270.425466887,177728.59173414882,0.934593023255814,23541.833732738232,23541.833732738232,23541.833732738232,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.075,uncorrected,8256,613,601543,0.1,7432,0.12335127340995267,205182.31132245553,177728.59173414882,0.939922480620155,27453.719588306834,27453.719588306834,27453.719588306834,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.08,uncorrected,8256,653,601543,0.1,7432,0.13585117875131925,208039.5495300421,177728.59173414882,0.9421027131782945,30310.95779589329,30310.95779589329,30310.95779589329,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.085,uncorrected,8256,687,601543,0.1,7432,0.1441050688784561,209926.23023588955,177728.59173414882,0.9430717054263565,32197.63850174075,32197.63850174075,32197.63850174075,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.09,uncorrected,8256,734,601543,0.1,7432,0.16177065321873751,213964.24341742584,177728.59173414882,0.9476744186046512,36235.651683276985,36235.651683276985,36235.651683276985,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.095,uncorrected,8256,772,601543,0.1,7432,0.17540376949365655,217080.51187269614,177728.59173414882,0.9498546511627907,39351.920138547444,39351.920138547444,39351.920138547444,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.096,uncorrected,8256,778,601543,0.1,7432,0.1785587149811333,217801.67179699088,177728.59173414882,0.9503391472868217,40073.08006284214,40073.08006284214,40073.08006284214,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.097,uncorrected,8256,788,601543,0.1,7432,0.17967180517596165,218056.10283037077,177728.59173414882,0.9503391472868217,40327.51109622196,40327.51109622196,40327.51109622196,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.098,uncorrected,8256,798,601543,0.1,7432,0.18456736874338509,219175.13460625312,177728.59173414882,0.9503391472868217,41446.54287210431,41446.54287210431,41446.54287210431,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.099,uncorrected,8256,810,601543,0.1,7432,0.1898605392730508,220385.05169471138,177728.59173414882,0.9508236434108527,42656.45996056266,42656.45996056266,42656.45996056266,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.1,uncorrected,8256,812,601543,0.1,7432,0.1898605392730508,220385.05169471138,177728.59173414882,0.9508236434108527,42656.45996056266,42656.45996056266,42656.45996056266,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.105,uncorrected,8256,855,601543,0.1,7432,0.2066841075431689,224230.59617977592,177728.59173414882,0.9537306201550387,46502.004445627215,46502.004445627215,46502.004445627215,0.0,False
cadata,cqr,0,heteroscedastic,1.5,0.0,0.11,uncorrected,8256,894,601543,0.1,7432,0.21870070094425942,226977.35856340796,177728.59173414882,0.9559108527131783,49248.76682925924,49248.76682925924,49248.76682925924,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.0,uncorrected,8256,0,601543,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.005,uncorrected,8256,34,601543,0.1,7432,0.007920538224910567,178797.06296309154,177728.59173414882,0.9050387596899225,1068.4712289428187,1068.4712289428187,1068.4712289428187,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.01,uncorrected,8256,63,601543,0.1,7432,0.014406912528411642,180279.72350991488,177728.59173414882,0.9074612403100775,2551.1317757661477,2551.1317757661477,2551.1317757661477,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.015,uncorrected,8256,107,601543,0.1,7432,0.020433711269922883,181657.33391282678,177728.59173414882,0.9106104651162791,3928.742178677987,3928.742178677987,3928.742178677987,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.02,uncorrected,8256,149,601543,0.1,7432,0.026494322760083122,183042.673260455,177728.59173414882,0.9135174418604651,5314.081526306224,5314.081526306224,5314.081526306224,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.025,uncorrected,8256,194,601543,0.1,7432,0.0351600341227809,185023.48838866848,177728.59173414882,0.9164244186046512,7294.8966545197745,7294.8966545197745,7294.8966545197745,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.03,uncorrected,8256,225,601543,0.1,7432,0.04049295903454597,186242.4925650969,177728.59173414882,0.9166666666666666,8513.90083094812,8513.90083094812,8513.90083094812,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.035,uncorrected,8256,273,601543,0.1,7432,0.051582994335174326,188777.46156838804,177728.59173414882,0.9205426356589147,11048.869834239304,11048.869834239304,11048.869834239304,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.04,uncorrected,8256,328,601543,0.1,7432,0.06039996251767299,190792.85109959828,177728.59173414882,0.9239341085271318,13064.259365449543,13064.259365449543,13064.259365449543,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.045,uncorrected,8256,374,601543,0.1,7432,0.07220460562013553,193491.16571704255,177728.59173414882,0.9275678294573644,15762.573982893724,15762.573982893724,15762.573982893724,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.05,uncorrected,8256,412,601543,0.1,7432,0.08366946323287294,196111.81189963754,177728.59173414882,0.9302325581395349,18383.22016548878,18383.22016548878,18383.22016548878,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.055,uncorrected,8256,452,601543,0.1,7432,0.09230941443809204,198086.73875076644,177728.59173414882,0.9312015503875969,20358.147016617706,20358.147016617706,20358.147016617706,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.06,uncorrected,8256,495,601543,0.1,7432,0.09962556826685082,199759.07095498973,177728.59173414882,0.9331395348837209,22030.479220840964,22030.479220840964,22030.479220840964,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.065,uncorrected,8256,528,601543,0.1,7432,0.11041497582752968,202225.32223271526,177728.59173414882,0.936046511627907,24496.730498566518,24496.730498566518,24496.730498566518,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.07,uncorrected,8256,566,601543,0.1,7432,0.1272632952797731,206076.52436248356,177728.59173414882,0.9406492248062015,28347.932628334773,28347.932628334773,28347.932628334773,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.075,uncorrected,8256,613,601543,0.1,7432,0.14135423857957818,209297.44327967713,177728.59173414882,0.9428294573643411,31568.851545528392,31568.851545528392,31568.851545528392,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.08,uncorrected,8256,653,601543,0.1,7432,0.16380208188845774,214428.58898265995,177728.59173414882,0.9476744186046512,36699.99724851122,36699.99724851122,36699.99724851122,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.085,uncorrected,8256,687,601543,0.1,7432,0.17946411795744716,218008.62952239276,177728.59173414882,0.9503391472868217,40280.03778824395,40280.03778824395,40280.03778824395,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.09,uncorrected,8256,734,601543,0.1,7432,0.20813207754414542,224561.5743029893,177728.59173414882,0.9537306201550387,46832.98256884046,46832.98256884046,46832.98256884046,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.095,uncorrected,8256,772,601543,0.1,7432,0.22976687681953,229506.87376045977,177728.59173414882,0.9602713178294574,51778.28202631096,51778.28202631096,51778.28202631096,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.096,uncorrected,8256,778,601543,0.1,7432,0.23367906760074497,230401.1254103873,177728.59173414882,0.9607558139534884,52672.5336762385,52672.5336762385,52672.5336762385,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.097,uncorrected,8256,788,601543,0.1,7432,0.23790674444620508,231367.49111334997,177728.59173414882,0.9612403100775194,53638.89937920122,53638.89937920122,53638.89937920122,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.098,uncorrected,8256,798,601543,0.1,7432,0.24590867491932844,233196.578683045,177728.59173414882,0.9622093023255814,55467.98694889631,55467.98694889631,55467.98694889631,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.099,uncorrected,8256,810,601543,0.1,7432,0.24989606564930655,234108.0195964867,177728.59173414882,0.9622093023255814,56379.42786233794,56379.42786233794,56379.42786233794,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.1,uncorrected,8256,812,601543,0.1,7432,0.2509249134710707,234343.194441884,177728.59173414882,0.9626937984496124,56614.602707735256,56614.602707735256,56614.602707735256,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.105,uncorrected,8256,855,601543,0.1,7432,0.27887762150161244,240732.64645845752,177728.59173414882,0.9656007751937985,63004.05472430878,63004.05472430878,63004.05472430878,0.0,False
cadata,cqr,0,heteroscedastic,3.0,0.0,0.11,uncorrected,8256,894,601543,0.1,7432,0.30493500683931485,246688.86412118646,177728.59173414882,0.9689922480620154,68960.27238703765,68960.27238703765,68960.27238703765,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.0,uncorrected,8256,0,601543,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.005,uncorrected,8256,34,601543,0.1,7432,0.008399293026816301,178906.4971127682,177728.59173414882,0.9050387596899225,1177.9053786194527,1177.9053786194527,1177.9053786194527,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.01,uncorrected,8256,63,601543,0.1,7432,0.014406912528411642,180279.72350991488,177728.59173414882,0.9074612403100775,2551.1317757661477,2551.1317757661477,2551.1317757661477,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.015,uncorrected,8256,107,601543,0.1,7432,0.020472617804810467,181666.2271992133,177728.59173414882,0.9106104651162791,3937.6354650645585,3937.6354650645585,3937.6354650645585,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.02,uncorrected,8256,149,601543,0.1,7432,0.026494322760083122,183042.673260455,177728.59173414882,0.9135174418604651,5314.081526306224,5314.081526306224,5314.081526306224,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.025,uncorrected,8256,194,601543,0.1,7432,0.03609354282338695,185236.87054266446,177728.59173414882,0.9164244186046512,7508.2788085156835,7508.2788085156835,7508.2788085156835,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.03,uncorrected,8256,225,601543,0.1,7432,0.04100254873435419,186358.97498002098,177728.59173414882,0.9166666666666666,8630.383245872175,8630.383245872175,8630.383245872175,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.035,uncorrected,8256,273,601543,0.1,7432,0.05365706720645347,189251.55477880023,177728.59173414882,0.9207848837209303,11522.963044651524,11522.963044651524,11522.963044651524,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.04,uncorrected,8256,328,601543,0.1,7432,0.0626365530057047,191304.09271484322,177728.59173414882,0.9246608527131783,13575.500980694449,13575.500980694449,13575.500980694449,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.045,uncorrected,8256,374,601543,0.1,7432,0.07934204224560149,195122.6466021832,177728.59173414882,0.9299903100775194,17394.054868034465,17394.054868034465,17394.054868034465,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.05,uncorrected,8256,412,601543,0.1,7432,0.09076425212232486,197733.54433169178,177728.59173414882,0.9304748062015504,20004.952597543004,20004.952597543004,20004.952597543004,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.055,uncorrected,8256,452,601543,0.1,7432,0.10135612307370234,200154.64253568772,177728.59173414882,0.9331395348837209,22426.050801538866,22426.050801538866,22426.050801538866,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.06,uncorrected,8256,495,601543,0.1,7432,0.11288574469367552,202790.09252606344,177728.59173414882,0.937015503875969,25061.500791914626,25061.500791914626,25061.500791914626,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.065,uncorrected,8256,528,601543,0.1,7432,0.13102724478545769,206936.8909048986,177728.59173414882,0.9413759689922481,29208.2991707499,29208.2991707499,29208.2991707499,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.07,uncorrected,8256,566,601543,0.1,7432,0.1432438930206511,209729.3819800689,177728.59173414882,0.9430717054263565,32000.790245920118,32000.790245920118,32000.790245920118,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.075,uncorrected,8256,613,601543,0.1,7432,0.16240835931879194,214110.01078001986,177728.59173414882,0.9476744186046512,36381.419045871036,36381.419045871036,36381.419045871036,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.08,uncorrected,8256,653,601543,0.1,7432,0.18735519041549253,219812.3770796918,177728.59173414882,0.9505813953488372,42083.78534554306,42083.78534554306,42083.78534554306,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.085,uncorrected,8256,687,601543,0.1,7432,0.21305014817644696,225685.75076148743,177728.59173414882,0.9551841085271318,47957.159027338734,47957.159027338734,47957.159027338734,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.09,uncorrected,8256,734,601543,0.1,7432,0.2457570642639898,233161.92340004255,177728.59173414882,0.9619670542635659,55433.3316658937,55433.3316658937,55433.3316658937,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.095,uncorrected,8256,772,601543,0.1,7432,0.27800634633442867,240533.4896945451,177728.59173414882,0.9656007751937985,62804.89796039628,62804.89796039628,62804.89796039628,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.096,uncorrected,8256,778,601543,0.1,7432,0.28580334914008665,242315.7347366143,177728.59173414882,0.9660852713178295,64587.1430024655,64587.1430024655,64587.1430024655,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.097,uncorrected,8256,788,601543,0.1,7432,0.2989679258511562,245324.9040493684,177728.59173414882,0.9685077519379846,67596.31231521956,67596.31231521956,67596.31231521956,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.098,uncorrected,8256,798,601543,0.1,7432,0.305202951901973,246750.11121463662,177728.59173414882,0.9689922480620154,69021.5194804878,69021.5194804878,69021.5194804878,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.099,uncorrected,8256,810,601543,0.1,7432,0.3166479153983144,249366.20998443765,177728.59173414882,0.969718992248062,71637.61825028888,71637.61825028888,71637.61825028888,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.1,uncorrected,8256,812,601543,0.1,7432,0.3228402052907744,250781.6484849706,177728.59173414882,0.970203488372093,73053.05675082188,73053.05675082188,73053.05675082188,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.105,uncorrected,8256,855,601543,0.1,7432,0.3574659984227617,258696.43954961095,177728.59173414882,0.9735949612403101,80967.84781546233,80967.84781546233,80967.84781546233,0.0,False
cadata,cqr,0,heteroscedastic,5.0,0.0,0.11,uncorrected,8256,894,601543,0.1,7432,0.4019023691771133,268853.74017377174,177728.59173414882,0.9769864341085271,91125.14843962295,91125.14843962295,91125.14843962295,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.0,uncorrected,8256,0,601543,0.1,7432,0.003246167993441268,177728.59173414882,177728.59173414882,0.9018895348837209,0.0,0.0,0.0,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.005,uncorrected,8256,34,601543,0.1,7432,0.008287410294706393,178880.92286974602,177728.59173414882,0.9050387596899225,1152.331135597311,1152.331135597311,1152.331135597311,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.01,uncorrected,8256,63,601543,0.1,7432,0.014406912528411642,180279.72350991488,177728.59173414882,0.9074612403100775,2551.1317757661477,2551.1317757661477,2551.1317757661477,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.015,uncorrected,8256,107,601543,0.1,7432,0.02057124905511419,181688.77240808765,177728.59173414882,0.9106104651162791,3960.1806739388317,3960.1806739388317,3960.1806739388317,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.02,uncorrected,8256,149,601543,0.1,7432,0.02796017920785998,183377.7398817648,177728.59173414882,0.9137596899224806,5649.148147616084,5649.148147616084,5649.148147616084,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.025,uncorrected,8256,194,601543,0.1,7432,0.03812091622922131,185700.28915248587,177728.59173414882,0.9164244186046512,7971.697418337067,7971.697418337067,7971.697418337067,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.03,uncorrected,8256,225,601543,0.1,7432,0.043740066907911046,186984.71904014313,177728.59173414882,0.9171511627906976,9256.127305994309,9256.127305994309,9256.127305994309,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.035,uncorrected,8256,273,601543,0.1,7432,0.055857043143254625,189754.42701108806,177728.59173414882,0.9212693798449613,12025.835276939297,12025.835276939297,12025.835276939297,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.04,uncorrected,8256,328,601543,0.1,7432,0.06867149603644895,192683.56474580226,177728.59173414882,0.9265988372093024,14954.973011653441,14954.973011653441,14954.973011653441,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.045,uncorrected,8256,374,601543,0.1,7432,0.08425995674812392,196246.7873724136,177728.59173414882,0.9302325581395349,18518.195638264846,18518.195638264846,18518.195638264846,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.05,uncorrected,8256,412,601543,0.1,7432,0.09668162596503782,199086.14230505566,177728.59173414882,0.9326550387596899,21357.55057090684,21357.55057090684,21357.55057090684,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.055,uncorrected,8256,452,601543,0.1,7432,0.10745424725680097,201548.5565642119,177728.59173414882,0.9353197674418605,23819.964830063145,23819.964830063145,23819.964830063145,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.06,uncorrected,8256,495,601543,0.1,7432,0.12511006028730232,205584.33621206292,177728.59173414882,0.940406976744186,27855.744477914177,27855.744477914177,27855.744477914177,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.065,uncorrected,8256,528,601543,0.1,7432,0.13823872702913909,208585.2971957678,177728.59173414882,0.9425872093023255,30856.70546161906,30856.70546161906,30856.70546161906,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.07,uncorrected,8256,566,601543,0.1,7432,0.15769723381998002,213033.13800312026,177728.59173414882,0.9467054263565892,35304.54626897139,35304.54626897139,35304.54626897139,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.075,uncorrected,8256,613,601543,0.1,7432,0.17946411795744716,218008.62952239276,177728.59173414882,0.9503391472868217,40280.03778824395,40280.03778824395,40280.03778824395,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.08,uncorrected,8256,653,601543,0.1,7432,0.21222147696809857,225496.33244403952,177728.59173414882,0.9549418604651163,47767.7407098908,47767.7407098908,47767.7407098908,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.085,uncorrected,8256,687,601543,0.1,7432,0.23474324748561537,230644.37648659627,177728.59173414882,0.9607558139534884,52915.7847524474,52915.7847524474,52915.7847524474,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.09,uncorrected,8256,734,601543,0.1,7432,0.27800634633442867,240533.4896945451,177728.59173414882,0.9656007751937985,62804.89796039628,62804.89796039628,62804.89796039628,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.095,uncorrected,8256,772,601543,0.1,7432,0.32631033034135193,251574.85240202764,177728.59173414882,0.970687984496124,73846.26066787887,73846.26066787887,73846.26066787887,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.096,uncorrected,8256,778,601543,0.1,7432,0.331223757388988,252697.96742628588,177728.59173414882,0.971172480620155,74969.37569213708,74969.37569213708,74969.37569213708,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.097,uncorrected,8256,788,601543,0.1,7432,0.34437208852185064,255703.42331197872,177728.59173414882,0.9728682170542635,77974.83157782993,77974.83157782993,77974.83157782993,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.098,uncorrected,8256,798,601543,0.1,7432,0.35117176306525755,257257.6982743882,177728.59173414882,0.9731104651162791,79529.10654023945,79529.10654023945,79529.10654023945,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.099,uncorrected,8256,810,601543,0.1,7432,0.3593473745612292,259126.48598907338,177728.59173414882,0.9735949612403101,81397.89425492464,81397.89425492464,81397.89425492464,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.1,uncorrected,8256,812,601543,0.1,7432,0.36174022518259186,259673.4456686622,177728.59173414882,0.9738372093023255,81944.85393451343,81944.85393451343,81944.85393451343,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.105,uncorrected,8256,855,601543,0.1,7432,0.43912413847724485,277361.9215154615,177728.59173414882,0.9786821705426356,99633.32978131279,99633.32978131279,99633.32978131279,0.0,False
cadata,cqr,0,heteroscedastic,8.0,0.0,0.11,uncorrected,8256,894,601543,0.1,7432,0.497638862265523,290737.2631639255,177728.59173414882,0.9801356589147286,113008.67142977675,113008.67142977675,113008.67142977675,0.0,False


==> anc/experiment_code/reference/checks/original/real/cpusmall/rep00/correction.csv <==
dataset,score,rep,delta_train,delta_cal,method,n_cal,n_cal_replaced,mask_seed,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
cpusmall,absolute,0,0.0,0.0,uncorrected,3276,0,10000142,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,0.0,0.0,tighter,3276,0,10000142,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,0.0,0.0,naive,3276,0,10000142,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,0.0,0.005,uncorrected,3276,13,10000142,0.1,2950,0.28081242458104594,9.780561481027608,9.783393310370862,0.8859060402684564,-0.0028318293432524175,0.0028318293432524175,0.0028318293432524175,0.0,False
cpusmall,absolute,0,0.0,0.005,tighter,3276,13,10000142,0.0995,2951,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,0.0,0.005,naive,3276,13,10000142,0.095,2966,0.28701085652457375,9.996449879840752,9.783393310370862,0.8938377059182429,0.2130565694698914,0.2130565694698914,0.2130565694698914,0.0,False
cpusmall,absolute,0,0.0,0.01,uncorrected,3276,36,10000142,0.1,2950,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.01,tighter,3276,36,10000142,0.099,2953,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,0.0,0.01,naive,3276,36,10000142,0.09000000000000001,2983,0.2934980256022245,10.222394853950943,9.783393310370862,0.8981086028065893,0.43900154358008386,0.43900154358008386,0.43900154358008386,0.0,False
cpusmall,absolute,0,0.0,0.015,uncorrected,3276,55,10000142,0.1,2950,0.2791965859527219,9.724282599951309,9.783393310370862,0.8834655277608298,-0.059110710419547234,0.059110710419547234,0.059110710419547234,0.0,False
cpusmall,absolute,0,0.0,0.015,tighter,3276,55,10000142,0.0985,2955,0.28222722583988413,9.82983832736426,9.783393310370862,0.8865161683953631,0.04644501699339754,0.04644501699339754,0.04644501699339754,0.0,False
cpusmall,absolute,0,0.0,0.015,naive,3276,55,10000142,0.085,2999,0.2984258013365577,10.39402690907197,9.783393310370862,0.9023794996949359,0.6106335987011066,0.6106335987011066,0.6106335987011066,0.0,False
cpusmall,absolute,0,0.0,0.02,uncorrected,3276,67,10000142,0.1,2950,0.27849726159587196,9.699925469466237,9.783393310370862,0.8828553996339231,-0.08346784090462267,0.08346784090462267,0.08346784090462267,0.0,False
cpusmall,absolute,0,0.0,0.02,tighter,3276,67,10000142,0.098,2956,0.28222722583988413,9.82983832736426,9.783393310370862,0.8865161683953631,0.04644501699339754,0.04644501699339754,0.04644501699339754,0.0,False
cpusmall,absolute,0,0.0,0.02,naive,3276,67,10000142,0.08,3015,0.305420049086677,10.637633189084827,9.783393310370862,0.9054301403294692,0.8542398787139662,0.8542398787139662,0.8542398787139662,0.0,False
cpusmall,absolute,0,0.0,0.025,uncorrected,3276,90,10000142,0.1,2950,0.2777879663230448,9.675221056780657,9.783393310370862,0.8828553996339231,-0.10817225359020163,0.10817225359020163,0.10817225359020163,0.0,False
cpusmall,absolute,0,0.0,0.025,tighter,3276,90,10000142,0.0975,2958,0.28222722583988413,9.82983832736426,9.783393310370862,0.8865161683953631,0.04644501699339754,0.04644501699339754,0.04644501699339754,0.0,False
cpusmall,absolute,0,0.0,0.025,naive,3276,90,10000142,0.07500000000000001,3032,0.31300443301378,10.901793627873882,9.783393310370862,0.9090909090909091,1.1184003175030253,1.1184003175030253,1.1184003175030253,0.0,False
cpusmall,absolute,0,0.0,0.03,uncorrected,3276,109,10000142,0.1,2950,0.2775616214491914,9.667337573854494,9.783393310370862,0.8828553996339231,-0.11605573651636358,0.11605573651636358,0.11605573651636358,0.0,False
cpusmall,absolute,0,0.0,0.03,tighter,3276,109,10000142,0.097,2960,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,0.0,0.03,naive,3276,109,10000142,0.07,3048,0.3173197129811178,11.052092750469203,9.783393310370862,0.912751677852349,1.2686994400983411,1.2686994400983411,1.2686994400983411,0.0,False
cpusmall,absolute,0,0.0,0.035,uncorrected,3276,128,10000142,0.1,2950,0.2772169362586051,9.655332354700965,9.783393310370862,0.8804148871262966,-0.1280609556698911,0.1280609556698911,0.1280609556698911,0.0,False
cpusmall,absolute,0,0.0,0.035,tighter,3276,128,10000142,0.0965,2961,0.28081242458104594,9.780561481027608,9.783393310370862,0.8859060402684564,-0.0028318293432524175,0.0028318293432524175,0.0028318293432524175,0.0,False
cpusmall,absolute,0,0.0,0.035,naive,3276,128,10000142,0.065,3064,0.3227077771145791,11.239756428811285,9.783393310370862,0.9176327028676022,1.4563631184404242,1.4563631184404242,1.4563631184404242,0.0,False
cpusmall,absolute,0,0.0,0.04,uncorrected,3276,143,10000142,0.1,2950,0.2763744073508094,9.62598747868798,9.783393310370862,0.8804148871262966,-0.15740583168288316,0.15740583168288316,0.15740583168288316,0.0,False
cpusmall,absolute,0,0.0,0.04,tighter,3276,143,10000142,0.096,2963,0.28081242458104594,9.780561481027608,9.783393310370862,0.8859060402684564,-0.0028318293432524175,0.0028318293432524175,0.0028318293432524175,0.0,False
cpusmall,absolute,0,0.0,0.04,naive,3276,143,10000142,0.060000000000000005,3081,0.3382241128333518,11.780182927689088,9.783393310370862,0.9280048810250152,1.9967896173182262,1.9967896173182262,1.9967896173182262,0.0,False
cpusmall,absolute,0,0.0,0.045,uncorrected,3276,155,10000142,0.1,2950,0.2746202304202387,9.564890341181886,9.783393310370862,0.8798047589993899,-0.21850296918897388,0.21850296918897388,0.21850296918897388,0.0,False
cpusmall,absolute,0,0.0,0.045,tighter,3276,155,10000142,0.0955,2965,0.28081242458104594,9.780561481027608,9.783393310370862,0.8859060402684564,-0.0028318293432524175,0.0028318293432524175,0.0028318293432524175,0.0,False
cpusmall,absolute,0,0.0,0.045,naive,3276,155,10000142,0.05500000000000001,3097,0.34845269455464,12.136439501941558,9.783393310370862,0.9341061622940817,2.3530461915706975,2.3530461915706975,2.3530461915706975,0.0,False
cpusmall,absolute,0,0.0,0.05,uncorrected,3276,175,10000142,0.1,2950,0.27391948464399285,9.540483703343945,9.783393310370862,0.8791946308724832,-0.2429096070269144,0.2429096070269144,0.2429096070269144,0.0,False
cpusmall,absolute,0,0.0,0.05,tighter,3276,175,10000142,0.095,2966,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.05,naive,3276,175,10000142,0.05,3114,0.3593651522174228,12.516515145813772,9.783393310370862,0.9408175716900549,2.7331218354429105,2.7331218354429105,2.7331218354429105,0.0,False
cpusmall,absolute,0,0.0,0.055,uncorrected,3276,195,10000142,0.1,2950,0.27353825208688876,9.52720555701944,9.783393310370862,0.8785845027455765,-0.2561877533514186,0.2561877533514186,0.2561877533514186,0.0,False
cpusmall,absolute,0,0.0,0.055,tighter,3276,195,10000142,0.0945,2968,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,0.0,0.055,naive,3276,195,10000142,0.045000000000000005,3130,0.36593544529961053,12.745355288961216,9.783393310370862,0.9432580841976815,2.9619619785903537,2.9619619785903537,2.9619619785903537,0.0,False
cpusmall,absolute,0,0.0,0.06,uncorrected,3276,213,10000142,0.1,2950,0.27158210544468847,9.45907391174595,9.783393310370862,0.8773642464917633,-0.32431939862491144,0.32431939862491144,0.32431939862491144,0.0,False
cpusmall,absolute,0,0.0,0.06,tighter,3276,213,10000142,0.094,2969,0.27849726159587196,9.699925469466237,9.783393310370862,0.8828553996339231,-0.08346784090462267,0.08346784090462267,0.08346784090462267,0.0,False
cpusmall,absolute,0,0.0,0.06,naive,3276,213,10000142,0.04000000000000001,3146,0.3782515270171711,13.1743184825367,9.783393310370862,0.947528981086028,3.390925172165842,3.390925172165842,3.390925172165842,0.0,False
cpusmall,absolute,0,0.0,0.065,uncorrected,3276,233,10000142,0.1,2950,0.2714559965986462,9.45468160138483,9.783393310370862,0.8773642464917633,-0.3287117089860282,0.3287117089860282,0.3287117089860282,0.0,False
cpusmall,absolute,0,0.0,0.065,tighter,3276,233,10000142,0.09350000000000001,2971,0.27849726159587196,9.699925469466237,9.783393310370862,0.8828553996339231,-0.08346784090462267,0.08346784090462267,0.08346784090462267,0.0,False
cpusmall,absolute,0,0.0,0.065,naive,3276,233,10000142,0.035,3163,0.39651349038164113,13.810373869747405,9.783393310370862,0.9542403904820013,4.026980559376545,4.026980559376545,4.026980559376545,0.0,False
cpusmall,absolute,0,0.0,0.07,uncorrected,3276,254,10000142,0.1,2950,0.27062356957978906,9.425688569297499,9.783393310370862,0.8749237339841367,-0.357704741073365,0.357704741073365,0.357704741073365,0.0,False
cpusmall,absolute,0,0.0,0.07,tighter,3276,254,10000142,0.093,2973,0.27849726159587196,9.699925469466237,9.783393310370862,0.8828553996339231,-0.08346784090462267,0.08346784090462267,0.08346784090462267,0.0,False
cpusmall,absolute,0,0.0,0.07,naive,3276,254,10000142,0.03,3179,0.40537839704700596,14.119134298683292,9.783393310370862,0.9560707748627212,4.335740988312436,4.335740988312436,4.335740988312436,0.0,False
cpusmall,absolute,0,0.0,0.075,uncorrected,3276,262,10000142,0.1,2950,0.2698280725066651,9.397981789430919,9.783393310370862,0.8749237339841367,-0.38541152093994174,0.38541152093994174,0.38541152093994174,0.0,False
cpusmall,absolute,0,0.0,0.075,tighter,3276,262,10000142,0.09250000000000001,2974,0.27849726159587196,9.699925469466237,9.783393310370862,0.8828553996339231,-0.08346784090462267,0.08346784090462267,0.08346784090462267,0.0,False
cpusmall,absolute,0,0.0,0.075,naive,3276,262,10000142,0.02500000000000001,3196,0.43330178433635935,15.091692427297172,9.783393310370862,0.9658328248932275,5.308299116926307,5.308299116926307,5.308299116926307,0.0,False
cpusmall,absolute,0,0.0,0.08,uncorrected,3276,283,10000142,0.1,2950,0.2696220564973167,9.390806351063066,9.783393310370862,0.8749237339841367,-0.3925869593077928,0.3925869593077928,0.3925869593077928,0.0,False
cpusmall,absolute,0,0.0,0.08,tighter,3276,283,10000142,0.09200000000000001,2976,0.2791965859527219,9.724282599951309,9.783393310370862,0.8834655277608298,-0.059110710419547234,0.059110710419547234,0.059110710419547234,0.0,False
cpusmall,absolute,0,0.0,0.08,naive,3276,283,10000142,0.020000000000000004,3212,0.4561747385457289,15.888346404524947,9.783393310370862,0.9713239780353874,6.104953094154092,6.104953094154092,6.104953094154092,0.0,False
cpusmall,absolute,0,0.0,0.085,uncorrected,3276,302,10000142,0.1,2950,0.2680329807521372,9.335459608315038,9.783393310370862,0.8737034777303234,-0.4479337020558219,0.4479337020558219,0.4479337020558219,0.0,False
cpusmall,absolute,0,0.0,0.085,tighter,3276,302,10000142,0.09150000000000001,2978,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.085,naive,3276,302,10000142,0.015,3228,0.517412772463885,18.021237627580216,9.783393310370862,0.9810860280658938,8.237844317209351,8.237844317209351,8.237844317209351,0.0,False
cpusmall,absolute,0,0.0,0.09,uncorrected,3276,317,10000142,0.1,2950,0.2674361083042434,9.314670828467898,9.783393310370862,0.8730933496034167,-0.4687224819029617,0.4687224819029617,0.4687224819029617,0.0,False
cpusmall,absolute,0,0.0,0.09,tighter,3276,317,10000142,0.09100000000000001,2979,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.09,naive,3276,317,10000142,0.010000000000000009,3245,0.5497878148394892,19.148844758489354,9.783393310370862,0.9847467968273338,9.36545144811849,9.36545144811849,9.36545144811849,0.0,False
cpusmall,absolute,0,0.0,0.095,uncorrected,3276,331,10000142,0.1,2950,0.266950293196421,9.297750122279208,9.783393310370862,0.8730933496034167,-0.48564318809165047,0.48564318809165047,0.48564318809165047,0.0,False
cpusmall,absolute,0,0.0,0.095,tighter,3276,331,10000142,0.09050000000000001,2981,0.28222722583988413,9.82983832736426,9.783393310370862,0.8865161683953631,0.04644501699339754,0.04644501699339754,0.04644501699339754,0.0,False
cpusmall,absolute,0,0.0,0.095,naive,3276,331,10000142,0.0050000000000000044,3261,0.7045735574114036,24.539957612095275,9.783393310370862,0.9981696156192801,14.756564301724412,14.756564301724412,14.756564301724412,0.0,False
cpusmall,absolute,0,0.0,0.1,uncorrected,3276,345,10000142,0.1,2950,0.26670399699936365,9.289171744376393,9.783393310370862,0.8730933496034167,-0.4942215659944673,0.4942215659944673,0.4942215659944673,0.0,False
cpusmall,absolute,0,0.0,0.1,tighter,3276,345,10000142,0.09000000000000001,2983,0.28222722583988413,9.82983832736426,9.783393310370862,0.8865161683953631,0.04644501699339754,0.04644501699339754,0.04644501699339754,0.0,False
cpusmall,absolute,0,0.0,0.1,naive,3276,345,10000142,0.0,3277,inf,inf,9.783393310370862,1.0,inf,inf,inf,0.0,True
cpusmall,absolute,0,0.0,0.105,uncorrected,3276,364,10000142,0.1,2950,0.2643316681475788,9.206544673217723,9.783393310370862,0.8688224527150702,-0.5768486371531397,0.5768486371531397,0.5768486371531397,0.0,False
cpusmall,absolute,0,0.0,0.105,tighter,3276,364,10000142,0.08950000000000001,2984,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.11,uncorrected,3276,377,10000142,0.1,2950,0.2629037186531255,9.156809880168094,9.783393310370862,0.8676021964612569,-0.6265834302027674,0.6265834302027674,0.6265834302027674,0.0,False
cpusmall,absolute,0,0.0,0.11,tighter,3276,377,10000142,0.08900000000000001,2986,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.115,uncorrected,3276,397,10000142,0.1,2950,0.2617080765361417,9.115166241173435,9.783393310370862,0.8657718120805369,-0.6682270691974207,0.6682270691974207,0.6682270691974207,0.0,False
cpusmall,absolute,0,0.0,0.115,tighter,3276,397,10000142,0.08850000000000001,2987,0.2781362498304635,9.68735160357615,9.783393310370862,0.8828553996339231,-0.096041706794708,0.096041706794708,0.096041706794708,0.0,False
cpusmall,absolute,0,0.0,0.12,uncorrected,3276,407,10000142,0.1,2950,0.26134967686055216,9.102683353113504,9.783393310370862,0.8657718120805369,-0.680709957257355,0.680709957257355,0.680709957257355,0.0,False
cpusmall,absolute,0,0.0,0.12,tighter,3276,407,10000142,0.08800000000000001,2989,0.2781362498304635,9.68735160357615,9.783393310370862,0.8828553996339231,-0.096041706794708,0.096041706794708,0.096041706794708,0.0,False
cpusmall,absolute,0,0.0,0.125,uncorrected,3276,429,10000142,0.1,2950,0.26134967686055216,9.102683353113504,9.783393310370862,0.8657718120805369,-0.680709957257355,0.680709957257355,0.680709957257355,0.0,False
cpusmall,absolute,0,0.0,0.125,tighter,3276,429,10000142,0.08750000000000001,2991,0.2791965859527219,9.724282599951309,9.783393310370862,0.8834655277608298,-0.059110710419547234,0.059110710419547234,0.059110710419547234,0.0,False
cpusmall,absolute,0,0.0,0.13,uncorrected,3276,440,10000142,0.1,2950,0.2604383147049517,9.070941048236394,9.783393310370862,0.8633312995729103,-0.7124522621344649,0.7124522621344649,0.7124522621344649,0.0,False
cpusmall,absolute,0,0.0,0.13,tighter,3276,440,10000142,0.08700000000000001,2992,0.2791965859527219,9.724282599951309,9.783393310370862,0.8834655277608298,-0.059110710419547234,0.059110710419547234,0.059110710419547234,0.0,False
cpusmall,absolute,0,0.0,0.135,uncorrected,3276,457,10000142,0.1,2950,0.25962505575601774,9.04261563079124,9.783393310370862,0.862111043319097,-0.7407776795796198,0.7407776795796198,0.7407776795796198,0.0,False
cpusmall,absolute,0,0.0,0.135,tighter,3276,457,10000142,0.08650000000000001,2994,0.27849726159587196,9.699925469466237,9.783393310370862,0.8828553996339231,-0.08346784090462267,0.08346784090462267,0.08346784090462267,0.0,False
cpusmall,absolute,0,0.0,0.14,uncorrected,3276,473,10000142,0.1,2950,0.2590420657894402,9.022310371081163,9.783393310370862,0.860280658938377,-0.761082939289694,0.761082939289694,0.761082939289694,0.0,False
cpusmall,absolute,0,0.0,0.14,tighter,3276,473,10000142,0.08600000000000001,2996,0.27849726159587196,9.699925469466237,9.783393310370862,0.8828553996339231,-0.08346784090462267,0.08346784090462267,0.08346784090462267,0.0,False
cpusmall,absolute,0,0.0,0.145,uncorrected,3276,488,10000142,0.1,2950,0.25839775580848173,8.999869364808008,9.783393310370862,0.860280658938377,-0.7835239455628515,0.7835239455628515,0.7835239455628515,0.0,False
cpusmall,absolute,0,0.0,0.145,tighter,3276,488,10000142,0.0855,2997,0.2781362498304635,9.68735160357615,9.783393310370862,0.8828553996339231,-0.096041706794708,0.096041706794708,0.096041706794708,0.0,False
cpusmall,absolute,0,0.0,0.15,uncorrected,3276,503,10000142,0.1,2950,0.25839775580848173,8.999869364808008,9.783393310370862,0.860280658938377,-0.7835239455628515,0.7835239455628515,0.7835239455628515,0.0,False
cpusmall,absolute,0,0.0,0.15,tighter,3276,503,10000142,0.085,2999,0.2791965859527219,9.724282599951309,9.783393310370862,0.8834655277608298,-0.059110710419547234,0.059110710419547234,0.059110710419547234,0.0,False
cpusmall,absolute,0,0.0,0.155,uncorrected,3276,515,10000142,0.1,2950,0.2578917777880658,8.982246394086149,9.783393310370862,0.8590604026845637,-0.8011469162847137,0.8011469162847137,0.8011469162847137,0.0,False
cpusmall,absolute,0,0.0,0.155,tighter,3276,515,10000142,0.0845,3001,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.16,uncorrected,3276,529,10000142,0.1,2950,0.2578917777880658,8.982246394086149,9.783393310370862,0.8590604026845637,-0.8011469162847137,0.8011469162847137,0.8011469162847137,0.0,False
cpusmall,absolute,0,0.0,0.16,tighter,3276,529,10000142,0.084,3002,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.165,uncorrected,3276,540,10000142,0.1,2950,0.2575525382606597,8.970430844758011,9.783393310370862,0.8590604026845637,-0.8129624656128479,0.8129624656128479,0.8129624656128479,0.0,False
cpusmall,absolute,0,0.0,0.165,tighter,3276,540,10000142,0.0835,3004,0.28222722583988413,9.82983832736426,9.783393310370862,0.8865161683953631,0.04644501699339754,0.04644501699339754,0.04644501699339754,0.0,False
cpusmall,absolute,0,0.0,0.17,uncorrected,3276,557,10000142,0.1,2950,0.2574089980464725,8.965431408241082,9.783393310370862,0.8590604026845637,-0.8179619021297782,0.8179619021297782,0.8179619021297782,0.0,False
cpusmall,absolute,0,0.0,0.17,tighter,3276,557,10000142,0.083,3006,0.2830910467762204,9.859924794474964,9.783393310370862,0.8877364246491763,0.07653148410410487,0.07653148410410487,0.07653148410410487,0.0,False
cpusmall,absolute,0,0.0,0.175,uncorrected,3276,567,10000142,0.1,2950,0.25663499926541145,8.938473403531345,9.783393310370862,0.8584502745576571,-0.8449199068395122,0.8449199068395122,0.8449199068395122,0.0,False
cpusmall,absolute,0,0.0,0.175,tighter,3276,567,10000142,0.0825,3007,0.28286743180005436,9.852136392570264,9.783393310370862,0.8871262965222697,0.06874308219940531,0.06874308219940531,0.06874308219940531,0.0,False
cpusmall,absolute,0,0.0,0.18,uncorrected,3276,581,10000142,0.1,2950,0.25663499926541145,8.938473403531345,9.783393310370862,0.8584502745576571,-0.8449199068395122,0.8449199068395122,0.8449199068395122,0.0,False
cpusmall,absolute,0,0.0,0.18,tighter,3276,581,10000142,0.08200000000000002,3009,0.2831180381905845,9.860864892435522,9.783393310370862,0.8877364246491763,0.07747158206466224,0.07747158206466224,0.07747158206466224,0.0,False
cpusmall,absolute,0,0.0,0.185,uncorrected,3276,597,10000142,0.1,2950,0.2560977487161886,8.919761225695096,9.783393310370862,0.8578401464307505,-0.8636320846757652,0.8636320846757652,0.8636320846757652,0.0,False
cpusmall,absolute,0,0.0,0.185,tighter,3276,597,10000142,0.0815,3010,0.2831180381905845,9.860864892435522,9.783393310370862,0.8877364246491763,0.07747158206466224,0.07747158206466224,0.07747158206466224,0.0,False
cpusmall,absolute,0,0.0,0.19,uncorrected,3276,616,10000142,0.1,2950,0.25606533869585485,8.918632400298755,9.783393310370862,0.8578401464307505,-0.8647609100721061,0.8647609100721061,0.8647609100721061,0.0,False
cpusmall,absolute,0,0.0,0.19,tighter,3276,616,10000142,0.08100000000000002,3012,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,0.0,0.195,uncorrected,3276,634,10000142,0.1,2950,0.25438706428091024,8.860178910849736,9.783393310370862,0.8572300183038438,-0.9232143995211254,0.9232143995211254,0.9232143995211254,0.0,False
cpusmall,absolute,0,0.0,0.195,tighter,3276,634,10000142,0.0805,3014,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,0.0,0.2,uncorrected,3276,655,10000142,0.1,2950,0.2537212542823462,8.836989069319914,9.783393310370862,0.8560097620500305,-0.9464042410509459,0.9464042410509459,0.9464042410509459,0.0,False
cpusmall,absolute,0,0.0,0.2,tighter,3276,655,10000142,0.08000000000000002,3015,0.2831180381905845,9.860864892435522,9.783393310370862,0.8877364246491763,0.07747158206466224,0.07747158206466224,0.07747158206466224,0.0,False
cpusmall,absolute,0,0.0,0.205,uncorrected,3276,663,10000142,0.1,2950,0.2529013158485163,8.808431008633336,9.783393310370862,0.8547895057962172,-0.9749623017375233,0.9749623017375233,0.9749623017375233,0.0,False
cpusmall,absolute,0,0.0,0.205,tighter,3276,663,10000142,0.07950000000000002,3017,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,0.0,0.21,uncorrected,3276,683,10000142,0.1,2950,0.25244755925057444,8.792626884901226,9.783393310370862,0.8547895057962172,-0.9907664254696326,0.9907664254696326,0.9907664254696326,0.0,False
cpusmall,absolute,0,0.0,0.21,tighter,3276,683,10000142,0.07900000000000001,3019,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.215,uncorrected,3276,702,10000142,0.1,2950,0.25210956570619636,8.780854732561775,9.783393310370862,0.8547895057962172,-1.0025385778090878,1.0025385778090878,1.0025385778090878,0.0,False
cpusmall,absolute,0,0.0,0.215,tighter,3276,702,10000142,0.07850000000000001,3020,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.22,uncorrected,3276,715,10000142,0.1,2950,0.25117673167802607,8.748364572706036,9.783393310370862,0.8547895057962172,-1.0350287376648233,1.0350287376648233,1.0350287376648233,0.0,False
cpusmall,absolute,0,0.0,0.22,tighter,3276,715,10000142,0.07800000000000001,3022,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,0.0,0.225,uncorrected,3276,729,10000142,0.1,2950,0.25117673167802607,8.748364572706036,9.783393310370862,0.8547895057962172,-1.0350287376648233,1.0350287376648233,1.0350287376648233,0.0,False
cpusmall,absolute,0,0.0,0.225,tighter,3276,729,10000142,0.07750000000000001,3024,0.2859052651833921,9.957942665989902,9.783393310370862,0.8926174496644296,0.17454935561904042,0.17454935561904042,0.17454935561904042,0.0,False
cpusmall,absolute,0,0.0,0.23,uncorrected,3276,742,10000142,0.1,2950,0.2508781371962221,8.73796467073754,9.783393310370862,0.8541793776693105,-1.0454286396333194,1.0454286396333194,1.0454286396333194,0.0,False
cpusmall,absolute,0,0.0,0.23,tighter,3276,742,10000142,0.07700000000000001,3025,0.2859052651833921,9.957942665989902,9.783393310370862,0.8926174496644296,0.17454935561904042,0.17454935561904042,0.17454935561904042,0.0,False
cpusmall,absolute,0,0.0,0.235,uncorrected,3276,762,10000142,0.1,2950,0.2508781371962221,8.73796467073754,9.783393310370862,0.8541793776693105,-1.0454286396333194,1.0454286396333194,1.0454286396333194,0.0,False
cpusmall,absolute,0,0.0,0.235,tighter,3276,762,10000142,0.07650000000000001,3027,0.28701085652457375,9.996449879840752,9.783393310370862,0.8938377059182429,0.2130565694698914,0.2130565694698914,0.2130565694698914,0.0,False
cpusmall,absolute,0,0.0,0.24,uncorrected,3276,783,10000142,0.1,2950,0.24969884329982883,8.696890432391127,9.783393310370862,0.8541793776693105,-1.0865028779797299,1.0865028779797299,1.0865028779797299,0.0,False
cpusmall,absolute,0,0.0,0.24,tighter,3276,783,10000142,0.07600000000000001,3028,0.2866081282524297,9.982423048115878,9.783393310370862,0.8932275777913362,0.1990297377450177,0.1990297377450177,0.1990297377450177,0.0,False
cpusmall,absolute,0,0.0,0.245,uncorrected,3276,799,10000142,0.1,2950,0.24951193904928082,8.690380647376182,9.783393310370862,0.8541793776693105,-1.0930126629946812,1.0930126629946812,1.0930126629946812,0.0,False
cpusmall,absolute,0,0.0,0.245,tighter,3276,799,10000142,0.07550000000000001,3030,0.28701085652457375,9.996449879840752,9.783393310370862,0.8938377059182429,0.2130565694698914,0.2130565694698914,0.2130565694698914,0.0,False
cpusmall,absolute,0,0.0,0.25,uncorrected,3276,813,10000142,0.1,2950,0.24864303203272708,8.660117034541456,9.783393310370862,0.8541793776693105,-1.1232762758294028,1.1232762758294028,1.1232762758294028,0.0,False
cpusmall,absolute,0,0.0,0.25,tighter,3276,813,10000142,0.07500000000000001,3032,0.28714546545298214,10.0011382439762,9.783393310370862,0.8938377059182429,0.21774493360533878,0.21774493360533878,0.21774493360533878,0.0,False
cpusmall,absolute,0,0.0,0.255,uncorrected,3276,836,10000142,0.1,2950,0.24784096683730628,8.632181490139141,9.783393310370862,0.8541793776693105,-1.1512118202317188,1.1512118202317188,1.1512118202317188,0.0,False
cpusmall,absolute,0,0.0,0.255,tighter,3276,836,10000142,0.0745,3033,0.2866081282524297,9.982423048115878,9.783393310370862,0.8932275777913362,0.1990297377450177,0.1990297377450177,0.1990297377450177,0.0,False
cpusmall,absolute,0,0.0,0.26,uncorrected,3276,849,10000142,0.1,2950,0.2474995074277293,8.620288623384317,9.783393310370862,0.8541793776693105,-1.1631046869865478,1.1631046869865478,1.1631046869865478,0.0,False
cpusmall,absolute,0,0.0,0.26,tighter,3276,849,10000142,0.074,3035,0.2866081282524297,9.982423048115878,9.783393310370862,0.8932275777913362,0.1990297377450177,0.1990297377450177,0.1990297377450177,0.0,False
cpusmall,absolute,0,0.0,0.265,uncorrected,3276,859,10000142,0.1,2950,0.24663790699396237,8.59027949530848,9.783393310370862,0.8523489932885906,-1.1931138150623797,1.1931138150623797,1.1931138150623797,0.0,False
cpusmall,absolute,0,0.0,0.265,tighter,3276,859,10000142,0.0735,3037,0.2866081282524297,9.982423048115878,9.783393310370862,0.8932275777913362,0.1990297377450177,0.1990297377450177,0.1990297377450177,0.0,False
cpusmall,absolute,0,0.0,0.27,uncorrected,3276,870,10000142,0.1,2950,0.24602692896076328,8.568999424719804,9.783393310370862,0.8523489932885906,-1.214393885651053,1.214393885651053,1.214393885651053,0.0,False
cpusmall,absolute,0,0.0,0.27,tighter,3276,870,10000142,0.073,3038,0.2866081282524297,9.982423048115878,9.783393310370862,0.8932275777913362,0.1990297377450177,0.1990297377450177,0.1990297377450177,0.0,False
cpusmall,absolute,0,0.0,0.275,uncorrected,3276,887,10000142,0.1,2950,0.24553740448337286,8.551949522975866,9.783393310370862,0.8511287370347773,-1.2314437873949944,1.2314437873949944,1.2314437873949944,0.0,False
cpusmall,absolute,0,0.0,0.275,tighter,3276,887,10000142,0.0725,3040,0.2866081282524297,9.982423048115878,9.783393310370862,0.8932275777913362,0.1990297377450177,0.1990297377450177,0.1990297377450177,0.0,False
cpusmall,absolute,0,0.0,0.28,uncorrected,3276,902,10000142,0.1,2950,0.24536776495887336,8.54604106005278,9.783393310370862,0.8511287370347773,-1.2373522503180832,1.2373522503180832,1.2373522503180832,0.0,False
cpusmall,absolute,0,0.0,0.28,tighter,3276,902,10000142,0.072,3042,0.28714546545298214,10.0011382439762,9.783393310370862,0.8938377059182429,0.21774493360533878,0.21774493360533878,0.21774493360533878,0.0,False
cpusmall,absolute,0,0.0,0.285,uncorrected,3276,918,10000142,0.1,2950,0.24533490820677395,8.544896675204226,9.783393310370862,0.8511287370347773,-1.238496635166634,1.238496635166634,1.238496635166634,0.0,False
cpusmall,absolute,0,0.0,0.285,tighter,3276,918,10000142,0.07150000000000001,3043,0.28714546545298214,10.0011382439762,9.783393310370862,0.8938377059182429,0.21774493360533878,0.21774493360533878,0.21774493360533878,0.0,False
cpusmall,absolute,0,0.0,0.29,uncorrected,3276,933,10000142,0.1,2950,0.245175566017114,8.539346863493378,9.783393310370862,0.8511287370347773,-1.2440464468774788,1.2440464468774788,1.2440464468774788,0.0,False
cpusmall,absolute,0,0.0,0.29,tighter,3276,933,10000142,0.071,3045,0.2881359459563959,10.0356362027964,9.783393310370862,0.8944478340451495,0.25224289242554065,0.25224289242554065,0.25224289242554065,0.0,False
cpusmall,absolute,0,0.0,0.295,uncorrected,3276,946,10000142,0.1,2950,0.24491465923303657,8.530259605882566,9.783393310370862,0.8505186089078707,-1.2531337044882966,1.2531337044882966,1.2531337044882966,0.0,False
cpusmall,absolute,0,0.0,0.295,tighter,3276,946,10000142,0.07050000000000001,3046,0.2881359459563959,10.0356362027964,9.783393310370862,0.8944478340451495,0.25224289242554065,0.25224289242554065,0.25224289242554065,0.0,False
cpusmall,absolute,0,0.0,0.3,uncorrected,3276,961,10000142,0.1,2950,0.2442868770766209,8.50839425577679,9.783393310370862,0.8492983526540574,-1.27499905459407,1.27499905459407,1.27499905459407,0.0,False
cpusmall,absolute,0,0.0,0.3,tighter,3276,961,10000142,0.06999999999999999,3048,0.2881359459563959,10.0356362027964,9.783393310370862,0.8944478340451495,0.25224289242554065,0.25224289242554065,0.25224289242554065,0.0,False
cpusmall,absolute,0,0.0,0.305,uncorrected,3276,983,10000142,0.1,2950,0.24165055477041514,8.416572419766084,9.783393310370862,0.8456375838926175,-1.3668208906047776,1.3668208906047776,1.3668208906047776,0.0,False
cpusmall,absolute,0,0.0,0.305,tighter,3276,983,10000142,0.0695,3050,0.2881359459563959,10.0356362027964,9.783393310370862,0.8944478340451495,0.25224289242554065,0.25224289242554065,0.25224289242554065,0.0,False
cpusmall,absolute,0,0.0,0.31,uncorrected,3276,999,10000142,0.1,2950,0.2415111267283072,8.411716208221844,9.783393310370862,0.8456375838926175,-1.371677102149015,1.371677102149015,1.371677102149015,0.0,False
cpusmall,absolute,0,0.0,0.31,tighter,3276,999,10000142,0.06899999999999999,3051,0.2896755508712439,10.089259900354044,9.783393310370862,0.8950579621720561,0.3058665899831837,0.3058665899831837,0.3058665899831837,0.0,False
cpusmall,absolute,0,0.0,0.315,uncorrected,3276,1019,10000142,0.1,2950,0.24083946771037879,8.388322648165033,9.783393310370862,0.8450274557657108,-1.3950706622058264,1.3950706622058264,1.3950706622058264,0.0,False
cpusmall,absolute,0,0.0,0.315,tighter,3276,1019,10000142,0.0685,3053,0.2899437447943043,10.098600965505433,9.783393310370862,0.8956680902989628,0.31520765513457105,0.31520765513457105,0.31520765513457105,0.0,False
cpusmall,absolute,0,0.0,0.32,uncorrected,3276,1028,10000142,0.1,2950,0.23968943561782385,8.348267584350925,9.783393310370862,0.8431970713849909,-1.435125726019935,1.435125726019935,1.435125726019935,0.0,False
cpusmall,absolute,0,0.0,0.32,tighter,3276,1028,10000142,0.06799999999999999,3055,0.29017736206201206,10.106737742406436,9.783393310370862,0.8962782184258694,0.3233444320355734,0.3233444320355734,0.3233444320355734,0.0,False
cpusmall,absolute,0,0.0,0.325,uncorrected,3276,1043,10000142,0.1,2950,0.238199659552023,8.296379401603073,9.783393310370862,0.8431970713849909,-1.487013908767787,1.487013908767787,1.487013908767787,0.0,False
cpusmall,absolute,0,0.0,0.325,tighter,3276,1043,10000142,0.0675,3056,0.29017736206201206,10.106737742406436,9.783393310370862,0.8962782184258694,0.3233444320355734,0.3233444320355734,0.3233444320355734,0.0,False
cpusmall,absolute,0,0.0,0.33,uncorrected,3276,1058,10000142,0.1,2950,0.23541515712950523,8.199396523519464,9.783393310370862,0.8401464307504576,-1.5839967868513924,1.5839967868513924,1.5839967868513924,0.0,False
cpusmall,absolute,0,0.0,0.33,tighter,3276,1058,10000142,0.06699999999999999,3058,0.29017736206201206,10.106737742406436,9.783393310370862,0.8962782184258694,0.3233444320355734,0.3233444320355734,0.3233444320355734,0.0,False
cpusmall,absolute,0,0.0,0.335,uncorrected,3276,1072,10000142,0.1,2950,0.2347814699509353,8.177325504336508,9.783393310370862,0.8401464307504576,-1.6060678060343543,1.6060678060343543,1.6060678060343543,0.0,False
cpusmall,absolute,0,0.0,0.335,tighter,3276,1072,10000142,0.0665,3060,0.29017736206201206,10.106737742406436,9.783393310370862,0.8962782184258694,0.3233444320355734,0.3233444320355734,0.3233444320355734,0.0,False
cpusmall,absolute,0,0.0,0.34,uncorrected,3276,1095,10000142,0.1,2950,0.23425974610334344,8.159154114038857,9.783393310370862,0.839536302623551,-1.6242391963320009,1.6242391963320009,1.6242391963320009,0.0,False
cpusmall,absolute,0,0.0,0.34,tighter,3276,1095,10000142,0.06599999999999999,3061,0.2899437447943043,10.098600965505433,9.783393310370862,0.8956680902989628,0.31520765513457105,0.31520765513457105,0.31520765513457105,0.0,False
cpusmall,absolute,0,0.0,0.345,uncorrected,3276,1116,10000142,0.1,2950,0.23262689756470245,8.102282785979884,9.783393310370862,0.839536302623551,-1.6811105243909736,1.6811105243909736,1.6811105243909736,0.0,False
cpusmall,absolute,0,0.0,0.345,tighter,3276,1116,10000142,0.0655,3063,0.2899437447943043,10.098600965505433,9.783393310370862,0.8956680902989628,0.31520765513457105,0.31520765513457105,0.31520765513457105,0.0,False
cpusmall,absolute,0,0.0,0.35,uncorrected,3276,1137,10000142,0.1,2950,0.2318746489940235,8.0760823306207,9.783393310370862,0.8383160463697377,-1.7073109797501593,1.7073109797501593,1.7073109797501593,0.0,False
cpusmall,absolute,0,0.0,0.35,tighter,3276,1137,10000142,0.065,3064,0.28972758886362215,10.091072358561917,9.783393310370862,0.8950579621720561,0.3076790481910581,0.3076790481910581,0.3076790481910581,0.0,False
cpusmall,absolute,0,0.0,0.355,uncorrected,3276,1154,10000142,0.1,2950,0.2311781047233054,8.051822029196433,9.783393310370862,0.8364856619890177,-1.7315712811744268,1.7315712811744268,1.7315712811744268,0.0,False
cpusmall,absolute,0,0.0,0.355,tighter,3276,1154,10000142,0.0645,3066,0.28972758886362215,10.091072358561917,9.783393310370862,0.8950579621720561,0.3076790481910581,0.3076790481910581,0.3076790481910581,0.0,False
cpusmall,absolute,0,0.0,0.36,uncorrected,3276,1173,10000142,0.1,2950,0.22902296609294714,7.976759588829683,9.783393310370862,0.8346552776082977,-1.8066337215411754,1.8066337215411754,1.8066337215411754,0.0,False
cpusmall,absolute,0,0.0,0.36,tighter,3276,1173,10000142,0.064,3068,0.2881359459563959,10.0356362027964,9.783393310370862,0.8944478340451495,0.25224289242554065,0.25224289242554065,0.25224289242554065,0.0,False
cpusmall,absolute,0,0.0,0.365,uncorrected,3276,1184,10000142,0.1,2950,0.22801155275684087,7.941532549530134,9.783393310370862,0.8340451494813911,-1.841860760840726,1.841860760840726,1.841860760840726,0.0,False
cpusmall,absolute,0,0.0,0.365,tighter,3276,1184,10000142,0.0635,3069,0.28701085652457375,9.996449879840752,9.783393310370862,0.8938377059182429,0.2130565694698914,0.2130565694698914,0.2130565694698914,0.0,False
cpusmall,absolute,0,0.0,0.37,uncorrected,3276,1201,10000142,0.1,2950,0.22792634351999874,7.938564752856146,9.783393310370862,0.8334350213544844,-1.8448285575147148,1.8448285575147148,1.8448285575147148,0.0,False
cpusmall,absolute,0,0.0,0.37,tighter,3276,1201,10000142,0.063,3071,0.2881359459563959,10.0356362027964,9.783393310370862,0.8944478340451495,0.25224289242554065,0.25224289242554065,0.25224289242554065,0.0,False
cpusmall,absolute,0,0.0,0.375,uncorrected,3276,1213,10000142,0.1,2950,0.22678936359399848,7.89896428971592,9.783393310370862,0.8309945088468579,-1.8844290206549414,1.8844290206549414,1.8844290206549414,0.0,False
cpusmall,absolute,0,0.0,0.375,tighter,3276,1213,10000142,0.0625,3073,0.2899437447943043,10.098600965505433,9.783393310370862,0.8956680902989628,0.31520765513457105,0.31520765513457105,0.31520765513457105,0.0,False
cpusmall,absolute,0,0.0,0.38,uncorrected,3276,1234,10000142,0.1,2950,0.22527027114710302,7.846055031536221,9.783393310370862,0.8303843807199512,-1.9373382788346396,1.9373382788346396,1.9373382788346396,0.0,False
cpusmall,absolute,0,0.0,0.38,tighter,3276,1234,10000142,0.062,3074,0.2859052651833921,9.957942665989902,9.783393310370862,0.8926174496644296,0.17454935561904042,0.17454935561904042,0.17454935561904042,0.0,False
cpusmall,absolute,0,0.0,0.385,uncorrected,3276,1248,10000142,0.1,2950,0.22446346063102202,7.817954209901127,9.783393310370862,0.8291641244661379,-1.9654391004697318,1.9654391004697318,1.9654391004697318,0.0,False
cpusmall,absolute,0,0.0,0.385,tighter,3276,1248,10000142,0.0615,3076,0.2866081282524297,9.982423048115878,9.783393310370862,0.8932275777913362,0.1990297377450177,0.1990297377450177,0.1990297377450177,0.0,False
cpusmall,absolute,0,0.0,0.39,uncorrected,3276,1267,10000142,0.1,2950,0.2233046759090594,7.777594296220883,9.783393310370862,0.8291641244661379,-2.0057990141499777,2.0057990141499777,2.0057990141499777,0.0,False
cpusmall,absolute,0,0.0,0.39,tighter,3276,1267,10000142,0.061,3078,0.2866081282524297,9.982423048115878,9.783393310370862,0.8932275777913362,0.1990297377450177,0.1990297377450177,0.1990297377450177,0.0,False
cpusmall,absolute,0,0.0,0.395,uncorrected,3276,1280,10000142,0.1,2950,0.22073528461039754,7.6881036349623155,9.783393310370862,0.825503355704698,-2.095289675408544,2.095289675408544,2.095289675408544,0.0,False
cpusmall,absolute,0,0.0,0.395,tighter,3276,1280,10000142,0.0605,3079,0.28573792624153604,9.952114331252094,9.783393310370862,0.8926174496644296,0.16872102088123395,0.16872102088123395,0.16872102088123395,0.0,False
cpusmall,absolute,0,0.0,0.4,uncorrected,3276,1299,10000142,0.1,2950,0.21904437369716467,7.629210022364908,9.783393310370862,0.8230628431970713,-2.154183288005952,2.154183288005952,2.154183288005952,0.0,False
cpusmall,absolute,0,0.0,0.4,tighter,3276,1299,10000142,0.06,3081,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.405,uncorrected,3276,1310,10000142,0.1,2950,0.21775151130144316,7.584180247892756,9.783393310370862,0.8218425869432581,-2.1992130624781043,2.1992130624781043,2.1992130624781043,0.0,False
cpusmall,absolute,0,0.0,0.405,tighter,3276,1310,10000142,0.0595,3083,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.41,uncorrected,3276,1330,10000142,0.1,2950,0.2158928772376969,7.519444918755081,9.783393310370862,0.8200122025625382,-2.2639483916157785,2.2639483916157785,2.2639483916157785,0.0,False
cpusmall,absolute,0,0.0,0.41,tighter,3276,1330,10000142,0.05900000000000001,3084,0.28323341757337545,9.864883500759973,9.783393310370862,0.8877364246491763,0.08149019038911172,0.08149019038911172,0.08149019038911172,0.0,False
cpusmall,absolute,0,0.0,0.415,uncorrected,3276,1349,10000142,0.1,2950,0.21450434303335064,7.471082941273567,9.783393310370862,0.8181818181818182,-2.3123103690972937,2.3123103690972937,2.3123103690972937,0.0,False
cpusmall,absolute,0,0.0,0.415,tighter,3276,1349,10000142,0.058499999999999996,3086,0.28286743180005436,9.852136392570264,9.783393310370862,0.8871262965222697,0.06874308219940531,0.06874308219940531,0.06874308219940531,0.0,False
cpusmall,absolute,0,0.0,0.42,uncorrected,3276,1369,10000142,0.1,2950,0.2117059182208091,7.373615153051833,9.783393310370862,0.8145210494203783,-2.4097781573190247,2.4097781573190247,2.4097781573190247,0.0,False
cpusmall,absolute,0,0.0,0.42,tighter,3276,1369,10000142,0.05800000000000001,3087,0.2781362498304635,9.68735160357615,9.783393310370862,0.8828553996339231,-0.096041706794708,0.096041706794708,0.096041706794708,0.0,False
cpusmall,absolute,0,0.0,0.425,uncorrected,3276,1381,10000142,0.1,2950,0.2106838489076882,7.33801697120584,9.783393310370862,0.8139109212934716,-2.445376339165017,2.445376339165017,2.445376339165017,0.0,False
cpusmall,absolute,0,0.0,0.425,tighter,3276,1381,10000142,0.057499999999999996,3089,0.27849726159587196,9.699925469466237,9.783393310370862,0.8828553996339231,-0.08346784090462267,0.08346784090462267,0.08346784090462267,0.0,False
cpusmall,absolute,0,0.0,0.43,uncorrected,3276,1401,10000142,0.1,2950,0.21029894335985677,7.3246108963835805,9.783393310370862,0.8139109212934716,-2.4587824139872794,2.4587824139872794,2.4587824139872794,0.0,False
cpusmall,absolute,0,0.0,0.43,tighter,3276,1401,10000142,0.05700000000000001,3091,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.435,uncorrected,3276,1414,10000142,0.1,2950,0.21013732035174656,7.318981644864781,9.783393310370862,0.8139109212934716,-2.4644116655060775,2.4644116655060775,2.4644116655060775,0.0,False
cpusmall,absolute,0,0.0,0.435,tighter,3276,1414,10000142,0.056499999999999995,3092,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.44,uncorrected,3276,1436,10000142,0.1,2950,0.20835307663730496,7.256837295759615,9.783393310370862,0.8120805369127517,-2.526556014611245,2.526556014611245,2.526556014611245,0.0,False
cpusmall,absolute,0,0.0,0.44,tighter,3276,1436,10000142,0.05600000000000001,3094,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.445,uncorrected,3276,1451,10000142,0.1,2950,0.20770553616833798,7.234283773145244,9.783393310370862,0.8096400244051251,-2.5491095372256174,2.5491095372256174,2.5491095372256174,0.0,False
cpusmall,absolute,0,0.0,0.445,tighter,3276,1451,10000142,0.055499999999999994,3096,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.45,uncorrected,3276,1469,10000142,0.1,2950,0.20633327945025082,7.186488732669279,9.783393310370862,0.8096400244051251,-2.596904577701581,2.596904577701581,2.596904577701581,0.0,False
cpusmall,absolute,0,0.0,0.45,tighter,3276,1469,10000142,0.05500000000000001,3097,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.455,uncorrected,3276,1483,10000142,0.1,2950,0.20630202121120184,7.185400023260273,9.783393310370862,0.8096400244051251,-2.597993287110586,2.597993287110586,2.597993287110586,0.0,False
cpusmall,absolute,0,0.0,0.455,tighter,3276,1483,10000142,0.05449999999999999,3099,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.46,uncorrected,3276,1496,10000142,0.1,2950,0.20486263303113095,7.135266826300591,9.783393310370862,0.8090298962782184,-2.6481264840702705,2.6481264840702705,2.6481264840702705,0.0,False
cpusmall,absolute,0,0.0,0.46,tighter,3276,1496,10000142,0.054000000000000006,3101,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.465,uncorrected,3276,1510,10000142,0.1,2950,0.20463900487934633,7.127477965495442,9.783393310370862,0.8090298962782184,-2.6559153448754196,2.6559153448754196,2.6559153448754196,0.0,False
cpusmall,absolute,0,0.0,0.465,tighter,3276,1510,10000142,0.05349999999999999,3102,0.2795807843120627,9.737664043739095,9.783393310370862,0.8840756558877364,-0.04572926663176382,0.04572926663176382,0.04572926663176382,0.0,False
cpusmall,absolute,0,0.0,0.47,uncorrected,3276,1520,10000142,0.1,2950,0.20411591953059927,7.1092591547683925,9.783393310370862,0.8084197681513118,-2.674134155602467,2.674134155602467,2.674134155602467,0.0,False
cpusmall,absolute,0,0.0,0.47,tighter,3276,1520,10000142,0.053000000000000005,3104,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,0.0,0.475,uncorrected,3276,1536,10000142,0.1,2950,0.20226118902114523,7.044659784546378,9.783393310370862,0.8053691275167785,-2.7387335258244825,2.7387335258244825,2.7387335258244825,0.0,False
cpusmall,absolute,0,0.0,0.475,tighter,3276,1536,10000142,0.052500000000000005,3105,0.28286743180005436,9.852136392570264,9.783393310370862,0.8871262965222697,0.06874308219940531,0.06874308219940531,0.06874308219940531,0.0,False
cpusmall,absolute,0,0.0,0.48,uncorrected,3276,1549,10000142,0.1,2950,0.19976334085317957,6.957660936067688,9.783393310370862,0.8017083587553386,-2.8257323743031733,2.8257323743031733,2.8257323743031733,0.0,False
cpusmall,absolute,0,0.0,0.48,tighter,3276,1549,10000142,0.052000000000000005,3107,0.28286743180005436,9.852136392570264,9.783393310370862,0.8871262965222697,0.06874308219940531,0.06874308219940531,0.06874308219940531,0.0,False
cpusmall,absolute,0,0.0,0.485,uncorrected,3276,1570,10000142,0.1,2950,0.19865177728911143,6.918945712570513,9.783393310370862,0.799267846247712,-2.864447597800348,2.864447597800348,2.864447597800348,0.0,False
cpusmall,absolute,0,0.0,0.485,tighter,3276,1570,10000142,0.051500000000000004,3109,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,0.0,0.49,uncorrected,3276,1584,10000142,0.1,2950,0.19514739528813868,6.79688977553476,9.783393310370862,0.7925564368517388,-2.9865035348360984,2.9865035348360984,2.9865035348360984,0.0,False
cpusmall,absolute,0,0.0,0.49,tighter,3276,1584,10000142,0.051000000000000004,3110,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,0.0,0.495,uncorrected,3276,1605,10000142,0.1,2950,0.19478616981389013,6.784308466268721,9.783393310370862,0.7919463087248322,-2.99908484410214,2.99908484410214,2.99908484410214,0.0,False
cpusmall,absolute,0,0.0,0.495,tighter,3276,1605,10000142,0.0505,3112,0.28323341757337545,9.864883500759973,9.783393310370862,0.8877364246491763,0.08149019038911172,0.08149019038911172,0.08149019038911172,0.0,False
cpusmall,absolute,0,0.0,0.5,uncorrected,3276,1621,10000142,0.1,2950,0.19411901910319615,6.761071928381236,9.783393310370862,0.7913361805979255,-3.0223213819896237,3.0223213819896237,3.0223213819896237,0.0,False
cpusmall,absolute,0,0.0,0.5,tighter,3276,1621,10000142,0.05,3114,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.505,uncorrected,3276,1639,10000142,0.1,2950,0.1930163745060314,6.7226673482050465,9.783393310370862,0.788895668090299,-3.0607259621658134,3.0607259621658134,3.0607259621658134,0.0,False
cpusmall,absolute,0,0.0,0.505,tighter,3276,1639,10000142,0.0495,3115,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.51,uncorrected,3276,1657,10000142,0.1,2950,0.19065819868661676,6.640533220346325,9.783393310370862,0.7882855399633923,-3.142860090024537,3.142860090024537,3.142860090024537,0.0,False
cpusmall,absolute,0,0.0,0.51,tighter,3276,1657,10000142,0.049,3117,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.515,uncorrected,3276,1676,10000142,0.1,2950,0.19023934398575737,6.625944712877379,9.783393310370862,0.7876754118364857,-3.1574485974934787,3.1574485974934787,3.1574485974934787,0.0,False
cpusmall,absolute,0,0.0,0.515,tighter,3276,1676,10000142,0.0485,3119,0.28514415386762515,9.931433525488478,9.783393310370862,0.8913971934106162,0.148040215117616,0.148040215117616,0.148040215117616,0.0,False
cpusmall,absolute,0,0.0,0.52,uncorrected,3276,1696,10000142,0.1,2950,0.18797790172582574,6.547179768298967,9.783393310370862,0.7821842586943258,-3.2362135420718903,3.2362135420718903,3.2362135420718903,0.0,False
cpusmall,absolute,0,0.0,0.52,tighter,3276,1696,10000142,0.048,3120,0.28514415386762515,9.931433525488478,9.783393310370862,0.8913971934106162,0.148040215117616,0.148040215117616,0.148040215117616,0.0,False
cpusmall,absolute,0,0.0,0.525,uncorrected,3276,1713,10000142,0.1,2950,0.18780657664456873,6.541212598245947,9.783393310370862,0.7809640024405126,-3.242180712124912,3.242180712124912,3.242180712124912,0.0,False
cpusmall,absolute,0,0.0,0.525,tighter,3276,1713,10000142,0.0475,3122,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,0.0,0.53,uncorrected,3276,1738,10000142,0.1,2950,0.18542816780389043,6.458373764002845,9.783393310370862,0.7773032336790726,-3.325019546368015,3.325019546368015,3.325019546368015,0.0,False
cpusmall,absolute,0,0.0,0.53,tighter,3276,1738,10000142,0.047,3123,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,0.0,0.535,uncorrected,3276,1754,10000142,0.1,2950,0.1836976197178375,6.398099607769311,9.783393310370862,0.7748627211714461,-3.3852937026015506,3.3852937026015506,3.3852937026015506,0.0,False
cpusmall,absolute,0,0.0,0.535,tighter,3276,1754,10000142,0.0465,3125,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,0.0,0.54,uncorrected,3276,1775,10000142,0.1,2950,0.1821612456871078,6.34458844034919,9.783393310370862,0.7718120805369127,-3.43880487002167,3.43880487002167,3.43880487002167,0.0,False
cpusmall,absolute,0,0.0,0.54,tighter,3276,1775,10000142,0.046,3127,0.28514415386762515,9.931433525488478,9.783393310370862,0.8913971934106162,0.148040215117616,0.148040215117616,0.148040215117616,0.0,False
cpusmall,absolute,0,0.0,0.545,uncorrected,3276,1799,10000142,0.1,2950,0.17995924557791848,6.267893837247895,9.783393310370862,0.7669310555216595,-3.515499473122966,3.515499473122966,3.515499473122966,0.0,False
cpusmall,absolute,0,0.0,0.545,tighter,3276,1799,10000142,0.0455,3128,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.55,uncorrected,3276,1814,10000142,0.1,2950,0.17751256306247232,6.1826770638000035,9.783393310370862,0.7583892617449665,-3.6007162465708564,3.6007162465708564,3.6007162465708564,0.0,False
cpusmall,absolute,0,0.0,0.55,tighter,3276,1814,10000142,0.045,3130,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.555,uncorrected,3276,1833,10000142,0.1,2950,0.17524708588137913,6.103771584861153,9.783393310370862,0.7553386211104332,-3.6796217255097057,3.6796217255097057,3.6796217255097057,0.0,False
cpusmall,absolute,0,0.0,0.555,tighter,3276,1833,10000142,0.0445,3132,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,0.0,0.56,uncorrected,3276,1848,10000142,0.1,2950,0.1740356123789777,6.0615765463383715,9.783393310370862,0.7516778523489933,-3.7218167640324893,3.7218167640324893,3.7218167640324893,0.0,False
cpusmall,absolute,0,0.0,0.56,tighter,3276,1848,10000142,0.044,3133,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,0.0,0.565,uncorrected,3276,1864,10000142,0.1,2950,0.1740356123789777,6.0615765463383715,9.783393310370862,0.7516778523489933,-3.7218167640324893,3.7218167640324893,3.7218167640324893,0.0,False
cpusmall,absolute,0,0.0,0.565,tighter,3276,1864,10000142,0.04350000000000001,3135,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.57,uncorrected,3276,1882,10000142,0.1,2950,0.1725169456347455,6.008682115177375,9.783393310370862,0.7480170835875534,-3.774711195193487,3.774711195193487,3.774711195193487,0.0,False
cpusmall,absolute,0,0.0,0.57,tighter,3276,1882,10000142,0.04300000000000001,3137,0.28514415386762515,9.931433525488478,9.783393310370862,0.8913971934106162,0.148040215117616,0.148040215117616,0.148040215117616,0.0,False
cpusmall,absolute,0,0.0,0.575,uncorrected,3276,1897,10000142,0.1,2950,0.1724518834002921,6.006416028891792,9.783393310370862,0.7480170835875534,-3.7769772814790694,3.7769772814790694,3.7769772814790694,0.0,False
cpusmall,absolute,0,0.0,0.575,tighter,3276,1897,10000142,0.04250000000000001,3138,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,0.0,0.58,uncorrected,3276,1910,10000142,0.1,2950,0.17121285184702367,5.963261156732004,9.783393310370862,0.7467968273337401,-3.8201321536388577,3.8201321536388577,3.8201321536388577,0.0,False
cpusmall,absolute,0,0.0,0.58,tighter,3276,1910,10000142,0.04200000000000001,3140,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,0.0,0.585,uncorrected,3276,1928,10000142,0.1,2950,0.1690141820565234,5.886682547026434,9.783393310370862,0.7443563148261135,-3.8967107633444242,3.8967107633444242,3.8967107633444242,0.0,False
cpusmall,absolute,0,0.0,0.585,tighter,3276,1928,10000142,0.04150000000000001,3142,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,0.0,0.59,uncorrected,3276,1943,10000142,0.1,2950,0.1671294690775822,5.821038901834715,9.783393310370862,0.7413056741915802,-3.9623544085361457,3.9623544085361457,3.9623544085361457,0.0,False
cpusmall,absolute,0,0.0,0.59,tighter,3276,1943,10000142,0.04100000000000001,3143,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.595,uncorrected,3276,1954,10000142,0.1,2950,0.16692544175132418,5.813932728340955,9.783393310370862,0.7406955460646736,-3.9694605820299045,3.9694605820299045,3.9694605820299045,0.0,False
cpusmall,absolute,0,0.0,0.595,tighter,3276,1954,10000142,0.04050000000000001,3145,0.28514415386762515,9.931433525488478,9.783393310370862,0.8913971934106162,0.148040215117616,0.148040215117616,0.148040215117616,0.0,False
cpusmall,absolute,0,0.0,0.6,uncorrected,3276,1975,10000142,0.1,2950,0.1652829557632458,5.7567257325604295,9.783393310370862,0.7345942647956071,-4.0266675778104295,4.0266675778104295,4.0266675778104295,0.0,False
cpusmall,absolute,0,0.0,0.6,tighter,3276,1975,10000142,0.04000000000000001,3146,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.605,uncorrected,3276,1994,10000142,0.1,2950,0.16347020001528773,5.693588323062105,9.783393310370862,0.7278828553996339,-4.089804987308753,4.089804987308753,4.089804987308753,0.0,False
cpusmall,absolute,0,0.0,0.605,tighter,3276,1994,10000142,0.03950000000000001,3148,0.28323341757337545,9.864883500759973,9.783393310370862,0.8877364246491763,0.08149019038911172,0.08149019038911172,0.08149019038911172,0.0,False
cpusmall,absolute,0,0.0,0.61,uncorrected,3276,2010,10000142,0.1,2950,0.1628154389194159,5.670783309490809,9.783393310370862,0.7266625991458207,-4.112610000880051,4.112610000880051,4.112610000880051,0.0,False
cpusmall,absolute,0,0.0,0.61,tighter,3276,2010,10000142,0.03900000000000001,3150,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.615,uncorrected,3276,2024,10000142,0.1,2950,0.16010537696792182,5.576393157155042,9.783393310370862,0.7217815741305674,-4.207000153215818,4.207000153215818,4.207000153215818,0.0,False
cpusmall,absolute,0,0.0,0.615,tighter,3276,2024,10000142,0.038500000000000006,3151,0.28286743180005436,9.852136392570264,9.783393310370862,0.8871262965222697,0.06874308219940531,0.06874308219940531,0.06874308219940531,0.0,False
cpusmall,absolute,0,0.0,0.62,uncorrected,3276,2038,10000142,0.1,2950,0.15811998890953582,5.507243047441365,9.783393310370862,0.7156802928615009,-4.276150262929493,4.276150262929493,4.276150262929493,0.0,False
cpusmall,absolute,0,0.0,0.62,tighter,3276,2038,10000142,0.038000000000000006,3153,0.28286743180005436,9.852136392570264,9.783393310370862,0.8871262965222697,0.06874308219940531,0.06874308219940531,0.06874308219940531,0.0,False
cpusmall,absolute,0,0.0,0.625,uncorrected,3276,2052,10000142,0.1,2950,0.15516580217499049,5.404350146506644,9.783393310370862,0.7077486272117145,-4.379043163864217,4.379043163864217,4.379043163864217,0.0,False
cpusmall,absolute,0,0.0,0.625,tighter,3276,2052,10000142,0.037500000000000006,3155,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.63,uncorrected,3276,2074,10000142,0.1,2950,0.15311383306732296,5.332881050918535,9.783393310370862,0.7046979865771812,-4.450512259452326,4.450512259452326,4.450512259452326,0.0,False
cpusmall,absolute,0,0.0,0.63,tighter,3276,2074,10000142,0.037,3156,0.27849726159587196,9.699925469466237,9.783393310370862,0.8828553996339231,-0.08346784090462267,0.08346784090462267,0.08346784090462267,0.0,False
cpusmall,absolute,0,0.0,0.635,uncorrected,3276,2092,10000142,0.1,2950,0.15126409232894872,5.26845547201966,9.783393310370862,0.697986577181208,-4.514937838351201,4.514937838351201,4.514937838351201,0.0,False
cpusmall,absolute,0,0.0,0.635,tighter,3276,2092,10000142,0.0365,3158,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.64,uncorrected,3276,2109,10000142,0.1,2950,0.14879096417309728,5.182317609655297,9.783393310370862,0.6900549115314216,-4.601075700715563,4.601075700715563,4.601075700715563,0.0,False
cpusmall,absolute,0,0.0,0.64,tighter,3276,2109,10000142,0.036,3160,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.645,uncorrected,3276,2131,10000142,0.1,2950,0.1453428649563046,5.062221974881163,9.783393310370862,0.6784624771201953,-4.7211713354896965,4.7211713354896965,4.7211713354896965,0.0,False
cpusmall,absolute,0,0.0,0.645,tighter,3276,2131,10000142,0.0355,3161,0.2772169362586051,9.655332354700965,9.783393310370862,0.8804148871262966,-0.1280609556698911,0.1280609556698911,0.1280609556698911,0.0,False
cpusmall,absolute,0,0.0,0.65,uncorrected,3276,2145,10000142,0.1,2950,0.14332324282376652,4.9918795088553,9.783393310370862,0.6760219646125687,-4.791513801515561,4.791513801515561,4.791513801515561,0.0,False
cpusmall,absolute,0,0.0,0.65,tighter,3276,2145,10000142,0.034999999999999996,3163,0.27353825208688876,9.52720555701944,9.783393310370862,0.8785845027455765,-0.2561877533514186,0.2561877533514186,0.2561877533514186,0.0,False
cpusmall,absolute,0,0.0,0.655,uncorrected,3276,2159,10000142,0.1,2950,0.141796367578855,4.938699179569667,9.783393310370862,0.6711409395973155,-4.844694130801193,4.844694130801193,4.844694130801193,0.0,False
cpusmall,absolute,0,0.0,0.655,tighter,3276,2159,10000142,0.034499999999999996,3164,0.27062356957978906,9.425688569297499,9.783393310370862,0.8749237339841367,-0.357704741073365,0.357704741073365,0.357704741073365,0.0,False
cpusmall,absolute,0,0.0,0.66,uncorrected,3276,2177,10000142,0.1,2950,0.1412561449539474,4.9198834857689615,9.783393310370862,0.6711409395973155,-4.863509824601898,4.863509824601898,4.863509824601898,0.0,False
cpusmall,absolute,0,0.0,0.66,tighter,3276,2177,10000142,0.033999999999999996,3166,0.27062356957978906,9.425688569297499,9.783393310370862,0.8749237339841367,-0.357704741073365,0.357704741073365,0.357704741073365,0.0,False
cpusmall,absolute,0,0.0,0.665,uncorrected,3276,2193,10000142,0.1,2950,0.13956977521424196,4.861148040058037,9.783393310370862,0.6662599145820622,-4.922245270312822,4.922245270312822,4.922245270312822,0.0,False
cpusmall,absolute,0,0.0,0.665,tighter,3276,2193,10000142,0.033499999999999995,3168,0.2696220564973167,9.390806351063066,9.783393310370862,0.8749237339841367,-0.3925869593077928,0.3925869593077928,0.3925869593077928,0.0,False
cpusmall,absolute,0,0.0,0.67,uncorrected,3276,2213,10000142,0.1,2950,0.13631425955076915,4.747759997678683,9.783393310370862,0.6601586333129957,-5.035633312692176,5.035633312692176,5.035633312692176,0.0,False
cpusmall,absolute,0,0.0,0.67,tighter,3276,2213,10000142,0.032999999999999995,3169,0.2669234029526959,9.296813548043273,9.783393310370862,0.8730933496034167,-0.4865797623275857,0.4865797623275857,0.4865797623275857,0.0,False
cpusmall,absolute,0,0.0,0.675,uncorrected,3276,2234,10000142,0.1,2950,0.13459679437064842,4.687941512756746,9.783393310370862,0.6583282489322758,-5.095451797614117,5.095451797614117,5.095451797614117,0.0,False
cpusmall,absolute,0,0.0,0.675,tighter,3276,2234,10000142,0.032499999999999994,3171,0.2696220564973167,9.390806351063066,9.783393310370862,0.8749237339841367,-0.3925869593077928,0.3925869593077928,0.3925869593077928,0.0,False
cpusmall,absolute,0,0.0,0.68,uncorrected,3276,2247,10000142,0.1,2950,0.13371726823234276,4.657308041026628,9.783393310370862,0.6552776082977425,-5.126085269344233,5.126085269344233,5.126085269344233,0.0,False
cpusmall,absolute,0,0.0,0.68,tighter,3276,2247,10000142,0.031999999999999994,3173,0.27353825208688876,9.52720555701944,9.783393310370862,0.8785845027455765,-0.2561877533514186,0.2561877533514186,0.2561877533514186,0.0,False
cpusmall,absolute,0,0.0,0.685,uncorrected,3276,2261,10000142,0.1,2950,0.1316669544079513,4.585896598157674,9.783393310370862,0.652837095790116,-5.197496712213188,5.197496712213188,5.197496712213188,0.0,False
cpusmall,absolute,0,0.0,0.685,tighter,3276,2261,10000142,0.03149999999999999,3174,0.27353825208688876,9.52720555701944,9.783393310370862,0.8785845027455765,-0.2561877533514186,0.2561877533514186,0.2561877533514186,0.0,False
cpusmall,absolute,0,0.0,0.69,uncorrected,3276,2280,10000142,0.1,2950,0.12981516232313406,4.521399571850321,9.783393310370862,0.6510067114093959,-5.26199373852054,5.26199373852054,5.26199373852054,0.0,False
cpusmall,absolute,0,0.0,0.69,tighter,3276,2280,10000142,0.031000000000000007,3176,0.2730600957782797,9.510551603118115,9.783393310370862,0.8779743746186699,-0.27284170725274304,0.27284170725274304,0.27284170725274304,0.0,False
cpusmall,absolute,0,0.0,0.695,uncorrected,3276,2301,10000142,0.1,2950,0.1270092253582007,4.423670138979381,9.783393310370862,0.6412446613788896,-5.359723171391479,5.359723171391479,5.359723171391479,0.0,False
cpusmall,absolute,0,0.0,0.695,tighter,3276,2301,10000142,0.030500000000000006,3178,0.26580675134279047,9.257921110360494,9.783393310370862,0.8712629652226968,-0.5254722000103661,0.5254722000103661,0.5254722000103661,0.0,False
cpusmall,absolute,0,0.0,0.7,uncorrected,3276,2311,10000142,0.1,2950,0.12589162980004265,4.38474482403366,9.783393310370862,0.6394142769981697,-5.398648486337195,5.398648486337195,5.398648486337195,0.0,False
cpusmall,absolute,0,0.0,0.7,tighter,3276,2311,10000142,0.030000000000000006,3179,0.2643316681475788,9.206544673217723,9.783393310370862,0.8688224527150702,-0.5768486371531397,0.5768486371531397,0.5768486371531397,0.0,False
cpusmall,absolute,0,0.0,0.705,uncorrected,3276,2323,10000142,0.1,2950,0.12497087481504389,4.352675371433127,9.783393310370862,0.6375838926174496,-5.4307179389377325,5.4307179389377325,5.4307179389377325,0.0,False
cpusmall,absolute,0,0.0,0.705,tighter,3276,2323,10000142,0.029500000000000005,3181,0.26580675134279047,9.257921110360494,9.783393310370862,0.8712629652226968,-0.5254722000103661,0.5254722000103661,0.5254722000103661,0.0,False
cpusmall,absolute,0,0.0,0.71,uncorrected,3276,2335,10000142,0.1,2950,0.12246078582484232,4.265250181012354,9.783393310370862,0.6302623550945698,-5.5181431293585055,5.5181431293585055,5.5181431293585055,0.0,False
cpusmall,absolute,0,0.0,0.71,tighter,3276,2335,10000142,0.029000000000000005,3182,0.2643316681475788,9.206544673217723,9.783393310370862,0.8688224527150702,-0.5768486371531397,0.5768486371531397,0.5768486371531397,0.0,False
cpusmall,absolute,0,0.0,0.715,uncorrected,3276,2351,10000142,0.1,2950,0.12100695199382605,4.214613848988702,9.783393310370862,0.6235509456985967,-5.568779461382155,5.568779461382155,5.568779461382155,0.0,False
cpusmall,absolute,0,0.0,0.715,tighter,3276,2351,10000142,0.028500000000000004,3184,0.26580675134279047,9.257921110360494,9.783393310370862,0.8712629652226968,-0.5254722000103661,0.5254722000103661,0.5254722000103661,0.0,False
cpusmall,absolute,0,0.0,0.72,uncorrected,3276,2367,10000142,0.1,2950,0.11806006478386444,4.111975186979055,9.783393310370862,0.6192800488102501,-5.671418123391804,5.671418123391804,5.671418123391804,0.0,False
cpusmall,absolute,0,0.0,0.72,tighter,3276,2367,10000142,0.028000000000000004,3186,0.2669234029526959,9.296813548043273,9.783393310370862,0.8730933496034167,-0.4865797623275857,0.4865797623275857,0.4865797623275857,0.0,False
cpusmall,absolute,0,0.0,0.725,uncorrected,3276,2388,10000142,0.1,2950,0.11705295114399877,4.076897904028407,9.783393310370862,0.6174496644295302,-5.706495406342455,5.706495406342455,5.706495406342455,0.0,False
cpusmall,absolute,0,0.0,0.725,tighter,3276,2388,10000142,0.027500000000000004,3187,0.2680329807521372,9.335459608315038,9.783393310370862,0.8737034777303234,-0.4479337020558219,0.4479337020558219,0.4479337020558219,0.0,False
cpusmall,absolute,0,0.0,0.73,uncorrected,3276,2408,10000142,0.1,2950,0.11617325842132686,4.046258630245055,9.783393310370862,0.6150091519219036,-5.737134680125806,5.737134680125806,5.737134680125806,0.0,False
cpusmall,absolute,0,0.0,0.73,tighter,3276,2408,10000142,0.027000000000000003,3189,0.2680329807521372,9.335459608315038,9.783393310370862,0.8737034777303234,-0.4479337020558219,0.4479337020558219,0.4479337020558219,0.0,False
cpusmall,absolute,0,0.0,0.735,uncorrected,3276,2427,10000142,0.1,2950,0.11265587351571438,3.923749808304191,9.783393310370862,0.6040268456375839,-5.85964350206667,5.85964350206667,5.85964350206667,0.0,False
cpusmall,absolute,0,0.0,0.735,tighter,3276,2427,10000142,0.026500000000000003,3191,0.2639731251854153,9.194056794555438,9.783393310370862,0.8682123245881636,-0.5893365158154216,0.5893365158154216,0.5893365158154216,0.0,False
cpusmall,absolute,0,0.0,0.74,uncorrected,3276,2451,10000142,0.1,2950,0.10858657736266569,3.782018183470353,9.783393310370862,0.5906040268456376,-6.001375126900508,6.001375126900508,6.001375126900508,0.0,False
cpusmall,absolute,0,0.0,0.74,tighter,3276,2451,10000142,0.026000000000000002,3192,0.26173707521013134,9.116176251019864,9.783393310370862,0.8657718120805369,-0.6672170593509998,0.6672170593509998,0.6672170593509998,0.0,False
cpusmall,absolute,0,0.0,0.745,uncorrected,3276,2464,10000142,0.1,2950,0.1056570311941456,3.679983501580947,9.783393310370862,0.5808419768151312,-6.103409808789913,6.103409808789913,6.103409808789913,0.0,False
cpusmall,absolute,0,0.0,0.745,tighter,3276,2464,10000142,0.025500000000000002,3194,0.2643316681475788,9.206544673217723,9.783393310370862,0.8688224527150702,-0.5768486371531397,0.5768486371531397,0.5768486371531397,0.0,False
cpusmall,absolute,0,0.0,0.75,uncorrected,3276,2480,10000142,0.1,2950,0.10494287939715276,3.65510993849806,9.783393310370862,0.5796217205613179,-6.128283371872798,6.128283371872798,6.128283371872798,0.0,False
cpusmall,absolute,0,0.0,0.75,tighter,3276,2480,10000142,0.025,3196,0.26580675134279047,9.257921110360494,9.783393310370862,0.8712629652226968,-0.5254722000103661,0.5254722000103661,0.5254722000103661,0.0,False
cpusmall,absolute,0,0.0,0.755,uncorrected,3276,2494,10000142,0.1,2950,0.10332652942387943,3.5988132475234975,9.783393310370862,0.574130567419158,-6.1845800628473615,6.1845800628473615,6.1845800628473615,0.0,False
cpusmall,absolute,0,0.0,0.755,tighter,3276,2494,10000142,0.0245,3197,0.26580675134279047,9.257921110360494,9.783393310370862,0.8712629652226968,-0.5254722000103661,0.5254722000103661,0.5254722000103661,0.0,False
cpusmall,absolute,0,0.0,0.76,uncorrected,3276,2517,10000142,0.1,2950,0.0963452368949902,3.355658191625558,9.783393310370862,0.5515558267236119,-6.427735118745302,6.427735118745302,6.427735118745302,0.0,False
cpusmall,absolute,0,0.0,0.76,tighter,3276,2517,10000142,0.024,3199,0.26580675134279047,9.257921110360494,9.783393310370862,0.8712629652226968,-0.5254722000103661,0.5254722000103661,0.5254722000103661,0.0,False
cpusmall,absolute,0,0.0,0.765,uncorrected,3276,2533,10000142,0.1,2950,0.09366367914458018,3.262260826883095,9.783393310370862,0.5344722391702258,-6.521132483487764,6.521132483487764,6.521132483487764,0.0,False
cpusmall,absolute,0,0.0,0.765,tighter,3276,2533,10000142,0.0235,3200,0.26580675134279047,9.257921110360494,9.783393310370862,0.8712629652226968,-0.5254722000103661,0.5254722000103661,0.5254722000103661,0.0,False
cpusmall,absolute,0,0.0,0.77,uncorrected,3276,2544,10000142,0.1,2950,0.09323704258649235,3.247401281075401,9.783393310370862,0.5332519829164124,-6.535992029295458,6.535992029295458,6.535992029295458,0.0,False
cpusmall,absolute,0,0.0,0.77,tighter,3276,2544,10000142,0.023,3202,0.2669234029526959,9.296813548043273,9.783393310370862,0.8730933496034167,-0.4865797623275857,0.4865797623275857,0.4865797623275857,0.0,False
cpusmall,absolute,0,0.0,0.775,uncorrected,3276,2556,10000142,0.1,2950,0.08976693231547789,3.1265390118854324,9.783393310370862,0.5155582672361196,-6.6568542984854275,6.6568542984854275,6.6568542984854275,0.0,False
cpusmall,absolute,0,0.0,0.775,tighter,3276,2556,10000142,0.0225,3204,0.2696220564973167,9.390806351063066,9.783393310370862,0.8749237339841367,-0.3925869593077928,0.3925869593077928,0.3925869593077928,0.0,False
cpusmall,absolute,0,0.0,0.78,uncorrected,3276,2567,10000142,0.1,2950,0.08873371254191112,3.0905524648732743,9.783393310370862,0.5076266015863331,-6.692840845497585,6.692840845497585,6.692840845497585,0.0,False
cpusmall,absolute,0,0.0,0.78,tighter,3276,2567,10000142,0.022,3205,0.2696220564973167,9.390806351063066,9.783393310370862,0.8749237339841367,-0.3925869593077928,0.3925869593077928,0.3925869593077928,0.0,False
cpusmall,absolute,0,0.0,0.785,uncorrected,3276,2579,10000142,0.1,2950,0.08642549561577362,3.0101583812022343,9.783393310370862,0.50091519219036,-6.773234929168626,6.773234929168626,6.773234929168626,0.0,False
cpusmall,absolute,0,0.0,0.785,tighter,3276,2579,10000142,0.0215,3207,0.2730600957782797,9.510551603118115,9.783393310370862,0.8779743746186699,-0.27284170725274304,0.27284170725274304,0.27284170725274304,0.0,False
cpusmall,absolute,0,0.0,0.79,uncorrected,3276,2595,10000142,0.1,2950,0.08240550301324245,2.870143975283437,9.783393310370862,0.4807809640024405,-6.913249335087425,6.913249335087425,6.913249335087425,0.0,False
cpusmall,absolute,0,0.0,0.79,tighter,3276,2595,10000142,0.020999999999999998,3209,0.2696220564973167,9.390806351063066,9.783393310370862,0.8749237339841367,-0.3925869593077928,0.3925869593077928,0.3925869593077928,0.0,False
cpusmall,absolute,0,0.0,0.795,uncorrected,3276,2617,10000142,0.1,2950,0.07700375553552824,2.6820037126522815,9.783393310370862,0.45576571079926786,-7.10138959771858,7.10138959771858,7.10138959771858,0.0,False
cpusmall,absolute,0,0.0,0.795,tighter,3276,2617,10000142,0.020499999999999997,3210,0.2696220564973167,9.390806351063066,9.783393310370862,0.8749237339841367,-0.3925869593077928,0.3925869593077928,0.3925869593077928,0.0,False
cpusmall,absolute,0,0.0,0.8,uncorrected,3276,2638,10000142,0.1,2950,0.07324577177581115,2.5511149485192393,9.783393310370862,0.4423428920073215,-7.232278361851622,7.232278361851622,7.232278361851622,0.0,False
cpusmall,absolute,0,0.0,0.8,tighter,3276,2638,10000142,0.019999999999999997,3212,0.2730600957782797,9.510551603118115,9.783393310370862,0.8779743746186699,-0.27284170725274304,0.27284170725274304,0.27284170725274304,0.0,False
cpusmall,absolute,0,0.0,0.805,uncorrected,3276,2653,10000142,0.1,2950,0.07096166626691325,2.4715606538962023,9.783393310370862,0.43136058572300184,-7.311832656474659,7.311832656474659,7.311832656474659,0.0,False
cpusmall,absolute,0,0.0,0.805,tighter,3276,2653,10000142,0.019499999999999997,3214,0.2730600957782797,9.510551603118115,9.783393310370862,0.8779743746186699,-0.27284170725274304,0.27284170725274304,0.27284170725274304,0.0,False
cpusmall,absolute,0,0.0,0.81,uncorrected,3276,2665,10000142,0.1,2950,0.06924555333304296,2.411789267059788,9.783393310370862,0.424039048200122,-7.371604043311071,7.371604043311071,7.371604043311071,0.0,False
cpusmall,absolute,0,0.0,0.81,tighter,3276,2665,10000142,0.018999999999999996,3215,0.2730600957782797,9.510551603118115,9.783393310370862,0.8779743746186699,-0.27284170725274304,0.27284170725274304,0.27284170725274304,0.0,False
cpusmall,absolute,0,0.0,0.815,uncorrected,3276,2688,10000142,0.1,2950,0.06748148751640037,2.3503477044152827,9.783393310370862,0.4161073825503356,-7.43304560595558,7.43304560595558,7.43304560595558,0.0,False
cpusmall,absolute,0,0.0,0.815,tighter,3276,2688,10000142,0.018500000000000006,3217,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,0.0,0.82,uncorrected,3276,2707,10000142,0.1,2950,0.06378456902885155,2.2215858142967657,9.783393310370862,0.39658328248932273,-7.561807496074095,7.561807496074095,7.561807496074095,0.0,False
cpusmall,absolute,0,0.0,0.82,tighter,3276,2707,10000142,0.018000000000000006,3219,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.825,uncorrected,3276,2715,10000142,0.1,2950,0.06233021193691379,2.1709312573472723,9.783393310370862,0.38682123245881633,-7.612462053023589,7.612462053023589,7.612462053023589,0.0,False
cpusmall,absolute,0,0.0,0.825,tighter,3276,2715,10000142,0.017500000000000005,3220,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.83,uncorrected,3276,2729,10000142,0.1,2950,0.0592227871456118,2.062701148710371,9.783393310370862,0.37217815741305676,-7.72069216166049,7.72069216166049,7.72069216166049,0.0,False
cpusmall,absolute,0,0.0,0.83,tighter,3276,2729,10000142,0.017000000000000005,3222,0.2730600957782797,9.510551603118115,9.783393310370862,0.8779743746186699,-0.27284170725274304,0.27284170725274304,0.27284170725274304,0.0,False
cpusmall,absolute,0,0.0,0.835,uncorrected,3276,2742,10000142,0.1,2950,0.058326533434296834,2.0314850636699977,9.783393310370862,0.3666870042708969,-7.7519082467008635,7.7519082467008635,7.7519082467008635,0.0,False
cpusmall,absolute,0,0.0,0.835,tighter,3276,2742,10000142,0.016500000000000004,3223,0.2730600957782797,9.510551603118115,9.783393310370862,0.8779743746186699,-0.27284170725274304,0.27284170725274304,0.27284170725274304,0.0,False
cpusmall,absolute,0,0.0,0.84,uncorrected,3276,2756,10000142,0.1,2950,0.05502352071189598,1.916442721607479,9.783393310370862,0.34960341671751066,-7.866950588763382,7.866950588763382,7.866950588763382,0.0,False
cpusmall,absolute,0,0.0,0.84,tighter,3276,2756,10000142,0.016000000000000004,3225,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,0.0,0.845,uncorrected,3276,2774,10000142,0.1,2950,0.05070879098917147,1.7661627637669925,9.783393310370862,0.3282489322757779,-8.01723054660387,8.01723054660387,8.01723054660387,0.0,False
cpusmall,absolute,0,0.0,0.845,tighter,3276,2774,10000142,0.015500000000000003,3227,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.85,uncorrected,3276,2784,10000142,0.1,2950,0.04870705086673216,1.6964431195391194,9.783393310370862,0.3166564978645516,-8.086950190831743,8.086950190831743,8.086950190831743,0.0,False
cpusmall,absolute,0,0.0,0.85,tighter,3276,2784,10000142,0.015000000000000003,3228,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,0.0,0.855,uncorrected,3276,2798,10000142,0.1,2950,0.04721104267652315,1.6443378749001396,9.783393310370862,0.3062843197071385,-8.139055435470722,8.139055435470722,8.139055435470722,0.0,False
cpusmall,absolute,0,0.0,0.855,tighter,3276,2798,10000142,0.014500000000000002,3230,0.28701085652457375,9.996449879840752,9.783393310370862,0.8938377059182429,0.2130565694698914,0.2130565694698914,0.2130565694698914,0.0,False
cpusmall,absolute,0,0.0,0.86,uncorrected,3276,2811,10000142,0.1,2950,0.04599549064256464,1.602000783087849,9.783393310370862,0.29713239780353873,-8.181392527283009,8.181392527283009,8.181392527283009,0.0,False
cpusmall,absolute,0,0.0,0.86,tighter,3276,2811,10000142,0.014000000000000002,3232,0.28701085652457375,9.996449879840752,9.783393310370862,0.8938377059182429,0.2130565694698914,0.2130565694698914,0.2130565694698914,0.0,False
cpusmall,absolute,0,0.0,0.865,uncorrected,3276,2822,10000142,0.1,2950,0.0442035074321695,1.53958687106673,9.783393310370862,0.2892007321537523,-8.243806439304132,8.243806439304132,8.243806439304132,0.0,False
cpusmall,absolute,0,0.0,0.865,tighter,3276,2822,10000142,0.013500000000000002,3233,0.2881359459563959,10.0356362027964,9.783393310370862,0.8944478340451495,0.25224289242554065,0.25224289242554065,0.25224289242554065,0.0,False
cpusmall,absolute,0,0.0,0.87,uncorrected,3276,2835,10000142,0.1,2950,0.04030214438058649,1.403704275263692,9.783393310370862,0.26357535082367295,-8.379689035107168,8.379689035107168,8.379689035107168,0.0,False
cpusmall,absolute,0,0.0,0.87,tighter,3276,2835,10000142,0.013000000000000001,3235,0.29576930702041704,10.301502491672068,9.783393310370862,0.8993288590604027,0.5181091813012073,0.5181091813012073,0.5181091813012073,0.0,False
cpusmall,absolute,0,0.0,0.875,uncorrected,3276,2856,10000142,0.1,2950,0.03365839798465062,1.1723057885808061,9.783393310370862,0.21232458816351435,-8.611087521790054,8.611087521790054,8.611087521790054,0.0,False
cpusmall,absolute,0,0.0,0.875,tighter,3276,2856,10000142,0.0125,3237,0.2881359459563959,10.0356362027964,9.783393310370862,0.8944478340451495,0.25224289242554065,0.25224289242554065,0.25224289242554065,0.0,False
cpusmall,absolute,0,0.0,0.88,uncorrected,3276,2875,10000142,0.1,2950,0.029061164821721164,1.0121863719996727,9.783393310370862,0.18913971934106164,-8.77120693837119,8.77120693837119,8.77120693837119,0.0,False
cpusmall,absolute,0,0.0,0.88,tighter,3276,2875,10000142,0.012,3238,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,0.0,0.885,uncorrected,3276,2892,10000142,0.1,2950,0.021885344388579142,0.7622560029005523,9.783393310370862,0.14093959731543623,-9.02113730747031,9.02113730747031,9.02113730747031,0.0,False
cpusmall,absolute,0,0.0,0.885,tighter,3276,2892,10000142,0.0115,3240,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.89,uncorrected,3276,2908,10000142,0.1,2950,0.019545388689809262,0.680756473067268,9.783393310370862,0.12812690665039658,-9.102636837303594,9.102636837303594,9.102636837303594,0.0,False
cpusmall,absolute,0,0.0,0.89,tighter,3276,2908,10000142,0.011,3241,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.895,uncorrected,3276,2932,10000142,0.1,2950,0.006607621435162581,0.2301402717005196,9.783393310370862,0.04270896888346553,-9.553253038670338,9.553253038670338,9.553253038670338,0.0,False
cpusmall,absolute,0,0.0,0.895,tighter,3276,2932,10000142,0.010499999999999999,3243,0.2881359459563959,10.0356362027964,9.783393310370862,0.8944478340451495,0.25224289242554065,0.25224289242554065,0.25224289242554065,0.0,False
cpusmall,absolute,0,0.0,0.9,uncorrected,3276,2941,10000142,0.1,2950,0.003374048756379755,0.11751649290800069,9.783393310370862,0.021964612568639415,-9.66587681746286,9.66587681746286,9.66587681746286,0.0,False
cpusmall,absolute,0,0.0,0.9,tighter,3276,2941,10000142,0.009999999999999998,3245,0.2914745944081515,10.15191972014664,9.783393310370862,0.896888346552776,0.3685264097757799,0.3685264097757799,0.3685264097757799,0.0,False
cpusmall,absolute,0,0.0,0.905,uncorrected,3276,2956,10000142,0.1,2950,0.0,0.0,9.783393310370862,0.0,-9.783393310370858,9.783393310370858,9.783393310370858,0.0,False
cpusmall,absolute,0,0.0,0.905,tighter,3276,2956,10000142,0.009499999999999998,3246,0.2914745944081515,10.15191972014664,9.783393310370862,0.896888346552776,0.3685264097757799,0.3685264097757799,0.3685264097757799,0.0,False
cpusmall,absolute,0,0.0,0.91,uncorrected,3276,2967,10000142,0.1,2950,0.0,0.0,9.783393310370862,0.0,-9.783393310370858,9.783393310370858,9.783393310370858,0.0,False
cpusmall,absolute,0,0.0,0.91,tighter,3276,2967,10000142,0.008999999999999998,3248,0.30139621260648675,10.497484902758755,9.783393310370862,0.9029896278218426,0.7140915923878962,0.7140915923878962,0.7140915923878962,0.0,False
cpusmall,absolute,0,0.0,0.915,uncorrected,3276,2978,10000142,0.1,2950,0.0,0.0,9.783393310370862,0.0,-9.783393310370858,9.783393310370858,9.783393310370858,0.0,False
cpusmall,absolute,0,0.0,0.915,tighter,3276,2978,10000142,0.008499999999999997,3250,0.3014561698653291,10.499573185202868,9.783393310370862,0.9029896278218426,0.7161798748320091,0.7161798748320091,0.7161798748320091,0.0,False
cpusmall,absolute,0,0.0,0.92,uncorrected,3276,3001,10000142,0.1,2950,0.0,0.0,9.783393310370862,0.0,-9.783393310370858,9.783393310370858,9.783393310370858,0.0,False
cpusmall,absolute,0,0.0,0.92,tighter,3276,3001,10000142,0.007999999999999997,3251,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.925,uncorrected,3276,3020,10000142,0.1,2950,0.0,0.0,9.783393310370862,0.0,-9.783393310370858,9.783393310370858,9.783393310370858,0.0,False
cpusmall,absolute,0,0.0,0.925,tighter,3276,3020,10000142,0.007499999999999996,3253,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,0.0,0.93,uncorrected,3276,3039,10000142,0.1,2950,0.0,0.0,9.783393310370862,0.0,-9.783393310370858,9.783393310370858,9.783393310370858,0.0,False
cpusmall,absolute,0,0.0,0.93,tighter,3276,3039,10000142,0.006999999999999996,3255,0.2639731251854153,9.194056794555438,9.783393310370862,0.8682123245881636,-0.5893365158154216,0.5893365158154216,0.5893365158154216,0.0,False
cpusmall,absolute,0,0.0,0.935,uncorrected,3276,3063,10000142,0.1,2950,0.0,0.0,9.783393310370862,0.0,-9.783393310370858,9.783393310370858,9.783393310370858,0.0,False
cpusmall,absolute,0,0.0,0.935,tighter,3276,3063,10000142,0.006499999999999995,3256,0.2639731251854153,9.194056794555438,9.783393310370862,0.8682123245881636,-0.5893365158154216,0.5893365158154216,0.5893365158154216,0.0,False
cpusmall,absolute,0,0.0,0.94,uncorrected,3276,3076,10000142,0.1,2950,0.0,0.0,9.783393310370862,0.0,-9.783393310370858,9.783393310370858,9.783393310370858,0.0,False
cpusmall,absolute,0,0.0,0.94,tighter,3276,3076,10000142,0.006000000000000005,3258,0.2597276052390208,9.046187379886225,9.783393310370862,0.862111043319097,-0.7372059304846341,0.7372059304846341,0.7372059304846341,0.0,False
cpusmall,absolute,0,0.0,0.945,uncorrected,3276,3094,10000142,0.1,2950,0.0,0.0,9.783393310370862,0.0,-9.783393310370858,9.783393310370858,9.783393310370858,0.0,False
cpusmall,absolute,0,0.0,0.945,tighter,3276,3094,10000142,0.005500000000000005,3259,0.26173707521013134,9.116176251019864,9.783393310370862,0.8657718120805369,-0.6672170593509998,0.6672170593509998,0.6672170593509998,0.0,False
cpusmall,absolute,0,0.0,0.95,uncorrected,3276,3112,10000142,0.1,2950,0.0,0.0,9.783393310370862,0.0,-9.783393310370858,9.783393310370858,9.783393310370858,0.0,False
cpusmall,absolute,0,0.0,0.95,tighter,3276,3112,10000142,0.0050000000000000044,3261,0.2680329807521372,9.335459608315038,9.783393310370862,0.8737034777303234,-0.4479337020558219,0.4479337020558219,0.4479337020558219,0.0,False
cpusmall,adaptive,0,0.0,0.0,uncorrected,3276,0,10000142,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,0.0,0.0,tighter,3276,0,10000142,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,0.0,0.0,naive,3276,0,10000142,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,0.0,0.005,uncorrected,3276,13,10000142,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,0.0,0.005,tighter,3276,13,10000142,0.0995,2951,2.897276142721299,9.339315288642887,9.290068509781607,0.8840756558877364,0.04924677886127965,0.04924677886127965,0.04924677886127965,0.0,False
cpusmall,adaptive,0,0.0,0.005,naive,3276,13,10000142,0.095,2966,2.940287003874771,9.477959992620265,9.290068509781607,0.8877364246491763,0.18789148283865845,0.18789148283865845,0.18789148283865845,0.0,False
cpusmall,adaptive,0,0.0,0.01,uncorrected,3276,36,10000142,0.1,2950,2.8748389337757145,9.26698936656383,9.290068509781607,0.8834655277608298,-0.023079143217777306,0.023079143217777306,0.023079143217777306,0.0,False
cpusmall,adaptive,0,0.0,0.01,tighter,3276,36,10000142,0.099,2953,2.897276142721299,9.339315288642887,9.290068509781607,0.8840756558877364,0.04924677886127965,0.04924677886127965,0.04924677886127965,0.0,False
cpusmall,adaptive,0,0.0,0.01,naive,3276,36,10000142,0.09000000000000001,2983,2.996294305560458,9.658498478819746,9.290068509781607,0.8907870652837095,0.368429969038139,0.368429969038139,0.368429969038139,0.0,False
cpusmall,adaptive,0,0.0,0.015,uncorrected,3276,55,10000142,0.1,2950,2.873252371911278,9.261875114160194,9.290068509781607,0.8834655277608298,-0.028193395621412987,0.028193395621412987,0.028193395621412987,0.0,False
cpusmall,adaptive,0,0.0,0.015,tighter,3276,55,10000142,0.0985,2955,2.897276142721299,9.339315288642887,9.290068509781607,0.8840756558877364,0.04924677886127965,0.04924677886127965,0.04924677886127965,0.0,False
cpusmall,adaptive,0,0.0,0.015,naive,3276,55,10000142,0.085,2999,3.084164587538673,9.941746684192983,9.290068509781607,0.8993288590604027,0.6516781744113771,0.6516781744113771,0.6516781744113771,0.0,False
cpusmall,adaptive,0,0.0,0.02,uncorrected,3276,67,10000142,0.1,2950,2.850802119621249,9.189507147105033,9.290068509781607,0.8804148871262966,-0.10056136267657342,0.10056136267657342,0.10056136267657342,0.0,False
cpusmall,adaptive,0,0.0,0.02,tighter,3276,67,10000142,0.098,2956,2.897276142721299,9.339315288642887,9.290068509781607,0.8840756558877364,0.04924677886127965,0.04924677886127965,0.04924677886127965,0.0,False
cpusmall,adaptive,0,0.0,0.02,naive,3276,67,10000142,0.08,3015,3.175891818302016,10.237427691612707,9.290068509781607,0.9060402684563759,0.9473591818310997,0.9473591818310997,0.9473591818310997,0.0,False
cpusmall,adaptive,0,0.0,0.025,uncorrected,3276,90,10000142,0.1,2950,2.843477741839319,9.165897152741731,9.290068509781607,0.8791946308724832,-0.12417135703987495,0.12417135703987495,0.12417135703987495,0.0,False
cpusmall,adaptive,0,0.0,0.025,tighter,3276,90,10000142,0.0975,2958,2.8989827142091023,9.344816389815879,9.290068509781607,0.8840756558877364,0.054747880034270856,0.054747880034270856,0.054747880034270856,0.0,False
cpusmall,adaptive,0,0.0,0.025,naive,3276,90,10000142,0.07500000000000001,3032,3.275993018537756,10.560102032517971,9.290068509781607,0.9121415497254424,1.2700335227363666,1.2700335227363666,1.2700335227363666,0.0,False
cpusmall,adaptive,0,0.0,0.03,uncorrected,3276,109,10000142,0.1,2950,2.830540865670932,9.12419537512891,9.290068509781607,0.8779743746186699,-0.1658731346526963,0.1658731346526963,0.1658731346526963,0.0,False
cpusmall,adaptive,0,0.0,0.03,tighter,3276,109,10000142,0.097,2960,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,0.0,0.03,naive,3276,109,10000142,0.07,3048,3.397610412740341,10.95213342099801,9.290068509781607,0.9176327028676022,1.6620649112164012,1.6620649112164012,1.6620649112164012,0.0,False
cpusmall,adaptive,0,0.0,0.035,uncorrected,3276,128,10000142,0.1,2950,2.82362992209008,9.101918078156114,9.290068509781607,0.8773642464917633,-0.1881504316254927,0.1881504316254927,0.1881504316254927,0.0,False
cpusmall,adaptive,0,0.0,0.035,tighter,3276,128,10000142,0.0965,2961,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,0.0,0.035,naive,3276,128,10000142,0.065,3064,3.4795552649443238,11.216281114664314,9.290068509781607,0.9231238560097621,1.9262126048827064,1.9262126048827064,1.9262126048827064,0.0,False
cpusmall,adaptive,0,0.0,0.04,uncorrected,3276,143,10000142,0.1,2950,2.818999612466746,9.086992361957126,9.290068509781607,0.8773642464917633,-0.2030761478244789,0.2030761478244789,0.2030761478244789,0.0,False
cpusmall,adaptive,0,0.0,0.04,tighter,3276,143,10000142,0.096,2963,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,0.0,0.04,naive,3276,143,10000142,0.060000000000000005,3081,3.6324981094988686,11.709289504639585,9.290068509781607,0.9322757779133618,2.419220994857978,2.419220994857978,2.419220994857978,0.0,False
cpusmall,adaptive,0,0.0,0.045,uncorrected,3276,155,10000142,0.1,2950,2.816801868586646,9.07990797579273,9.290068509781607,0.87614399023795,-0.21016053398887813,0.21016053398887813,0.21016053398887813,0.0,False
cpusmall,adaptive,0,0.0,0.045,tighter,3276,155,10000142,0.0955,2965,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,0.0,0.045,naive,3276,155,10000142,0.05500000000000001,3097,3.7197467828138264,11.99053396614916,9.290068509781607,0.9353264185478951,2.7004654563675543,2.7004654563675543,2.7004654563675543,0.0,False
cpusmall,adaptive,0,0.0,0.05,uncorrected,3276,175,10000142,0.1,2950,2.8143679406842708,9.072062254863706,9.290068509781607,0.8755338621110433,-0.2180062549179015,0.2180062549179015,0.2180062549179015,0.0,False
cpusmall,adaptive,0,0.0,0.05,tighter,3276,175,10000142,0.095,2966,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,0.0,0.05,naive,3276,175,10000142,0.05,3114,3.8034362240362825,12.260305309785306,9.290068509781607,0.9414276998169616,2.9702368000036965,2.9702368000036965,2.9702368000036965,0.0,False
cpusmall,adaptive,0,0.0,0.055,uncorrected,3276,195,10000142,0.1,2950,2.806948957442638,9.048147301575998,9.290068509781607,0.8755338621110433,-0.2419212082056084,0.2419212082056084,0.2419212082056084,0.0,False
cpusmall,adaptive,0,0.0,0.055,tighter,3276,195,10000142,0.0945,2968,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.055,naive,3276,195,10000142,0.045000000000000005,3130,3.921227142932734,12.640002126906664,9.290068509781607,0.9463087248322147,3.3499336171250556,3.3499336171250556,3.3499336171250556,0.0,False
cpusmall,adaptive,0,0.0,0.06,uncorrected,3276,213,10000142,0.1,2950,2.782860147100115,8.97049747338053,9.290068509781607,0.8737034777303234,-0.3195710364010779,0.3195710364010779,0.3195710364010779,0.0,False
cpusmall,adaptive,0,0.0,0.06,tighter,3276,213,10000142,0.094,2969,2.897276142721299,9.339315288642887,9.290068509781607,0.8840756558877364,0.04924677886127965,0.04924677886127965,0.04924677886127965,0.0,False
cpusmall,adaptive,0,0.0,0.06,naive,3276,213,10000142,0.04000000000000001,3146,4.072882260891313,13.128859554359597,9.290068509781607,0.949359365466748,3.83879104457799,3.83879104457799,3.83879104457799,0.0,False
cpusmall,adaptive,0,0.0,0.065,uncorrected,3276,233,10000142,0.1,2950,2.7751156238523214,8.9455331479906,9.290068509781607,0.8730933496034167,-0.3445353617910061,0.3445353617910061,0.3445353617910061,0.0,False
cpusmall,adaptive,0,0.0,0.065,tighter,3276,233,10000142,0.09350000000000001,2971,2.897276142721299,9.339315288642887,9.290068509781607,0.8840756558877364,0.04924677886127965,0.04924677886127965,0.04924677886127965,0.0,False
cpusmall,adaptive,0,0.0,0.065,naive,3276,233,10000142,0.035,3163,4.32380212339521,13.937695023492935,9.290068509781607,0.9542403904820013,4.647626513711331,4.647626513711331,4.647626513711331,0.0,False
cpusmall,adaptive,0,0.0,0.07,uncorrected,3276,254,10000142,0.1,2950,2.767459048545285,8.920852321137664,9.290068509781607,0.87248322147651,-0.36921618864394395,0.36921618864394395,0.36921618864394395,0.0,False
cpusmall,adaptive,0,0.0,0.07,tighter,3276,254,10000142,0.093,2973,2.897276142721299,9.339315288642887,9.290068509781607,0.8840756558877364,0.04924677886127965,0.04924677886127965,0.04924677886127965,0.0,False
cpusmall,adaptive,0,0.0,0.07,naive,3276,254,10000142,0.03,3179,4.474636774893254,14.423907692703567,9.290068509781607,0.9603416717510678,5.13383918292196,5.13383918292196,5.13383918292196,0.0,False
cpusmall,adaptive,0,0.0,0.075,uncorrected,3276,262,10000142,0.1,2950,2.767459048545285,8.920852321137664,9.290068509781607,0.87248322147651,-0.36921618864394395,0.36921618864394395,0.36921618864394395,0.0,False
cpusmall,adaptive,0,0.0,0.075,tighter,3276,262,10000142,0.09250000000000001,2974,2.8989827142091023,9.344816389815879,9.290068509781607,0.8840756558877364,0.054747880034270856,0.054747880034270856,0.054747880034270856,0.0,False
cpusmall,adaptive,0,0.0,0.075,naive,3276,262,10000142,0.02500000000000001,3196,4.791762238410813,15.446155674584116,9.290068509781607,0.9725442342892008,6.156087164802509,6.156087164802509,6.156087164802509,0.0,False
cpusmall,adaptive,0,0.0,0.08,uncorrected,3276,283,10000142,0.1,2950,2.764225259140534,8.910428261662382,9.290068509781607,0.8718730933496034,-0.379640248119225,0.379640248119225,0.379640248119225,0.0,False
cpusmall,adaptive,0,0.0,0.08,tighter,3276,283,10000142,0.09200000000000001,2976,2.8989827142091023,9.344816389815879,9.290068509781607,0.8840756558877364,0.054747880034270856,0.054747880034270856,0.054747880034270856,0.0,False
cpusmall,adaptive,0,0.0,0.08,naive,3276,283,10000142,0.020000000000000004,3212,5.052352383695581,16.286163118832004,9.290068509781607,0.9768151311775473,6.996094609050399,6.996094609050399,6.996094609050399,0.0,False
cpusmall,adaptive,0,0.0,0.085,uncorrected,3276,302,10000142,0.1,2950,2.7498643782979095,8.864136231698703,9.290068509781607,0.8706528370957901,-0.42593227808290246,0.42593227808290246,0.42593227808290246,0.0,False
cpusmall,adaptive,0,0.0,0.085,tighter,3276,302,10000142,0.09150000000000001,2978,2.8989827142091023,9.344816389815879,9.290068509781607,0.8840756558877364,0.054747880034270856,0.054747880034270856,0.054747880034270856,0.0,False
cpusmall,adaptive,0,0.0,0.085,naive,3276,302,10000142,0.015,3228,5.4921787005107845,17.70393499925813,9.290068509781607,0.9823062843197071,8.41386648947652,8.41386648947652,8.41386648947652,0.0,False
cpusmall,adaptive,0,0.0,0.09,uncorrected,3276,317,10000142,0.1,2950,2.7421839257209557,8.839378436914162,9.290068509781607,0.8700427089688835,-0.45069007286744384,0.45069007286744384,0.45069007286744384,0.0,False
cpusmall,adaptive,0,0.0,0.09,tighter,3276,317,10000142,0.09100000000000001,2979,2.8989827142091023,9.344816389815879,9.290068509781607,0.8840756558877364,0.054747880034270856,0.054747880034270856,0.054747880034270856,0.0,False
cpusmall,adaptive,0,0.0,0.09,naive,3276,317,10000142,0.010000000000000009,3245,6.257434805748605,20.17072369709416,9.290068509781607,0.9890176937156803,10.880655187312556,10.880655187312556,10.880655187312556,0.0,False
cpusmall,adaptive,0,0.0,0.095,uncorrected,3276,331,10000142,0.1,2950,2.7363468842281526,8.820562843174114,9.290068509781607,0.8700427089688835,-0.4695056666074922,0.4695056666074922,0.4695056666074922,0.0,False
cpusmall,adaptive,0,0.0,0.095,tighter,3276,331,10000142,0.09050000000000001,2981,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,0.0,0.095,naive,3276,331,10000142,0.0050000000000000044,3261,8.179347977467712,26.365974748042063,9.290068509781607,0.9945088468578401,17.075906238260455,17.075906238260455,17.075906238260455,0.0,False
cpusmall,adaptive,0,0.0,0.1,uncorrected,3276,345,10000142,0.1,2950,2.7346181046556564,8.814990154656774,9.290068509781607,0.8700427089688835,-0.47507835512483293,0.47507835512483293,0.47507835512483293,0.0,False
cpusmall,adaptive,0,0.0,0.1,tighter,3276,345,10000142,0.09000000000000001,2983,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.1,naive,3276,345,10000142,0.0,3277,inf,inf,9.290068509781607,1.0,inf,inf,inf,0.0,True
cpusmall,adaptive,0,0.0,0.105,uncorrected,3276,364,10000142,0.1,2950,2.7260879274380745,8.787493288435327,9.290068509781607,0.8688224527150702,-0.5025752213462791,0.5025752213462791,0.5025752213462791,0.0,False
cpusmall,adaptive,0,0.0,0.105,tighter,3276,364,10000142,0.08950000000000001,2984,2.8989827142091023,9.344816389815879,9.290068509781607,0.8840756558877364,0.054747880034270856,0.054747880034270856,0.054747880034270856,0.0,False
cpusmall,adaptive,0,0.0,0.11,uncorrected,3276,377,10000142,0.1,2950,2.7182213841066902,8.762135633595232,9.290068509781607,0.8688224527150702,-0.5279328761863743,0.5279328761863743,0.5279328761863743,0.0,False
cpusmall,adaptive,0,0.0,0.11,tighter,3276,377,10000142,0.08900000000000001,2986,2.8989827142091023,9.344816389815879,9.290068509781607,0.8840756558877364,0.054747880034270856,0.054747880034270856,0.054747880034270856,0.0,False
cpusmall,adaptive,0,0.0,0.115,uncorrected,3276,397,10000142,0.1,2950,2.702329446707219,8.710908271545568,9.290068509781607,0.8663819402074435,-0.5791602382360382,0.5791602382360382,0.5791602382360382,0.0,False
cpusmall,adaptive,0,0.0,0.115,tighter,3276,397,10000142,0.08850000000000001,2987,2.8802801172000643,9.284528919247133,9.290068509781607,0.8834655277608298,-0.005539590534473374,0.005539590534473374,0.005539590534473374,0.0,False
cpusmall,adaptive,0,0.0,0.12,uncorrected,3276,407,10000142,0.1,2950,2.6941858768602964,8.684657626930086,9.290068509781607,0.8657718120805369,-0.6054108828515214,0.6054108828515214,0.6054108828515214,0.0,False
cpusmall,adaptive,0,0.0,0.12,tighter,3276,407,10000142,0.08800000000000001,2989,2.8802801172000643,9.284528919247133,9.290068509781607,0.8834655277608298,-0.005539590534473374,0.005539590534473374,0.005539590534473374,0.0,False
cpusmall,adaptive,0,0.0,0.125,uncorrected,3276,429,10000142,0.1,2950,2.68112189740426,8.642546134254182,9.290068509781607,0.8651616839536302,-0.6475223755274253,0.6475223755274253,0.6475223755274253,0.0,False
cpusmall,adaptive,0,0.0,0.125,tighter,3276,429,10000142,0.08750000000000001,2991,2.8748389337757145,9.26698936656383,9.290068509781607,0.8834655277608298,-0.023079143217777306,0.023079143217777306,0.023079143217777306,0.0,False
cpusmall,adaptive,0,0.0,0.13,uncorrected,3276,440,10000142,0.1,2950,2.68112189740426,8.642546134254182,9.290068509781607,0.8651616839536302,-0.6475223755274253,0.6475223755274253,0.6475223755274253,0.0,False
cpusmall,adaptive,0,0.0,0.13,tighter,3276,440,10000142,0.08700000000000001,2992,2.8802801172000643,9.284528919247133,9.290068509781607,0.8834655277608298,-0.005539590534473374,0.005539590534473374,0.005539590534473374,0.0,False
cpusmall,adaptive,0,0.0,0.135,uncorrected,3276,457,10000142,0.1,2950,2.6511229143675674,8.545844975263115,9.290068509781607,0.8633312995729103,-0.7442235345184933,0.7442235345184933,0.7442235345184933,0.0,False
cpusmall,adaptive,0,0.0,0.135,tighter,3276,457,10000142,0.08650000000000001,2994,2.8522630365021944,9.194216385261681,9.290068509781607,0.8804148871262966,-0.09585212451992588,0.09585212451992588,0.09585212451992588,0.0,False
cpusmall,adaptive,0,0.0,0.14,uncorrected,3276,473,10000142,0.1,2950,2.642072180682467,8.516670105035072,9.290068509781607,0.862111043319097,-0.7733984047465343,0.7733984047465343,0.7733984047465343,0.0,False
cpusmall,adaptive,0,0.0,0.14,tighter,3276,473,10000142,0.08600000000000001,2996,2.8522630365021944,9.194216385261681,9.290068509781607,0.8804148871262966,-0.09585212451992588,0.09585212451992588,0.09585212451992588,0.0,False
cpusmall,adaptive,0,0.0,0.145,uncorrected,3276,488,10000142,0.1,2950,2.634478886157264,8.492193262595128,9.290068509781607,0.8590604026845637,-0.7978752471864775,0.7978752471864775,0.7978752471864775,0.0,False
cpusmall,adaptive,0,0.0,0.145,tighter,3276,488,10000142,0.0855,2997,2.843477741839319,9.165897152741731,9.290068509781607,0.8791946308724832,-0.12417135703987495,0.12417135703987495,0.12417135703987495,0.0,False
cpusmall,adaptive,0,0.0,0.15,uncorrected,3276,503,10000142,0.1,2950,2.634478886157264,8.492193262595128,9.290068509781607,0.8590604026845637,-0.7978752471864775,0.7978752471864775,0.7978752471864775,0.0,False
cpusmall,adaptive,0,0.0,0.15,tighter,3276,503,10000142,0.085,2999,2.8522630365021944,9.194216385261681,9.290068509781607,0.8804148871262966,-0.09585212451992588,0.09585212451992588,0.09585212451992588,0.0,False
cpusmall,adaptive,0,0.0,0.155,uncorrected,3276,515,10000142,0.1,2950,2.626277186016724,8.465755236068786,9.290068509781607,0.8590604026845637,-0.8243132737128215,0.8243132737128215,0.8243132737128215,0.0,False
cpusmall,adaptive,0,0.0,0.155,tighter,3276,515,10000142,0.0845,3001,2.850802119621249,9.189507147105033,9.290068509781607,0.8804148871262966,-0.10056136267657342,0.10056136267657342,0.10056136267657342,0.0,False
cpusmall,adaptive,0,0.0,0.16,uncorrected,3276,529,10000142,0.1,2950,2.626277186016724,8.465755236068786,9.290068509781607,0.8590604026845637,-0.8243132737128215,0.8243132737128215,0.8243132737128215,0.0,False
cpusmall,adaptive,0,0.0,0.16,tighter,3276,529,10000142,0.084,3002,2.8522630365021944,9.194216385261681,9.290068509781607,0.8804148871262966,-0.09585212451992588,0.09585212451992588,0.09585212451992588,0.0,False
cpusmall,adaptive,0,0.0,0.165,uncorrected,3276,540,10000142,0.1,2950,2.622161028605117,8.452486879878002,9.290068509781607,0.8590604026845637,-0.837581629903604,0.837581629903604,0.837581629903604,0.0,False
cpusmall,adaptive,0,0.0,0.165,tighter,3276,540,10000142,0.0835,3004,2.873252371911278,9.261875114160194,9.290068509781607,0.8834655277608298,-0.028193395621412987,0.028193395621412987,0.028193395621412987,0.0,False
cpusmall,adaptive,0,0.0,0.17,uncorrected,3276,557,10000142,0.1,2950,2.621726130121785,8.451084992776355,9.290068509781607,0.8590604026845637,-0.8389835170052508,0.8389835170052508,0.8389835170052508,0.0,False
cpusmall,adaptive,0,0.0,0.17,tighter,3276,557,10000142,0.083,3006,2.8802801172000643,9.284528919247133,9.290068509781607,0.8834655277608298,-0.005539590534473374,0.005539590534473374,0.005539590534473374,0.0,False
cpusmall,adaptive,0,0.0,0.175,uncorrected,3276,567,10000142,0.1,2950,2.6212175370929605,8.449445552689937,9.290068509781607,0.8590604026845637,-0.8406229570916687,0.8406229570916687,0.8406229570916687,0.0,False
cpusmall,adaptive,0,0.0,0.175,tighter,3276,567,10000142,0.0825,3007,2.8802801172000643,9.284528919247133,9.290068509781607,0.8834655277608298,-0.005539590534473374,0.005539590534473374,0.005539590534473374,0.0,False
cpusmall,adaptive,0,0.0,0.18,uncorrected,3276,581,10000142,0.1,2950,2.6212175370929605,8.449445552689937,9.290068509781607,0.8590604026845637,-0.8406229570916687,0.8406229570916687,0.8406229570916687,0.0,False
cpusmall,adaptive,0,0.0,0.18,tighter,3276,581,10000142,0.08200000000000002,3009,2.897276142721299,9.339315288642887,9.290068509781607,0.8840756558877364,0.04924677886127965,0.04924677886127965,0.04924677886127965,0.0,False
cpusmall,adaptive,0,0.0,0.185,uncorrected,3276,597,10000142,0.1,2950,2.6207753526022475,8.448020179280196,9.290068509781607,0.8590604026845637,-0.8420483305014113,0.8420483305014113,0.8420483305014113,0.0,False
cpusmall,adaptive,0,0.0,0.185,tighter,3276,597,10000142,0.0815,3010,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,0.0,0.19,uncorrected,3276,616,10000142,0.1,2950,2.617462763040609,8.4373421089776,9.290068509781607,0.8578401464307505,-0.8527264008040056,0.8527264008040056,0.8527264008040056,0.0,False
cpusmall,adaptive,0,0.0,0.19,tighter,3276,616,10000142,0.08100000000000002,3012,2.8802801172000643,9.284528919247133,9.290068509781607,0.8834655277608298,-0.005539590534473374,0.005539590534473374,0.005539590534473374,0.0,False
cpusmall,adaptive,0,0.0,0.195,uncorrected,3276,634,10000142,0.1,2950,2.610867572501327,8.416082636010287,9.290068509781607,0.8578401464307505,-0.8739858737713206,0.8739858737713206,0.8739858737713206,0.0,False
cpusmall,adaptive,0,0.0,0.195,tighter,3276,634,10000142,0.0805,3014,2.8748389337757145,9.26698936656383,9.290068509781607,0.8834655277608298,-0.023079143217777306,0.023079143217777306,0.023079143217777306,0.0,False
cpusmall,adaptive,0,0.0,0.2,uncorrected,3276,655,10000142,0.1,2950,2.608658782955296,8.40896264434899,9.290068509781607,0.8572300183038438,-0.8811058654326155,0.8811058654326155,0.8811058654326155,0.0,False
cpusmall,adaptive,0,0.0,0.2,tighter,3276,655,10000142,0.08000000000000002,3015,2.8748389337757145,9.26698936656383,9.290068509781607,0.8834655277608298,-0.023079143217777306,0.023079143217777306,0.023079143217777306,0.0,False
cpusmall,adaptive,0,0.0,0.205,uncorrected,3276,663,10000142,0.1,2950,2.608658782955296,8.40896264434899,9.290068509781607,0.8572300183038438,-0.8811058654326155,0.8811058654326155,0.8811058654326155,0.0,False
cpusmall,adaptive,0,0.0,0.205,tighter,3276,663,10000142,0.07950000000000002,3017,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,0.0,0.21,uncorrected,3276,683,10000142,0.1,2950,2.608658782955296,8.40896264434899,9.290068509781607,0.8572300183038438,-0.8811058654326155,0.8811058654326155,0.8811058654326155,0.0,False
cpusmall,adaptive,0,0.0,0.21,tighter,3276,683,10000142,0.07900000000000001,3019,2.8989827142091023,9.344816389815879,9.290068509781607,0.8840756558877364,0.054747880034270856,0.054747880034270856,0.054747880034270856,0.0,False
cpusmall,adaptive,0,0.0,0.215,uncorrected,3276,702,10000142,0.1,2950,2.6022000448023226,8.388143023088883,9.290068509781607,0.8566198901769372,-0.9019254866927235,0.9019254866927235,0.9019254866927235,0.0,False
cpusmall,adaptive,0,0.0,0.215,tighter,3276,702,10000142,0.07850000000000001,3020,2.897276142721299,9.339315288642887,9.290068509781607,0.8840756558877364,0.04924677886127965,0.04924677886127965,0.04924677886127965,0.0,False
cpusmall,adaptive,0,0.0,0.22,uncorrected,3276,715,10000142,0.1,2950,2.5981498845546165,8.375087407517727,9.290068509781607,0.8560097620500305,-0.914981102263881,0.914981102263881,0.914981102263881,0.0,False
cpusmall,adaptive,0,0.0,0.22,tighter,3276,715,10000142,0.07800000000000001,3022,2.8989827142091023,9.344816389815879,9.290068509781607,0.8840756558877364,0.054747880034270856,0.054747880034270856,0.054747880034270856,0.0,False
cpusmall,adaptive,0,0.0,0.225,uncorrected,3276,729,10000142,0.1,2950,2.5981498845546165,8.375087407517727,9.290068509781607,0.8560097620500305,-0.914981102263881,0.914981102263881,0.914981102263881,0.0,False
cpusmall,adaptive,0,0.0,0.225,tighter,3276,729,10000142,0.07750000000000001,3024,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.23,uncorrected,3276,742,10000142,0.1,2950,2.588827489596829,8.345036842273966,9.290068509781607,0.8553996339231239,-0.9450316675076393,0.9450316675076393,0.9450316675076393,0.0,False
cpusmall,adaptive,0,0.0,0.23,tighter,3276,742,10000142,0.07700000000000001,3025,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,0.0,0.235,uncorrected,3276,762,10000142,0.1,2950,2.588827489596829,8.345036842273966,9.290068509781607,0.8553996339231239,-0.9450316675076393,0.9450316675076393,0.9450316675076393,0.0,False
cpusmall,adaptive,0,0.0,0.235,tighter,3276,762,10000142,0.07650000000000001,3027,2.915776998007248,9.398952448552244,9.290068509781607,0.8852959121415497,0.10888393877063655,0.10888393877063655,0.10888393877063655,0.0,False
cpusmall,adaptive,0,0.0,0.24,uncorrected,3276,783,10000142,0.1,2950,2.5758431628967835,8.303182108762591,9.290068509781607,0.8529591214154972,-0.9868864010190164,0.9868864010190164,0.9868864010190164,0.0,False
cpusmall,adaptive,0,0.0,0.24,tighter,3276,783,10000142,0.07600000000000001,3028,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.245,uncorrected,3276,799,10000142,0.1,2950,2.5720628028819856,8.290996189180339,9.290068509781607,0.8529591214154972,-0.9990723206012673,0.9990723206012673,0.9990723206012673,0.0,False
cpusmall,adaptive,0,0.0,0.245,tighter,3276,799,10000142,0.07550000000000001,3030,2.915776998007248,9.398952448552244,9.290068509781607,0.8852959121415497,0.10888393877063655,0.10888393877063655,0.10888393877063655,0.0,False
cpusmall,adaptive,0,0.0,0.25,uncorrected,3276,813,10000142,0.1,2950,2.5616043883833646,8.257283686260203,9.290068509781607,0.851738865161684,-1.0327848235214043,1.0327848235214043,1.0327848235214043,0.0,False
cpusmall,adaptive,0,0.0,0.25,tighter,3276,813,10000142,0.07500000000000001,3032,2.915776998007248,9.398952448552244,9.290068509781607,0.8852959121415497,0.10888393877063655,0.10888393877063655,0.10888393877063655,0.0,False
cpusmall,adaptive,0,0.0,0.255,uncorrected,3276,836,10000142,0.1,2950,2.5496802518013326,8.218846455703423,9.290068509781607,0.8505186089078707,-1.0712220540781847,1.0712220540781847,1.0712220540781847,0.0,False
cpusmall,adaptive,0,0.0,0.255,tighter,3276,836,10000142,0.0745,3033,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,0.0,0.26,uncorrected,3276,849,10000142,0.1,2950,2.527929092472652,8.148732001693094,9.290068509781607,0.849908480780964,-1.141336508088513,1.141336508088513,1.141336508088513,0.0,False
cpusmall,adaptive,0,0.0,0.26,tighter,3276,849,10000142,0.074,3035,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,0.0,0.265,uncorrected,3276,859,10000142,0.1,2950,2.5196557910399386,8.12206316974478,9.290068509781607,0.848078096400244,-1.168005340036826,1.168005340036826,1.168005340036826,0.0,False
cpusmall,adaptive,0,0.0,0.265,tighter,3276,859,10000142,0.0735,3037,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.27,uncorrected,3276,870,10000142,0.1,2950,2.511325397096192,8.095210301158298,9.290068509781607,0.8468578401464307,-1.1948582086233097,1.1948582086233097,1.1948582086233097,0.0,False
cpusmall,adaptive,0,0.0,0.27,tighter,3276,870,10000142,0.073,3038,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,0.0,0.275,uncorrected,3276,887,10000142,0.1,2950,2.5109714800950416,8.094069456345123,9.290068509781607,0.8468578401464307,-1.1959990534364837,1.1959990534364837,1.1959990534364837,0.0,False
cpusmall,adaptive,0,0.0,0.275,tighter,3276,887,10000142,0.0725,3040,2.915776998007248,9.398952448552244,9.290068509781607,0.8852959121415497,0.10888393877063655,0.10888393877063655,0.10888393877063655,0.0,False
cpusmall,adaptive,0,0.0,0.28,uncorrected,3276,902,10000142,0.1,2950,2.507579901209054,8.083136765437452,9.290068509781607,0.8450274557657108,-1.2069317443441556,1.2069317443441556,1.2069317443441556,0.0,False
cpusmall,adaptive,0,0.0,0.28,tighter,3276,902,10000142,0.072,3042,2.9179971524358463,9.406109074699271,9.290068509781607,0.8859060402684564,0.11604056491766315,0.11604056491766315,0.11604056491766315,0.0,False
cpusmall,adaptive,0,0.0,0.285,uncorrected,3276,918,10000142,0.1,2950,2.5015671522907073,8.063754782107708,9.290068509781607,0.8450274557657108,-1.2263137276738982,1.2263137276738982,1.2263137276738982,0.0,False
cpusmall,adaptive,0,0.0,0.285,tighter,3276,918,10000142,0.07150000000000001,3043,2.9179971524358463,9.406109074699271,9.290068509781607,0.8859060402684564,0.11604056491766315,0.11604056491766315,0.11604056491766315,0.0,False
cpusmall,adaptive,0,0.0,0.29,uncorrected,3276,933,10000142,0.1,2950,2.4953874125645874,8.043834507042117,9.290068509781607,0.8450274557657108,-1.2462340027394898,1.2462340027394898,1.2462340027394898,0.0,False
cpusmall,adaptive,0,0.0,0.29,tighter,3276,933,10000142,0.071,3045,2.9190191924942717,9.409403601652539,9.290068509781607,0.8859060402684564,0.11933509187093168,0.11933509187093168,0.11933509187093168,0.0,False
cpusmall,adaptive,0,0.0,0.295,uncorrected,3276,946,10000142,0.1,2950,2.490496377314283,8.02806834667621,9.290068509781607,0.8431970713849909,-1.262000163105396,1.262000163105396,1.262000163105396,0.0,False
cpusmall,adaptive,0,0.0,0.295,tighter,3276,946,10000142,0.07050000000000001,3046,2.9190191924942717,9.409403601652539,9.290068509781607,0.8859060402684564,0.11933509187093168,0.11933509187093168,0.11933509187093168,0.0,False
cpusmall,adaptive,0,0.0,0.3,uncorrected,3276,961,10000142,0.1,2950,2.4834396036849884,8.005320969278259,9.290068509781607,0.8425869432580841,-1.2847475405033482,1.2847475405033482,1.2847475405033482,0.0,False
cpusmall,adaptive,0,0.0,0.3,tighter,3276,961,10000142,0.06999999999999999,3048,2.917646949100685,9.404980200818738,9.290068509781607,0.8859060402684564,0.11491169103713156,0.11491169103713156,0.11491169103713156,0.0,False
cpusmall,adaptive,0,0.0,0.305,uncorrected,3276,983,10000142,0.1,2950,2.4617333264199157,7.935351191757913,9.290068509781607,0.8407565588773642,-1.3547173180236938,1.3547173180236938,1.3547173180236938,0.0,False
cpusmall,adaptive,0,0.0,0.305,tighter,3276,983,10000142,0.0695,3050,2.917646949100685,9.404980200818738,9.290068509781607,0.8859060402684564,0.11491169103713156,0.11491169103713156,0.11491169103713156,0.0,False
cpusmall,adaptive,0,0.0,0.31,uncorrected,3276,999,10000142,0.1,2950,2.45789765025428,7.922986961601254,9.290068509781607,0.8389261744966443,-1.3670815481803529,1.3670815481803529,1.3670815481803529,0.0,False
cpusmall,adaptive,0,0.0,0.31,tighter,3276,999,10000142,0.06899999999999999,3051,2.917646949100685,9.404980200818738,9.290068509781607,0.8859060402684564,0.11491169103713156,0.11491169103713156,0.11491169103713156,0.0,False
cpusmall,adaptive,0,0.0,0.315,uncorrected,3276,1019,10000142,0.1,2950,2.45356517550321,7.909021310525163,9.290068509781607,0.8370957901159244,-1.3810471992564444,1.3810471992564444,1.3810471992564444,0.0,False
cpusmall,adaptive,0,0.0,0.315,tighter,3276,1019,10000142,0.0685,3053,2.917646949100685,9.404980200818738,9.290068509781607,0.8859060402684564,0.11491169103713156,0.11491169103713156,0.11491169103713156,0.0,False
cpusmall,adaptive,0,0.0,0.32,uncorrected,3276,1028,10000142,0.1,2950,2.4525081750279734,7.9056140893242155,9.290068509781607,0.8364856619890177,-1.384454420457392,1.384454420457392,1.384454420457392,0.0,False
cpusmall,adaptive,0,0.0,0.32,tighter,3276,1028,10000142,0.06799999999999999,3055,2.9179971524358463,9.406109074699271,9.290068509781607,0.8859060402684564,0.11604056491766315,0.11604056491766315,0.11604056491766315,0.0,False
cpusmall,adaptive,0,0.0,0.325,uncorrected,3276,1043,10000142,0.1,2950,2.4390806938206913,7.86233085557303,9.290068509781607,0.835875533862111,-1.4277376542085762,1.4277376542085762,1.4277376542085762,0.0,False
cpusmall,adaptive,0,0.0,0.325,tighter,3276,1043,10000142,0.0675,3056,2.917646949100685,9.404980200818738,9.290068509781607,0.8859060402684564,0.11491169103713156,0.11491169103713156,0.11491169103713156,0.0,False
cpusmall,adaptive,0,0.0,0.33,uncorrected,3276,1058,10000142,0.1,2950,2.420718282606408,7.803139967531261,9.290068509781607,0.8346552776082977,-1.4869285422503444,1.4869285422503444,1.4869285422503444,0.0,False
cpusmall,adaptive,0,0.0,0.33,tighter,3276,1058,10000142,0.06699999999999999,3058,2.9179971524358463,9.406109074699271,9.290068509781607,0.8859060402684564,0.11604056491766315,0.11604056491766315,0.11604056491766315,0.0,False
cpusmall,adaptive,0,0.0,0.335,uncorrected,3276,1072,10000142,0.1,2950,2.4070841314665965,7.75919053713002,9.290068509781607,0.8322147651006712,-1.5308779726515864,1.5308779726515864,1.5308779726515864,0.0,False
cpusmall,adaptive,0,0.0,0.335,tighter,3276,1072,10000142,0.0665,3060,2.917646949100685,9.404980200818738,9.290068509781607,0.8859060402684564,0.11491169103713156,0.11491169103713156,0.11491169103713156,0.0,False
cpusmall,adaptive,0,0.0,0.34,uncorrected,3276,1095,10000142,0.1,2950,2.396351414999616,7.72459382696121,9.290068509781607,0.8316046369737645,-1.5654746828203976,1.5654746828203976,1.5654746828203976,0.0,False
cpusmall,adaptive,0,0.0,0.34,tighter,3276,1095,10000142,0.06599999999999999,3061,2.915776998007248,9.398952448552244,9.290068509781607,0.8852959121415497,0.10888393877063655,0.10888393877063655,0.10888393877063655,0.0,False
cpusmall,adaptive,0,0.0,0.345,uncorrected,3276,1116,10000142,0.1,2950,2.3796602790449537,7.670790263363098,9.290068509781607,0.8291641244661379,-1.619278246418509,1.619278246418509,1.619278246418509,0.0,False
cpusmall,adaptive,0,0.0,0.345,tighter,3276,1116,10000142,0.0655,3063,2.917646949100685,9.404980200818738,9.290068509781607,0.8859060402684564,0.11491169103713156,0.11491169103713156,0.11491169103713156,0.0,False
cpusmall,adaptive,0,0.0,0.35,uncorrected,3276,1137,10000142,0.1,2950,2.3711972093041904,7.643509716834135,9.290068509781607,0.8279438682123246,-1.6465587929474714,1.6465587929474714,1.6465587929474714,0.0,False
cpusmall,adaptive,0,0.0,0.35,tighter,3276,1137,10000142,0.065,3064,2.915776998007248,9.398952448552244,9.290068509781607,0.8852959121415497,0.10888393877063655,0.10888393877063655,0.10888393877063655,0.0,False
cpusmall,adaptive,0,0.0,0.355,uncorrected,3276,1154,10000142,0.1,2950,2.3658043149786705,7.626125823154931,9.290068509781607,0.8279438682123246,-1.6639426866266764,1.6639426866266764,1.6639426866266764,0.0,False
cpusmall,adaptive,0,0.0,0.355,tighter,3276,1154,10000142,0.0645,3066,2.917646949100685,9.404980200818738,9.290068509781607,0.8859060402684564,0.11491169103713156,0.11491169103713156,0.11491169103713156,0.0,False
cpusmall,adaptive,0,0.0,0.36,uncorrected,3276,1173,10000142,0.1,2950,2.348401389610233,7.570027819735794,9.290068509781607,0.8261134838316047,-1.720040690045812,1.720040690045812,1.720040690045812,0.0,False
cpusmall,adaptive,0,0.0,0.36,tighter,3276,1173,10000142,0.064,3068,2.917646949100685,9.404980200818738,9.290068509781607,0.8859060402684564,0.11491169103713156,0.11491169103713156,0.11491169103713156,0.0,False
cpusmall,adaptive,0,0.0,0.365,uncorrected,3276,1184,10000142,0.1,2950,2.3388576258552773,7.539263676327589,9.290068509781607,0.8242830994508847,-1.750804833454018,1.750804833454018,1.750804833454018,0.0,False
cpusmall,adaptive,0,0.0,0.365,tighter,3276,1184,10000142,0.0635,3069,2.917646949100685,9.404980200818738,9.290068509781607,0.8859060402684564,0.11491169103713156,0.11491169103713156,0.11491169103713156,0.0,False
cpusmall,adaptive,0,0.0,0.37,uncorrected,3276,1201,10000142,0.1,2950,2.33560976381404,7.528794253972617,9.290068509781607,0.8242830994508847,-1.7612742558089896,1.7612742558089896,1.7612742558089896,0.0,False
cpusmall,adaptive,0,0.0,0.37,tighter,3276,1201,10000142,0.063,3071,2.9179971524358463,9.406109074699271,9.290068509781607,0.8859060402684564,0.11604056491766315,0.11604056491766315,0.11604056491766315,0.0,False
cpusmall,adaptive,0,0.0,0.375,uncorrected,3276,1213,10000142,0.1,2950,2.3292270342861756,7.508219645089507,9.290068509781607,0.823672971323978,-1.7818488646920994,1.7818488646920994,1.7818488646920994,0.0,False
cpusmall,adaptive,0,0.0,0.375,tighter,3276,1213,10000142,0.0625,3073,2.920356414323316,9.413714111130096,9.290068509781607,0.8859060402684564,0.12364560134848915,0.12364560134848915,0.12364560134848915,0.0,False
cpusmall,adaptive,0,0.0,0.38,uncorrected,3276,1234,10000142,0.1,2950,2.3083746941035526,7.441002517733246,9.290068509781607,0.8218425869432581,-1.8490659920483599,1.8490659920483599,1.8490659920483599,0.0,False
cpusmall,adaptive,0,0.0,0.38,tighter,3276,1234,10000142,0.062,3074,2.8989827142091023,9.344816389815879,9.290068509781607,0.8840756558877364,0.054747880034270856,0.054747880034270856,0.054747880034270856,0.0,False
cpusmall,adaptive,0,0.0,0.385,uncorrected,3276,1248,10000142,0.1,2950,2.3054399463658792,7.431542413461302,9.290068509781607,0.8212324588163514,-1.8585260963203052,1.8585260963203052,1.8585260963203052,0.0,False
cpusmall,adaptive,0,0.0,0.385,tighter,3276,1248,10000142,0.0615,3076,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,0.0,0.39,uncorrected,3276,1267,10000142,0.1,2950,2.3022849447956917,7.421372325092553,9.290068509781607,0.8212324588163514,-1.8686961846890546,1.8686961846890546,1.8686961846890546,0.0,False
cpusmall,adaptive,0,0.0,0.39,tighter,3276,1267,10000142,0.061,3078,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,0.0,0.395,uncorrected,3276,1280,10000142,0.1,2950,2.2947129645810818,7.396964188932916,9.290068509781607,0.8206223306894448,-1.8931043208486913,1.8931043208486913,1.8931043208486913,0.0,False
cpusmall,adaptive,0,0.0,0.395,tighter,3276,1280,10000142,0.0605,3079,2.8802801172000643,9.284528919247133,9.290068509781607,0.8834655277608298,-0.005539590534473374,0.005539590534473374,0.005539590534473374,0.0,False
cpusmall,adaptive,0,0.0,0.4,uncorrected,3276,1299,10000142,0.1,2950,2.2713072315559923,7.321516247654597,9.290068509781607,0.8175716900549115,-1.9685522621270102,1.9685522621270102,1.9685522621270102,0.0,False
cpusmall,adaptive,0,0.0,0.4,tighter,3276,1299,10000142,0.06,3081,2.850802119621249,9.189507147105033,9.290068509781607,0.8804148871262966,-0.10056136267657342,0.10056136267657342,0.10056136267657342,0.0,False
cpusmall,adaptive,0,0.0,0.405,uncorrected,3276,1310,10000142,0.1,2950,2.2649701433328864,7.301088762661073,9.290068509781607,0.8169615619280048,-1.9889797471205337,1.9889797471205337,1.9889797471205337,0.0,False
cpusmall,adaptive,0,0.0,0.405,tighter,3276,1310,10000142,0.0595,3083,2.850802119621249,9.189507147105033,9.290068509781607,0.8804148871262966,-0.10056136267657342,0.10056136267657342,0.10056136267657342,0.0,False
cpusmall,adaptive,0,0.0,0.41,uncorrected,3276,1330,10000142,0.1,2950,2.253032224259734,7.262607104502748,9.290068509781607,0.8163514338010982,-2.027461405278859,2.027461405278859,2.027461405278859,0.0,False
cpusmall,adaptive,0,0.0,0.41,tighter,3276,1330,10000142,0.05900000000000001,3084,2.850802119621249,9.189507147105033,9.290068509781607,0.8804148871262966,-0.10056136267657342,0.10056136267657342,0.10056136267657342,0.0,False
cpusmall,adaptive,0,0.0,0.415,uncorrected,3276,1349,10000142,0.1,2950,2.237671983689792,7.213093657207609,9.290068509781607,0.8151311775472849,-2.0769748525739975,2.0769748525739975,2.0769748525739975,0.0,False
cpusmall,adaptive,0,0.0,0.415,tighter,3276,1349,10000142,0.058499999999999996,3086,2.830540865670932,9.12419537512891,9.290068509781607,0.8779743746186699,-0.1658731346526963,0.1658731346526963,0.1658731346526963,0.0,False
cpusmall,adaptive,0,0.0,0.42,uncorrected,3276,1369,10000142,0.1,2950,2.2225588566219634,7.1643767756503,9.290068509781607,0.8120805369127517,-2.1256917341313075,2.1256917341313075,2.1256917341313075,0.0,False
cpusmall,adaptive,0,0.0,0.42,tighter,3276,1369,10000142,0.05800000000000001,3087,2.818999612466746,9.086992361957126,9.290068509781607,0.8773642464917633,-0.2030761478244789,0.2030761478244789,0.2030761478244789,0.0,False
cpusmall,adaptive,0,0.0,0.425,uncorrected,3276,1381,10000142,0.1,2950,2.216185038025463,7.143830890987258,9.290068509781607,0.811470408785845,-2.1462376187943484,2.1462376187943484,2.1462376187943484,0.0,False
cpusmall,adaptive,0,0.0,0.425,tighter,3276,1381,10000142,0.057499999999999996,3089,2.818999612466746,9.086992361957126,9.290068509781607,0.8773642464917633,-0.2030761478244789,0.2030761478244789,0.2030761478244789,0.0,False
cpusmall,adaptive,0,0.0,0.43,uncorrected,3276,1401,10000142,0.1,2950,2.20351820717792,7.1029995993997055,9.290068509781607,0.8096400244051251,-2.187068910381901,2.187068910381901,2.187068910381901,0.0,False
cpusmall,adaptive,0,0.0,0.43,tighter,3276,1401,10000142,0.05700000000000001,3091,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,0.0,0.435,uncorrected,3276,1414,10000142,0.1,2950,2.20042315222052,7.093022747812586,9.290068509781607,0.8096400244051251,-2.197045761969022,2.197045761969022,2.197045761969022,0.0,False
cpusmall,adaptive,0,0.0,0.435,tighter,3276,1414,10000142,0.056499999999999995,3092,2.830540865670932,9.12419537512891,9.290068509781607,0.8779743746186699,-0.1658731346526963,0.1658731346526963,0.1658731346526963,0.0,False
cpusmall,adaptive,0,0.0,0.44,uncorrected,3276,1436,10000142,0.1,2950,2.1891060093326082,7.056542150040653,9.290068509781607,0.8090298962782184,-2.2335263597409534,2.2335263597409534,2.2335263597409534,0.0,False
cpusmall,adaptive,0,0.0,0.44,tighter,3276,1436,10000142,0.05600000000000001,3094,2.830540865670932,9.12419537512891,9.290068509781607,0.8779743746186699,-0.1658731346526963,0.1658731346526963,0.1658731346526963,0.0,False
cpusmall,adaptive,0,0.0,0.445,uncorrected,3276,1451,10000142,0.1,2950,2.179681708869456,7.026163094312258,9.290068509781607,0.8084197681513118,-2.2639054154693494,2.2639054154693494,2.2639054154693494,0.0,False
cpusmall,adaptive,0,0.0,0.445,tighter,3276,1451,10000142,0.055499999999999994,3096,2.850802119621249,9.189507147105033,9.290068509781607,0.8804148871262966,-0.10056136267657342,0.10056136267657342,0.10056136267657342,0.0,False
cpusmall,adaptive,0,0.0,0.45,uncorrected,3276,1469,10000142,0.1,2950,2.171360050238461,6.999338383842541,9.290068509781607,0.8084197681513118,-2.290730125939067,2.290730125939067,2.290730125939067,0.0,False
cpusmall,adaptive,0,0.0,0.45,tighter,3276,1469,10000142,0.05500000000000001,3097,2.850802119621249,9.189507147105033,9.290068509781607,0.8804148871262966,-0.10056136267657342,0.10056136267657342,0.10056136267657342,0.0,False
cpusmall,adaptive,0,0.0,0.455,uncorrected,3276,1483,10000142,0.1,2950,2.162161998167811,6.969688635562602,9.290068509781607,0.8071995118974985,-2.3203798742190047,2.3203798742190047,2.3203798742190047,0.0,False
cpusmall,adaptive,0,0.0,0.455,tighter,3276,1483,10000142,0.05449999999999999,3099,2.8802801172000643,9.284528919247133,9.290068509781607,0.8834655277608298,-0.005539590534473374,0.005539590534473374,0.005539590534473374,0.0,False
cpusmall,adaptive,0,0.0,0.46,uncorrected,3276,1496,10000142,0.1,2950,2.149737741725204,6.9296392780182865,9.290068509781607,0.8053691275167785,-2.36042923176332,2.36042923176332,2.36042923176332,0.0,False
cpusmall,adaptive,0,0.0,0.46,tighter,3276,1496,10000142,0.054000000000000006,3101,2.8802801172000643,9.284528919247133,9.290068509781607,0.8834655277608298,-0.005539590534473374,0.005539590534473374,0.005539590534473374,0.0,False
cpusmall,adaptive,0,0.0,0.465,uncorrected,3276,1510,10000142,0.1,2950,2.1453078737701228,6.915359681776315,9.290068509781607,0.8047589993898718,-2.3747088280052915,2.3747088280052915,2.3747088280052915,0.0,False
cpusmall,adaptive,0,0.0,0.465,tighter,3276,1510,10000142,0.05349999999999999,3102,2.8802801172000643,9.284528919247133,9.290068509781607,0.8834655277608298,-0.005539590534473374,0.005539590534473374,0.005539590534473374,0.0,False
cpusmall,adaptive,0,0.0,0.47,uncorrected,3276,1520,10000142,0.1,2950,2.1452065407680494,6.915033036745296,9.290068509781607,0.8047589993898718,-2.37503547303631,2.37503547303631,2.37503547303631,0.0,False
cpusmall,adaptive,0,0.0,0.47,tighter,3276,1520,10000142,0.053000000000000005,3104,2.905332553969143,9.365284979149472,9.290068509781607,0.8840756558877364,0.07521646936786479,0.07521646936786479,0.07521646936786479,0.0,False
cpusmall,adaptive,0,0.0,0.475,uncorrected,3276,1536,10000142,0.1,2950,2.1332248449132614,6.87641026495269,9.290068509781607,0.8035387431360586,-2.413658244828918,2.413658244828918,2.413658244828918,0.0,False
cpusmall,adaptive,0,0.0,0.475,tighter,3276,1536,10000142,0.052500000000000005,3105,2.8748389337757145,9.26698936656383,9.290068509781607,0.8834655277608298,-0.023079143217777306,0.023079143217777306,0.023079143217777306,0.0,False
cpusmall,adaptive,0,0.0,0.48,uncorrected,3276,1549,10000142,0.1,2950,2.121613732121949,6.838982060712479,9.290068509781607,0.8017083587553386,-2.451086449069128,2.451086449069128,2.451086449069128,0.0,False
cpusmall,adaptive,0,0.0,0.48,tighter,3276,1549,10000142,0.052000000000000005,3107,2.850802119621249,9.189507147105033,9.290068509781607,0.8804148871262966,-0.10056136267657342,0.10056136267657342,0.10056136267657342,0.0,False
cpusmall,adaptive,0,0.0,0.485,uncorrected,3276,1570,10000142,0.1,2950,2.088964330725132,6.7337373278635315,9.290068509781607,0.7980475899938987,-2.556331181918075,2.556331181918075,2.556331181918075,0.0,False
cpusmall,adaptive,0,0.0,0.485,tighter,3276,1570,10000142,0.051500000000000004,3109,2.830540865670932,9.12419537512891,9.290068509781607,0.8779743746186699,-0.1658731346526963,0.1658731346526963,0.1658731346526963,0.0,False
cpusmall,adaptive,0,0.0,0.49,uncorrected,3276,1584,10000142,0.1,2950,2.0886088503859375,6.732591443659504,9.290068509781607,0.7980475899938987,-2.557477066122103,2.557477066122103,2.557477066122103,0.0,False
cpusmall,adaptive,0,0.0,0.49,tighter,3276,1584,10000142,0.051000000000000004,3110,2.830540865670932,9.12419537512891,9.290068509781607,0.8779743746186699,-0.1658731346526963,0.1658731346526963,0.1658731346526963,0.0,False
cpusmall,adaptive,0,0.0,0.495,uncorrected,3276,1605,10000142,0.1,2950,2.0834728474668167,6.716035634609144,9.290068509781607,0.797437461866992,-2.5740328751724633,2.5740328751724633,2.5740328751724633,0.0,False
cpusmall,adaptive,0,0.0,0.495,tighter,3276,1605,10000142,0.0505,3112,2.850802119621249,9.189507147105033,9.290068509781607,0.8804148871262966,-0.10056136267657342,0.10056136267657342,0.10056136267657342,0.0,False
cpusmall,adaptive,0,0.0,0.5,uncorrected,3276,1621,10000142,0.1,2950,2.0744584840079074,6.686978003122867,9.290068509781607,0.7962172056131788,-2.6030905066587398,2.6030905066587398,2.6030905066587398,0.0,False
cpusmall,adaptive,0,0.0,0.5,tighter,3276,1621,10000142,0.05,3114,2.850802119621249,9.189507147105033,9.290068509781607,0.8804148871262966,-0.10056136267657342,0.10056136267657342,0.10056136267657342,0.0,False
cpusmall,adaptive,0,0.0,0.505,uncorrected,3276,1639,10000142,0.1,2950,2.040296393569597,6.576857145529071,9.290068509781607,0.7907260524710189,-2.7132113642525355,2.7132113642525355,2.7132113642525355,0.0,False
cpusmall,adaptive,0,0.0,0.505,tighter,3276,1639,10000142,0.0495,3115,2.850802119621249,9.189507147105033,9.290068509781607,0.8804148871262966,-0.10056136267657342,0.10056136267657342,0.10056136267657342,0.0,False
cpusmall,adaptive,0,0.0,0.51,uncorrected,3276,1657,10000142,0.1,2950,1.9971766874794354,6.437861581940375,9.290068509781607,0.7827943868212325,-2.8522069278412325,2.8522069278412325,2.8522069278412325,0.0,False
cpusmall,adaptive,0,0.0,0.51,tighter,3276,1657,10000142,0.049,3117,2.830540865670932,9.12419537512891,9.290068509781607,0.8779743746186699,-0.1658731346526963,0.1658731346526963,0.1658731346526963,0.0,False
cpusmall,adaptive,0,0.0,0.515,uncorrected,3276,1676,10000142,0.1,2950,1.9832535126584259,6.392980489125326,9.290068509781607,0.7797437461866992,-2.8970880206562812,2.8970880206562812,2.8970880206562812,0.0,False
cpusmall,adaptive,0,0.0,0.515,tighter,3276,1676,10000142,0.0485,3119,2.830540865670932,9.12419537512891,9.290068509781607,0.8779743746186699,-0.1658731346526963,0.1658731346526963,0.1658731346526963,0.0,False
cpusmall,adaptive,0,0.0,0.52,uncorrected,3276,1696,10000142,0.1,2950,1.9660099265182087,6.3373961127189045,9.290068509781607,0.7742525930445393,-2.952672397062702,2.952672397062702,2.952672397062702,0.0,False
cpusmall,adaptive,0,0.0,0.52,tighter,3276,1696,10000142,0.048,3120,2.830540865670932,9.12419537512891,9.290068509781607,0.8779743746186699,-0.1658731346526963,0.1658731346526963,0.1658731346526963,0.0,False
cpusmall,adaptive,0,0.0,0.525,uncorrected,3276,1713,10000142,0.1,2950,1.9638461877001285,6.330421341233939,9.290068509781607,0.773032336790726,-2.959647168547668,2.959647168547668,2.959647168547668,0.0,False
cpusmall,adaptive,0,0.0,0.525,tighter,3276,1713,10000142,0.0475,3122,2.8748389337757145,9.26698936656383,9.290068509781607,0.8834655277608298,-0.023079143217777306,0.023079143217777306,0.023079143217777306,0.0,False
cpusmall,adaptive,0,0.0,0.53,uncorrected,3276,1738,10000142,0.1,2950,1.93739453379434,6.245154931142912,9.290068509781607,0.7675411836485662,-3.0449135786386945,3.0449135786386945,3.0449135786386945,0.0,False
cpusmall,adaptive,0,0.0,0.53,tighter,3276,1738,10000142,0.047,3123,2.8748389337757145,9.26698936656383,9.290068509781607,0.8834655277608298,-0.023079143217777306,0.023079143217777306,0.023079143217777306,0.0,False
cpusmall,adaptive,0,0.0,0.535,uncorrected,3276,1754,10000142,0.1,2950,1.9249791502411646,6.205134175191211,9.290068509781607,0.762660158633313,-3.0849343345903963,3.0849343345903963,3.0849343345903963,0.0,False
cpusmall,adaptive,0,0.0,0.535,tighter,3276,1754,10000142,0.0465,3125,2.8748389337757145,9.26698936656383,9.290068509781607,0.8834655277608298,-0.023079143217777306,0.023079143217777306,0.023079143217777306,0.0,False
cpusmall,adaptive,0,0.0,0.54,uncorrected,3276,1775,10000142,0.1,2950,1.9035583805179386,6.136084725875442,9.290068509781607,0.7620500305064063,-3.1539837839061655,3.1539837839061655,3.1539837839061655,0.0,False
cpusmall,adaptive,0,0.0,0.54,tighter,3276,1775,10000142,0.046,3127,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,0.0,0.545,uncorrected,3276,1799,10000142,0.1,2950,1.8841640632711365,6.073567508098015,9.290068509781607,0.7589993898718731,-3.2165010016835924,3.2165010016835924,3.2165010016835924,0.0,False
cpusmall,adaptive,0,0.0,0.545,tighter,3276,1799,10000142,0.0455,3128,2.783733994842513,8.973314305183402,9.290068509781607,0.8737034777303234,-0.31675420459820464,0.31675420459820464,0.31675420459820464,0.0,False
cpusmall,adaptive,0,0.0,0.55,uncorrected,3276,1814,10000142,0.1,2950,1.8754384069587267,6.0454405186818825,9.290068509781607,0.7577791336180598,-3.244627991099724,3.244627991099724,3.244627991099724,0.0,False
cpusmall,adaptive,0,0.0,0.55,tighter,3276,1814,10000142,0.045,3130,2.783733994842513,8.973314305183402,9.290068509781607,0.8737034777303234,-0.31675420459820464,0.31675420459820464,0.31675420459820464,0.0,False
cpusmall,adaptive,0,0.0,0.555,uncorrected,3276,1833,10000142,0.1,2950,1.8678577988389318,6.021004570631756,9.290068509781607,0.7571690054911532,-3.269063939149851,3.269063939149851,3.269063939149851,0.0,False
cpusmall,adaptive,0,0.0,0.555,tighter,3276,1833,10000142,0.0445,3132,2.782860147100115,8.97049747338053,9.290068509781607,0.8737034777303234,-0.3195710364010779,0.3195710364010779,0.3195710364010779,0.0,False
cpusmall,adaptive,0,0.0,0.56,uncorrected,3276,1848,10000142,0.1,2950,1.8393270322149304,5.929036179700969,9.290068509781607,0.7510677242220867,-3.3610323300806395,3.3610323300806395,3.3610323300806395,0.0,False
cpusmall,adaptive,0,0.0,0.56,tighter,3276,1848,10000142,0.044,3133,2.782860147100115,8.97049747338053,9.290068509781607,0.8737034777303234,-0.3195710364010779,0.3195710364010779,0.3195710364010779,0.0,False
cpusmall,adaptive,0,0.0,0.565,uncorrected,3276,1864,10000142,0.1,2950,1.8331826705500764,5.909229945152119,9.290068509781607,0.7510677242220867,-3.380838564629488,3.380838564629488,3.380838564629488,0.0,False
cpusmall,adaptive,0,0.0,0.565,tighter,3276,1864,10000142,0.04350000000000001,3135,2.8143679406842708,9.072062254863706,9.290068509781607,0.8755338621110433,-0.2180062549179015,0.2180062549179015,0.2180062549179015,0.0,False
cpusmall,adaptive,0,0.0,0.57,uncorrected,3276,1882,10000142,0.1,2950,1.8264968059857856,5.887678186166374,9.290068509781607,0.74862721171446,-3.402390323615233,3.402390323615233,3.402390323615233,0.0,False
cpusmall,adaptive,0,0.0,0.57,tighter,3276,1882,10000142,0.04300000000000001,3137,2.8143679406842708,9.072062254863706,9.290068509781607,0.8755338621110433,-0.2180062549179015,0.2180062549179015,0.2180062549179015,0.0,False
cpusmall,adaptive,0,0.0,0.575,uncorrected,3276,1897,10000142,0.1,2950,1.819784102201171,5.866039911457461,9.290068509781607,0.7461866992068334,-3.424028598324145,3.424028598324145,3.424028598324145,0.0,False
cpusmall,adaptive,0,0.0,0.575,tighter,3276,1897,10000142,0.04250000000000001,3138,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,0.0,0.58,uncorrected,3276,1910,10000142,0.1,2950,1.8143769126233205,5.848609937300571,9.290068509781607,0.7449664429530202,-3.4414585724810363,3.4414585724810363,3.4414585724810363,0.0,False
cpusmall,adaptive,0,0.0,0.58,tighter,3276,1910,10000142,0.04200000000000001,3140,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,0.0,0.585,uncorrected,3276,1928,10000142,0.1,2950,1.8067311511033823,5.823963968487462,9.290068509781607,0.7431360585723001,-3.466104541294146,3.466104541294146,3.466104541294146,0.0,False
cpusmall,adaptive,0,0.0,0.585,tighter,3276,1928,10000142,0.04150000000000001,3142,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,0.0,0.59,uncorrected,3276,1943,10000142,0.1,2950,1.7936648059690736,5.781844850092031,9.290068509781607,0.7413056741915802,-3.5082236596895764,3.5082236596895764,3.5082236596895764,0.0,False
cpusmall,adaptive,0,0.0,0.59,tighter,3276,1943,10000142,0.04100000000000001,3143,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,0.0,0.595,uncorrected,3276,1954,10000142,0.1,2950,1.787243978938748,5.761147434624506,9.290068509781607,0.7394752898108603,-3.5289210751571014,3.5289210751571014,3.5289210751571014,0.0,False
cpusmall,adaptive,0,0.0,0.595,tighter,3276,1954,10000142,0.04050000000000001,3145,2.830540865670932,9.12419537512891,9.290068509781607,0.8779743746186699,-0.1658731346526963,0.1658731346526963,0.1658731346526963,0.0,False
cpusmall,adaptive,0,0.0,0.6,uncorrected,3276,1975,10000142,0.1,2950,1.761002193371572,5.676557531185541,9.290068509781607,0.7352043929225137,-3.6135109785960675,3.6135109785960675,3.6135109785960675,0.0,False
cpusmall,adaptive,0,0.0,0.6,tighter,3276,1975,10000142,0.04000000000000001,3146,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,0.0,0.605,uncorrected,3276,1994,10000142,0.1,2950,1.73898657272898,5.6055905910915245,9.290068509781607,0.7321537522879805,-3.6844779186900833,3.6844779186900833,3.6844779186900833,0.0,False
cpusmall,adaptive,0,0.0,0.605,tighter,3276,1994,10000142,0.03950000000000001,3148,2.782860147100115,8.97049747338053,9.290068509781607,0.8737034777303234,-0.3195710364010779,0.3195710364010779,0.3195710364010779,0.0,False
cpusmall,adaptive,0,0.0,0.61,uncorrected,3276,2010,10000142,0.1,2950,1.7282007496173553,5.570822692650065,9.290068509781607,0.7278828553996339,-3.719245817131541,3.719245817131541,3.719245817131541,0.0,False
cpusmall,adaptive,0,0.0,0.61,tighter,3276,2010,10000142,0.03900000000000001,3150,2.783733994842513,8.973314305183402,9.290068509781607,0.8737034777303234,-0.31675420459820464,0.31675420459820464,0.31675420459820464,0.0,False
cpusmall,adaptive,0,0.0,0.615,uncorrected,3276,2024,10000142,0.1,2950,1.6980909546266094,5.4737643334041115,9.290068509781607,0.7205613178767541,-3.816304176377495,3.816304176377495,3.816304176377495,0.0,False
cpusmall,adaptive,0,0.0,0.615,tighter,3276,2024,10000142,0.038500000000000006,3151,2.732019626158671,8.80661400797325,9.290068509781607,0.8694325808419768,-0.48345450180835625,0.48345450180835625,0.48345450180835625,0.0,False
cpusmall,adaptive,0,0.0,0.62,uncorrected,3276,2038,10000142,0.1,2950,1.6738459501885776,5.395611016472214,9.290068509781607,0.7162904209884076,-3.894457493309393,3.894457493309393,3.894457493309393,0.0,False
cpusmall,adaptive,0,0.0,0.62,tighter,3276,2038,10000142,0.038000000000000006,3153,2.729806495103033,8.799480021537194,9.290068509781607,0.8688224527150702,-0.490588488244414,0.490588488244414,0.490588488244414,0.0,False
cpusmall,adaptive,0,0.0,0.625,uncorrected,3276,2052,10000142,0.1,2950,1.656583706112589,5.339966496559886,9.290068509781607,0.7107992678462477,-3.95010201322172,3.95010201322172,3.95010201322172,0.0,False
cpusmall,adaptive,0,0.0,0.625,tighter,3276,2052,10000142,0.037500000000000006,3155,2.7182213841066902,8.762135633595232,9.290068509781607,0.8688224527150702,-0.5279328761863743,0.5279328761863743,0.5279328761863743,0.0,False
cpusmall,adaptive,0,0.0,0.63,uncorrected,3276,2074,10000142,0.1,2950,1.642989486623682,5.296145785086155,9.290068509781607,0.7083587553386211,-3.9939227246954516,3.9939227246954516,3.9939227246954516,0.0,False
cpusmall,adaptive,0,0.0,0.63,tighter,3276,2074,10000142,0.037,3156,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.635,uncorrected,3276,2092,10000142,0.1,2950,1.6077988874182836,5.182709548778079,9.290068509781607,0.699816961561928,-4.107358961003527,4.107358961003527,4.107358961003527,0.0,False
cpusmall,adaptive,0,0.0,0.635,tighter,3276,2092,10000142,0.0365,3158,2.702329446707219,8.710908271545568,9.290068509781607,0.8663819402074435,-0.5791602382360382,0.5791602382360382,0.5791602382360382,0.0,False
cpusmall,adaptive,0,0.0,0.64,uncorrected,3276,2109,10000142,0.1,2950,1.5891360648541377,5.122550290386215,9.290068509781607,0.6961561928004881,-4.167518219395392,4.167518219395392,4.167518219395392,0.0,False
cpusmall,adaptive,0,0.0,0.64,tighter,3276,2109,10000142,0.036,3160,2.702329446707219,8.710908271545568,9.290068509781607,0.8663819402074435,-0.5791602382360382,0.5791602382360382,0.5791602382360382,0.0,False
cpusmall,adaptive,0,0.0,0.645,uncorrected,3276,2131,10000142,0.1,2950,1.548678012092825,4.992134516366294,9.290068509781607,0.687614399023795,-4.297933993415312,4.297933993415312,4.297933993415312,0.0,False
cpusmall,adaptive,0,0.0,0.645,tighter,3276,2131,10000142,0.0355,3161,2.6952446324939405,8.68807050585123,9.290068509781607,0.8657718120805369,-0.6019980039303766,0.6019980039303766,0.6019980039303766,0.0,False
cpusmall,adaptive,0,0.0,0.65,uncorrected,3276,2145,10000142,0.1,2950,1.5175413553619646,4.891766087566609,9.290068509781607,0.6821232458816352,-4.398302422214998,4.398302422214998,4.398302422214998,0.0,False
cpusmall,adaptive,0,0.0,0.65,tighter,3276,2145,10000142,0.034999999999999996,3163,2.68112189740426,8.642546134254182,9.290068509781607,0.8651616839536302,-0.6475223755274253,0.6475223755274253,0.6475223755274253,0.0,False
cpusmall,adaptive,0,0.0,0.655,uncorrected,3276,2159,10000142,0.1,2950,1.500066856320788,4.8354373677562315,9.290068509781607,0.6766320927394753,-4.454631142025375,4.454631142025375,4.454631142025375,0.0,False
cpusmall,adaptive,0,0.0,0.655,tighter,3276,2159,10000142,0.034499999999999996,3164,2.676634640987814,8.628081547383697,9.290068509781607,0.8651616839536302,-0.6619869623979099,0.6619869623979099,0.6619869623979099,0.0,False
cpusmall,adaptive,0,0.0,0.66,uncorrected,3276,2177,10000142,0.1,2950,1.494794581648246,4.818442289265389,9.290068509781607,0.6741915802318487,-4.471626220516217,4.471626220516217,4.471626220516217,0.0,False
cpusmall,adaptive,0,0.0,0.66,tighter,3276,2177,10000142,0.033999999999999996,3166,2.680559676778258,8.6407338266144,9.290068509781607,0.8651616839536302,-0.6493346831672066,0.6493346831672066,0.6493346831672066,0.0,False
cpusmall,adaptive,0,0.0,0.665,uncorrected,3276,2193,10000142,0.1,2950,1.4816601824273223,4.776103799798556,9.290068509781607,0.6705308114704088,-4.513964709983051,4.513964709983051,4.513964709983051,0.0,False
cpusmall,adaptive,0,0.0,0.665,tighter,3276,2193,10000142,0.033499999999999995,3168,2.680559676778258,8.6407338266144,9.290068509781607,0.8651616839536302,-0.6493346831672066,0.6493346831672066,0.6493346831672066,0.0,False
cpusmall,adaptive,0,0.0,0.67,uncorrected,3276,2213,10000142,0.1,2950,1.4716754315651694,4.743918142723905,9.290068509781607,0.6680902989627822,-4.5461503670577015,4.5461503670577015,4.5461503670577015,0.0,False
cpusmall,adaptive,0,0.0,0.67,tighter,3276,2213,10000142,0.032999999999999995,3169,2.6624340702529232,8.582306274044631,9.290068509781607,0.863941427699817,-0.7077622357369747,0.7077622357369747,0.7077622357369747,0.0,False
cpusmall,adaptive,0,0.0,0.675,uncorrected,3276,2234,10000142,0.1,2950,1.4658083270704434,4.725005641461187,9.290068509781607,0.6662599145820622,-4.56506286832042,4.56506286832042,4.56506286832042,0.0,False
cpusmall,adaptive,0,0.0,0.675,tighter,3276,2234,10000142,0.032499999999999994,3171,2.680559676778258,8.6407338266144,9.290068509781607,0.8651616839536302,-0.6493346831672066,0.6493346831672066,0.6493346831672066,0.0,False
cpusmall,adaptive,0,0.0,0.68,uncorrected,3276,2247,10000142,0.1,2950,1.4567174678788783,4.695701427415874,9.290068509781607,0.6632092739475289,-4.594367082365733,4.594367082365733,4.594367082365733,0.0,False
cpusmall,adaptive,0,0.0,0.68,tighter,3276,2247,10000142,0.031999999999999994,3173,2.68112189740426,8.642546134254182,9.290068509781607,0.8651616839536302,-0.6475223755274253,0.6475223755274253,0.6475223755274253,0.0,False
cpusmall,adaptive,0,0.0,0.685,uncorrected,3276,2261,10000142,0.1,2950,1.4384544609950005,4.636830967368187,9.290068509781607,0.6577181208053692,-4.65323754241342,4.65323754241342,4.65323754241342,0.0,False
cpusmall,adaptive,0,0.0,0.685,tighter,3276,2261,10000142,0.03149999999999999,3174,2.68112189740426,8.642546134254182,9.290068509781607,0.8651616839536302,-0.6475223755274253,0.6475223755274253,0.6475223755274253,0.0,False
cpusmall,adaptive,0,0.0,0.69,uncorrected,3276,2280,10000142,0.1,2950,1.4236710450999648,4.589176903590479,9.290068509781607,0.6540573520439292,-4.700891606191128,4.700891606191128,4.700891606191128,0.0,False
cpusmall,adaptive,0,0.0,0.69,tighter,3276,2280,10000142,0.031000000000000007,3176,2.68112189740426,8.642546134254182,9.290068509781607,0.8651616839536302,-0.6475223755274253,0.6475223755274253,0.6475223755274253,0.0,False
cpusmall,adaptive,0,0.0,0.695,uncorrected,3276,2301,10000142,0.1,2950,1.395434128407272,4.498155732400181,9.290068509781607,0.6442953020134228,-4.791912777381426,4.791912777381426,4.791912777381426,0.0,False
cpusmall,adaptive,0,0.0,0.695,tighter,3276,2301,10000142,0.030500000000000006,3178,2.676634640987814,8.628081547383697,9.290068509781607,0.8651616839536302,-0.6619869623979099,0.6619869623979099,0.6619869623979099,0.0,False
cpusmall,adaptive,0,0.0,0.7,uncorrected,3276,2311,10000142,0.1,2950,1.3885893396223667,4.476091684170952,9.290068509781607,0.6430750457596095,-4.813976825610655,4.813976825610655,4.813976825610655,0.0,False
cpusmall,adaptive,0,0.0,0.7,tighter,3276,2311,10000142,0.030000000000000006,3179,2.6624340702529232,8.582306274044631,9.290068509781607,0.863941427699817,-0.7077622357369747,0.7077622357369747,0.7077622357369747,0.0,False
cpusmall,adaptive,0,0.0,0.705,uncorrected,3276,2323,10000142,0.1,2950,1.3762217244701267,4.436224908763457,9.290068509781607,0.6406345332519829,-4.853843601018151,4.853843601018151,4.853843601018151,0.0,False
cpusmall,adaptive,0,0.0,0.705,tighter,3276,2323,10000142,0.029500000000000005,3181,2.676634640987814,8.628081547383697,9.290068509781607,0.8651616839536302,-0.6619869623979099,0.6619869623979099,0.6619869623979099,0.0,False
cpusmall,adaptive,0,0.0,0.71,uncorrected,3276,2335,10000142,0.1,2950,1.3645360526151016,4.398556364780212,9.290068509781607,0.6388041488712629,-4.8915121450013945,4.8915121450013945,4.8915121450013945,0.0,False
cpusmall,adaptive,0,0.0,0.71,tighter,3276,2335,10000142,0.029000000000000005,3182,2.676634640987814,8.628081547383697,9.290068509781607,0.8651616839536302,-0.6619869623979099,0.6619869623979099,0.6619869623979099,0.0,False
cpusmall,adaptive,0,0.0,0.715,uncorrected,3276,2351,10000142,0.1,2950,1.3479595580824966,4.345122345655252,9.290068509781607,0.6284319707138499,-4.944946164126355,4.944946164126355,4.944946164126355,0.0,False
cpusmall,adaptive,0,0.0,0.715,tighter,3276,2351,10000142,0.028500000000000004,3184,2.676634640987814,8.628081547383697,9.290068509781607,0.8651616839536302,-0.6619869623979099,0.6619869623979099,0.6619869623979099,0.0,False
cpusmall,adaptive,0,0.0,0.72,uncorrected,3276,2367,10000142,0.1,2950,1.3380207957238306,4.313084931658775,9.290068509781607,0.6272117144600367,-4.976983578122832,4.976983578122832,4.976983578122832,0.0,False
cpusmall,adaptive,0,0.0,0.72,tighter,3276,2367,10000142,0.028000000000000004,3186,2.676634640987814,8.628081547383697,9.290068509781607,0.8651616839536302,-0.6619869623979099,0.6619869623979099,0.6619869623979099,0.0,False
cpusmall,adaptive,0,0.0,0.725,uncorrected,3276,2388,10000142,0.1,2950,1.3330577257515461,4.297086568718049,9.290068509781607,0.6259914582062233,-4.992981941063558,4.992981941063558,4.992981941063558,0.0,False
cpusmall,adaptive,0,0.0,0.725,tighter,3276,2388,10000142,0.027500000000000004,3187,2.680559676778258,8.6407338266144,9.290068509781607,0.8651616839536302,-0.6493346831672066,0.6493346831672066,0.6493346831672066,0.0,False
cpusmall,adaptive,0,0.0,0.73,uncorrected,3276,2408,10000142,0.1,2950,1.3183631297489422,4.2497188141971955,9.290068509781607,0.6217205613178768,-5.040349695584412,5.040349695584412,5.040349695584412,0.0,False
cpusmall,adaptive,0,0.0,0.73,tighter,3276,2408,10000142,0.027000000000000003,3189,2.680559676778258,8.6407338266144,9.290068509781607,0.8651616839536302,-0.6493346831672066,0.6493346831672066,0.6493346831672066,0.0,False
cpusmall,adaptive,0,0.0,0.735,uncorrected,3276,2427,10000142,0.1,2950,1.2786528317354253,4.121713413577749,9.290068509781607,0.6058572300183038,-5.168355096203859,5.168355096203859,5.168355096203859,0.0,False
cpusmall,adaptive,0,0.0,0.735,tighter,3276,2427,10000142,0.026500000000000003,3191,2.6212175370929605,8.449445552689937,9.290068509781607,0.8590604026845637,-0.8406229570916687,0.8406229570916687,0.8406229570916687,0.0,False
cpusmall,adaptive,0,0.0,0.74,uncorrected,3276,2451,10000142,0.1,2950,1.2410958235472966,4.000649102311366,9.290068509781607,0.5924344112263575,-5.28941940747024,5.28941940747024,5.28941940747024,0.0,False
cpusmall,adaptive,0,0.0,0.74,tighter,3276,2451,10000142,0.026000000000000002,3192,2.6212175370929605,8.449445552689937,9.290068509781607,0.8590604026845637,-0.8406229570916687,0.8406229570916687,0.8406229570916687,0.0,False
cpusmall,adaptive,0,0.0,0.745,uncorrected,3276,2464,10000142,0.1,2950,1.2339922319359362,3.9777508080266037,9.290068509781607,0.588163514338011,-5.312317701755003,5.312317701755003,5.312317701755003,0.0,False
cpusmall,adaptive,0,0.0,0.745,tighter,3276,2464,10000142,0.025500000000000002,3194,2.676634640987814,8.628081547383697,9.290068509781607,0.8651616839536302,-0.6619869623979099,0.6619869623979099,0.6619869623979099,0.0,False
cpusmall,adaptive,0,0.0,0.75,uncorrected,3276,2480,10000142,0.1,2950,1.2165659973809462,3.9215776678819325,9.290068509781607,0.5784014643075046,-5.368490841899674,5.368490841899674,5.368490841899674,0.0,False
cpusmall,adaptive,0,0.0,0.75,tighter,3276,2480,10000142,0.025,3196,2.68112189740426,8.642546134254182,9.290068509781607,0.8651616839536302,-0.6475223755274253,0.6475223755274253,0.6475223755274253,0.0,False
cpusmall,adaptive,0,0.0,0.755,uncorrected,3276,2494,10000142,0.1,2950,1.1823433647776915,3.811261653755305,9.290068509781607,0.5674191580231849,-5.478806856026303,5.478806856026303,5.478806856026303,0.0,False
cpusmall,adaptive,0,0.0,0.755,tighter,3276,2494,10000142,0.0245,3197,2.680559676778258,8.6407338266144,9.290068509781607,0.8651616839536302,-0.6493346831672066,0.6493346831672066,0.6493346831672066,0.0,False
cpusmall,adaptive,0,0.0,0.76,uncorrected,3276,2517,10000142,0.1,2950,1.1283072183833298,3.637077149655464,9.290068509781607,0.5485051860890787,-5.652991360126143,5.652991360126143,5.652991360126143,0.0,False
cpusmall,adaptive,0,0.0,0.76,tighter,3276,2517,10000142,0.024,3199,2.676634640987814,8.628081547383697,9.290068509781607,0.8651616839536302,-0.6619869623979099,0.6619869623979099,0.6619869623979099,0.0,False
cpusmall,adaptive,0,0.0,0.765,uncorrected,3276,2533,10000142,0.1,2950,1.1125149202904316,3.58617097304115,9.290068509781607,0.5387431360585723,-5.703897536740457,5.703897536740457,5.703897536740457,0.0,False
cpusmall,adaptive,0,0.0,0.765,tighter,3276,2533,10000142,0.0235,3200,2.68112189740426,8.642546134254182,9.290068509781607,0.8651616839536302,-0.6475223755274253,0.6475223755274253,0.6475223755274253,0.0,False
cpusmall,adaptive,0,0.0,0.77,uncorrected,3276,2544,10000142,0.1,2950,1.1059299955410755,3.5649445916550593,9.290068509781607,0.5369127516778524,-5.725123918126548,5.725123918126548,5.725123918126548,0.0,False
cpusmall,adaptive,0,0.0,0.77,tighter,3276,2544,10000142,0.023,3202,2.6917798028984095,8.676901692655642,9.290068509781607,0.8657718120805369,-0.6131668171259639,0.6131668171259639,0.6131668171259639,0.0,False
cpusmall,adaptive,0,0.0,0.775,uncorrected,3276,2556,10000142,0.1,2950,1.0666757961482125,3.438409416382169,9.290068509781607,0.5241000610128127,-5.851659093399437,5.851659093399437,5.851659093399437,0.0,False
cpusmall,adaptive,0,0.0,0.775,tighter,3276,2556,10000142,0.0225,3204,2.6917798028984095,8.676901692655642,9.290068509781607,0.8657718120805369,-0.6131668171259639,0.6131668171259639,0.6131668171259639,0.0,False
cpusmall,adaptive,0,0.0,0.78,uncorrected,3276,2567,10000142,0.1,2950,1.0516938417038266,3.3901153673155235,9.290068509781607,0.5186089078706528,-5.8999531424660825,5.8999531424660825,5.8999531424660825,0.0,False
cpusmall,adaptive,0,0.0,0.78,tighter,3276,2567,10000142,0.022,3205,2.6917798028984095,8.676901692655642,9.290068509781607,0.8657718120805369,-0.6131668171259639,0.6131668171259639,0.6131668171259639,0.0,False
cpusmall,adaptive,0,0.0,0.785,uncorrected,3276,2579,10000142,0.1,2950,1.026961180000328,3.3103900963376036,9.290068509781607,0.5088468578401464,-5.9796784134440015,5.9796784134440015,5.9796784134440015,0.0,False
cpusmall,adaptive,0,0.0,0.785,tighter,3276,2579,10000142,0.0215,3207,2.6952446324939405,8.68807050585123,9.290068509781607,0.8657718120805369,-0.6019980039303766,0.6019980039303766,0.6019980039303766,0.0,False
cpusmall,adaptive,0,0.0,0.79,uncorrected,3276,2595,10000142,0.1,2950,0.974789907106375,3.1422169769783963,9.290068509781607,0.4881025015253203,-6.147851532803211,6.147851532803211,6.147851532803211,0.0,False
cpusmall,adaptive,0,0.0,0.79,tighter,3276,2595,10000142,0.020999999999999998,3209,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.795,uncorrected,3276,2617,10000142,0.1,2950,0.9290433376408205,2.9947537685831738,9.290068509781607,0.46918852959121415,-6.295314741198433,6.295314741198433,6.295314741198433,0.0,False
cpusmall,adaptive,0,0.0,0.795,tighter,3276,2617,10000142,0.020499999999999997,3210,2.702329446707219,8.710908271545568,9.290068509781607,0.8663819402074435,-0.5791602382360382,0.5791602382360382,0.5791602382360382,0.0,False
cpusmall,adaptive,0,0.0,0.8,uncorrected,3276,2638,10000142,0.1,2950,0.8988601787759753,2.8974589222654807,9.290068509781607,0.45454545454545453,-6.392609587516125,6.392609587516125,6.392609587516125,0.0,False
cpusmall,adaptive,0,0.0,0.8,tighter,3276,2638,10000142,0.019999999999999997,3212,2.702329446707219,8.710908271545568,9.290068509781607,0.8663819402074435,-0.5791602382360382,0.5791602382360382,0.5791602382360382,0.0,False
cpusmall,adaptive,0,0.0,0.805,uncorrected,3276,2653,10000142,0.1,2950,0.8706833967929009,2.8066315941834175,9.290068509781607,0.44356314826113485,-6.48343691559819,6.48343691559819,6.48343691559819,0.0,False
cpusmall,adaptive,0,0.0,0.805,tighter,3276,2653,10000142,0.019499999999999997,3214,2.702329446707219,8.710908271545568,9.290068509781607,0.8663819402074435,-0.5791602382360382,0.5791602382360382,0.5791602382360382,0.0,False
cpusmall,adaptive,0,0.0,0.81,uncorrected,3276,2665,10000142,0.1,2950,0.8421100885392268,2.7145260711075263,9.290068509781607,0.42892007321537523,-6.5755424386740815,6.5755424386740815,6.5755424386740815,0.0,False
cpusmall,adaptive,0,0.0,0.81,tighter,3276,2665,10000142,0.018999999999999996,3215,2.6941858768602964,8.684657626930086,9.290068509781607,0.8657718120805369,-0.6054108828515214,0.6054108828515214,0.6054108828515214,0.0,False
cpusmall,adaptive,0,0.0,0.815,uncorrected,3276,2688,10000142,0.1,2950,0.8223338570972473,2.650777760087251,9.290068509781607,0.42159853569249545,-6.639290749694355,6.639290749694355,6.639290749694355,0.0,False
cpusmall,adaptive,0,0.0,0.815,tighter,3276,2688,10000142,0.018500000000000006,3217,2.6952446324939405,8.68807050585123,9.290068509781607,0.8657718120805369,-0.6019980039303766,0.6019980039303766,0.6019980039303766,0.0,False
cpusmall,adaptive,0,0.0,0.82,uncorrected,3276,2707,10000142,0.1,2950,0.7741418558719505,2.495431748294614,9.290068509781607,0.39780353874313606,-6.794636761486993,6.794636761486993,6.794636761486993,0.0,False
cpusmall,adaptive,0,0.0,0.82,tighter,3276,2707,10000142,0.018000000000000006,3219,2.6941858768602964,8.684657626930086,9.290068509781607,0.8657718120805369,-0.6054108828515214,0.6054108828515214,0.6054108828515214,0.0,False
cpusmall,adaptive,0,0.0,0.825,uncorrected,3276,2715,10000142,0.1,2950,0.7582404847972369,2.4441739769697968,9.290068509781607,0.39170225747406956,-6.84589453281181,6.84589453281181,6.84589453281181,0.0,False
cpusmall,adaptive,0,0.0,0.825,tighter,3276,2715,10000142,0.017500000000000005,3220,2.6952446324939405,8.68807050585123,9.290068509781607,0.8657718120805369,-0.6019980039303766,0.6019980039303766,0.6019980039303766,0.0,False
cpusmall,adaptive,0,0.0,0.83,uncorrected,3276,2729,10000142,0.1,2950,0.7404853667902893,2.3869406871881065,9.290068509781607,0.3843807199511898,-6.9031278225935,6.9031278225935,6.9031278225935,0.0,False
cpusmall,adaptive,0,0.0,0.83,tighter,3276,2729,10000142,0.017000000000000005,3222,2.6952446324939405,8.68807050585123,9.290068509781607,0.8657718120805369,-0.6019980039303766,0.6019980039303766,0.6019980039303766,0.0,False
cpusmall,adaptive,0,0.0,0.835,uncorrected,3276,2742,10000142,0.1,2950,0.7179714189286991,2.314367398653047,9.290068509781607,0.37339841366687004,-6.97570111112856,6.97570111112856,6.97570111112856,0.0,False
cpusmall,adaptive,0,0.0,0.835,tighter,3276,2742,10000142,0.016500000000000004,3223,2.6952446324939405,8.68807050585123,9.290068509781607,0.8657718120805369,-0.6019980039303766,0.6019980039303766,0.6019980039303766,0.0,False
cpusmall,adaptive,0,0.0,0.84,uncorrected,3276,2756,10000142,0.1,2950,0.6960354589605602,2.2436572432485726,9.290068509781607,0.3605857230018304,-7.046411266533036,7.046411266533036,7.046411266533036,0.0,False
cpusmall,adaptive,0,0.0,0.84,tighter,3276,2756,10000142,0.016000000000000004,3225,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.845,uncorrected,3276,2774,10000142,0.1,2950,0.6422697859993635,2.0703446051860364,9.290068509781607,0.338621110433191,-7.219723904595571,7.219723904595571,7.219723904595571,0.0,False
cpusmall,adaptive,0,0.0,0.845,tighter,3276,2774,10000142,0.015500000000000003,3227,2.7182213841066902,8.762135633595232,9.290068509781607,0.8688224527150702,-0.5279328761863743,0.5279328761863743,0.5279328761863743,0.0,False
cpusmall,adaptive,0,0.0,0.85,uncorrected,3276,2784,10000142,0.1,2950,0.5994234525903561,1.9322302533061422,9.290068509781607,0.31909701037217814,-7.357838256475465,7.357838256475465,7.357838256475465,0.0,False
cpusmall,adaptive,0,0.0,0.85,tighter,3276,2784,10000142,0.015000000000000003,3228,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.855,uncorrected,3276,2798,10000142,0.1,2950,0.5770004137223408,1.859950008206276,9.290068509781607,0.30933496034167174,-7.430118501575331,7.430118501575331,7.430118501575331,0.0,False
cpusmall,adaptive,0,0.0,0.855,tighter,3276,2798,10000142,0.014500000000000002,3230,2.729806495103033,8.799480021537194,9.290068509781607,0.8688224527150702,-0.490588488244414,0.490588488244414,0.490588488244414,0.0,False
cpusmall,adaptive,0,0.0,0.86,uncorrected,3276,2811,10000142,0.1,2950,0.551519861401922,1.7778139258563088,9.290068509781607,0.29225137278828556,-7.512254583925298,7.512254583925298,7.512254583925298,0.0,False
cpusmall,adaptive,0,0.0,0.86,tighter,3276,2811,10000142,0.014000000000000002,3232,2.7182213841066902,8.762135633595232,9.290068509781607,0.8688224527150702,-0.5279328761863743,0.5279328761863743,0.5279328761863743,0.0,False
cpusmall,adaptive,0,0.0,0.865,uncorrected,3276,2822,10000142,0.1,2950,0.5319785255639444,1.7148227964085263,9.290068509781607,0.27760829774252593,-7.5752457133730795,7.5752457133730795,7.5752457133730795,0.0,False
cpusmall,adaptive,0,0.0,0.865,tighter,3276,2822,10000142,0.013500000000000002,3233,2.729806495103033,8.799480021537194,9.290068509781607,0.8688224527150702,-0.490588488244414,0.490588488244414,0.490588488244414,0.0,False
cpusmall,adaptive,0,0.0,0.87,uncorrected,3276,2835,10000142,0.1,2950,0.5024346296491691,1.6195886022168138,9.290068509781607,0.25991458206223306,-7.670479907564793,7.670479907564793,7.670479907564793,0.0,False
cpusmall,adaptive,0,0.0,0.87,tighter,3276,2835,10000142,0.013000000000000001,3235,2.954286256484042,9.52308632075844,9.290068509781607,0.8877364246491763,0.2330178109768316,0.2330178109768316,0.2330178109768316,0.0,False
cpusmall,adaptive,0,0.0,0.875,uncorrected,3276,2856,10000142,0.1,2950,0.41489283240413916,1.3373992612181123,9.290068509781607,0.21354484441732763,-7.9526692485634936,7.9526692485634936,7.9526692485634936,0.0,False
cpusmall,adaptive,0,0.0,0.875,tighter,3276,2856,10000142,0.0125,3237,2.7182213841066902,8.762135633595232,9.290068509781607,0.8688224527150702,-0.5279328761863743,0.5279328761863743,0.5279328761863743,0.0,False
cpusmall,adaptive,0,0.0,0.88,uncorrected,3276,2875,10000142,0.1,2950,0.34694052634423334,1.1183562775252507,9.290068509781607,0.17144600366076876,-8.171712232256358,8.171712232256358,8.171712232256358,0.0,False
cpusmall,adaptive,0,0.0,0.88,tighter,3276,2875,10000142,0.012,3238,2.702329446707219,8.710908271545568,9.290068509781607,0.8663819402074435,-0.5791602382360382,0.5791602382360382,0.5791602382360382,0.0,False
cpusmall,adaptive,0,0.0,0.885,uncorrected,3276,2892,10000142,0.1,2950,0.2813898305415818,0.9070548394386938,9.290068509781607,0.13971934106162295,-8.383013670342914,8.383013670342914,8.383013670342914,0.0,False
cpusmall,adaptive,0,0.0,0.885,tighter,3276,2892,10000142,0.0115,3240,2.702329446707219,8.710908271545568,9.290068509781607,0.8663819402074435,-0.5791602382360382,0.5791602382360382,0.5791602382360382,0.0,False
cpusmall,adaptive,0,0.0,0.89,uncorrected,3276,2908,10000142,0.1,2950,0.22810252778397394,0.7352842187524549,9.290068509781607,0.11531421598535692,-8.554784291029152,8.554784291029152,8.554784291029152,0.0,False
cpusmall,adaptive,0,0.0,0.89,tighter,3276,2908,10000142,0.011,3241,2.6952446324939405,8.68807050585123,9.290068509781607,0.8657718120805369,-0.6019980039303766,0.6019980039303766,0.6019980039303766,0.0,False
cpusmall,adaptive,0,0.0,0.895,uncorrected,3276,2932,10000142,0.1,2950,0.11113182782592194,0.3582313619904408,9.290068509781607,0.059182428309945086,-8.931837147791166,8.931837147791166,8.931837147791166,0.0,False
cpusmall,adaptive,0,0.0,0.895,tighter,3276,2932,10000142,0.010499999999999999,3243,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.9,uncorrected,3276,2941,10000142,0.1,2950,0.04613523495117848,0.14871606429616063,9.290068509781607,0.023794996949359364,-9.141352445485445,9.141352445485445,9.141352445485445,0.0,False
cpusmall,adaptive,0,0.0,0.9,tighter,3276,2941,10000142,0.009999999999999998,3245,2.7182213841066902,8.762135633595232,9.290068509781607,0.8688224527150702,-0.5279328761863743,0.5279328761863743,0.5279328761863743,0.0,False
cpusmall,adaptive,0,0.0,0.905,uncorrected,3276,2956,10000142,0.1,2950,0.0,0.0,9.290068509781607,0.0,-9.290068509781609,9.290068509781609,9.290068509781609,0.0,False
cpusmall,adaptive,0,0.0,0.905,tighter,3276,2956,10000142,0.009499999999999998,3246,2.702329446707219,8.710908271545568,9.290068509781607,0.8663819402074435,-0.5791602382360382,0.5791602382360382,0.5791602382360382,0.0,False
cpusmall,adaptive,0,0.0,0.91,uncorrected,3276,2967,10000142,0.1,2950,0.0,0.0,9.290068509781607,0.0,-9.290068509781609,9.290068509781609,9.290068509781609,0.0,False
cpusmall,adaptive,0,0.0,0.91,tighter,3276,2967,10000142,0.008999999999999998,3248,2.7182213841066902,8.762135633595232,9.290068509781607,0.8688224527150702,-0.5279328761863743,0.5279328761863743,0.5279328761863743,0.0,False
cpusmall,adaptive,0,0.0,0.915,uncorrected,3276,2978,10000142,0.1,2950,0.0,0.0,9.290068509781607,0.0,-9.290068509781609,9.290068509781609,9.290068509781609,0.0,False
cpusmall,adaptive,0,0.0,0.915,tighter,3276,2978,10000142,0.008499999999999997,3250,2.7182213841066902,8.762135633595232,9.290068509781607,0.8688224527150702,-0.5279328761863743,0.5279328761863743,0.5279328761863743,0.0,False
cpusmall,adaptive,0,0.0,0.92,uncorrected,3276,3001,10000142,0.1,2950,0.0,0.0,9.290068509781607,0.0,-9.290068509781609,9.290068509781609,9.290068509781609,0.0,False
cpusmall,adaptive,0,0.0,0.92,tighter,3276,3001,10000142,0.007999999999999997,3251,2.702329446707219,8.710908271545568,9.290068509781607,0.8663819402074435,-0.5791602382360382,0.5791602382360382,0.5791602382360382,0.0,False
cpusmall,adaptive,0,0.0,0.925,uncorrected,3276,3020,10000142,0.1,2950,0.0,0.0,9.290068509781607,0.0,-9.290068509781609,9.290068509781609,9.290068509781609,0.0,False
cpusmall,adaptive,0,0.0,0.925,tighter,3276,3020,10000142,0.007499999999999996,3253,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.93,uncorrected,3276,3039,10000142,0.1,2950,0.0,0.0,9.290068509781607,0.0,-9.290068509781609,9.290068509781609,9.290068509781609,0.0,False
cpusmall,adaptive,0,0.0,0.93,tighter,3276,3039,10000142,0.006999999999999996,3255,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.935,uncorrected,3276,3063,10000142,0.1,2950,0.0,0.0,9.290068509781607,0.0,-9.290068509781609,9.290068509781609,9.290068509781609,0.0,False
cpusmall,adaptive,0,0.0,0.935,tighter,3276,3063,10000142,0.006499999999999995,3256,2.715650416689015,8.753848168359715,9.290068509781607,0.8682123245881636,-0.536220341421892,0.536220341421892,0.536220341421892,0.0,False
cpusmall,adaptive,0,0.0,0.94,uncorrected,3276,3076,10000142,0.1,2950,0.0,0.0,9.290068509781607,0.0,-9.290068509781609,9.290068509781609,9.290068509781609,0.0,False
cpusmall,adaptive,0,0.0,0.94,tighter,3276,3076,10000142,0.006000000000000005,3258,2.6952446324939405,8.68807050585123,9.290068509781607,0.8657718120805369,-0.6019980039303766,0.6019980039303766,0.6019980039303766,0.0,False
cpusmall,adaptive,0,0.0,0.945,uncorrected,3276,3094,10000142,0.1,2950,0.0,0.0,9.290068509781607,0.0,-9.290068509781609,9.290068509781609,9.290068509781609,0.0,False
cpusmall,adaptive,0,0.0,0.945,tighter,3276,3094,10000142,0.005500000000000005,3259,2.702329446707219,8.710908271545568,9.290068509781607,0.8663819402074435,-0.5791602382360382,0.5791602382360382,0.5791602382360382,0.0,False
cpusmall,adaptive,0,0.0,0.95,uncorrected,3276,3112,10000142,0.1,2950,0.0,0.0,9.290068509781607,0.0,-9.290068509781609,9.290068509781609,9.290068509781609,0.0,False
cpusmall,adaptive,0,0.0,0.95,tighter,3276,3112,10000142,0.0050000000000000044,3261,2.7182213841066902,8.762135633595232,9.290068509781607,0.8688224527150702,-0.5279328761863743,0.5279328761863743,0.5279328761863743,0.0,False
cpusmall,cqr,0,0.0,0.0,uncorrected,3276,0,10000142,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.0,tighter,3276,0,10000142,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.0,naive,3276,0,10000142,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.005,uncorrected,3276,13,10000142,0.1,2950,0.02260993640934511,9.351401701247008,9.362155987530535,0.8926174496644296,-0.010754286283527729,0.010754286283527729,0.010754286283527729,0.0,False
cpusmall,cqr,0,0.0,0.005,tighter,3276,13,10000142,0.0995,2951,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,0.0,0.005,naive,3276,13,10000142,0.095,2966,0.025712575571437135,9.45946512872376,9.362155987530535,0.8993288590604027,0.09730914119322667,0.09730914119322667,0.09730914119322667,0.0,False
cpusmall,cqr,0,0.0,0.01,uncorrected,3276,36,10000142,0.1,2950,0.022604180169251448,9.35120121417732,9.362155987530535,0.8926174496644296,-0.010954773353211534,0.010954773353211534,0.010954773353211534,0.0,False
cpusmall,cqr,0,0.0,0.01,tighter,3276,36,10000142,0.099,2953,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.01,naive,3276,36,10000142,0.09000000000000001,2983,0.028292059738947106,9.549307319742582,9.362155987530535,0.9035997559487492,0.18715133221204708,0.18715133221204708,0.18715133221204708,0.0,False
cpusmall,cqr,0,0.0,0.015,uncorrected,3276,55,10000142,0.1,2950,0.022247561182424602,9.338780346649237,9.362155987530535,0.8926174496644296,-0.02337564088129727,0.02337564088129727,0.02337564088129727,0.0,False
cpusmall,cqr,0,0.0,0.015,tighter,3276,55,10000142,0.0985,2955,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,0.0,0.015,naive,3276,55,10000142,0.085,2999,0.03236806816440313,9.691272729791073,9.362155987530535,0.9139719341061623,0.3291167422605397,0.3291167422605397,0.3291167422605397,0.0,False
cpusmall,cqr,0,0.0,0.02,uncorrected,3276,67,10000142,0.1,2950,0.022107890251083118,9.333915675389996,9.362155987530535,0.8926174496644296,-0.028240312140540333,0.028240312140540333,0.028240312140540333,0.0,False
cpusmall,cqr,0,0.0,0.02,tighter,3276,67,10000142,0.098,2956,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,0.0,0.02,naive,3276,67,10000142,0.08,3015,0.03744738399734615,9.868182853549925,9.362155987530535,0.9182428309945089,0.5060268660193911,0.5060268660193911,0.5060268660193911,0.0,False
cpusmall,cqr,0,0.0,0.025,uncorrected,3276,90,10000142,0.1,2950,0.022023753505469465,9.330985233068878,9.362155987530535,0.8926174496644296,-0.03117075446165794,0.03117075446165794,0.03117075446165794,0.0,False
cpusmall,cqr,0,0.0,0.025,tighter,3276,90,10000142,0.0975,2958,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.025,naive,3276,90,10000142,0.07500000000000001,3032,0.040880033062715204,9.9877403669923,9.362155987530535,0.9206833435021354,0.6255843794617654,0.6255843794617654,0.6255843794617654,0.0,False
cpusmall,cqr,0,0.0,0.03,uncorrected,3276,109,10000142,0.1,2950,0.021543604917177717,9.314261889025882,9.362155987530535,0.8926174496644296,-0.047894098504650685,0.047894098504650685,0.047894098504650685,0.0,False
cpusmall,cqr,0,0.0,0.03,tighter,3276,109,10000142,0.097,2960,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.03,naive,3276,109,10000142,0.07,3048,0.04414112175521179,10.101322515288027,9.362155987530535,0.9231238560097621,0.7391665277574911,0.7391665277574911,0.7391665277574911,0.0,False
cpusmall,cqr,0,0.0,0.035,uncorrected,3276,128,10000142,0.1,2950,0.021443843682123376,9.31078725326385,9.362155987530535,0.8926174496644296,-0.051368734266684805,0.051368734266684805,0.051368734266684805,0.0,False
cpusmall,cqr,0,0.0,0.035,tighter,3276,128,10000142,0.0965,2961,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,0.0,0.035,naive,3276,128,10000142,0.065,3064,0.05156211712141734,10.359792209205168,9.362155987530535,0.9298352654057352,0.9976362216746356,0.9976362216746356,0.9976362216746356,0.0,False
cpusmall,cqr,0,0.0,0.04,uncorrected,3276,143,10000142,0.1,2950,0.021047732545118658,9.296990893168406,9.362155987530535,0.8920073215375229,-0.06516509436212715,0.06516509436212715,0.06516509436212715,0.0,False
cpusmall,cqr,0,0.0,0.04,tighter,3276,143,10000142,0.096,2963,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.04,naive,3276,143,10000142,0.060000000000000005,3081,0.057880229074238634,10.579849005092239,9.362155987530535,0.9395973154362416,1.2176930175617047,1.2176930175617047,1.2176930175617047,0.0,False
cpusmall,cqr,0,0.0,0.045,uncorrected,3276,155,10000142,0.1,2950,0.020717878401793177,9.285502232246873,9.362155987530535,0.8920073215375229,-0.07665375528366411,0.07665375528366411,0.07665375528366411,0.0,False
cpusmall,cqr,0,0.0,0.045,tighter,3276,155,10000142,0.0955,2965,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.045,naive,3276,155,10000142,0.05500000000000001,3097,0.06459556362847585,10.813740872844802,9.362155987530535,0.9432580841976815,1.4515848853142668,1.4515848853142668,1.4515848853142668,0.0,False
cpusmall,cqr,0,0.0,0.05,uncorrected,3276,175,10000142,0.1,2950,0.020490769804037745,9.27759214918509,9.362155987530535,0.8920073215375229,-0.08456383834544791,0.08456383834544791,0.08456383834544791,0.0,False
cpusmall,cqr,0,0.0,0.05,tighter,3276,175,10000142,0.095,2966,0.02260993640934511,9.351401701247008,9.362155987530535,0.8926174496644296,-0.010754286283527729,0.010754286283527729,0.010754286283527729,0.0,False
cpusmall,cqr,0,0.0,0.05,naive,3276,175,10000142,0.05,3114,0.07384420241461892,11.135866506703929,9.362155987530535,0.9463087248322147,1.7737105191733955,1.7737105191733955,1.7737105191733955,0.0,False
cpusmall,cqr,0,0.0,0.055,uncorrected,3276,195,10000142,0.1,2950,0.020105791565250275,9.26418354257184,9.362155987530535,0.8913971934106162,-0.09797244495869323,0.09797244495869323,0.09797244495869323,0.0,False
cpusmall,cqr,0,0.0,0.055,tighter,3276,195,10000142,0.0945,2968,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.055,naive,3276,195,10000142,0.045000000000000005,3130,0.08244714062756198,11.435502700631982,9.362155987530535,0.951189749847468,2.0733467131014445,2.0733467131014445,2.0733467131014445,0.0,False
cpusmall,cqr,0,0.0,0.06,uncorrected,3276,213,10000142,0.1,2950,0.01936327516784786,9.238322054119896,9.362155987530535,0.8907870652837095,-0.12383393341063777,0.12383393341063777,0.12383393341063777,0.0,False
cpusmall,cqr,0,0.0,0.06,tighter,3276,213,10000142,0.094,2969,0.022596729269795834,9.350941702938373,9.362155987530535,0.8926174496644296,-0.0112142845921589,0.0112142845921589,0.0112142845921589,0.0,False
cpusmall,cqr,0,0.0,0.06,naive,3276,213,10000142,0.04000000000000001,3146,0.09043756417811605,11.713805303916864,9.362155987530535,0.9554606467358145,2.3516493163863292,2.3516493163863292,2.3516493163863292,0.0,False
cpusmall,cqr,0,0.0,0.065,uncorrected,3276,233,10000142,0.1,2950,0.018489156111917038,9.207876908464305,9.362155987530535,0.8895668090298963,-0.15427907906622773,0.15427907906622773,0.15427907906622773,0.0,False
cpusmall,cqr,0,0.0,0.065,tighter,3276,233,10000142,0.09350000000000001,2971,0.022596729269795834,9.350941702938373,9.362155987530535,0.8926174496644296,-0.0112142845921589,0.0112142845921589,0.0112142845921589,0.0,False
cpusmall,cqr,0,0.0,0.065,naive,3276,233,10000142,0.035,3163,0.10010691206966921,12.05058403326217,9.362155987530535,0.9591214154972544,2.6884280457316363,2.6884280457316363,2.6884280457316363,0.0,False
cpusmall,cqr,0,0.0,0.07,uncorrected,3276,254,10000142,0.1,2950,0.017843808786769166,9.185399771992719,9.362155987530535,0.8889566809029896,-0.17675621553781465,0.17675621553781465,0.17675621553781465,0.0,False
cpusmall,cqr,0,0.0,0.07,tighter,3276,254,10000142,0.093,2973,0.022596729269795834,9.350941702938373,9.362155987530535,0.8926174496644296,-0.0112142845921589,0.0112142845921589,0.0112142845921589,0.0,False
cpusmall,cqr,0,0.0,0.07,naive,3276,254,10000142,0.03,3179,0.12437311207268531,12.895764090357234,9.362155987530535,0.9707138499084808,3.5336081028267,3.5336081028267,3.5336081028267,0.0,False
cpusmall,cqr,0,0.0,0.075,uncorrected,3276,262,10000142,0.1,2950,0.017843808786769166,9.185399771992719,9.362155987530535,0.8889566809029896,-0.17675621553781465,0.17675621553781465,0.17675621553781465,0.0,False
cpusmall,cqr,0,0.0,0.075,tighter,3276,262,10000142,0.09250000000000001,2974,0.022604180169251448,9.35120121417732,9.362155987530535,0.8926174496644296,-0.010954773353211534,0.010954773353211534,0.010954773353211534,0.0,False
cpusmall,cqr,0,0.0,0.075,naive,3276,262,10000142,0.02500000000000001,3196,0.14263982349613413,13.531984850175034,9.362155987530535,0.9768151311775473,4.169828862644495,4.169828862644495,4.169828862644495,0.0,False
cpusmall,cqr,0,0.0,0.08,uncorrected,3276,283,10000142,0.1,2950,0.017193623433678584,9.162754129338364,9.362155987530535,0.8877364246491763,-0.19940185819217174,0.19940185819217174,0.19940185819217174,0.0,False
cpusmall,cqr,0,0.0,0.08,tighter,3276,283,10000142,0.09200000000000001,2976,0.022604180169251448,9.35120121417732,9.362155987530535,0.8926174496644296,-0.010954773353211534,0.010954773353211534,0.010954773353211534,0.0,False
cpusmall,cqr,0,0.0,0.08,naive,3276,283,10000142,0.020000000000000004,3212,0.15001889577322303,13.788994383092561,9.362155987530535,0.9780353874313605,4.4268383955620285,4.4268383955620285,4.4268383955620285,0.0,False
cpusmall,cqr,0,0.0,0.085,uncorrected,3276,302,10000142,0.1,2950,0.01712283100356604,9.160288463098201,9.362155987530535,0.8877364246491763,-0.2018675244323326,0.2018675244323326,0.2018675244323326,0.0,False
cpusmall,cqr,0,0.0,0.085,tighter,3276,302,10000142,0.09150000000000001,2978,0.02260993640934511,9.351401701247008,9.362155987530535,0.8926174496644296,-0.010754286283527729,0.010754286283527729,0.010754286283527729,0.0,False
cpusmall,cqr,0,0.0,0.085,naive,3276,302,10000142,0.015,3228,0.18128859950019416,14.878103101310588,9.362155987530535,0.9835265405735204,5.515947113780054,5.515947113780054,5.515947113780054,0.0,False
cpusmall,cqr,0,0.0,0.09,uncorrected,3276,317,10000142,0.1,2950,0.0168220480781488,9.149812338692826,9.362155987530535,0.8871262965222697,-0.2123436488377095,0.2123436488377095,0.2123436488377095,0.0,False
cpusmall,cqr,0,0.0,0.09,tighter,3276,317,10000142,0.09100000000000001,2979,0.02260993640934511,9.351401701247008,9.362155987530535,0.8926174496644296,-0.010754286283527729,0.010754286283527729,0.010754286283527729,0.0,False
cpusmall,cqr,0,0.0,0.09,naive,3276,317,10000142,0.010000000000000009,3245,0.2330485431745779,16.680877006764074,9.362155987530535,0.9902379499694935,7.318721019233549,7.318721019233549,7.318721019233549,0.0,False
cpusmall,cqr,0,0.0,0.095,uncorrected,3276,331,10000142,0.1,2950,0.0168220480781488,9.149812338692826,9.362155987530535,0.8871262965222697,-0.2123436488377095,0.2123436488377095,0.2123436488377095,0.0,False
cpusmall,cqr,0,0.0,0.095,tighter,3276,331,10000142,0.09050000000000001,2981,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.095,naive,3276,331,10000142,0.0050000000000000044,3261,0.295492647983415,18.855775097978327,9.362155987530535,0.9926784624771202,9.493619110447797,9.493619110447797,9.493619110447797,0.0,False
cpusmall,cqr,0,0.0,0.1,uncorrected,3276,345,10000142,0.1,2950,0.016637947211524895,9.143400194189562,9.362155987530535,0.8871262965222697,-0.21875579334097406,0.21875579334097406,0.21875579334097406,0.0,False
cpusmall,cqr,0,0.0,0.1,tighter,3276,345,10000142,0.09000000000000001,2983,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,0.0,0.1,naive,3276,345,10000142,0.0,3277,inf,inf,9.362155987530535,1.0,inf,inf,inf,0.0,True
cpusmall,cqr,0,0.0,0.105,uncorrected,3276,364,10000142,0.1,2950,0.016198226179525432,9.128084922458305,9.362155987530535,0.8865161683953631,-0.23407106507222958,0.23407106507222958,0.23407106507222958,0.0,False
cpusmall,cqr,0,0.0,0.105,tighter,3276,364,10000142,0.08950000000000001,2984,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,0.0,0.11,uncorrected,3276,377,10000142,0.1,2950,0.015701523420716512,9.110785004630328,9.362155987530535,0.8859060402684564,-0.2513709829002057,0.2513709829002057,0.2513709829002057,0.0,False
cpusmall,cqr,0,0.0,0.11,tighter,3276,377,10000142,0.08900000000000001,2986,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,0.0,0.115,uncorrected,3276,397,10000142,0.1,2950,0.015646372183999557,9.108864113621783,9.362155987530535,0.8859060402684564,-0.253291873908749,0.253291873908749,0.253291873908749,0.0,False
cpusmall,cqr,0,0.0,0.115,tighter,3276,397,10000142,0.08850000000000001,2987,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,0.0,0.12,uncorrected,3276,407,10000142,0.1,2950,0.014940483159670392,9.084278338930604,9.362155987530535,0.8840756558877364,-0.2778776485999287,0.2778776485999287,0.2778776485999287,0.0,False
cpusmall,cqr,0,0.0,0.12,tighter,3276,407,10000142,0.08800000000000001,2989,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,0.0,0.125,uncorrected,3276,429,10000142,0.1,2950,0.014735550156101618,9.077140621132372,9.362155987530535,0.8840756558877364,-0.2850153663981591,0.2850153663981591,0.2850153663981591,0.0,False
cpusmall,cqr,0,0.0,0.125,tighter,3276,429,10000142,0.08750000000000001,2991,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.13,uncorrected,3276,440,10000142,0.1,2950,0.014735550156101618,9.077140621132372,9.362155987530535,0.8840756558877364,-0.2850153663981591,0.2850153663981591,0.2850153663981591,0.0,False
cpusmall,cqr,0,0.0,0.13,tighter,3276,440,10000142,0.08700000000000001,2992,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,0.0,0.135,uncorrected,3276,457,10000142,0.1,2950,0.014305940267945516,9.062177515670653,9.362155987530535,0.8834655277608298,-0.29997847185988175,0.29997847185988175,0.29997847185988175,0.0,False
cpusmall,cqr,0,0.0,0.135,tighter,3276,457,10000142,0.08650000000000001,2994,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,0.0,0.14,uncorrected,3276,473,10000142,0.1,2950,0.013704171774293172,9.041218208908164,9.362155987530535,0.8804148871262966,-0.3209377786223696,0.3209377786223696,0.3209377786223696,0.0,False
cpusmall,cqr,0,0.0,0.14,tighter,3276,473,10000142,0.08600000000000001,2996,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.145,uncorrected,3276,488,10000142,0.1,2950,0.013507552991478877,9.034370071413862,9.362155987530535,0.8798047589993899,-0.32778591611667374,0.32778591611667374,0.32778591611667374,0.0,False
cpusmall,cqr,0,0.0,0.145,tighter,3276,488,10000142,0.0855,2997,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,0.0,0.15,uncorrected,3276,503,10000142,0.1,2950,0.01327168415770244,9.026154873551265,9.362155987530535,0.8798047589993899,-0.33600111397927107,0.33600111397927107,0.33600111397927107,0.0,False
cpusmall,cqr,0,0.0,0.15,tighter,3276,503,10000142,0.085,2999,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.155,uncorrected,3276,515,10000142,0.1,2950,0.012498629874834577,8.999229765258633,9.362155987530535,0.8791946308724832,-0.36292622227189986,0.36292622227189986,0.36292622227189986,0.0,False
cpusmall,cqr,0,0.0,0.155,tighter,3276,515,10000142,0.0845,3001,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,0.0,0.16,uncorrected,3276,529,10000142,0.1,2950,0.012498629874834577,8.999229765258633,9.362155987530535,0.8791946308724832,-0.36292622227189986,0.36292622227189986,0.36292622227189986,0.0,False
cpusmall,cqr,0,0.0,0.16,tighter,3276,529,10000142,0.084,3002,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,0.0,0.165,uncorrected,3276,540,10000142,0.1,2950,0.011968817049448799,8.98077663976088,9.362155987530535,0.8779743746186699,-0.3813793477696558,0.3813793477696558,0.3813793477696558,0.0,False
cpusmall,cqr,0,0.0,0.165,tighter,3276,540,10000142,0.0835,3004,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,0.0,0.17,uncorrected,3276,557,10000142,0.1,2950,0.011287774697103958,8.95705626268629,9.362155987530535,0.8749237339841367,-0.40509972484424495,0.40509972484424495,0.40509972484424495,0.0,False
cpusmall,cqr,0,0.0,0.17,tighter,3276,557,10000142,0.083,3006,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,0.0,0.175,uncorrected,3276,567,10000142,0.1,2950,0.011261505670198957,8.956141325132958,9.362155987530535,0.8749237339841367,-0.40601466239757494,0.40601466239757494,0.40601466239757494,0.0,False
cpusmall,cqr,0,0.0,0.175,tighter,3276,567,10000142,0.0825,3007,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,0.0,0.18,uncorrected,3276,581,10000142,0.1,2950,0.011261505670198957,8.956141325132958,9.362155987530535,0.8749237339841367,-0.40601466239757494,0.40601466239757494,0.40601466239757494,0.0,False
cpusmall,cqr,0,0.0,0.18,tighter,3276,581,10000142,0.08200000000000002,3009,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.185,uncorrected,3276,597,10000142,0.1,2950,0.01111051487015191,8.95088238829947,9.362155987530535,0.8743136058572301,-0.4112735992310618,0.4112735992310618,0.4112735992310618,0.0,False
cpusmall,cqr,0,0.0,0.185,tighter,3276,597,10000142,0.0815,3010,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,0.0,0.19,uncorrected,3276,616,10000142,0.1,2950,0.011015129557424008,8.947560163804189,9.362155987530535,0.8730933496034167,-0.414595823726343,0.414595823726343,0.414595823726343,0.0,False
cpusmall,cqr,0,0.0,0.19,tighter,3276,616,10000142,0.08100000000000002,3012,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.195,uncorrected,3276,634,10000142,0.1,2950,0.01091546619948669,8.944088937055,9.362155987530535,0.8730933496034167,-0.4180670504755357,0.4180670504755357,0.4180670504755357,0.0,False
cpusmall,cqr,0,0.0,0.195,tighter,3276,634,10000142,0.0805,3014,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.2,uncorrected,3276,655,10000142,0.1,2950,0.010186190822232932,8.918688626956639,9.362155987530535,0.8712629652226968,-0.4434673605738933,0.4434673605738933,0.4434673605738933,0.0,False
cpusmall,cqr,0,0.0,0.2,tighter,3276,655,10000142,0.08000000000000002,3015,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,0.0,0.205,uncorrected,3276,663,10000142,0.1,2950,0.010186190822232932,8.918688626956639,9.362155987530535,0.8712629652226968,-0.4434673605738933,0.4434673605738933,0.4434673605738933,0.0,False
cpusmall,cqr,0,0.0,0.205,tighter,3276,663,10000142,0.07950000000000002,3017,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,0.0,0.21,uncorrected,3276,683,10000142,0.1,2950,0.010186190822232932,8.918688626956639,9.362155987530535,0.8712629652226968,-0.4434673605738933,0.4434673605738933,0.4434673605738933,0.0,False
cpusmall,cqr,0,0.0,0.21,tighter,3276,683,10000142,0.07900000000000001,3019,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.215,uncorrected,3276,702,10000142,0.1,2950,0.009628384832379377,8.899260513024762,9.362155987530535,0.8700427089688835,-0.46289547450577306,0.46289547450577306,0.46289547450577306,0.0,False
cpusmall,cqr,0,0.0,0.215,tighter,3276,702,10000142,0.07850000000000001,3020,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.22,uncorrected,3276,715,10000142,0.1,2950,0.009242389863545586,8.885816494193762,9.362155987530535,0.8694325808419768,-0.47633949333677217,0.47633949333677217,0.47633949333677217,0.0,False
cpusmall,cqr,0,0.0,0.22,tighter,3276,715,10000142,0.07800000000000001,3022,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.225,uncorrected,3276,729,10000142,0.1,2950,0.009163771018228073,8.883078237681987,9.362155987530535,0.8694325808419768,-0.47907774984854457,0.47907774984854457,0.47907774984854457,0.0,False
cpusmall,cqr,0,0.0,0.225,tighter,3276,729,10000142,0.07750000000000001,3024,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.23,uncorrected,3276,742,10000142,0.1,2950,0.009163771018228073,8.883078237681987,9.362155987530535,0.8694325808419768,-0.47907774984854457,0.47907774984854457,0.47907774984854457,0.0,False
cpusmall,cqr,0,0.0,0.23,tighter,3276,742,10000142,0.07700000000000001,3025,0.024752948626718063,9.42604178449076,9.362155987530535,0.8962782184258694,0.06388579696022664,0.06388579696022664,0.06388579696022664,0.0,False
cpusmall,cqr,0,0.0,0.235,uncorrected,3276,762,10000142,0.1,2950,0.009163771018228073,8.883078237681987,9.362155987530535,0.8694325808419768,-0.47907774984854457,0.47907774984854457,0.47907774984854457,0.0,False
cpusmall,cqr,0,0.0,0.235,tighter,3276,762,10000142,0.07650000000000001,3027,0.02506242065312353,9.436820546098026,9.362155987530535,0.8974984746796827,0.07466455856749143,0.07466455856749143,0.07466455856749143,0.0,False
cpusmall,cqr,0,0.0,0.24,uncorrected,3276,783,10000142,0.1,2950,0.008181172135997894,8.848854791931045,9.362155987530535,0.8676021964612569,-0.5133011955994904,0.5133011955994904,0.5133011955994904,0.0,False
cpusmall,cqr,0,0.0,0.24,tighter,3276,783,10000142,0.07600000000000001,3028,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.245,uncorrected,3276,799,10000142,0.1,2950,0.00751299528958288,8.825582514230685,9.362155987530535,0.8657718120805369,-0.5365734732998495,0.5365734732998495,0.5365734732998495,0.0,False
cpusmall,cqr,0,0.0,0.245,tighter,3276,799,10000142,0.07550000000000001,3030,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.25,uncorrected,3276,813,10000142,0.1,2950,0.007363298218966627,8.820368637370088,9.362155987530535,0.8651616839536302,-0.541787350160449,0.541787350160449,0.541787350160449,0.0,False
cpusmall,cqr,0,0.0,0.25,tighter,3276,813,10000142,0.07500000000000001,3032,0.024752948626718063,9.42604178449076,9.362155987530535,0.8962782184258694,0.06388579696022664,0.06388579696022664,0.06388579696022664,0.0,False
cpusmall,cqr,0,0.0,0.255,uncorrected,3276,836,10000142,0.1,2950,0.006991534952160872,8.807420301865324,9.362155987530535,0.863941427699817,-0.5547356856652124,0.5547356856652124,0.5547356856652124,0.0,False
cpusmall,cqr,0,0.0,0.255,tighter,3276,836,10000142,0.0745,3033,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.26,uncorrected,3276,849,10000142,0.1,2950,0.006747913828664243,8.79893509548604,9.362155987530535,0.8627211714460037,-0.5632208920444917,0.5632208920444917,0.5632208920444917,0.0,False
cpusmall,cqr,0,0.0,0.26,tighter,3276,849,10000142,0.074,3035,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.265,uncorrected,3276,859,10000142,0.1,2950,0.006650873075097041,8.795555212783755,9.362155987530535,0.8627211714460037,-0.5666007747467798,0.5666007747467798,0.5666007747467798,0.0,False
cpusmall,cqr,0,0.0,0.265,tighter,3276,859,10000142,0.0735,3037,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.27,uncorrected,3276,870,10000142,0.1,2950,0.006637445408581591,8.795087533627116,9.362155987530535,0.8627211714460037,-0.5670684539034171,0.5670684539034171,0.5670684539034171,0.0,False
cpusmall,cqr,0,0.0,0.27,tighter,3276,870,10000142,0.073,3038,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.275,uncorrected,3276,887,10000142,0.1,2950,0.006637445408581591,8.795087533627116,9.362155987530535,0.8627211714460037,-0.5670684539034171,0.5670684539034171,0.5670684539034171,0.0,False
cpusmall,cqr,0,0.0,0.275,tighter,3276,887,10000142,0.0725,3040,0.024819936411280885,9.42837493675912,9.362155987530535,0.896888346552776,0.06621894922858546,0.06621894922858546,0.06621894922858546,0.0,False
cpusmall,cqr,0,0.0,0.28,uncorrected,3276,902,10000142,0.1,2950,0.006457971744885882,8.788836552372922,9.362155987530535,0.8627211714460037,-0.5733194351576127,0.5733194351576127,0.5733194351576127,0.0,False
cpusmall,cqr,0,0.0,0.28,tighter,3276,902,10000142,0.072,3042,0.025380368768655126,9.447894525806623,9.362155987530535,0.8981086028065893,0.08573853827609187,0.08573853827609187,0.08573853827609187,0.0,False
cpusmall,cqr,0,0.0,0.285,uncorrected,3276,918,10000142,0.1,2950,0.006361041416862556,8.785460515739134,9.362155987530535,0.8627211714460037,-0.5766954717913989,0.5766954717913989,0.5766954717913989,0.0,False
cpusmall,cqr,0,0.0,0.285,tighter,3276,918,10000142,0.07150000000000001,3043,0.025380368768655126,9.447894525806623,9.362155987530535,0.8981086028065893,0.08573853827609187,0.08573853827609187,0.08573853827609187,0.0,False
cpusmall,cqr,0,0.0,0.29,uncorrected,3276,933,10000142,0.1,2950,0.00618103099250511,8.779190839369651,9.362155987530535,0.862111043319097,-0.5829651481608848,0.5829651481608848,0.5829651481608848,0.0,False
cpusmall,cqr,0,0.0,0.29,tighter,3276,933,10000142,0.071,3045,0.025380368768655126,9.447894525806623,9.362155987530535,0.8981086028065893,0.08573853827609187,0.08573853827609187,0.08573853827609187,0.0,False
cpusmall,cqr,0,0.0,0.295,uncorrected,3276,946,10000142,0.1,2950,0.006027131799695051,8.773830604617201,9.362155987530535,0.8615009151921904,-0.5883253829133357,0.5883253829133357,0.5883253829133357,0.0,False
cpusmall,cqr,0,0.0,0.295,tighter,3276,946,10000142,0.07050000000000001,3046,0.02506242065312353,9.436820546098026,9.362155987530535,0.8974984746796827,0.07466455856749143,0.07466455856749143,0.07466455856749143,0.0,False
cpusmall,cqr,0,0.0,0.3,uncorrected,3276,961,10000142,0.1,2950,0.005232691605402184,8.746160635331211,9.362155987530535,0.860280658938377,-0.615995352199323,0.615995352199323,0.615995352199323,0.0,False
cpusmall,cqr,0,0.0,0.3,tighter,3276,961,10000142,0.06999999999999999,3048,0.02506242065312353,9.436820546098026,9.362155987530535,0.8974984746796827,0.07466455856749143,0.07466455856749143,0.07466455856749143,0.0,False
cpusmall,cqr,0,0.0,0.305,uncorrected,3276,983,10000142,0.1,2950,0.004354983095166243,8.715590470711215,9.362155987530535,0.8572300183038438,-0.6465655168193215,0.6465655168193215,0.6465655168193215,0.0,False
cpusmall,cqr,0,0.0,0.305,tighter,3276,983,10000142,0.0695,3050,0.025380368768655126,9.447894525806623,9.362155987530535,0.8981086028065893,0.08573853827609187,0.08573853827609187,0.08573853827609187,0.0,False
cpusmall,cqr,0,0.0,0.31,uncorrected,3276,999,10000142,0.1,2950,0.003991629107601369,8.702935026351668,9.362155987530535,0.8566198901769372,-0.6592209611788671,0.6592209611788671,0.6592209611788671,0.0,False
cpusmall,cqr,0,0.0,0.31,tighter,3276,999,10000142,0.06899999999999999,3051,0.025380368768655126,9.447894525806623,9.362155987530535,0.8981086028065893,0.08573853827609187,0.08573853827609187,0.08573853827609187,0.0,False
cpusmall,cqr,0,0.0,0.315,uncorrected,3276,1019,10000142,0.1,2950,0.0038812676514516364,8.699091189995002,9.362155987530535,0.8547895057962172,-0.663064797535533,0.663064797535533,0.663064797535533,0.0,False
cpusmall,cqr,0,0.0,0.315,tighter,3276,1019,10000142,0.0685,3053,0.025380368768655126,9.447894525806623,9.362155987530535,0.8981086028065893,0.08573853827609187,0.08573853827609187,0.08573853827609187,0.0,False
cpusmall,cqr,0,0.0,0.32,uncorrected,3276,1028,10000142,0.1,2950,0.0037622541213977456,8.69494600607195,9.362155987530535,0.8547895057962172,-0.6672099814585851,0.6672099814585851,0.6672099814585851,0.0,False
cpusmall,cqr,0,0.0,0.32,tighter,3276,1028,10000142,0.06799999999999999,3055,0.02566848812651744,9.4579295842541,9.362155987530535,0.8993288590604027,0.09577359672356264,0.09577359672356264,0.09577359672356264,0.0,False
cpusmall,cqr,0,0.0,0.325,uncorrected,3276,1043,10000142,0.1,2950,0.0025820216041497757,8.653839076013305,9.362155987530535,0.8523489932885906,-0.7083169115172304,0.7083169115172304,0.7083169115172304,0.0,False
cpusmall,cqr,0,0.0,0.325,tighter,3276,1043,10000142,0.0675,3056,0.02506242065312353,9.436820546098026,9.362155987530535,0.8974984746796827,0.07466455856749143,0.07466455856749143,0.07466455856749143,0.0,False
cpusmall,cqr,0,0.0,0.33,uncorrected,3276,1058,10000142,0.1,2950,0.0013433357643082289,8.610696244885645,9.362155987530535,0.8474679682733374,-0.7514597426448898,0.7514597426448898,0.7514597426448898,0.0,False
cpusmall,cqr,0,0.0,0.33,tighter,3276,1058,10000142,0.06699999999999999,3058,0.024819936411280885,9.42837493675912,9.362155987530535,0.896888346552776,0.06621894922858546,0.06621894922858546,0.06621894922858546,0.0,False
cpusmall,cqr,0,0.0,0.335,uncorrected,3276,1072,10000142,0.1,2950,0.0010091359653444654,8.599056226871527,9.362155987530535,0.8468578401464307,-0.7630997606590098,0.7630997606590098,0.7630997606590098,0.0,False
cpusmall,cqr,0,0.0,0.335,tighter,3276,1072,10000142,0.0665,3060,0.024752948626718063,9.42604178449076,9.362155987530535,0.8962782184258694,0.06388579696022664,0.06388579696022664,0.06388579696022664,0.0,False
cpusmall,cqr,0,0.0,0.34,uncorrected,3276,1095,10000142,0.1,2950,0.0004218940647177094,8.578602874346668,9.362155987530535,0.8438071995118975,-0.7835531131838658,0.7835531131838658,0.7835531131838658,0.0,False
cpusmall,cqr,0,0.0,0.34,tighter,3276,1095,10000142,0.06599999999999999,3061,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.345,uncorrected,3276,1116,10000142,0.1,2950,-0.00042117504956212803,8.549239183202047,9.362155987530535,0.8407565588773642,-0.8129168043284849,0.8129168043284849,0.8129168043284849,0.0,False
cpusmall,cqr,0,0.0,0.345,tighter,3276,1116,10000142,0.0655,3063,0.024752948626718063,9.42604178449076,9.362155987530535,0.8962782184258694,0.06388579696022664,0.06388579696022664,0.06388579696022664,0.0,False
cpusmall,cqr,0,0.0,0.35,uncorrected,3276,1137,10000142,0.1,2950,-0.0009692231315679978,8.530150932500131,9.362155987530535,0.839536302623551,-0.8320050550304063,0.8320050550304063,0.8320050550304063,0.0,False
cpusmall,cqr,0,0.0,0.35,tighter,3276,1137,10000142,0.065,3064,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.355,uncorrected,3276,1154,10000142,0.1,2950,-0.0009800366691259943,8.529774302195856,9.362155987530535,0.839536302623551,-0.8323816853346777,0.8323816853346777,0.8323816853346777,0.0,False
cpusmall,cqr,0,0.0,0.355,tighter,3276,1154,10000142,0.0645,3066,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.36,uncorrected,3276,1173,10000142,0.1,2950,-0.0024546897750644114,8.478412844855296,9.362155987530535,0.8352654057352044,-0.8837431426752397,0.8837431426752397,0.8837431426752397,0.0,False
cpusmall,cqr,0,0.0,0.36,tighter,3276,1173,10000142,0.064,3068,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.365,uncorrected,3276,1184,10000142,0.1,2950,-0.002509743448260271,8.476495351937196,9.362155987530535,0.8352654057352044,-0.8856606355933395,0.8856606355933395,0.8856606355933395,0.0,False
cpusmall,cqr,0,0.0,0.365,tighter,3276,1184,10000142,0.0635,3069,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,0.0,0.37,uncorrected,3276,1201,10000142,0.1,2950,-0.0027295396541464623,8.46883995596184,9.362155987530535,0.8346552776082977,-0.8933160315686919,0.8933160315686919,0.8933160315686919,0.0,False
cpusmall,cqr,0,0.0,0.37,tighter,3276,1201,10000142,0.063,3071,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,0.0,0.375,uncorrected,3276,1213,10000142,0.1,2950,-0.003063001917619379,8.457225625953596,9.362155987530535,0.8346552776082977,-0.9049303615769364,0.9049303615769364,0.9049303615769364,0.0,False
cpusmall,cqr,0,0.0,0.375,tighter,3276,1213,10000142,0.0625,3073,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.38,uncorrected,3276,1234,10000142,0.1,2950,-0.003221720930102312,8.451697519203647,9.362155987530535,0.8346552776082977,-0.910458468326889,0.910458468326889,0.910458468326889,0.0,False
cpusmall,cqr,0,0.0,0.38,tighter,3276,1234,10000142,0.062,3074,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,0.0,0.385,uncorrected,3276,1248,10000142,0.1,2950,-0.0034638983612429453,8.443262595933698,9.362155987530535,0.8346552776082977,-0.9188933915968347,0.9188933915968347,0.9188933915968347,0.0,False
cpusmall,cqr,0,0.0,0.385,tighter,3276,1248,10000142,0.0615,3076,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,0.0,0.39,uncorrected,3276,1267,10000142,0.1,2950,-0.0037462418041257495,8.433428709822714,9.362155987530535,0.8340451494813911,-0.9287272777078215,0.9287272777078215,0.9287272777078215,0.0,False
cpusmall,cqr,0,0.0,0.39,tighter,3276,1267,10000142,0.061,3078,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.395,uncorrected,3276,1280,10000142,0.1,2950,-0.003992311104668189,8.424858234616211,9.362155987530535,0.8340451494813911,-0.937297752914322,0.937297752914322,0.937297752914322,0.0,False
cpusmall,cqr,0,0.0,0.395,tighter,3276,1280,10000142,0.0605,3079,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,0.0,0.4,uncorrected,3276,1299,10000142,0.1,2950,-0.0044926067741303255,8.407442187506225,9.362155987530535,0.8328248932275778,-0.9547138000243066,0.9547138000243066,0.9547138000243066,0.0006101281269066504,False
cpusmall,cqr,0,0.0,0.4,tighter,3276,1299,10000142,0.06,3081,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.405,uncorrected,3276,1310,10000142,0.1,2950,-0.004915050615698857,8.392737649124934,9.362155987530535,0.8297742525930445,-0.9694183384056034,0.9694183384056034,0.9694183384056034,0.0006101281269066504,False
cpusmall,cqr,0,0.0,0.405,tighter,3276,1310,10000142,0.0595,3083,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.41,uncorrected,3276,1330,10000142,0.1,2950,-0.0055530540279059015,8.370529855475096,9.362155987530535,0.8273337400854179,-0.9916261320554368,0.9916261320554368,0.9916261320554368,0.0006101281269066504,False
cpusmall,cqr,0,0.0,0.41,tighter,3276,1330,10000142,0.05900000000000001,3084,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.415,uncorrected,3276,1349,10000142,0.1,2950,-0.006107428039953289,8.351233056384649,9.362155987530535,0.8261134838316047,-1.010922931145886,1.010922931145886,1.010922931145886,0.0006101281269066504,False
cpusmall,cqr,0,0.0,0.415,tighter,3276,1349,10000142,0.058499999999999996,3086,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.42,uncorrected,3276,1369,10000142,0.1,2950,-0.006943137862178483,8.322145748453284,9.362155987530535,0.8242830994508847,-1.0400102390772543,1.0400102390772543,1.0400102390772543,0.0012202562538133007,False
cpusmall,cqr,0,0.0,0.42,tighter,3276,1369,10000142,0.05800000000000001,3087,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,0.0,0.425,uncorrected,3276,1381,10000142,0.1,2950,-0.007348526781613518,8.30804347707403,9.362155987530535,0.823672971323978,-1.0541125104565074,1.0541125104565074,1.0541125104565074,0.0012202562538133007,False
cpusmall,cqr,0,0.0,0.425,tighter,3276,1381,10000142,0.057499999999999996,3089,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.43,uncorrected,3276,1401,10000142,0.1,2950,-0.0074541062141406655,8.304370683521505,9.362155987530535,0.8224527150701647,-1.0577853040090297,1.0577853040090297,1.0577853040090297,0.0012202562538133007,False
cpusmall,cqr,0,0.0,0.43,tighter,3276,1401,10000142,0.05700000000000001,3091,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.435,uncorrected,3276,1414,10000142,0.1,2950,-0.007555122906153511,8.300856614102475,9.362155987530535,0.8224527150701647,-1.0612993734280571,1.0612993734280571,1.0612993734280571,0.0012202562538133007,False
cpusmall,cqr,0,0.0,0.435,tighter,3276,1414,10000142,0.056499999999999995,3092,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.44,uncorrected,3276,1436,10000142,0.1,2950,-0.007672779023854881,8.29676370869311,9.362155987530535,0.8218425869432581,-1.0653922788374264,1.0653922788374264,1.0653922788374264,0.0012202562538133007,False
cpusmall,cqr,0,0.0,0.44,tighter,3276,1436,10000142,0.05600000000000001,3094,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.445,uncorrected,3276,1451,10000142,0.1,2950,-0.009361671933359683,8.238012161725509,9.362155987530535,0.8187919463087249,-1.1241438258050251,1.1241438258050251,1.1241438258050251,0.0012202562538133007,False
cpusmall,cqr,0,0.0,0.445,tighter,3276,1451,10000142,0.055499999999999994,3096,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,0.0,0.45,uncorrected,3276,1469,10000142,0.1,2950,-0.009536036851500285,8.231946526290614,9.362155987530535,0.8187919463087249,-1.1302094612399216,1.1302094612399216,1.1302094612399216,0.0012202562538133007,False
cpusmall,cqr,0,0.0,0.45,tighter,3276,1469,10000142,0.05500000000000001,3097,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.455,uncorrected,3276,1483,10000142,0.1,2950,-0.009536036851500285,8.231946526290614,9.362155987530535,0.8187919463087249,-1.1302094612399216,1.1302094612399216,1.1302094612399216,0.0012202562538133007,False
cpusmall,cqr,0,0.0,0.455,tighter,3276,1483,10000142,0.05449999999999999,3099,0.02506242065312353,9.436820546098026,9.362155987530535,0.8974984746796827,0.07466455856749143,0.07466455856749143,0.07466455856749143,0.0,False
cpusmall,cqr,0,0.0,0.46,uncorrected,3276,1496,10000142,0.1,2950,-0.009831871643820267,8.221655316233525,9.362155987530535,0.8181818181818182,-1.140500671297008,1.140500671297008,1.140500671297008,0.0012202562538133007,False
cpusmall,cqr,0,0.0,0.46,tighter,3276,1496,10000142,0.054000000000000006,3101,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.465,uncorrected,3276,1510,10000142,0.1,2950,-0.010753201970285953,8.189622761544381,9.362155987530535,0.8151311775472849,-1.1725332259861503,1.1725332259861503,1.1725332259861503,0.0018303843807199512,False
cpusmall,cqr,0,0.0,0.465,tighter,3276,1510,10000142,0.05349999999999999,3102,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,0.0,0.47,uncorrected,3276,1520,10000142,0.1,2950,-0.011137757957495387,8.176253377735183,9.362155987530535,0.8151311775472849,-1.1859026097953496,1.1859026097953496,1.1859026097953496,0.0018303843807199512,False
cpusmall,cqr,0,0.0,0.47,tighter,3276,1520,10000142,0.053000000000000005,3104,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,0.0,0.475,uncorrected,3276,1536,10000142,0.1,2950,-0.01170834946251198,8.156427101692756,9.362155987530535,0.8126906650396584,-1.2057288858377793,1.2057288858377793,1.2057288858377793,0.003050640634533252,False
cpusmall,cqr,0,0.0,0.475,tighter,3276,1536,10000142,0.052500000000000005,3105,0.02260993640934511,9.351401701247008,9.362155987530535,0.8926174496644296,-0.010754286283527729,0.010754286283527729,0.010754286283527729,0.0,False
cpusmall,cqr,0,0.0,0.48,uncorrected,3276,1549,10000142,0.1,2950,-0.012057632680895769,8.144298847606516,9.362155987530535,0.811470408785845,-1.2178571399240208,1.2178571399240208,1.2178571399240208,0.003050640634533252,False
cpusmall,cqr,0,0.0,0.48,tighter,3276,1549,10000142,0.052000000000000005,3107,0.02260993640934511,9.351401701247008,9.362155987530535,0.8926174496644296,-0.010754286283527729,0.010754286283527729,0.010754286283527729,0.0,False
cpusmall,cqr,0,0.0,0.485,uncorrected,3276,1570,10000142,0.1,2950,-0.01332578110313698,8.100271591423702,9.362155987530535,0.8102501525320317,-1.2618843961068338,1.2618843961068338,1.2618843961068338,0.0036607687614399025,False
cpusmall,cqr,0,0.0,0.485,tighter,3276,1570,10000142,0.051500000000000004,3109,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,0.0,0.49,uncorrected,3276,1584,10000142,0.1,2950,-0.013389004058489362,8.098077627447854,9.362155987530535,0.8102501525320317,-1.264078360082683,1.264078360082683,1.264078360082683,0.0036607687614399025,False
cpusmall,cqr,0,0.0,0.49,tighter,3276,1584,10000142,0.051000000000000004,3110,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,0.0,0.495,uncorrected,3276,1605,10000142,0.1,2950,-0.01388852549476105,8.080743509024135,9.362155987530535,0.8096400244051251,-1.2814124785063974,1.2814124785063974,1.2814124785063974,0.004270896888346553,False
cpusmall,cqr,0,0.0,0.495,tighter,3276,1605,10000142,0.0505,3112,0.022604180169251448,9.35120121417732,9.362155987530535,0.8926174496644296,-0.010954773353211534,0.010954773353211534,0.010954773353211534,0.0,False
cpusmall,cqr,0,0.0,0.5,uncorrected,3276,1621,10000142,0.1,2950,-0.014253885026934587,8.06807256094122,9.362155987530535,0.8059792556436852,-1.2940834265893169,1.2940834265893169,1.2940834265893169,0.004270896888346553,False
cpusmall,cqr,0,0.0,0.5,tighter,3276,1621,10000142,0.05,3114,0.022604180169251448,9.35120121417732,9.362155987530535,0.8926174496644296,-0.010954773353211534,0.010954773353211534,0.010954773353211534,0.0,False
cpusmall,cqr,0,0.0,0.505,uncorrected,3276,1639,10000142,0.1,2950,-0.015202075083566857,8.035188604393392,9.362155987530535,0.8029286150091519,-1.3269673831371414,1.3269673831371414,1.3269673831371414,0.004270896888346553,False
cpusmall,cqr,0,0.0,0.505,tighter,3276,1639,10000142,0.0495,3115,0.022558463093112824,9.349608910437295,9.362155987530535,0.8926174496644296,-0.012547077093240409,0.012547077093240409,0.012547077093240409,0.0,False
cpusmall,cqr,0,0.0,0.51,uncorrected,3276,1657,10000142,0.1,2950,-0.01578947917668705,8.01481698106844,9.362155987530535,0.7986577181208053,-1.3473390064620958,1.3473390064620958,1.3473390064620958,0.004270896888346553,False
cpusmall,cqr,0,0.0,0.51,tighter,3276,1657,10000142,0.049,3117,0.022558463093112824,9.349608910437295,9.362155987530535,0.8926174496644296,-0.012547077093240409,0.012547077093240409,0.012547077093240409,0.0,False
cpusmall,cqr,0,0.0,0.515,uncorrected,3276,1676,10000142,0.1,2950,-0.01718035559639644,7.966580322785429,9.362155987530535,0.7949969493593655,-1.3955756647451039,1.3955756647451039,1.3955756647451039,0.004270896888346553,False
cpusmall,cqr,0,0.0,0.515,tighter,3276,1676,10000142,0.0485,3119,0.022107890251083118,9.333915675389996,9.362155987530535,0.8926174496644296,-0.028240312140540333,0.028240312140540333,0.028240312140540333,0.0,False
cpusmall,cqr,0,0.0,0.52,uncorrected,3276,1696,10000142,0.1,2950,-0.01826138167263952,7.929096167761751,9.362155987530535,0.7901159243441123,-1.4330598197687834,1.4330598197687834,1.4330598197687834,0.004881025015253203,False
cpusmall,cqr,0,0.0,0.52,tighter,3276,1696,10000142,0.048,3120,0.021443843682123376,9.31078725326385,9.362155987530535,0.8926174496644296,-0.051368734266684805,0.051368734266684805,0.051368734266684805,0.0,False
cpusmall,cqr,0,0.0,0.525,uncorrected,3276,1713,10000142,0.1,2950,-0.018435487153624308,7.923061756310209,9.362155987530535,0.7901159243441123,-1.4390942312203265,1.4390942312203265,1.4390942312203265,0.004881025015253203,False
cpusmall,cqr,0,0.0,0.525,tighter,3276,1713,10000142,0.0475,3122,0.022023753505469465,9.330985233068878,9.362155987530535,0.8926174496644296,-0.03117075446165794,0.03117075446165794,0.03117075446165794,0.0,False
cpusmall,cqr,0,0.0,0.53,uncorrected,3276,1738,10000142,0.1,2950,-0.018984926528582136,7.904018454299147,9.362155987530535,0.788895668090299,-1.458137533231389,1.458137533231389,1.458137533231389,0.004881025015253203,False
cpusmall,cqr,0,0.0,0.53,tighter,3276,1738,10000142,0.047,3123,0.022023753505469465,9.330985233068878,9.362155987530535,0.8926174496644296,-0.03117075446165794,0.03117075446165794,0.03117075446165794,0.0,False
cpusmall,cqr,0,0.0,0.535,uncorrected,3276,1754,10000142,0.1,2950,-0.019975550710947365,7.869683901036212,9.362155987530535,0.7858450274557657,-1.4924720864943208,1.4924720864943208,1.4924720864943208,0.004881025015253203,False
cpusmall,cqr,0,0.0,0.535,tighter,3276,1754,10000142,0.0465,3125,0.022023753505469465,9.330985233068878,9.362155987530535,0.8926174496644296,-0.03117075446165794,0.03117075446165794,0.03117075446165794,0.0,False
cpusmall,cqr,0,0.0,0.54,uncorrected,3276,1775,10000142,0.1,2950,-0.020916904746972387,7.837057027127277,9.362155987530535,0.7815741305674192,-1.5250989604032608,1.5250989604032608,1.5250989604032608,0.004881025015253203,False
cpusmall,cqr,0,0.0,0.54,tighter,3276,1775,10000142,0.046,3127,0.02051249538872535,9.278348840834555,9.362155987530535,0.8920073215375229,-0.0838071466959763,0.0838071466959763,0.0838071466959763,0.0,False
cpusmall,cqr,0,0.0,0.545,uncorrected,3276,1799,10000142,0.1,2950,-0.022854354033729485,7.769942672638723,9.362155987530535,0.7760829774252593,-1.5922133148918103,1.5922133148918103,1.5922133148918103,0.005491153142159854,False
cpusmall,cqr,0,0.0,0.545,tighter,3276,1799,10000142,0.0455,3128,0.02051249538872535,9.278348840834555,9.362155987530535,0.8920073215375229,-0.0838071466959763,0.0838071466959763,0.0838071466959763,0.0,False
cpusmall,cqr,0,0.0,0.55,uncorrected,3276,1814,10000142,0.1,2950,-0.023390382368875695,7.751375581610545,9.362155987530535,0.7724222086638194,-1.6107804059199895,1.6107804059199895,1.6107804059199895,0.005491153142159854,False
cpusmall,cqr,0,0.0,0.55,tighter,3276,1814,10000142,0.045,3130,0.021443843682123376,9.31078725326385,9.362155987530535,0.8926174496644296,-0.051368734266684805,0.051368734266684805,0.051368734266684805,0.0,False
cpusmall,cqr,0,0.0,0.555,uncorrected,3276,1833,10000142,0.1,2950,-0.024437517400744402,7.715104641847262,9.362155987530535,0.7705918242830995,-1.6470513456832743,1.6470513456832743,1.6470513456832743,0.005491153142159854,False
cpusmall,cqr,0,0.0,0.555,tighter,3276,1833,10000142,0.0445,3132,0.020490769804037745,9.27759214918509,9.362155987530535,0.8920073215375229,-0.08456383834544791,0.08456383834544791,0.08456383834544791,0.0,False
cpusmall,cqr,0,0.0,0.56,uncorrected,3276,1848,10000142,0.1,2950,-0.02583703006819771,7.666627952486035,9.362155987530535,0.7669310555216595,-1.6955280350444975,1.6955280350444975,1.6955280350444975,0.005491153142159854,False
cpusmall,cqr,0,0.0,0.56,tighter,3276,1848,10000142,0.044,3133,0.020490769804037745,9.27759214918509,9.362155987530535,0.8920073215375229,-0.08456383834544791,0.08456383834544791,0.08456383834544791,0.0,False
cpusmall,cqr,0,0.0,0.565,uncorrected,3276,1864,10000142,0.1,2950,-0.026053360734537068,7.659134633736361,9.362155987530535,0.7663209273947529,-1.7030213537941743,1.7030213537941743,1.7030213537941743,0.005491153142159854,False
cpusmall,cqr,0,0.0,0.565,tighter,3276,1864,10000142,0.04350000000000001,3135,0.02051249538872535,9.278348840834555,9.362155987530535,0.8920073215375229,-0.0838071466959763,0.0838071466959763,0.0838071466959763,0.0,False
cpusmall,cqr,0,0.0,0.57,uncorrected,3276,1882,10000142,0.1,2950,-0.02642306293562935,7.646328791263261,9.362155987530535,0.7620500305064063,-1.715827196267272,1.715827196267272,1.715827196267272,0.005491153142159854,False
cpusmall,cqr,0,0.0,0.57,tighter,3276,1882,10000142,0.04300000000000001,3137,0.021443843682123376,9.31078725326385,9.362155987530535,0.8926174496644296,-0.051368734266684805,0.051368734266684805,0.051368734266684805,0.0,False
cpusmall,cqr,0,0.0,0.575,uncorrected,3276,1897,10000142,0.1,2950,-0.026773580911253703,7.634187457058131,9.362155987530535,0.7602196461256864,-1.7279685304724033,1.7279685304724033,1.7279685304724033,0.005491153142159854,False
cpusmall,cqr,0,0.0,0.575,tighter,3276,1897,10000142,0.04250000000000001,3138,0.022023753505469465,9.330985233068878,9.362155987530535,0.8926174496644296,-0.03117075446165794,0.03117075446165794,0.03117075446165794,0.0,False
cpusmall,cqr,0,0.0,0.58,uncorrected,3276,1910,10000142,0.1,2950,-0.026854429906422783,7.631386988212708,9.362155987530535,0.7602196461256864,-1.7307689993178277,1.7307689993178277,1.7307689993178277,0.005491153142159854,False
cpusmall,cqr,0,0.0,0.58,tighter,3276,1910,10000142,0.04200000000000001,3140,0.022107890251083118,9.333915675389996,9.362155987530535,0.8926174496644296,-0.028240312140540333,0.028240312140540333,0.028240312140540333,0.0,False
cpusmall,cqr,0,0.0,0.585,uncorrected,3276,1928,10000142,0.1,2950,-0.028170317884448015,7.585830111837975,9.362155987530535,0.7553386211104332,-1.7763258756925608,1.7763258756925608,1.7763258756925608,0.006101281269066504,False
cpusmall,cqr,0,0.0,0.585,tighter,3276,1928,10000142,0.04150000000000001,3142,0.022107890251083118,9.333915675389996,9.362155987530535,0.8926174496644296,-0.028240312140540333,0.028240312140540333,0.028240312140540333,0.0,False
cpusmall,cqr,0,0.0,0.59,uncorrected,3276,1943,10000142,0.1,2950,-0.028223905904392943,7.583975054622039,9.362155987530535,0.7553386211104332,-1.778180932908496,1.778180932908496,1.778180932908496,0.006101281269066504,False
cpusmall,cqr,0,0.0,0.59,tighter,3276,1943,10000142,0.04100000000000001,3143,0.022558463093112824,9.349608910437295,9.362155987530535,0.8926174496644296,-0.012547077093240409,0.012547077093240409,0.012547077093240409,0.0,False
cpusmall,cqr,0,0.0,0.595,uncorrected,3276,1954,10000142,0.1,2950,-0.028497325905985416,7.574510070704805,9.362155987530535,0.7528981086028066,-1.787645916825729,1.787645916825729,1.787645916825729,0.006101281269066504,False
cpusmall,cqr,0,0.0,0.595,tighter,3276,1954,10000142,0.04050000000000001,3145,0.022107890251083118,9.333915675389996,9.362155987530535,0.8926174496644296,-0.028240312140540333,0.028240312140540333,0.028240312140540333,0.0,False
cpusmall,cqr,0,0.0,0.6,uncorrected,3276,1975,10000142,0.1,2950,-0.03012783229598881,7.518074725602343,9.362155987530535,0.7492373398413666,-1.844081261928192,1.844081261928192,1.844081261928192,0.007321537522879805,False
cpusmall,cqr,0,0.0,0.6,tighter,3276,1975,10000142,0.04000000000000001,3146,0.022107890251083118,9.333915675389996,9.362155987530535,0.8926174496644296,-0.028240312140540333,0.028240312140540333,0.028240312140540333,0.0,False
cpusmall,cqr,0,0.0,0.605,uncorrected,3276,1994,10000142,0.1,2950,-0.03220038876452952,7.446417095709841,9.362155987530535,0.7431360585723001,-1.9157388918206937,1.9157388918206937,1.9157388918206937,0.007321537522879805,False
cpusmall,cqr,0,0.0,0.605,tighter,3276,1994,10000142,0.03950000000000001,3148,0.022107890251083118,9.333915675389996,9.362155987530535,0.8926174496644296,-0.028240312140540333,0.028240312140540333,0.028240312140540333,0.0,False
cpusmall,cqr,0,0.0,0.61,uncorrected,3276,2010,10000142,0.1,2950,-0.032651033058920365,7.430836288841225,9.362155987530535,0.7406955460646736,-1.931319698689308,1.931319698689308,1.931319698689308,0.007321537522879805,False
cpusmall,cqr,0,0.0,0.61,tighter,3276,2010,10000142,0.03900000000000001,3150,0.022558463093112824,9.349608910437295,9.362155987530535,0.8926174496644296,-0.012547077093240409,0.012547077093240409,0.012547077093240409,0.0,False
cpusmall,cqr,0,0.0,0.615,uncorrected,3276,2024,10000142,0.1,2950,-0.03375706123924538,7.392595903500987,9.362155987530535,0.7370347773032336,-1.9695600840295489,1.9695600840295489,1.9695600840295489,0.007321537522879805,False
cpusmall,cqr,0,0.0,0.615,tighter,3276,2024,10000142,0.038500000000000006,3151,0.022023753505469465,9.330985233068878,9.362155987530535,0.8926174496644296,-0.03117075446165794,0.03117075446165794,0.03117075446165794,0.0,False
cpusmall,cqr,0,0.0,0.62,uncorrected,3276,2038,10000142,0.1,2950,-0.034596378711989506,7.363576910900724,9.362155987530535,0.7345942647956071,-1.9985790766298117,1.9985790766298117,1.9985790766298117,0.007321537522879805,False
cpusmall,cqr,0,0.0,0.62,tighter,3276,2038,10000142,0.038000000000000006,3153,0.019854025932329045,9.255414666852507,9.362155987530535,0.8913971934106162,-0.1067413206780276,0.1067413206780276,0.1067413206780276,0.0,False
cpusmall,cqr,0,0.0,0.625,uncorrected,3276,2052,10000142,0.1,2950,-0.03500219787673042,7.349545911045375,9.362155987530535,0.7333740085417938,-2.0126100764851573,2.0126100764851573,2.0126100764851573,0.007321537522879805,False
cpusmall,cqr,0,0.0,0.625,tighter,3276,2052,10000142,0.037500000000000006,3155,0.017193623433678584,9.162754129338364,9.362155987530535,0.8877364246491763,-0.19940185819217174,0.19940185819217174,0.19940185819217174,0.0,False
cpusmall,cqr,0,0.0,0.63,uncorrected,3276,2074,10000142,0.1,2950,-0.037715375582860755,7.25573911405356,9.362155987530535,0.7266625991458207,-2.106416873476975,2.106416873476975,2.106416873476975,0.007321537522879805,False
cpusmall,cqr,0,0.0,0.63,tighter,3276,2074,10000142,0.037,3156,0.016637947211524895,9.143400194189562,9.362155987530535,0.8871262965222697,-0.21875579334097406,0.21875579334097406,0.21875579334097406,0.0,False
cpusmall,cqr,0,0.0,0.635,uncorrected,3276,2092,10000142,0.1,2950,-0.03826734031752632,7.236655202338367,9.362155987530535,0.724222086638194,-2.1255007851921657,2.1255007851921657,2.1255007851921657,0.007321537522879805,False
cpusmall,cqr,0,0.0,0.635,tighter,3276,2092,10000142,0.0365,3158,0.016198226179525432,9.128084922458305,9.362155987530535,0.8865161683953631,-0.23407106507222958,0.23407106507222958,0.23407106507222958,0.0,False
cpusmall,cqr,0,0.0,0.64,uncorrected,3276,2109,10000142,0.1,2950,-0.03832474742660974,7.234670379517693,9.362155987530535,0.7236119585112873,-2.127485608012841,2.127485608012841,2.127485608012841,0.007321537522879805,False
cpusmall,cqr,0,0.0,0.64,tighter,3276,2109,10000142,0.036,3160,0.0168220480781488,9.149812338692826,9.362155987530535,0.8871262965222697,-0.2123436488377095,0.2123436488377095,0.2123436488377095,0.0,False
cpusmall,cqr,0,0.0,0.645,uncorrected,3276,2131,10000142,0.1,2950,-0.03916761326408669,7.205540265080726,9.362155987530535,0.7175106772422208,-2.15661572244981,2.15661572244981,2.15661572244981,0.007931665649786455,False
cpusmall,cqr,0,0.0,0.645,tighter,3276,2131,10000142,0.0355,3161,0.0168220480781488,9.149812338692826,9.362155987530535,0.8871262965222697,-0.2123436488377095,0.2123436488377095,0.2123436488377095,0.0,False
cpusmall,cqr,0,0.0,0.65,uncorrected,3276,2145,10000142,0.1,2950,-0.040520102258685076,7.1588168002968295,9.362155987530535,0.7126296522269676,-2.203339187233707,2.203339187233707,2.203339187233707,0.008541793776693106,False
cpusmall,cqr,0,0.0,0.65,tighter,3276,2145,10000142,0.034999999999999996,3163,0.0168220480781488,9.149812338692826,9.362155987530535,0.8871262965222697,-0.2123436488377095,0.2123436488377095,0.2123436488377095,0.0,False
cpusmall,cqr,0,0.0,0.655,uncorrected,3276,2159,10000142,0.1,2950,-0.041087541921238646,7.139230385926085,9.362155987530535,0.7095790115924344,-2.2229256016044494,2.2229256016044494,2.2229256016044494,0.009151921903599756,False
cpusmall,cqr,0,0.0,0.655,tighter,3276,2159,10000142,0.034499999999999996,3164,0.016637947211524895,9.143400194189562,9.362155987530535,0.8871262965222697,-0.21875579334097406,0.21875579334097406,0.21875579334097406,0.0,False
cpusmall,cqr,0,0.0,0.66,uncorrected,3276,2177,10000142,0.1,2950,-0.042105904219056356,7.104106598937155,9.362155987530535,0.7059182428309945,-2.2580493885933803,2.2580493885933803,2.2580493885933803,0.009762050030506406,False
cpusmall,cqr,0,0.0,0.66,tighter,3276,2177,10000142,0.033999999999999996,3166,0.016637947211524895,9.143400194189562,9.362155987530535,0.8871262965222697,-0.21875579334097406,0.21875579334097406,0.21875579334097406,0.0,False
cpusmall,cqr,0,0.0,0.665,uncorrected,3276,2193,10000142,0.1,2950,-0.043043226476672136,7.071778812809499,9.362155987530535,0.7028676021964613,-2.2903771747210375,2.2903771747210375,2.2903771747210375,0.009762050030506406,False
cpusmall,cqr,0,0.0,0.665,tighter,3276,2193,10000142,0.033499999999999995,3168,0.016198226179525432,9.128084922458305,9.362155987530535,0.8865161683953631,-0.23407106507222958,0.23407106507222958,0.23407106507222958,0.0,False
cpusmall,cqr,0,0.0,0.67,uncorrected,3276,2213,10000142,0.1,2950,-0.044515461202624285,7.021006323906182,9.362155987530535,0.6937156802928615,-2.3411496636243543,2.3411496636243543,2.3411496636243543,0.010372178157413058,False
cpusmall,cqr,0,0.0,0.67,tighter,3276,2213,10000142,0.032999999999999995,3169,0.016198226179525432,9.128084922458305,9.362155987530535,0.8865161683953631,-0.23407106507222958,0.23407106507222958,0.23407106507222958,0.0,False
cpusmall,cqr,0,0.0,0.675,uncorrected,3276,2234,10000142,0.1,2950,-0.04574770190466526,6.978533130596775,9.362155987530535,0.6888346552776083,-2.383622856933758,2.383622856933758,2.383622856933758,0.010372178157413058,False
cpusmall,cqr,0,0.0,0.675,tighter,3276,2234,10000142,0.032499999999999994,3171,0.016637947211524895,9.143400194189562,9.362155987530535,0.8871262965222697,-0.21875579334097406,0.21875579334097406,0.21875579334097406,0.0,False
cpusmall,cqr,0,0.0,0.68,uncorrected,3276,2247,10000142,0.1,2950,-0.04629952609786869,6.959512710648049,9.362155987530535,0.6870042708968883,-2.4026432768824857,2.4026432768824857,2.4026432768824857,0.010372178157413058,False
cpusmall,cqr,0,0.0,0.68,tighter,3276,2247,10000142,0.031999999999999994,3173,0.017193623433678584,9.162754129338364,9.362155987530535,0.8877364246491763,-0.19940185819217174,0.19940185819217174,0.19940185819217174,0.0,False
cpusmall,cqr,0,0.0,0.685,uncorrected,3276,2261,10000142,0.1,2950,-0.0474257558608997,6.9206935299824615,9.362155987530535,0.6802928615009152,-2.4414624575480737,2.4414624575480737,2.4414624575480737,0.010372178157413058,False
cpusmall,cqr,0,0.0,0.685,tighter,3276,2261,10000142,0.03149999999999999,3174,0.017193623433678584,9.162754129338364,9.362155987530535,0.8877364246491763,-0.19940185819217174,0.19940185819217174,0.19940185819217174,0.0,False
cpusmall,cqr,0,0.0,0.69,uncorrected,3276,2280,10000142,0.1,2950,-0.049109689031198445,6.862717451133182,9.362155987530535,0.6723611958511287,-2.4994385363973524,2.4994385363973524,2.4994385363973524,0.012202562538133009,False
cpusmall,cqr,0,0.0,0.69,tighter,3276,2280,10000142,0.031000000000000007,3176,0.0168220480781488,9.149812338692826,9.362155987530535,0.8871262965222697,-0.2123436488377095,0.2123436488377095,0.2123436488377095,0.0,False
cpusmall,cqr,0,0.0,0.695,uncorrected,3276,2301,10000142,0.1,2950,-0.05096468376732155,6.798927852787691,9.362155987530535,0.6693105552165954,-2.563228134742845,2.563228134742845,2.563228134742845,0.012812690665039659,False
cpusmall,cqr,0,0.0,0.695,tighter,3276,2301,10000142,0.030500000000000006,3178,0.018416757492354496,9.2053552994193,9.362155987530535,0.8895668090298963,-0.15680068811123135,0.15680068811123135,0.15680068811123135,0.0,False
cpusmall,cqr,0,0.0,0.7,uncorrected,3276,2311,10000142,0.1,2950,-0.051672863492197574,6.774588508421736,9.362155987530535,0.6668700427089689,-2.587567479108797,2.587567479108797,2.587567479108797,0.013422818791946308,False
cpusmall,cqr,0,0.0,0.7,tighter,3276,2311,10000142,0.030000000000000006,3179,0.017193623433678584,9.162754129338364,9.362155987530535,0.8877364246491763,-0.19940185819217174,0.19940185819217174,0.19940185819217174,0.0,False
cpusmall,cqr,0,0.0,0.705,uncorrected,3276,2323,10000142,0.1,2950,-0.052249342676165544,6.754779526097315,9.362155987530535,0.665039658328249,-2.6073764614332213,2.6073764614332213,2.6073764614332213,0.013422818791946308,False
cpusmall,cqr,0,0.0,0.705,tighter,3276,2323,10000142,0.029500000000000005,3181,0.016198226179525432,9.128084922458305,9.362155987530535,0.8865161683953631,-0.23407106507222958,0.23407106507222958,0.23407106507222958,0.0,False
cpusmall,cqr,0,0.0,0.71,uncorrected,3276,2335,10000142,0.1,2950,-0.05350884403304146,6.711539661325084,9.362155987530535,0.6577181208053692,-2.650616326205451,2.650616326205451,2.650616326205451,0.01525320317266626,False
cpusmall,cqr,0,0.0,0.71,tighter,3276,2335,10000142,0.029000000000000005,3182,0.016198226179525432,9.128084922458305,9.362155987530535,0.8865161683953631,-0.23407106507222958,0.23407106507222958,0.23407106507222958,0.0,False
cpusmall,cqr,0,0.0,0.715,uncorrected,3276,2351,10000142,0.1,2950,-0.055955644189797704,6.627783830862898,9.362155987530535,0.6479560707748627,-2.7343721566676376,2.7343721566676376,2.7343721566676376,0.019524100061012812,False
cpusmall,cqr,0,0.0,0.715,tighter,3276,2351,10000142,0.028500000000000004,3184,0.017193623433678584,9.162754129338364,9.362155987530535,0.8877364246491763,-0.19940185819217174,0.19940185819217174,0.19940185819217174,0.0,False
cpusmall,cqr,0,0.0,0.72,uncorrected,3276,2367,10000142,0.1,2950,-0.05706481886786896,6.5899565367521085,9.362155987530535,0.6442953020134228,-2.7721994507784236,2.7721994507784236,2.7721994507784236,0.021964612568639415,False
cpusmall,cqr,0,0.0,0.72,tighter,3276,2367,10000142,0.028000000000000004,3186,0.018416757492354496,9.2053552994193,9.362155987530535,0.8895668090298963,-0.15680068811123135,0.15680068811123135,0.15680068811123135,0.0,False
cpusmall,cqr,0,0.0,0.725,uncorrected,3276,2388,10000142,0.1,2950,-0.05771214664230229,6.567915459393714,9.362155987530535,0.6418547895057962,-2.7942405281368194,2.7942405281368194,2.7942405281368194,0.023184868822452714,False
cpusmall,cqr,0,0.0,0.725,tighter,3276,2388,10000142,0.027500000000000004,3187,0.018489156111917038,9.207876908464305,9.362155987530535,0.8895668090298963,-0.15427907906622773,0.15427907906622773,0.15427907906622773,0.0,False
cpusmall,cqr,0,0.0,0.73,uncorrected,3276,2408,10000142,0.1,2950,-0.059567907141465815,6.504979205719604,9.362155987530535,0.636973764490543,-2.8571767818109293,2.8571767818109293,2.8571767818109293,0.02928615009151922,False
cpusmall,cqr,0,0.0,0.73,tighter,3276,2408,10000142,0.027000000000000003,3189,0.018489156111917038,9.207876908464305,9.362155987530535,0.8895668090298963,-0.15427907906622773,0.15427907906622773,0.15427907906622773,0.0,False
cpusmall,cqr,0,0.0,0.735,uncorrected,3276,2427,10000142,0.1,2950,-0.06245407478062992,6.407832507997166,9.362155987530535,0.62477120195241,-2.9543234795333677,2.9543234795333677,2.9543234795333677,0.036607687614399025,False
cpusmall,cqr,0,0.0,0.735,tighter,3276,2427,10000142,0.026500000000000003,3191,0.014735550156101618,9.077140621132372,9.362155987530535,0.8840756558877364,-0.2850153663981591,0.2850153663981591,0.2850153663981591,0.0,False
cpusmall,cqr,0,0.0,0.74,uncorrected,3276,2451,10000142,0.1,2950,-0.06705751183515497,6.25405761042097,9.362155987530535,0.6076876143990237,-3.108098377109565,3.108098377109565,3.108098377109565,0.04392922513727883,False
cpusmall,cqr,0,0.0,0.74,tighter,3276,2451,10000142,0.026000000000000002,3192,0.013900611743173141,9.048060118399269,9.362155987530535,0.8804148871262966,-0.3140958691312634,0.3140958691312634,0.3140958691312634,0.0,False
cpusmall,cqr,0,0.0,0.745,uncorrected,3276,2464,10000142,0.1,2950,-0.06754108871535347,6.237954749570106,9.362155987530535,0.6070774862721171,-3.124201237960428,3.124201237960428,3.124201237960428,0.04392922513727883,False
cpusmall,cqr,0,0.0,0.745,tighter,3276,2464,10000142,0.025500000000000002,3194,0.014682411988092614,9.075289844337236,9.362155987530535,0.8840756558877364,-0.28686614319329873,0.28686614319329873,0.28686614319329873,0.0,False
cpusmall,cqr,0,0.0,0.75,uncorrected,3276,2480,10000142,0.1,2950,-0.06960945082587677,6.169159549039983,9.362155987530535,0.5973154362416108,-3.1929964384905514,3.1929964384905514,3.1929964384905514,0.04636973764490543,False
cpusmall,cqr,0,0.0,0.75,tighter,3276,2480,10000142,0.025,3196,0.015701523420716512,9.110785004630328,9.362155987530535,0.8859060402684564,-0.2513709829002057,0.2513709829002057,0.2513709829002057,0.0,False
cpusmall,cqr,0,0.0,0.755,uncorrected,3276,2494,10000142,0.1,2950,-0.07303302413802831,6.05593449011736,9.362155987530535,0.5820622330689444,-3.306221497413174,3.306221497413174,3.306221497413174,0.052471018913971934,False
cpusmall,cqr,0,0.0,0.755,tighter,3276,2494,10000142,0.0245,3197,0.014735550156101618,9.077140621132372,9.362155987530535,0.8840756558877364,-0.2850153663981591,0.2850153663981591,0.2850153663981591,0.0,False
cpusmall,cqr,0,0.0,0.76,uncorrected,3276,2517,10000142,0.1,2950,-0.07607385500223751,5.955797354558411,9.362155987530535,0.5625381330079317,-3.406358632972124,3.406358632972124,3.406358632972124,0.057962172056131786,False
cpusmall,cqr,0,0.0,0.76,tighter,3276,2517,10000142,0.024,3199,0.014735550156101618,9.077140621132372,9.362155987530535,0.8840756558877364,-0.2850153663981591,0.2850153663981591,0.2850153663981591,0.0,False
cpusmall,cqr,0,0.0,0.765,uncorrected,3276,2533,10000142,0.1,2950,-0.07666882856638546,5.936287483491052,9.362155987530535,0.5600976205003051,-3.425868504039482,3.425868504039482,3.425868504039482,0.05857230018303844,False
cpusmall,cqr,0,0.0,0.765,tighter,3276,2533,10000142,0.0235,3200,0.015701523420716512,9.110785004630328,9.362155987530535,0.8859060402684564,-0.2513709829002057,0.2513709829002057,0.2513709829002057,0.0,False
cpusmall,cqr,0,0.0,0.77,uncorrected,3276,2544,10000142,0.1,2950,-0.07759643463971105,5.905880732383988,9.362155987530535,0.5570469798657718,-3.4562752551465454,3.4562752551465454,3.4562752551465454,0.059182428309945086,False
cpusmall,cqr,0,0.0,0.77,tighter,3276,2544,10000142,0.023,3202,0.017193623433678584,9.162754129338364,9.362155987530535,0.8877364246491763,-0.19940185819217174,0.19940185819217174,0.19940185819217174,0.0,False
cpusmall,cqr,0,0.0,0.775,uncorrected,3276,2556,10000142,0.1,2950,-0.07888152364309114,5.863817507429833,9.362155987530535,0.5515558267236119,-3.4983384801007023,3.4983384801007023,3.4983384801007023,0.06040268456375839,False
cpusmall,cqr,0,0.0,0.775,tighter,3276,2556,10000142,0.0225,3204,0.015701523420716512,9.110785004630328,9.362155987530535,0.8859060402684564,-0.2513709829002057,0.2513709829002057,0.2513709829002057,0.0,False
cpusmall,cqr,0,0.0,0.78,uncorrected,3276,2567,10000142,0.1,2950,-0.08008814752349735,5.824338396123868,9.362155987530535,0.5491153142159854,-3.537817591406667,3.537817591406667,3.537817591406667,0.06223306894447834,False
cpusmall,cqr,0,0.0,0.78,tighter,3276,2567,10000142,0.022,3205,0.015701523420716512,9.110785004630328,9.362155987530535,0.8859060402684564,-0.2513709829002057,0.2513709829002057,0.2513709829002057,0.0,False
cpusmall,cqr,0,0.0,0.785,uncorrected,3276,2579,10000142,0.1,2950,-0.08237801304243292,5.74958491375327,9.362155987530535,0.5393532641854789,-3.6125710737772647,3.6125710737772647,3.6125710737772647,0.06406345332519829,False
cpusmall,cqr,0,0.0,0.785,tighter,3276,2579,10000142,0.0215,3207,0.014735550156101618,9.077140621132372,9.362155987530535,0.8840756558877364,-0.2850153663981591,0.2850153663981591,0.2850153663981591,0.0,False
cpusmall,cqr,0,0.0,0.79,uncorrected,3276,2595,10000142,0.1,2950,-0.08573773895714576,5.6402735889728906,9.362155987530535,0.5192190359975595,-3.7218823985576446,3.7218823985576446,3.7218823985576446,0.06711409395973154,False
cpusmall,cqr,0,0.0,0.79,tighter,3276,2595,10000142,0.020999999999999998,3209,0.015701523420716512,9.110785004630328,9.362155987530535,0.8859060402684564,-0.2513709829002057,0.2513709829002057,0.2513709829002057,0.0,False
cpusmall,cqr,0,0.0,0.795,uncorrected,3276,2617,10000142,0.1,2950,-0.09040694189948517,5.488840160462955,9.362155987530535,0.4984746796827334,-3.8733158270675783,3.8733158270675783,3.8733158270675783,0.07077486272117145,False
cpusmall,cqr,0,0.0,0.795,tighter,3276,2617,10000142,0.020499999999999997,3210,0.014735550156101618,9.077140621132372,9.362155987530535,0.8840756558877364,-0.2850153663981591,0.2850153663981591,0.2850153663981591,0.0,False
cpusmall,cqr,0,0.0,0.8,uncorrected,3276,2638,10000142,0.1,2950,-0.09644665922240303,5.293812968056547,9.362155987530535,0.4722391702257474,-4.0683430194739865,4.0683430194739865,4.0683430194739865,0.07565588773642465,False
cpusmall,cqr,0,0.0,0.8,tighter,3276,2638,10000142,0.019999999999999997,3212,0.015701523420716512,9.110785004630328,9.362155987530535,0.8859060402684564,-0.2513709829002057,0.2513709829002057,0.2513709829002057,0.0,False
cpusmall,cqr,0,0.0,0.805,uncorrected,3276,2653,10000142,0.1,2950,-0.0990823766143708,5.208985484531672,9.362155987530535,0.46308724832214765,-4.1531705029988615,4.1531705029988615,4.1531705029988615,0.07687614399023796,False
cpusmall,cqr,0,0.0,0.805,tighter,3276,2653,10000142,0.019499999999999997,3214,0.015701523420716512,9.110785004630328,9.362155987530535,0.8859060402684564,-0.2513709829002057,0.2513709829002057,0.2513709829002057,0.0,False
cpusmall,cqr,0,0.0,0.81,uncorrected,3276,2665,10000142,0.1,2950,-0.10344351169054228,5.06900972525879,9.362155987530535,0.4423428920073215,-4.293146262271745,4.293146262271745,4.293146262271745,0.08053691275167785,False
cpusmall,cqr,0,0.0,0.81,tighter,3276,2665,10000142,0.018999999999999996,3215,0.014682411988092614,9.075289844337236,9.362155987530535,0.8840756558877364,-0.28686614319329873,0.28686614319329873,0.28686614319329873,0.0,False
cpusmall,cqr,0,0.0,0.815,uncorrected,3276,2688,10000142,0.1,2950,-0.10927643203157694,4.883257558624459,9.362155987530535,0.42098840756558875,-4.478898428906076,4.478898428906076,4.478898428906076,0.0896888346552776,False
cpusmall,cqr,0,0.0,0.815,tighter,3276,2688,10000142,0.018500000000000006,3217,0.015701523420716512,9.110785004630328,9.362155987530535,0.8859060402684564,-0.2513709829002057,0.2513709829002057,0.2513709829002057,0.0,False
cpusmall,cqr,0,0.0,0.82,uncorrected,3276,2707,10000142,0.1,2950,-0.11569313281196864,4.681144042018353,9.362155987530535,0.40146430750457596,-4.681011945512181,4.681011945512181,4.681011945512181,0.10006101281269067,False
cpusmall,cqr,0,0.0,0.82,tighter,3276,2707,10000142,0.018000000000000006,3219,0.014735550156101618,9.077140621132372,9.362155987530535,0.8840756558877364,-0.2850153663981591,0.2850153663981591,0.2850153663981591,0.0,False
cpusmall,cqr,0,0.0,0.825,uncorrected,3276,2715,10000142,0.1,2950,-0.11791851222793553,4.611638415308078,9.362155987530535,0.3941427699816962,-4.750517572222457,4.750517572222457,4.750517572222457,0.10677242220866381,False
cpusmall,cqr,0,0.0,0.825,tighter,3276,2715,10000142,0.017500000000000005,3220,0.014735550156101618,9.077140621132372,9.362155987530535,0.8840756558877364,-0.2850153663981591,0.2850153663981591,0.2850153663981591,0.0,False
cpusmall,cqr,0,0.0,0.83,uncorrected,3276,2729,10000142,0.1,2950,-0.12206198934133333,4.483272036542595,9.362155987530535,0.3801098230628432,-4.878883950987941,4.878883950987941,4.878883950987941,0.11409395973154363,False
cpusmall,cqr,0,0.0,0.83,tighter,3276,2729,10000142,0.017000000000000005,3222,0.015701523420716512,9.110785004630328,9.362155987530535,0.8859060402684564,-0.2513709829002057,0.2513709829002057,0.2513709829002057,0.0,False
cpusmall,cqr,0,0.0,0.835,uncorrected,3276,2742,10000142,0.1,2950,-0.12571144119946842,4.371122593135335,9.362155987530535,0.3727882855399634,-4.991033394395199,4.991033394395199,4.991033394395199,0.12019524100061013,False
cpusmall,cqr,0,0.0,0.835,tighter,3276,2742,10000142,0.016500000000000004,3223,0.018489156111917038,9.207876908464305,9.362155987530535,0.8895668090298963,-0.15427907906622773,0.15427907906622773,0.15427907906622773,0.0,False
cpusmall,cqr,0,0.0,0.84,uncorrected,3276,2756,10000142,0.1,2950,-0.1273162027748017,4.321951788401638,9.362155987530535,0.36546674801708356,-5.040204199128897,5.040204199128897,5.040204199128897,0.12202562538133008,False
cpusmall,cqr,0,0.0,0.84,tighter,3276,2756,10000142,0.016000000000000004,3225,0.018489156111917038,9.207876908464305,9.362155987530535,0.8895668090298963,-0.15427907906622773,0.15427907906622773,0.15427907906622773,0.0,False
cpusmall,cqr,0,0.0,0.845,uncorrected,3276,2774,10000142,0.1,2950,-0.1320435914580811,4.178174921149787,9.362155987530535,0.34716290420988405,-5.183981066380748,5.183981066380748,5.183981066380748,0.1354484441732764,False
cpusmall,cqr,0,0.0,0.845,tighter,3276,2774,10000142,0.015500000000000003,3227,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,0.0,0.85,uncorrected,3276,2784,10000142,0.1,2950,-0.13475533927992867,4.096800752015419,9.362155987530535,0.338621110433191,-5.265355235515114,5.265355235515114,5.265355235515114,0.1415497254423429,False
cpusmall,cqr,0,0.0,0.85,tighter,3276,2784,10000142,0.015000000000000003,3228,0.022107890251083118,9.333915675389996,9.362155987530535,0.8926174496644296,-0.028240312140540333,0.028240312140540333,0.028240312140540333,0.0,False
cpusmall,cqr,0,0.0,0.855,uncorrected,3276,2798,10000142,0.1,2950,-0.13923325272250064,3.963610318824757,9.362155987530535,0.3221476510067114,-5.398545668705778,5.398545668705778,5.398545668705778,0.1537522879804759,False
cpusmall,cqr,0,0.0,0.855,tighter,3276,2798,10000142,0.014500000000000002,3230,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.86,uncorrected,3276,2811,10000142,0.1,2950,-0.14454928903462377,3.808132460496726,9.362155987530535,0.3075045759609518,-5.5540235270338085,5.5540235270338085,5.5540235270338085,0.16656497864551556,False
cpusmall,cqr,0,0.0,0.86,tighter,3276,2811,10000142,0.014000000000000002,3232,0.02675682792253198,9.495835935096837,9.362155987530535,0.900549115314216,0.13367994756630133,0.13367994756630133,0.13367994756630133,0.0,False
cpusmall,cqr,0,0.0,0.865,uncorrected,3276,2822,10000142,0.1,2950,-0.1489799620315302,3.680485084248437,9.362155987530535,0.28981086028065894,-5.681670903282098,5.681670903282098,5.681670903282098,0.17998779743746188,False
cpusmall,cqr,0,0.0,0.865,tighter,3276,2822,10000142,0.013500000000000002,3233,0.03049293113136009,9.625962610182262,9.362155987530535,0.9084807809640024,0.2638066226517253,0.2638066226517253,0.2638066226517253,0.0,False
cpusmall,cqr,0,0.0,0.87,uncorrected,3276,2835,10000142,0.1,2950,-0.15622107496641363,3.476772184038469,9.362155987530535,0.27028676021964615,-5.885383803492066,5.885383803492066,5.885383803492066,0.20256253813300792,False
cpusmall,cqr,0,0.0,0.87,tighter,3276,2835,10000142,0.013000000000000001,3235,0.03087746234057459,9.63935564697081,9.362155987530535,0.9103111653447223,0.27719965944027597,0.27719965944027597,0.27719965944027597,0.0,False
cpusmall,cqr,0,0.0,0.875,uncorrected,3276,2856,10000142,0.1,2950,-0.16377869640121911,3.2703662202688903,9.362155987530535,0.2550335570469799,-6.091789767261645,6.091789767261645,6.091789767261645,0.22574740695546064,False
cpusmall,cqr,0,0.0,0.875,tighter,3276,2856,10000142,0.0125,3237,0.03087746234057459,9.63935564697081,9.362155987530535,0.9103111653447223,0.27719965944027597,0.27719965944027597,0.27719965944027597,0.0,False
cpusmall,cqr,0,0.0,0.88,uncorrected,3276,2875,10000142,0.1,2950,-0.17586694877659365,2.9531603341202053,9.362155987530535,0.21659548505186088,-6.408995653410329,6.408995653410329,6.408995653410329,0.26784624771201954,False
cpusmall,cqr,0,0.0,0.88,tighter,3276,2875,10000142,0.012,3238,0.030514508012768782,9.626714122568158,9.362155987530535,0.9084807809640024,0.2645581350376227,0.2645581350376227,0.2645581350376227,0.0,False
cpusmall,cqr,0,0.0,0.885,uncorrected,3276,2892,10000142,0.1,2950,-0.19568296843715793,2.4732231176963757,9.362155987530535,0.174496644295302,-6.888932869834159,6.888932869834159,6.888932869834159,0.34167175106772424,False
cpusmall,cqr,0,0.0,0.885,tighter,3276,2892,10000142,0.0115,3240,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,0.0,0.89,uncorrected,3276,2908,10000142,0.1,2950,-0.21356098032049053,2.0887825692391258,9.362155987530535,0.13178767541183647,-7.27337341829141,7.27337341829141,7.27337341829141,0.42769981696156195,False
cpusmall,cqr,0,0.0,0.89,tighter,3276,2908,10000142,0.011,3241,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.895,uncorrected,3276,2932,10000142,0.1,2950,-0.25425393660083107,1.3965842527597174,9.362155987530535,0.0726052471018914,-7.965571734770817,7.965571734770817,7.965571734770817,0.5967053081147041,False
cpusmall,cqr,0,0.0,0.895,tighter,3276,2932,10000142,0.010499999999999999,3243,0.03049293113136009,9.625962610182262,9.362155987530535,0.9084807809640024,0.2638066226517253,0.2638066226517253,0.2638066226517253,0.0,False
cpusmall,cqr,0,0.0,0.9,uncorrected,3276,2941,10000142,0.1,2950,-0.31810292115621863,0.7540771576572076,9.362155987530535,0.03111653447223917,-8.608078829873328,8.608078829873328,8.608078829873328,0.8102501525320317,False
cpusmall,cqr,0,0.0,0.9,tighter,3276,2941,10000142,0.009999999999999998,3245,0.030514508012768782,9.626714122568158,9.362155987530535,0.9084807809640024,0.2645581350376227,0.2645581350376227,0.2645581350376227,0.0,False
cpusmall,cqr,0,0.0,0.905,uncorrected,3276,2956,10000142,0.1,2950,-4.8279359340667725,0.0,9.362155987530535,0.0,-9.362155987530535,9.362155987530535,9.362155987530535,1.0,False
cpusmall,cqr,0,0.0,0.905,tighter,3276,2956,10000142,0.009499999999999998,3246,0.030514508012768782,9.626714122568158,9.362155987530535,0.9084807809640024,0.2645581350376227,0.2645581350376227,0.2645581350376227,0.0,False
cpusmall,cqr,0,0.0,0.91,uncorrected,3276,2967,10000142,0.1,2950,-4.8279359340667725,0.0,9.362155987530535,0.0,-9.362155987530535,9.362155987530535,9.362155987530535,1.0,False
cpusmall,cqr,0,0.0,0.91,tighter,3276,2967,10000142,0.008999999999999998,3248,0.03087746234057459,9.63935564697081,9.362155987530535,0.9103111653447223,0.27719965944027597,0.27719965944027597,0.27719965944027597,0.0,False
cpusmall,cqr,0,0.0,0.915,uncorrected,3276,2978,10000142,0.1,2950,-4.8279359340667725,0.0,9.362155987530535,0.0,-9.362155987530535,9.362155987530535,9.362155987530535,1.0,False
cpusmall,cqr,0,0.0,0.915,tighter,3276,2978,10000142,0.008499999999999997,3250,0.035621489822350805,9.804587838966661,9.362155987530535,0.9158023184868822,0.44243185143613073,0.44243185143613073,0.44243185143613073,0.0,False
cpusmall,cqr,0,0.0,0.92,uncorrected,3276,3001,10000142,0.1,2950,-4.8279359340667725,0.0,9.362155987530535,0.0,-9.362155987530535,9.362155987530535,9.362155987530535,1.0,False
cpusmall,cqr,0,0.0,0.92,tighter,3276,3001,10000142,0.007999999999999997,3251,0.014682411988092614,9.075289844337236,9.362155987530535,0.8840756558877364,-0.28686614319329873,0.28686614319329873,0.28686614319329873,0.0,False
cpusmall,cqr,0,0.0,0.925,uncorrected,3276,3020,10000142,0.1,2950,-4.8279359340667725,0.0,9.362155987530535,0.0,-9.362155987530535,9.362155987530535,9.362155987530535,1.0,False
cpusmall,cqr,0,0.0,0.925,tighter,3276,3020,10000142,0.007499999999999996,3253,0.012498629874834577,8.999229765258633,9.362155987530535,0.8791946308724832,-0.36292622227189986,0.36292622227189986,0.36292622227189986,0.0,False
cpusmall,cqr,0,0.0,0.93,uncorrected,3276,3039,10000142,0.1,2950,-4.8279359340667725,0.0,9.362155987530535,0.0,-9.362155987530535,9.362155987530535,9.362155987530535,1.0,False
cpusmall,cqr,0,0.0,0.93,tighter,3276,3039,10000142,0.006999999999999996,3255,0.009628384832379377,8.899260513024762,9.362155987530535,0.8700427089688835,-0.46289547450577306,0.46289547450577306,0.46289547450577306,0.0,False
cpusmall,cqr,0,0.0,0.935,uncorrected,3276,3063,10000142,0.1,2950,-4.8279359340667725,0.0,9.362155987530535,0.0,-9.362155987530535,9.362155987530535,9.362155987530535,1.0,False
cpusmall,cqr,0,0.0,0.935,tighter,3276,3063,10000142,0.006499999999999995,3256,0.008206367333246423,8.849732328514703,9.362155987530535,0.8676021964612569,-0.5124236590158326,0.5124236590158326,0.5124236590158326,0.0,False
cpusmall,cqr,0,0.0,0.94,uncorrected,3276,3076,10000142,0.1,2950,-4.8279359340667725,0.0,9.362155987530535,0.0,-9.362155987530535,9.362155987530535,9.362155987530535,1.0,False
cpusmall,cqr,0,0.0,0.94,tighter,3276,3076,10000142,0.006000000000000005,3258,0.008206367333246423,8.849732328514703,9.362155987530535,0.8676021964612569,-0.5124236590158326,0.5124236590158326,0.5124236590158326,0.0,False
cpusmall,cqr,0,0.0,0.945,uncorrected,3276,3094,10000142,0.1,2950,-4.8279359340667725,0.0,9.362155987530535,0.0,-9.362155987530535,9.362155987530535,9.362155987530535,1.0,False
cpusmall,cqr,0,0.0,0.945,tighter,3276,3094,10000142,0.005500000000000005,3259,-0.0018272377969293652,8.500266695010602,9.362155987530535,0.835875533862111,-0.8618892925199353,0.8618892925199353,0.8618892925199353,0.0,False
cpusmall,cqr,0,0.0,0.95,uncorrected,3276,3112,10000142,0.1,2950,-4.8279359340667725,0.0,9.362155987530535,0.0,-9.362155987530535,9.362155987530535,9.362155987530535,1.0,False
cpusmall,cqr,0,0.0,0.95,tighter,3276,3112,10000142,0.0050000000000000044,3261,0.008206367333246423,8.849732328514703,9.362155987530535,0.8676021964612569,-0.5124236590158326,0.5124236590158326,0.5124236590158326,0.0,False


==> anc/experiment_code/reference/checks/original/real/cpusmall/rep00/dirac.csv <==
dataset,score,rep,delta_train,delta_cal,method,n_cal,n_cal_replaced,mask_seed,calibration_score_target,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
cpusmall,absolute,0,0.0,0.0,uncorrected,3276,0,908943,200.0,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,0.0,0.005,uncorrected,3276,22,908943,200.0,0.1,2950,0.2896755508712439,10.089259900354044,9.783393310370862,0.8950579621720561,0.3058665899831837,0.3058665899831837,0.3058665899831837,0.0,False
cpusmall,absolute,0,0.0,0.01,uncorrected,3276,40,908943,200.0,0.1,2950,0.2956961686701923,10.29895511816443,9.783393310370862,0.8993288590604027,0.515561807793568,0.515561807793568,0.515561807793568,0.0,False
cpusmall,absolute,0,0.0,0.015,uncorrected,3276,55,908943,200.0,0.1,2950,0.30118739456216786,10.490211870862625,9.783393310370862,0.9029896278218426,0.7068185604917631,0.7068185604917631,0.7068185604917631,0.0,False
cpusmall,absolute,0,0.0,0.02,uncorrected,3276,70,908943,200.0,0.1,2950,0.3075425582522977,10.711559160912353,9.783393310370862,0.9054301403294692,0.9281658505414936,0.9281658505414936,0.9281658505414936,0.0,False
cpusmall,absolute,0,0.0,0.025,uncorrected,3276,85,908943,200.0,0.1,2950,0.3142299267833222,10.944476985547627,9.783393310370862,0.9109212934716291,1.1610836751767684,1.1610836751767684,1.1610836751767684,0.0,False
cpusmall,absolute,0,0.0,0.03,uncorrected,3276,98,908943,200.0,0.1,2950,0.31737939354890876,11.054171395897278,9.783393310370862,0.912751677852349,1.2707780855264161,1.2707780855264161,1.2707780855264161,0.0,False
cpusmall,absolute,0,0.0,0.035,uncorrected,3276,120,908943,200.0,0.1,2950,0.3316753549037525,11.552092843532826,9.783393310370862,0.9237339841366687,1.7686995331619697,1.7686995331619697,1.7686995331619697,0.0,False
cpusmall,absolute,0,0.0,0.04,uncorrected,3276,139,908943,200.0,0.1,2950,0.3470472268394141,12.08748773843296,9.783393310370862,0.9334960341671751,2.3040944280621005,2.3040944280621005,2.3040944280621005,0.0,False
cpusmall,absolute,0,0.0,0.045,uncorrected,3276,160,908943,200.0,0.1,2950,0.3593651522174228,12.516515145813772,9.783393310370862,0.9408175716900549,2.7331218354429105,2.7331218354429105,2.7331218354429105,0.0,False
cpusmall,absolute,0,0.0,0.05,uncorrected,3276,176,908943,200.0,0.1,2950,0.3638757898590972,12.673618482102587,9.783393310370862,0.9426479560707749,2.890225171731726,2.890225171731726,2.890225171731726,0.0,False
cpusmall,absolute,0,0.0,0.055,uncorrected,3276,197,908943,200.0,0.1,2950,0.3829677865721772,13.338583531018942,9.783393310370862,0.9481391092129348,3.5551902206480834,3.5551902206480834,3.5551902206480834,0.0,False
cpusmall,absolute,0,0.0,0.06,uncorrected,3276,213,908943,200.0,0.1,2950,0.39888715790794793,13.893047566294838,9.783393310370862,0.9542403904820013,4.109654255923976,4.109654255923976,4.109654255923976,0.0,False
cpusmall,absolute,0,0.0,0.065,uncorrected,3276,229,908943,200.0,0.1,2950,0.41314251501574806,14.389554787564894,9.783393310370862,0.9572910311165345,4.606161477194034,4.606161477194034,4.606161477194034,0.0,False
cpusmall,absolute,0,0.0,0.07,uncorrected,3276,244,908943,200.0,0.1,2950,0.4337124173609208,15.10599457774103,9.783393310370862,0.9658328248932275,5.3226012673701675,5.3226012673701675,5.3226012673701675,0.0,False
cpusmall,absolute,0,0.0,0.075,uncorrected,3276,268,908943,200.0,0.1,2950,0.4812503411609003,16.76171756471277,9.783393310370862,0.9780353874313605,6.978324254341909,6.978324254341909,6.978324254341909,0.0,False
cpusmall,absolute,0,0.0,0.08,uncorrected,3276,284,908943,200.0,0.1,2950,0.5287565844597271,18.41633713508983,9.783393310370862,0.9829164124466138,8.632943824718966,8.632943824718966,8.632943824718966,0.0,False
cpusmall,absolute,0,0.0,0.085,uncorrected,3276,307,908943,200.0,0.1,2950,0.6802536028025459,23.6929053079723,9.783393310370862,0.99633923123856,13.909511997601438,13.909511997601438,13.909511997601438,0.0,False
cpusmall,absolute,0,0.0,0.09,uncorrected,3276,319,908943,200.0,0.1,2950,0.8474579712318375,29.516552918148093,9.783393310370862,0.9993898718730934,19.733159607777228,19.733159607777228,19.733159607777228,0.0,False
cpusmall,absolute,0,0.0,0.095,uncorrected,3276,337,908943,200.0,0.1,2950,200.0,6965.903660152912,9.783393310370862,1.0,6956.120266842541,6956.120266842541,6956.120266842541,0.0,False
cpusmall,absolute,0,0.0,0.096,uncorrected,3276,340,908943,200.0,0.1,2950,200.0,6965.903660152912,9.783393310370862,1.0,6956.120266842541,6956.120266842541,6956.120266842541,0.0,False
cpusmall,absolute,0,0.0,0.097,uncorrected,3276,343,908943,200.0,0.1,2950,200.0,6965.903660152912,9.783393310370862,1.0,6956.120266842541,6956.120266842541,6956.120266842541,0.0,False
cpusmall,absolute,0,0.0,0.098,uncorrected,3276,347,908943,200.0,0.1,2950,200.0,6965.903660152912,9.783393310370862,1.0,6956.120266842541,6956.120266842541,6956.120266842541,0.0,False
cpusmall,absolute,0,0.0,0.099,uncorrected,3276,351,908943,200.0,0.1,2950,200.0,6965.903660152912,9.783393310370862,1.0,6956.120266842541,6956.120266842541,6956.120266842541,0.0,False
cpusmall,absolute,0,0.0,0.1,uncorrected,3276,351,908943,200.0,0.1,2950,200.0,6965.903660152912,9.783393310370862,1.0,6956.120266842541,6956.120266842541,6956.120266842541,0.0,False
cpusmall,absolute,0,0.0,0.105,uncorrected,3276,370,908943,200.0,0.1,2950,200.0,6965.903660152912,9.783393310370862,1.0,6956.120266842541,6956.120266842541,6956.120266842541,0.0,False
cpusmall,absolute,0,0.0,0.11,uncorrected,3276,387,908943,200.0,0.1,2950,200.0,6965.903660152912,9.783393310370862,1.0,6956.120266842541,6956.120266842541,6956.120266842541,0.0,False
cpusmall,adaptive,0,0.0,0.0,uncorrected,3276,0,908943,200.0,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,0.0,0.005,uncorrected,3276,22,908943,200.0,0.1,2950,2.9451271648560993,9.493562160734609,9.290068509781607,0.8877364246491763,0.20349365095300162,0.20349365095300162,0.20349365095300162,0.0,False
cpusmall,adaptive,0,0.0,0.01,uncorrected,3276,40,908943,200.0,0.1,2950,3.061692200629541,9.869307366608426,9.290068509781607,0.8956680902989628,0.579238856826817,0.579238856826817,0.579238856826817,0.0,False
cpusmall,adaptive,0,0.0,0.015,uncorrected,3276,55,908943,200.0,0.1,2950,3.111486948017665,10.029819800586917,9.290068509781607,0.900549115314216,0.739751290805311,0.739751290805311,0.739751290805311,0.0,False
cpusmall,adaptive,0,0.0,0.02,uncorrected,3276,70,908943,200.0,0.1,2950,3.2053199709534197,10.332288789566466,9.290068509781607,0.9084807809640024,1.0422202797848579,1.0422202797848579,1.0422202797848579,0.0,False
cpusmall,adaptive,0,0.0,0.025,uncorrected,3276,85,908943,200.0,0.1,2950,3.275993018537756,10.560102032517971,9.290068509781607,0.9121415497254424,1.2700335227363666,1.2700335227363666,1.2700335227363666,0.0,False
cpusmall,adaptive,0,0.0,0.03,uncorrected,3276,98,908943,200.0,0.1,2950,3.353836085822343,10.81102769945249,9.290068509781607,0.9151921903599756,1.520959189670881,1.520959189670881,1.520959189670881,0.0,False
cpusmall,adaptive,0,0.0,0.035,uncorrected,3276,120,908943,200.0,0.1,2950,3.4795552649443238,11.216281114664314,9.290068509781607,0.9231238560097621,1.9262126048827064,1.9262126048827064,1.9262126048827064,0.0,False
cpusmall,adaptive,0,0.0,0.04,uncorrected,3276,139,908943,200.0,0.1,2950,3.6340252535282387,11.714212224766657,9.290068509781607,0.9322757779133618,2.424143714985049,2.424143714985049,2.424143714985049,0.0,False
cpusmall,adaptive,0,0.0,0.045,uncorrected,3276,160,908943,200.0,0.1,2950,3.742899133433601,12.065165133997798,9.290068509781607,0.9365466748017084,2.7750966242161903,2.7750966242161903,2.7750966242161903,0.0,False
cpusmall,adaptive,0,0.0,0.05,uncorrected,3276,176,908943,200.0,0.1,2950,3.843449205486555,12.389286404784322,9.290068509781607,0.9426479560707749,3.099217895002711,3.099217895002711,3.099217895002711,0.0,False
cpusmall,adaptive,0,0.0,0.055,uncorrected,3276,197,908943,200.0,0.1,2950,4.072882260891313,13.128859554359597,9.290068509781607,0.949359365466748,3.83879104457799,3.83879104457799,3.83879104457799,0.0,False
cpusmall,adaptive,0,0.0,0.06,uncorrected,3276,213,908943,200.0,0.1,2950,4.321780770428716,13.93117923012918,9.290068509781607,0.9542403904820013,4.64111072034757,4.64111072034757,4.64111072034757,0.0,False
cpusmall,adaptive,0,0.0,0.065,uncorrected,3276,229,908943,200.0,0.1,2950,4.482670842423535,14.449805358655793,9.290068509781607,0.9609517998779744,5.159736848874185,5.159736848874185,5.159736848874185,0.0,False
cpusmall,adaptive,0,0.0,0.07,uncorrected,3276,244,908943,200.0,0.1,2950,4.644098610298618,14.970164739764423,9.290068509781607,0.9676632092739476,5.6800962299828175,5.6800962299828175,5.6800962299828175,0.0,False
cpusmall,adaptive,0,0.0,0.075,uncorrected,3276,268,908943,200.0,0.1,2950,5.122934658722111,16.51368375814646,9.290068509781607,0.9774252593044539,7.223615248364854,7.223615248364854,7.223615248364854,0.0,False
cpusmall,adaptive,0,0.0,0.08,uncorrected,3276,284,908943,200.0,0.1,2950,5.570520840634937,17.956469418127593,9.290068509781607,0.9829164124466138,8.66640090834599,8.66640090834599,8.66640090834599,0.0,False
cpusmall,adaptive,0,0.0,0.085,uncorrected,3276,307,908943,200.0,0.1,2950,7.2125661369154495,23.249571623357024,9.290068509781607,0.9920683343502136,13.959503113575423,13.959503113575423,13.959503113575423,0.0,False
cpusmall,adaptive,0,0.0,0.09,uncorrected,3276,319,908943,200.0,0.1,2950,8.490088797015776,27.367641949872816,9.290068509781607,0.9945088468578401,18.07757344009121,18.07757344009121,18.07757344009121,0.0,False
cpusmall,adaptive,0,0.0,0.095,uncorrected,3276,337,908943,200.0,0.1,2950,200.0,644.6962476880668,9.290068509781607,1.0,635.4061791782852,635.4061791782852,635.4061791782852,0.0,False
cpusmall,adaptive,0,0.0,0.096,uncorrected,3276,340,908943,200.0,0.1,2950,200.0,644.6962476880668,9.290068509781607,1.0,635.4061791782852,635.4061791782852,635.4061791782852,0.0,False
cpusmall,adaptive,0,0.0,0.097,uncorrected,3276,343,908943,200.0,0.1,2950,200.0,644.6962476880668,9.290068509781607,1.0,635.4061791782852,635.4061791782852,635.4061791782852,0.0,False
cpusmall,adaptive,0,0.0,0.098,uncorrected,3276,347,908943,200.0,0.1,2950,200.0,644.6962476880668,9.290068509781607,1.0,635.4061791782852,635.4061791782852,635.4061791782852,0.0,False
cpusmall,adaptive,0,0.0,0.099,uncorrected,3276,351,908943,200.0,0.1,2950,200.0,644.6962476880668,9.290068509781607,1.0,635.4061791782852,635.4061791782852,635.4061791782852,0.0,False
cpusmall,adaptive,0,0.0,0.1,uncorrected,3276,351,908943,200.0,0.1,2950,200.0,644.6962476880668,9.290068509781607,1.0,635.4061791782852,635.4061791782852,635.4061791782852,0.0,False
cpusmall,adaptive,0,0.0,0.105,uncorrected,3276,370,908943,200.0,0.1,2950,200.0,644.6962476880668,9.290068509781607,1.0,635.4061791782852,635.4061791782852,635.4061791782852,0.0,False
cpusmall,adaptive,0,0.0,0.11,uncorrected,3276,387,908943,200.0,0.1,2950,200.0,644.6962476880668,9.290068509781607,1.0,635.4061791782852,635.4061791782852,635.4061791782852,0.0,False
cpusmall,cqr,0,0.0,0.0,uncorrected,3276,0,908943,200.0,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,0.0,0.005,uncorrected,3276,22,908943,200.0,0.1,2950,0.026646783945466268,9.492003156383737,9.362155987530535,0.900549115314216,0.1298471688532019,0.1298471688532019,0.1298471688532019,0.0,False
cpusmall,cqr,0,0.0,0.01,uncorrected,3276,40,908943,200.0,0.1,2950,0.030780727144856357,9.635986406701214,9.362155987530535,0.9097010372178157,0.2738304191706802,0.2738304191706802,0.2738304191706802,0.0,False
cpusmall,cqr,0,0.0,0.015,uncorrected,3276,55,908943,200.0,0.1,2950,0.0351761107357077,9.789075499917649,9.362155987530535,0.9158023184868822,0.4269195123871169,0.4269195123871169,0.4269195123871169,0.0,False
cpusmall,cqr,0,0.0,0.02,uncorrected,3276,70,908943,200.0,0.1,2950,0.03859685957183956,9.908218534108025,9.362155987530535,0.9182428309945089,0.546062546577491,0.546062546577491,0.546062546577491,0.0,False
cpusmall,cqr,0,0.0,0.025,uncorrected,3276,85,908943,200.0,0.1,2950,0.041387783072192486,10.0054250552396,9.362155987530535,0.9206833435021354,0.6432690677090669,0.6432690677090669,0.6432690677090669,0.0,False
cpusmall,cqr,0,0.0,0.03,uncorrected,3276,98,908943,200.0,0.1,2950,0.044336604603952945,10.108131088745743,9.362155987530535,0.9231238560097621,0.745975101215207,0.745975101215207,0.745975101215207,0.0,False
cpusmall,cqr,0,0.0,0.035,uncorrected,3276,120,908943,200.0,0.1,2950,0.054766130920719025,10.471386466463851,9.362155987530535,0.937156802928615,1.1092304789333158,1.1092304789333158,1.1092304789333158,0.0,False
cpusmall,cqr,0,0.0,0.04,uncorrected,3276,139,908943,200.0,0.1,2950,0.05996018632204647,10.65229291411957,9.362155987530535,0.9395973154362416,1.2901369265890352,1.2901369265890352,1.2901369265890352,0.0,False
cpusmall,cqr,0,0.0,0.045,uncorrected,3276,160,908943,200.0,0.1,2950,0.07010419039608923,11.005603689659475,9.362155987530535,0.9456985967053081,1.6434477021289393,1.6434477021289393,1.6434477021289393,0.0,False
cpusmall,cqr,0,0.0,0.05,uncorrected,3276,176,908943,200.0,0.1,2950,0.07755170982395693,11.264997203867688,9.362155987530535,0.947528981086028,1.9028412163371544,1.9028412163371544,1.9028412163371544,0.0,False
cpusmall,cqr,0,0.0,0.055,uncorrected,3276,197,908943,200.0,0.1,2950,0.091530177941063,11.75186051496909,9.362155987530535,0.9554606467358145,2.389704527438556,2.389704527438556,2.389704527438556,0.0,False
cpusmall,cqr,0,0.0,0.06,uncorrected,3276,213,908943,200.0,0.1,2950,0.10111332802655187,12.0856370162506,9.362155987530535,0.9591214154972544,2.723481028720065,2.723481028720065,2.723481028720065,0.0,False
cpusmall,cqr,0,0.0,0.065,uncorrected,3276,229,908943,200.0,0.1,2950,0.1254976045172721,12.934929620535039,9.362155987530535,0.9707138499084808,3.572773633004507,3.572773633004507,3.572773633004507,0.0,False
cpusmall,cqr,0,0.0,0.07,uncorrected,3276,244,908943,200.0,0.1,2950,0.14263982349613413,13.531984850175034,9.362155987530535,0.9768151311775473,4.169828862644495,4.169828862644495,4.169828862644495,0.0,False
cpusmall,cqr,0,0.0,0.075,uncorrected,3276,268,908943,200.0,0.1,2950,0.16544330511971428,14.32621913070466,9.362155987530535,0.9804758999389872,4.964063143174129,4.964063143174129,4.964063143174129,0.0,False
cpusmall,cqr,0,0.0,0.08,uncorrected,3276,284,908943,200.0,0.1,2950,0.20583115839380534,15.732908605443214,9.362155987530535,0.987797437461867,6.370752617912676,6.370752617912676,6.370752617912676,0.0,False
cpusmall,cqr,0,0.0,0.085,uncorrected,3276,307,908943,200.0,0.1,2950,0.2806931428248276,18.34031546221506,9.362155987530535,0.9920683343502136,8.978159474684519,8.978159474684519,8.978159474684519,0.0,False
cpusmall,cqr,0,0.0,0.09,uncorrected,3276,319,908943,200.0,0.1,2950,0.3935859662951261,22.272318123298795,9.362155987530535,0.9981696156192801,12.910162135768262,12.910162135768262,12.910162135768262,0.0,False
cpusmall,cqr,0,0.0,0.095,uncorrected,3276,337,908943,200.0,0.1,2950,200.0,6974.467568660211,9.362155987530535,1.0,6965.10541267268,6965.10541267268,6965.10541267268,0.0,False
cpusmall,cqr,0,0.0,0.096,uncorrected,3276,340,908943,200.0,0.1,2950,200.0,6974.467568660211,9.362155987530535,1.0,6965.10541267268,6965.10541267268,6965.10541267268,0.0,False
cpusmall,cqr,0,0.0,0.097,uncorrected,3276,343,908943,200.0,0.1,2950,200.0,6974.467568660211,9.362155987530535,1.0,6965.10541267268,6965.10541267268,6965.10541267268,0.0,False
cpusmall,cqr,0,0.0,0.098,uncorrected,3276,347,908943,200.0,0.1,2950,200.0,6974.467568660211,9.362155987530535,1.0,6965.10541267268,6965.10541267268,6965.10541267268,0.0,False
cpusmall,cqr,0,0.0,0.099,uncorrected,3276,351,908943,200.0,0.1,2950,200.0,6974.467568660211,9.362155987530535,1.0,6965.10541267268,6965.10541267268,6965.10541267268,0.0,False
cpusmall,cqr,0,0.0,0.1,uncorrected,3276,351,908943,200.0,0.1,2950,200.0,6974.467568660211,9.362155987530535,1.0,6965.10541267268,6965.10541267268,6965.10541267268,0.0,False
cpusmall,cqr,0,0.0,0.105,uncorrected,3276,370,908943,200.0,0.1,2950,200.0,6974.467568660211,9.362155987530535,1.0,6965.10541267268,6965.10541267268,6965.10541267268,0.0,False
cpusmall,cqr,0,0.0,0.11,uncorrected,3276,387,908943,200.0,0.1,2950,200.0,6974.467568660211,9.362155987530535,1.0,6965.10541267268,6965.10541267268,6965.10541267268,0.0,False


==> anc/experiment_code/reference/checks/original/real/cpusmall/rep00/trends.csv <==
dataset,score,rep,family,param,delta_train,delta_cal,method,n_cal,n_cal_replaced,mask_seed,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
cpusmall,absolute,0,shift,3.0,0.0,0.0,uncorrected,3276,0,600543,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.005,uncorrected,3276,22,600543,0.1,2950,0.2859052651833921,9.957942665989902,9.783393310370862,0.8926174496644296,0.17454935561904042,0.17454935561904042,0.17454935561904042,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.01,uncorrected,3276,43,600543,0.1,2950,0.2899437447943043,10.098600965505433,9.783393310370862,0.8956680902989628,0.31520765513457105,0.31520765513457105,0.31520765513457105,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.015,uncorrected,3276,58,600543,0.1,2950,0.29461776786991245,10.261394937755517,9.783393310370862,0.8993288590604027,0.47800162738466073,0.47800162738466073,0.47800162738466073,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.02,uncorrected,3276,71,600543,0.1,2950,0.2964180107207447,10.324096529074405,9.783393310370862,0.8999389871873094,0.5407032187035431,0.5407032187035431,0.5407032187035431,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.025,uncorrected,3276,87,600543,0.1,2950,0.29898810064844006,10.413611523245685,9.783393310370862,0.9029896278218426,0.63021821287482,0.63021821287482,0.63021821287482,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.03,uncorrected,3276,101,600543,0.1,2950,0.3033370659570964,10.565083890052918,9.783393310370862,0.9035997559487492,0.7816905796820567,0.7816905796820567,0.7816905796820567,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.035,uncorrected,3276,122,600543,0.1,2950,0.3064723429685008,10.674284078099593,9.783393310370862,0.9054301403294692,0.8908907677287315,0.8908907677287315,0.8908907677287315,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.04,uncorrected,3276,139,600543,0.1,2950,0.3108978822070429,10.828423477999147,9.783393310370862,0.9084807809640024,1.045030167628287,1.045030167628287,1.045030167628287,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.045,uncorrected,3276,153,600543,0.1,2950,0.3142299267833222,10.944476985547627,9.783393310370862,0.9109212934716291,1.1610836751767684,1.1610836751767684,1.1610836751767684,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.05,uncorrected,3276,173,600543,0.1,2950,0.3171152800352486,11.044972449439769,9.783393310370862,0.912751677852349,1.2615791390689093,1.2615791390689093,1.2615791390689093,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.055,uncorrected,3276,191,600543,0.1,2950,0.3198352536116709,11.139707818897364,9.783393310370862,0.9139719341061623,1.3563145085265051,1.3563145085265051,1.3563145085265051,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.06,uncorrected,3276,210,600543,0.1,2950,0.32403749996402964,11.28607003513117,9.783393310370862,0.9194630872483222,1.5026767247603066,1.5026767247603066,1.5026767247603066,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.065,uncorrected,3276,230,600543,0.1,2950,0.32836028008374274,11.4366303844209,9.783393310370862,0.9219035997559487,1.653237074050035,1.653237074050035,1.653237074050035,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.07,uncorrected,3276,252,600543,0.1,2950,0.33637737333373696,11.715861880490507,9.783393310370862,0.9267846247712019,1.9324685701196451,1.9324685701196451,1.9324685701196451,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.075,uncorrected,3276,268,600543,0.1,2950,0.34064525726880923,11.864510222112642,9.783393310370862,0.9292251372788286,2.081116911741783,2.081116911741783,2.081116911741783,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.08,uncorrected,3276,287,600543,0.1,2950,0.34508802655751986,12.019249736359862,9.783393310370862,0.9316656497864552,2.2358564259890037,2.2358564259890037,2.2358564259890037,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.085,uncorrected,3276,304,600543,0.1,2950,0.34617327342179904,12.057048361880126,9.783393310370862,0.9334960341671751,2.273655051509265,2.273655051509265,2.273655051509265,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.09,uncorrected,3276,316,600543,0.1,2950,0.347736790393429,12.111504904857071,9.783393310370862,0.9341061622940817,2.328111594486206,2.328111594486206,2.328111594486206,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.095,uncorrected,3276,335,600543,0.1,2950,0.3499940249507416,12.190123297180104,9.783393310370862,0.9347162904209884,2.4067299868092427,2.4067299868092427,2.4067299868092427,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.096,uncorrected,3276,337,600543,0.1,2950,0.3499940249507416,12.190123297180104,9.783393310370862,0.9347162904209884,2.4067299868092427,2.4067299868092427,2.4067299868092427,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.097,uncorrected,3276,340,600543,0.1,2950,0.3505387962741703,12.209097419959196,9.783393310370862,0.9347162904209884,2.4257041095883345,2.4257041095883345,2.4257041095883345,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.098,uncorrected,3276,344,600543,0.1,2950,0.35157564267000646,12.245210280478057,9.783393310370862,0.9353264185478951,2.461816970107193,2.461816970107193,2.461816970107193,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.099,uncorrected,3276,346,600543,0.1,2950,0.3519139008380572,12.256991649532559,9.783393310370862,0.9353264185478951,2.473598339161697,2.473598339161697,2.473598339161697,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.1,uncorrected,3276,349,600543,0.1,2950,0.35259387062565484,12.280674669693658,9.783393310370862,0.9353264185478951,2.4972813593227974,2.4972813593227974,2.4972813593227974,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.105,uncorrected,3276,362,600543,0.1,2950,0.35303167246809897,12.295923096977173,9.783393310370862,0.9359365466748018,2.512529786606313,2.512529786606313,2.512529786606313,0.0,False
cpusmall,absolute,0,shift,3.0,0.0,0.11,uncorrected,3276,373,600543,0.1,2950,0.35433720860974893,12.341394291915083,9.783393310370862,0.9365466748017084,2.5580009815442217,2.5580009815442217,2.5580009815442217,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.0,uncorrected,3276,0,600543,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.005,uncorrected,3276,22,600543,0.1,2950,0.2881359459563959,10.0356362027964,9.783393310370862,0.8944478340451495,0.25224289242554065,0.25224289242554065,0.25224289242554065,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.01,uncorrected,3276,43,600543,0.1,2950,0.29576930702041704,10.301502491672068,9.783393310370862,0.8993288590604027,0.5181091813012073,0.5181091813012073,0.5181091813012073,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.015,uncorrected,3276,58,600543,0.1,2950,0.30139621260648675,10.497484902758755,9.783393310370862,0.9029896278218426,0.7140915923878962,0.7140915923878962,0.7140915923878962,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.02,uncorrected,3276,71,600543,0.1,2950,0.305420049086677,10.637633189084827,9.783393310370862,0.9054301403294692,0.8542398787139662,0.8542398787139662,0.8542398787139662,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.025,uncorrected,3276,87,600543,0.1,2950,0.3108978822070429,10.828423477999147,9.783393310370862,0.9084807809640024,1.045030167628287,1.045030167628287,1.045030167628287,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.03,uncorrected,3276,101,600543,0.1,2950,0.31681265156780763,11.0344320456947,9.783393310370862,0.912751677852349,1.2510387353238404,1.2510387353238404,1.2510387353238404,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.035,uncorrected,3276,122,600543,0.1,2950,0.32242158784420605,11.229788594381343,9.783393310370862,0.9176327028676022,1.4463952840104828,1.4463952840104828,1.4463952840104828,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.04,uncorrected,3276,139,600543,0.1,2950,0.3328605844813654,11.593373818796907,9.783393310370862,0.924954240390482,1.8099805084260465,1.8099805084260465,1.8099805084260465,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.045,uncorrected,3276,153,600543,0.1,2950,0.34462834675326637,12.003239310205124,9.783393310370862,0.9316656497864552,2.219845999834266,2.219845999834266,2.219845999834266,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.05,uncorrected,3276,173,600543,0.1,2950,0.35396968863785955,12.328593748328267,9.783393310370862,0.9359365466748018,2.545200437957405,2.545200437957405,2.545200437957405,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.055,uncorrected,3276,191,600543,0.1,2950,0.3603937248678356,12.552339835764986,9.783393310370862,0.9414276998169616,2.768946525394128,2.768946525394128,2.768946525394128,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.06,uncorrected,3276,210,600543,0.1,2950,0.3691149054416129,12.856094354163641,9.783393310370862,0.9450884685784015,3.072701043792778,3.072701043792778,3.072701043792778,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.065,uncorrected,3276,230,600543,0.1,2950,0.38324581275132785,13.348267048913764,9.783393310370862,0.9481391092129348,3.564873738542901,3.564873738542901,3.564873738542901,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.07,uncorrected,3276,252,600543,0.1,2950,0.39929607211613727,13.90728985119241,9.783393310370862,0.9548505186089079,4.123896540821549,4.123896540821549,4.123896540821549,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.075,uncorrected,3276,268,600543,0.1,2950,0.40499535626750677,14.10579317284379,9.783393310370862,0.9554606467358145,4.322399862472933,4.322399862472933,4.322399862472933,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.08,uncorrected,3276,287,600543,0.1,2950,0.4249608047672601,14.80118012674893,9.783393310370862,0.961561928004881,5.017786816378064,5.017786816378064,5.017786816378064,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.085,uncorrected,3276,304,600543,0.1,2950,0.4275343852516301,14.89081669532778,9.783393310370862,0.963392312385601,5.107423384956918,5.107423384956918,5.107423384956918,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.09,uncorrected,3276,316,600543,0.1,2950,0.43434700415990435,15.128096930269647,9.783393310370862,0.9658328248932275,5.344703619898789,5.344703619898789,5.344703619898789,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.095,uncorrected,3276,335,600543,0.1,2950,0.4488836562975873,15.634401521930926,9.783393310370862,0.9701037217815741,5.8510082115600675,5.8510082115600675,5.8510082115600675,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.096,uncorrected,3276,337,600543,0.1,2950,0.44973271284330374,15.663973752428337,9.783393310370862,0.9707138499084808,5.880580442057479,5.880580442057479,5.880580442057479,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.097,uncorrected,3276,340,600543,0.1,2950,0.45146690026998026,15.724374665142726,9.783393310370862,0.9707138499084808,5.940981354771865,5.940981354771865,5.940981354771865,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.098,uncorrected,3276,344,600543,0.1,2950,0.453098919664785,15.781217114521281,9.783393310370862,0.9713239780353874,5.997823804150421,5.997823804150421,5.997823804150421,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.099,uncorrected,3276,346,600543,0.1,2950,0.4561747385457289,15.888346404524947,9.783393310370862,0.9713239780353874,6.104953094154092,6.104953094154092,6.104953094154092,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.1,uncorrected,3276,349,600543,0.1,2950,0.45686886537104127,15.912522507490229,9.783393310370862,0.971934106162294,6.129129197119365,6.129129197119365,6.129129197119365,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.105,uncorrected,3276,362,600543,0.1,2950,0.470617380101769,16.39137665291244,9.783393310370862,0.9762050030506406,6.607983342541575,6.607983342541575,6.607983342541575,0.0,False
cpusmall,absolute,0,shift,5.0,0.0,0.11,uncorrected,3276,373,600543,0.1,2950,0.47643178278156406,16.593889497456367,9.783393310370862,0.9774252593044539,6.810496187085511,6.810496187085511,6.810496187085511,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.0,uncorrected,3276,0,600543,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.005,uncorrected,3276,22,600543,0.1,2950,0.2895292933077961,10.084165819871316,9.783393310370862,0.8950579621720561,0.3007725095004539,0.3007725095004539,0.3007725095004539,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.01,uncorrected,3276,43,600543,0.1,2950,0.29747845757688,10.361031382257158,9.783393310370862,0.9017693715680293,0.5776380718862986,0.5776380718862986,0.5776380718862986,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.015,uncorrected,3276,58,600543,0.1,2950,0.3021666365260709,10.524318396765258,9.783393310370862,0.9029896278218426,0.7409250863943992,0.7409250863943992,0.7409250863943992,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.02,uncorrected,3276,71,600543,0.1,2950,0.30918115228692983,10.768630601829098,9.783393310370862,0.9078706528370958,0.9852372914582382,0.9852372914582382,0.9852372914582382,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.025,uncorrected,3276,87,600543,0.1,2950,0.31514782074537173,10.976446790096993,9.783393310370862,0.9115314215985357,1.1930534797261343,1.1930534797261343,1.1930534797261343,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.03,uncorrected,3276,101,600543,0.1,2950,0.3198352536116709,11.139707818897364,9.783393310370862,0.9139719341061623,1.3563145085265051,1.3563145085265051,1.3563145085265051,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.035,uncorrected,3276,122,600543,0.1,2950,0.3335691177558332,11.618051691446684,9.783393310370862,0.924954240390482,1.8346583810758224,1.8346583810758224,1.8346583810758224,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.04,uncorrected,3276,139,600543,0.1,2950,0.3475722499610453,12.10577404085614,9.783393310370862,0.9341061622940817,2.322380730485281,2.322380730485281,2.322380730485281,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.045,uncorrected,3276,153,600543,0.1,2950,0.35433826650725503,12.341431137975626,9.783393310370862,0.9365466748017084,2.5580378276047675,2.5580378276047675,2.5580378276047675,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.05,uncorrected,3276,173,600543,0.1,2950,0.3630525468238303,12.644945323739785,9.783393310370862,0.9426479560707749,2.8615520133689216,2.8615520133689216,2.8615520133689216,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.055,uncorrected,3276,191,600543,0.1,2950,0.3752644622823983,13.070280456691364,9.783393310370862,0.947528981086028,3.286887146320503,3.286887146320503,3.286887146320503,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.06,uncorrected,3276,210,600543,0.1,2950,0.3977276904776823,13.85266387421326,9.783393310370862,0.9542403904820013,4.069270563842399,4.069270563842399,4.069270563842399,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.065,uncorrected,3276,230,600543,0.1,2950,0.41314251501574806,14.389554787564894,9.783393310370862,0.9572910311165345,4.606161477194034,4.606161477194034,4.606161477194034,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.07,uncorrected,3276,252,600543,0.1,2950,0.4487766621955344,15.630674968895406,9.783393310370862,0.9701037217815741,5.847281658524544,5.847281658524544,5.847281658524544,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.075,uncorrected,3276,268,600543,0.1,2950,0.4939157111106464,17.2028462991634,9.783393310370862,0.9798657718120806,7.419452988792543,7.419452988792543,7.419452988792543,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.08,uncorrected,3276,287,600543,0.1,2950,0.5303806999823838,18.472904296408753,9.783393310370862,0.9829164124466138,8.689510986037893,8.689510986037893,8.689510986037893,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.085,uncorrected,3276,304,600543,0.1,2950,0.6161607313938502,21.46058147029458,9.783393310370862,0.9896278218425869,11.677188159923725,11.677188159923725,11.677188159923725,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.09,uncorrected,3276,316,600543,0.1,2950,0.6859097411786188,23.88990588305338,9.783393310370862,0.9969493593654668,14.106512572682531,14.106512572682531,14.106512572682531,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.095,uncorrected,3276,335,600543,0.1,2950,0.7923477509148245,27.597090491057518,9.783393310370862,0.9993898718730934,17.81369718068666,17.81369718068666,17.81369718068666,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.096,uncorrected,3276,337,600543,0.1,2950,0.8070736368865337,28.10998600600414,9.783393310370862,0.9993898718730934,18.326592695633277,18.326592695633277,18.326592695633277,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.097,uncorrected,3276,340,600543,0.1,2950,0.8322102040080259,28.98548053058056,9.783393310370862,0.9993898718730934,19.202087220209684,19.202087220209684,19.202087220209684,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.098,uncorrected,3276,344,600543,0.1,2950,0.8474579712318375,29.516552918148093,9.783393310370862,0.9993898718730934,19.733159607777228,19.733159607777228,19.733159607777228,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.099,uncorrected,3276,346,600543,0.1,2950,0.8518700566577082,29.670223728232976,9.783393310370862,0.9993898718730934,19.886830417862132,19.886830417862132,19.886830417862132,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.1,uncorrected,3276,349,600543,0.1,2950,0.8566786491401319,29.837704688100498,9.783393310370862,0.9993898718730934,20.054311377729626,20.054311377729626,20.054311377729626,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.105,uncorrected,3276,362,600543,0.1,2950,0.9006189244204565,31.368123310117184,9.783393310370862,0.9993898718730934,21.584729999746322,21.584729999746322,21.584729999746322,0.0,False
cpusmall,absolute,0,shift,10.0,0.0,0.11,uncorrected,3276,373,600543,0.1,2950,0.9466608881795331,32.97174272946708,9.783393310370862,0.9993898718730934,23.18834941909622,23.18834941909622,23.18834941909622,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.0,uncorrected,3276,0,600543,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.005,uncorrected,3276,22,600543,0.1,2950,0.2895292933077961,10.084165819871316,9.783393310370862,0.8950579621720561,0.3007725095004539,0.3007725095004539,0.3007725095004539,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.01,uncorrected,3276,43,600543,0.1,2950,0.29747845757688,10.361031382257158,9.783393310370862,0.9017693715680293,0.5776380718862986,0.5776380718862986,0.5776380718862986,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.015,uncorrected,3276,58,600543,0.1,2950,0.3021666365260709,10.524318396765258,9.783393310370862,0.9029896278218426,0.7409250863943992,0.7409250863943992,0.7409250863943992,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.02,uncorrected,3276,71,600543,0.1,2950,0.30918115228692983,10.768630601829098,9.783393310370862,0.9078706528370958,0.9852372914582382,0.9852372914582382,0.9852372914582382,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.025,uncorrected,3276,87,600543,0.1,2950,0.31514782074537173,10.976446790096993,9.783393310370862,0.9115314215985357,1.1930534797261343,1.1930534797261343,1.1930534797261343,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.03,uncorrected,3276,101,600543,0.1,2950,0.3198352536116709,11.139707818897364,9.783393310370862,0.9139719341061623,1.3563145085265051,1.3563145085265051,1.3563145085265051,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.035,uncorrected,3276,122,600543,0.1,2950,0.3335691177558332,11.618051691446684,9.783393310370862,0.924954240390482,1.8346583810758224,1.8346583810758224,1.8346583810758224,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.04,uncorrected,3276,139,600543,0.1,2950,0.3475722499610453,12.10577404085614,9.783393310370862,0.9341061622940817,2.322380730485281,2.322380730485281,2.322380730485281,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.045,uncorrected,3276,153,600543,0.1,2950,0.35433826650725503,12.341431137975626,9.783393310370862,0.9365466748017084,2.5580378276047675,2.5580378276047675,2.5580378276047675,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.05,uncorrected,3276,173,600543,0.1,2950,0.3630525468238303,12.644945323739785,9.783393310370862,0.9426479560707749,2.8615520133689216,2.8615520133689216,2.8615520133689216,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.055,uncorrected,3276,191,600543,0.1,2950,0.3752644622823983,13.070280456691364,9.783393310370862,0.947528981086028,3.286887146320503,3.286887146320503,3.286887146320503,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.06,uncorrected,3276,210,600543,0.1,2950,0.3977276904776823,13.85266387421326,9.783393310370862,0.9542403904820013,4.069270563842399,4.069270563842399,4.069270563842399,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.065,uncorrected,3276,230,600543,0.1,2950,0.41314251501574806,14.389554787564894,9.783393310370862,0.9572910311165345,4.606161477194034,4.606161477194034,4.606161477194034,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.07,uncorrected,3276,252,600543,0.1,2950,0.4487766621955344,15.630674968895406,9.783393310370862,0.9701037217815741,5.847281658524544,5.847281658524544,5.847281658524544,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.075,uncorrected,3276,268,600543,0.1,2950,0.4939157111106464,17.2028462991634,9.783393310370862,0.9798657718120806,7.419452988792543,7.419452988792543,7.419452988792543,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.08,uncorrected,3276,287,600543,0.1,2950,0.5303806999823838,18.472904296408753,9.783393310370862,0.9829164124466138,8.689510986037893,8.689510986037893,8.689510986037893,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.085,uncorrected,3276,304,600543,0.1,2950,0.6327232707518171,22.037446737970022,9.783393310370862,0.9914582062233069,12.25405342759916,12.25405342759916,12.25405342759916,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.09,uncorrected,3276,316,600543,0.1,2950,0.7497147090370049,26.112202178756743,9.783393310370862,0.9993898718730934,16.328808868385885,16.328808868385885,16.328808868385885,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.095,uncorrected,3276,335,600543,0.1,2950,1.2314198144986739,42.889758965005655,9.783393310370862,1.0,33.10636565463481,33.10636565463481,33.10636565463481,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.096,uncorrected,3276,337,600543,0.1,2950,1.3008785603643978,45.30897362528403,9.783393310370862,1.0,35.52558031491319,35.52558031491319,35.52558031491319,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.097,uncorrected,3276,340,600543,0.1,2950,1.3317049951710584,46.38264350052997,9.783393310370862,1.0,36.59925019015911,36.59925019015911,36.59925019015911,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.098,uncorrected,3276,344,600543,0.1,2950,1.3714347624247116,47.7664121561762,9.783393310370862,1.0,37.983018845805326,37.983018845805326,37.983018845805326,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.099,uncorrected,3276,346,600543,0.1,2950,1.3917195465000116,48.47292141435392,9.783393310370862,1.0,38.689528103983044,38.689528103983044,38.689528103983044,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.1,uncorrected,3276,349,600543,0.1,2950,1.4043318561598581,48.91220208446644,9.783393310370862,1.0,39.128808774095596,39.128808774095596,39.128808774095596,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.105,uncorrected,3276,362,600543,0.1,2950,1.4685739559340956,51.14972347423281,9.783393310370862,1.0,41.366330163861925,41.366330163861925,41.366330163861925,0.0,False
cpusmall,absolute,0,shift,15.0,0.0,0.11,uncorrected,3276,373,600543,0.1,2950,1.5244835418871605,53.097027421373234,9.783393310370862,1.0,43.313634111002365,43.313634111002365,43.313634111002365,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.0,uncorrected,3276,0,601643,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.005,uncorrected,3276,19,601643,0.1,2950,0.2831180381905845,9.860864892435522,9.783393310370862,0.8877364246491763,0.07747158206466224,0.07747158206466224,0.07747158206466224,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.01,uncorrected,3276,44,601643,0.1,2950,0.2859052651833921,9.957942665989902,9.783393310370862,0.8926174496644296,0.17454935561904042,0.17454935561904042,0.17454935561904042,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.015,uncorrected,3276,61,601643,0.1,2950,0.2892918585189292,10.075896080547238,9.783393310370862,0.8944478340451495,0.2925027701763779,0.2925027701763779,0.2925027701763779,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.02,uncorrected,3276,72,601643,0.1,2950,0.2899437447943043,10.098600965505433,9.783393310370862,0.8956680902989628,0.31520765513457105,0.31520765513457105,0.31520765513457105,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.025,uncorrected,3276,88,601643,0.1,2950,0.29068337098836405,10.12436178956716,9.783393310370862,0.8962782184258694,0.34096847919630013,0.34096847919630013,0.34096847919630013,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.03,uncorrected,3276,102,601643,0.1,2950,0.2914745944081515,10.15191972014664,9.783393310370862,0.896888346552776,0.3685264097757799,0.3685264097757799,0.3685264097757799,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.035,uncorrected,3276,116,601643,0.1,2950,0.29205320148350683,10.172072325866683,9.783393310370862,0.8974984746796827,0.3886790154958216,0.3886790154958216,0.3886790154958216,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.04,uncorrected,3276,130,601643,0.1,2950,0.29576930702041704,10.301502491672068,9.783393310370862,0.8993288590604027,0.5181091813012073,0.5181091813012073,0.5181091813012073,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.045,uncorrected,3276,141,601643,0.1,2950,0.2976177932426203,10.365884376377007,9.783393310370862,0.9017693715680293,0.5824910660061469,0.5824910660061469,0.5824910660061469,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.05,uncorrected,3276,154,601643,0.1,2950,0.29902353121788616,10.41484555291261,9.783393310370862,0.9029896278218426,0.6314522425417485,0.6314522425417485,0.6314522425417485,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.055,uncorrected,3276,166,601643,0.1,2950,0.3005379988933694,10.467593732531768,9.783393310370862,0.9029896278218426,0.6842004221609087,0.6842004221609087,0.6842004221609087,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.06,uncorrected,3276,183,601643,0.1,2950,0.3014561698653291,10.499573185202868,9.783393310370862,0.9029896278218426,0.7161798748320091,0.7161798748320091,0.7161798748320091,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.065,uncorrected,3276,195,601643,0.1,2950,0.3033370659570964,10.565083890052918,9.783393310370862,0.9035997559487492,0.7816905796820567,0.7816905796820567,0.7816905796820567,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.07,uncorrected,3276,214,601643,0.1,2950,0.305420049086677,10.637633189084827,9.783393310370862,0.9054301403294692,0.8542398787139662,0.8542398787139662,0.8542398787139662,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.075,uncorrected,3276,229,601643,0.1,2950,0.3081988515067051,10.734417538827406,9.783393310370862,0.9060402684563759,0.9510242284565454,0.9510242284565454,0.9510242284565454,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.08,uncorrected,3276,245,601643,0.1,2950,0.3108978822070429,10.828423477999147,9.783393310370862,0.9084807809640024,1.045030167628287,1.045030167628287,1.045030167628287,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.085,uncorrected,3276,262,601643,0.1,2950,0.31215818446194216,10.872319198450652,9.783393310370862,0.9090909090909091,1.0889258880797923,1.0889258880797923,1.0889258880797923,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.09,uncorrected,3276,279,601643,0.1,2950,0.3133297456831686,10.913124111445828,9.783393310370862,0.9097010372178157,1.1297308010749678,1.1297308010749678,1.1297308010749678,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.095,uncorrected,3276,285,601643,0.1,2950,0.3133359810279801,10.913341285502051,9.783393310370862,0.9097010372178157,1.1299479751311905,1.1299479751311905,1.1299479751311905,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.096,uncorrected,3276,286,601643,0.1,2950,0.3133359810279801,10.913341285502051,9.783393310370862,0.9097010372178157,1.1299479751311905,1.1299479751311905,1.1299479751311905,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.097,uncorrected,3276,290,601643,0.1,2950,0.3142299267833222,10.944476985547627,9.783393310370862,0.9109212934716291,1.1610836751767684,1.1610836751767684,1.1610836751767684,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.098,uncorrected,3276,296,601643,0.1,2950,0.31434646539271566,10.948535969176246,9.783393310370862,0.9109212934716291,1.1651426588053861,1.1651426588053861,1.1651426588053861,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.099,uncorrected,3276,299,601643,0.1,2950,0.31512297470584205,10.975581414508492,9.783393310370862,0.9115314215985357,1.1921881041376328,1.1921881041376328,1.1921881041376328,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.1,uncorrected,3276,303,601643,0.1,2950,0.31514782074537173,10.976446790096993,9.783393310370862,0.9115314215985357,1.1930534797261343,1.1930534797261343,1.1930534797261343,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.105,uncorrected,3276,327,601643,0.1,2950,0.31666253726467797,11.029203636826644,9.783393310370862,0.912751677852349,1.2458103264557816,1.2458103264557816,1.2458103264557816,0.0,False
cpusmall,absolute,0,variance_inflate,3.0,0.0,0.11,uncorrected,3276,336,601643,0.1,2950,0.3168648818565414,11.036251201492009,9.783393310370862,0.912751677852349,1.2528578911211488,1.2528578911211488,1.2528578911211488,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.0,uncorrected,3276,0,601643,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.005,uncorrected,3276,19,601643,0.1,2950,0.2834038039602589,9.870817976540131,9.783393310370862,0.8877364246491763,0.08742466616926904,0.08742466616926904,0.08742466616926904,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.01,uncorrected,3276,44,601643,0.1,2950,0.2895292933077961,10.084165819871316,9.783393310370862,0.8950579621720561,0.3007725095004539,0.3007725095004539,0.3007725095004539,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.015,uncorrected,3276,61,601643,0.1,2950,0.2914745944081515,10.15191972014664,9.783393310370862,0.896888346552776,0.3685264097757799,0.3685264097757799,0.3685264097757799,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.02,uncorrected,3276,72,601643,0.1,2950,0.2937679496279627,10.231796177745213,9.783393310370862,0.8981086028065893,0.44840286737434937,0.44840286737434937,0.44840286737434937,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.025,uncorrected,3276,88,601643,0.1,2950,0.2958893114041715,10.305682186552218,9.783393310370862,0.8993288590604027,0.5222888761813564,0.5222888761813564,0.5222888761813564,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.03,uncorrected,3276,102,601643,0.1,2950,0.2976177932426203,10.365884376377007,9.783393310370862,0.9017693715680293,0.5824910660061469,0.5824910660061469,0.5824910660061469,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.035,uncorrected,3276,116,601643,0.1,2950,0.2984258013365577,10.39402690907197,9.783393310370862,0.9023794996949359,0.6106335987011066,0.6106335987011066,0.6106335987011066,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.04,uncorrected,3276,130,601643,0.1,2950,0.3016120959296573,10.505004014913958,9.783393310370862,0.9029896278218426,0.7216107045430963,0.7216107045430963,0.7216107045430963,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.045,uncorrected,3276,141,601643,0.1,2950,0.3064723429685008,10.674284078099593,9.783393310370862,0.9054301403294692,0.8908907677287315,0.8908907677287315,0.8908907677287315,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.05,uncorrected,3276,154,601643,0.1,2950,0.309960105390492,10.795761163205055,9.783393310370862,0.9084807809640024,1.012367852834194,1.012367852834194,1.012367852834194,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.055,uncorrected,3276,166,601643,0.1,2950,0.31300443301378,10.901793627873882,9.783393310370862,0.9090909090909091,1.1184003175030253,1.1184003175030253,1.1184003175030253,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.06,uncorrected,3276,183,601643,0.1,2950,0.31514782074537173,10.976446790096993,9.783393310370862,0.9115314215985357,1.1930534797261343,1.1930534797261343,1.1930534797261343,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.065,uncorrected,3276,195,601643,0.1,2950,0.31681265156780763,11.0344320456947,9.783393310370862,0.912751677852349,1.2510387353238404,1.2510387353238404,1.2510387353238404,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.07,uncorrected,3276,214,601643,0.1,2950,0.32060901538609965,11.166657568780263,9.783393310370862,0.9145820622330689,1.3832642584094044,1.3832642584094044,1.3832642584094044,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.075,uncorrected,3276,229,601643,0.1,2950,0.32420437963886894,11.291882373820005,9.783393310370862,0.9194630872483222,1.508489063449147,1.508489063449147,1.508489063449147,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.08,uncorrected,3276,245,601643,0.1,2950,0.33255114315402506,11.582596126423294,9.783393310370862,0.924954240390482,1.7992028160524325,1.7992028160524325,1.7992028160524325,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.085,uncorrected,3276,262,601643,0.1,2950,0.3382241128333518,11.780182927689088,9.783393310370862,0.9280048810250152,1.9967896173182262,1.9967896173182262,1.9967896173182262,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.09,uncorrected,3276,279,601643,0.1,2950,0.343831559704867,11.975487601121092,9.783393310370862,0.9298352654057352,2.1920942907502297,2.1920942907502297,2.1920942907502297,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.095,uncorrected,3276,285,601643,0.1,2950,0.34462834675326637,12.003239310205124,9.783393310370862,0.9316656497864552,2.219845999834266,2.219845999834266,2.219845999834266,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.096,uncorrected,3276,286,601643,0.1,2950,0.34462834675326637,12.003239310205124,9.783393310370862,0.9316656497864552,2.219845999834266,2.219845999834266,2.219845999834266,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.097,uncorrected,3276,290,601643,0.1,2950,0.3460527995726853,12.052852315747653,9.783393310370862,0.9334960341671751,2.269459005376794,2.269459005376794,2.269459005376794,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.098,uncorrected,3276,296,601643,0.1,2950,0.3470472268394141,12.08748773843296,9.783393310370862,0.9334960341671751,2.3040944280621005,2.3040944280621005,2.3040944280621005,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.099,uncorrected,3276,299,601643,0.1,2950,0.3475722499610453,12.10577404085614,9.783393310370862,0.9341061622940817,2.322380730485281,2.322380730485281,2.322380730485281,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.1,uncorrected,3276,303,601643,0.1,2950,0.34845269455464,12.136439501941558,9.783393310370862,0.9341061622940817,2.3530461915706975,2.3530461915706975,2.3530461915706975,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.105,uncorrected,3276,327,601643,0.1,2950,0.354274343898037,12.339204744288038,9.783393310370862,0.9359365466748018,2.5558114339171785,2.5558114339171785,2.5558114339171785,0.0,False
cpusmall,absolute,0,variance_inflate,5.0,0.0,0.11,uncorrected,3276,336,601643,0.1,2950,0.3573790959647803,12.447341763216007,9.783393310370862,0.9395973154362416,2.6639484528451476,2.6639484528451476,2.6639484528451476,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.0,uncorrected,3276,0,601643,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.005,uncorrected,3276,19,601643,0.1,2950,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.01,uncorrected,3276,44,601643,0.1,2950,0.2934980256022245,10.222394853950943,9.783393310370862,0.8981086028065893,0.43900154358008386,0.43900154358008386,0.43900154358008386,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.015,uncorrected,3276,61,601643,0.1,2950,0.2975252008780469,10.362659428920589,9.783393310370862,0.9017693715680293,0.5792661185497266,0.5792661185497266,0.5792661185497266,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.02,uncorrected,3276,72,601643,0.1,2950,0.30099024506258854,10.483345248759038,9.783393310370862,0.9029896278218426,0.6999519383881776,0.6999519383881776,0.6999519383881776,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.025,uncorrected,3276,88,601643,0.1,2950,0.30440645547556766,10.602330211857156,9.783393310370862,0.9048200122025626,0.8189369014862963,0.8189369014862963,0.8189369014862963,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.03,uncorrected,3276,102,601643,0.1,2950,0.3091869569164066,10.768832774277685,9.783393310370862,0.9078706528370958,0.9854394639068259,0.9854394639068259,0.9854394639068259,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.035,uncorrected,3276,116,601643,0.1,2950,0.31261365304139743,10.888182949674217,9.783393310370862,0.9090909090909091,1.1047896393033554,1.1047896393033554,1.1047896393033554,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.04,uncorrected,3276,130,601643,0.1,2950,0.3168648818565414,11.036251201492009,9.783393310370862,0.912751677852349,1.2528578911211488,1.2528578911211488,1.2528578911211488,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.045,uncorrected,3276,141,601643,0.1,2950,0.3198352536116709,11.139707818897364,9.783393310370862,0.9139719341061623,1.3563145085265051,1.3563145085265051,1.3563145085265051,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.05,uncorrected,3276,154,601643,0.1,2950,0.32332767766033693,11.261347266214408,9.783393310370862,0.9176327028676022,1.4779539558435486,1.4779539558435486,1.4779539558435486,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.055,uncorrected,3276,166,601643,0.1,2950,0.3316753549037525,11.552092843532826,9.783393310370862,0.9237339841366687,1.7686995331619697,1.7686995331619697,1.7686995331619697,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.06,uncorrected,3276,183,601643,0.1,2950,0.3382241128333518,11.780182927689088,9.783393310370862,0.9280048810250152,1.9967896173182262,1.9967896173182262,1.9967896173182262,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.065,uncorrected,3276,195,601643,0.1,2950,0.34508802655751986,12.019249736359862,9.783393310370862,0.9316656497864552,2.2358564259890037,2.2358564259890037,2.2358564259890037,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.07,uncorrected,3276,214,601643,0.1,2950,0.3535826289367109,12.31511264538362,9.783393310370862,0.9359365466748018,2.531719335012757,2.531719335012757,2.531719335012757,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.075,uncorrected,3276,229,601643,0.1,2950,0.35948173074604955,12.520575519810054,9.783393310370862,0.9408175716900549,2.737182209439193,2.737182209439193,2.737182209439193,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.08,uncorrected,3276,245,601643,0.1,2950,0.3651273929786115,12.717211215859006,9.783393310370862,0.9426479560707749,2.9338179054881444,2.9338179054881444,2.9338179054881444,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.085,uncorrected,3276,262,601643,0.1,2950,0.3730388288407177,12.992762716003558,9.783393310370862,0.9456985967053081,3.2093694056326965,3.2093694056326965,3.2093694056326965,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.09,uncorrected,3276,279,601643,0.1,2950,0.3802578276177539,13.24419696602154,9.783393310370862,0.9481391092129348,3.460803655650678,3.460803655650678,3.460803655650678,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.095,uncorrected,3276,285,601643,0.1,2950,0.38055470977707817,13.254537228622887,9.783393310370862,0.9481391092129348,3.47114391825203,3.47114391825203,3.47114391825203,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.096,uncorrected,3276,286,601643,0.1,2950,0.38055470977707817,13.254537228622887,9.783393310370862,0.9481391092129348,3.47114391825203,3.47114391825203,3.47114391825203,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.097,uncorrected,3276,290,601643,0.1,2950,0.3829677865721772,13.338583531018942,9.783393310370862,0.9481391092129348,3.5551902206480834,3.5551902206480834,3.5551902206480834,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.098,uncorrected,3276,296,601643,0.1,2950,0.3870859957028002,13.482018771300352,9.783393310370862,0.9505796217205613,3.698625460929492,3.698625460929492,3.698625460929492,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.099,uncorrected,3276,299,601643,0.1,2950,0.3901420703067666,13.588460377647701,9.783393310370862,0.951189749847468,3.8050670672768425,3.8050670672768425,3.8050670672768425,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.1,uncorrected,3276,303,601643,0.1,2950,0.39267716681684817,13.676756567939794,9.783393310370862,0.9524100061012812,3.8933632575689314,3.8933632575689314,3.8933632575689314,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.105,uncorrected,3276,327,601643,0.1,2950,0.40181024121887576,13.994857149967457,9.783393310370862,0.9548505186089079,4.211463839596596,4.211463839596596,4.211463839596596,0.0,False
cpusmall,absolute,0,variance_inflate,10.0,0.0,0.11,uncorrected,3276,336,601643,0.1,2950,0.40537839704700596,14.119134298683292,9.783393310370862,0.9560707748627212,4.335740988312436,4.335740988312436,4.335740988312436,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.0,uncorrected,3276,0,601643,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.005,uncorrected,3276,19,601643,0.1,2950,0.28573792624153604,9.952114331252094,9.783393310370862,0.8926174496644296,0.16872102088123395,0.16872102088123395,0.16872102088123395,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.01,uncorrected,3276,44,601643,0.1,2950,0.29461776786991245,10.261394937755517,9.783393310370862,0.8993288590604027,0.47800162738466073,0.47800162738466073,0.47800162738466073,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.015,uncorrected,3276,61,601643,0.1,2950,0.2984258013365577,10.39402690907197,9.783393310370862,0.9023794996949359,0.6106335987011066,0.6106335987011066,0.6106335987011066,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.02,uncorrected,3276,72,601643,0.1,2950,0.3015964628860224,10.504459523534576,9.783393310370862,0.9029896278218426,0.7210662131637168,0.7210662131637168,0.7210662131637168,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.025,uncorrected,3276,88,601643,0.1,2950,0.3081988515067051,10.734417538827406,9.783393310370862,0.9060402684563759,0.9510242284565454,0.9510242284565454,0.9510242284565454,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.03,uncorrected,3276,102,601643,0.1,2950,0.31261365304139743,10.888182949674217,9.783393310370862,0.9090909090909091,1.1047896393033554,1.1047896393033554,1.1047896393033554,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.035,uncorrected,3276,116,601643,0.1,2950,0.3153710445319285,10.984221567056036,9.783393310370862,0.9121415497254424,1.2008282566851771,1.2008282566851771,1.2008282566851771,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.04,uncorrected,3276,130,601643,0.1,2950,0.3198352536116709,11.139707818897364,9.783393310370862,0.9139719341061623,1.3563145085265051,1.3563145085265051,1.3563145085265051,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.045,uncorrected,3276,141,601643,0.1,2950,0.3227077771145791,11.239756428811285,9.783393310370862,0.9176327028676022,1.4563631184404242,1.4563631184404242,1.4563631184404242,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.05,uncorrected,3276,154,601643,0.1,2950,0.3321121411917518,11.567305899544227,9.783393310370862,0.924954240390482,1.783912589173364,1.783912589173364,1.783912589173364,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.055,uncorrected,3276,166,601643,0.1,2950,0.3390433441679984,11.808716360451717,9.783393310370862,0.9286150091519219,2.0253230500808574,2.0253230500808574,2.0253230500808574,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.06,uncorrected,3276,183,601643,0.1,2950,0.3475722499610453,12.10577404085614,9.783393310370862,0.9341061622940817,2.322380730485281,2.322380730485281,2.322380730485281,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.065,uncorrected,3276,195,601643,0.1,2950,0.35396968863785955,12.328593748328267,9.783393310370862,0.9359365466748018,2.545200437957405,2.545200437957405,2.545200437957405,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.07,uncorrected,3276,214,601643,0.1,2950,0.3610474123793909,12.57510745691169,9.783393310370862,0.9414276998169616,2.7917141465408264,2.7917141465408264,2.7917141465408264,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.075,uncorrected,3276,229,601643,0.1,2950,0.3691149054416129,12.856094354163641,9.783393310370862,0.9450884685784015,3.072701043792778,3.072701043792778,3.072701043792778,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.08,uncorrected,3276,245,601643,0.1,2950,0.3830804962563466,13.342509155026397,9.783393310370862,0.9481391092129348,3.5591158446555324,3.5591158446555324,3.5591158446555324,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.085,uncorrected,3276,262,601643,0.1,2950,0.39235033156035726,13.665373053392509,9.783393310370862,0.9524100061012812,3.8819797430216463,3.8819797430216463,3.8819797430216463,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.09,uncorrected,3276,279,601643,0.1,2950,0.40083989109267737,13.96106032248888,9.783393310370862,0.9548505186089079,4.177667012118021,4.177667012118021,4.177667012118021,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.095,uncorrected,3276,285,601643,0.1,2950,0.40181024121887576,13.994857149967457,9.783393310370862,0.9548505186089079,4.211463839596596,4.211463839596596,4.211463839596596,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.096,uncorrected,3276,286,601643,0.1,2950,0.40181024121887576,13.994857149967457,9.783393310370862,0.9548505186089079,4.211463839596596,4.211463839596596,4.211463839596596,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.097,uncorrected,3276,290,601643,0.1,2950,0.4043934848776728,14.084830282256865,9.783393310370862,0.9554606467358145,4.3014369718860035,4.3014369718860035,4.3014369718860035,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.098,uncorrected,3276,296,601643,0.1,2950,0.4106379007850756,14.302320280381325,9.783393310370862,0.9566809029896278,4.518926970010471,4.518926970010471,4.518926970010471,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.099,uncorrected,3276,299,601643,0.1,2950,0.41513711526321073,14.459025753386607,9.783393310370862,0.9585112873703477,4.675632443015744,4.675632443015744,4.675632443015744,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.1,uncorrected,3276,303,601643,0.1,2950,0.4214466814904064,14.678784905766605,9.783393310370862,0.9603416717510678,4.895391595395743,4.895391595395743,4.895391595395743,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.105,uncorrected,3276,327,601643,0.1,2950,0.44744319320003484,15.58423088611315,9.783393310370862,0.9694935936546675,5.80083757574229,5.80083757574229,5.80083757574229,0.0,False
cpusmall,absolute,0,variance_inflate,15.0,0.0,0.11,uncorrected,3276,336,601643,0.1,2950,0.45641622245620805,15.896757172804328,9.783393310370862,0.9713239780353874,6.113363862433468,6.113363862433468,6.113363862433468,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.0,uncorrected,3276,0,600743,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.005,uncorrected,3276,12,600743,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.01,uncorrected,3276,27,600743,0.1,2950,0.28081242458104594,9.780561481027608,9.783393310370862,0.8859060402684564,-0.0028318293432524175,0.0028318293432524175,0.0028318293432524175,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.015,uncorrected,3276,42,600743,0.1,2950,0.27950199638260703,9.734919898108245,9.783393310370862,0.8840756558877364,-0.04847341226261645,0.04847341226261645,0.04847341226261645,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.02,uncorrected,3276,57,600743,0.1,2950,0.2791965859527219,9.724282599951309,9.783393310370862,0.8834655277608298,-0.059110710419547234,0.059110710419547234,0.059110710419547234,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.025,uncorrected,3276,68,600743,0.1,2950,0.2781362498304635,9.68735160357615,9.783393310370862,0.8828553996339231,-0.096041706794708,0.096041706794708,0.096041706794708,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.03,uncorrected,3276,80,600743,0.1,2950,0.2781362498304635,9.68735160357615,9.783393310370862,0.8828553996339231,-0.096041706794708,0.096041706794708,0.096041706794708,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.035,uncorrected,3276,98,600743,0.1,2950,0.2777879663230448,9.675221056780657,9.783393310370862,0.8828553996339231,-0.10817225359020163,0.10817225359020163,0.10817225359020163,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.04,uncorrected,3276,120,600743,0.1,2950,0.2775616214491914,9.667337573854494,9.783393310370862,0.8828553996339231,-0.11605573651636358,0.11605573651636358,0.11605573651636358,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.045,uncorrected,3276,134,600743,0.1,2950,0.27744199116244606,9.663170908592972,9.783393310370862,0.8810250152532032,-0.12022240177788593,0.12022240177788593,0.12022240177788593,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.05,uncorrected,3276,154,600743,0.1,2950,0.27698405306850954,9.647221145369594,9.783393310370862,0.8804148871262966,-0.13617216500126644,0.13617216500126644,0.13617216500126644,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.055,uncorrected,3276,165,600743,0.1,2950,0.2755119202979514,9.595947470096288,9.783393310370862,0.8804148871262966,-0.18744584027457287,0.18744584027457287,0.18744584027457287,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.06,uncorrected,3276,179,600743,0.1,2950,0.2755119202979514,9.595947470096288,9.783393310370862,0.8804148871262966,-0.18744584027457287,0.18744584027457287,0.18744584027457287,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.065,uncorrected,3276,189,600743,0.1,2950,0.2755119202979514,9.595947470096288,9.783393310370862,0.8804148871262966,-0.18744584027457287,0.18744584027457287,0.18744584027457287,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.07,uncorrected,3276,207,600743,0.1,2950,0.27353825208688876,9.52720555701944,9.783393310370862,0.8785845027455765,-0.2561877533514186,0.2561877533514186,0.2561877533514186,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.075,uncorrected,3276,230,600743,0.1,2950,0.27353825208688876,9.52720555701944,9.783393310370862,0.8785845027455765,-0.2561877533514186,0.2561877533514186,0.2561877533514186,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.08,uncorrected,3276,244,600743,0.1,2950,0.27297454076654804,9.507571763271287,9.783393310370862,0.8779743746186699,-0.27582154709957424,0.27582154709957424,0.27582154709957424,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.085,uncorrected,3276,262,600743,0.1,2950,0.27231142215312215,9.484475661389395,9.783393310370862,0.8779743746186699,-0.29891764898146617,0.29891764898146617,0.29891764898146617,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.09,uncorrected,3276,275,600743,0.1,2950,0.27231142215312215,9.484475661389395,9.783393310370862,0.8779743746186699,-0.29891764898146617,0.29891764898146617,0.29891764898146617,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.095,uncorrected,3276,287,600743,0.1,2950,0.2714559965986462,9.45468160138483,9.783393310370862,0.8773642464917633,-0.3287117089860282,0.3287117089860282,0.3287117089860282,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.096,uncorrected,3276,290,600743,0.1,2950,0.2714559965986462,9.45468160138483,9.783393310370862,0.8773642464917633,-0.3287117089860282,0.3287117089860282,0.3287117089860282,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.097,uncorrected,3276,293,600743,0.1,2950,0.2714559965986462,9.45468160138483,9.783393310370862,0.8773642464917633,-0.3287117089860282,0.3287117089860282,0.3287117089860282,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.098,uncorrected,3276,296,600743,0.1,2950,0.2714559965986462,9.45468160138483,9.783393310370862,0.8773642464917633,-0.3287117089860282,0.3287117089860282,0.3287117089860282,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.099,uncorrected,3276,302,600743,0.1,2950,0.2714559965986462,9.45468160138483,9.783393310370862,0.8773642464917633,-0.3287117089860282,0.3287117089860282,0.3287117089860282,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.1,uncorrected,3276,304,600743,0.1,2950,0.2714559965986462,9.45468160138483,9.783393310370862,0.8773642464917633,-0.3287117089860282,0.3287117089860282,0.3287117089860282,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.105,uncorrected,3276,324,600743,0.1,2950,0.2710754951392283,9.441428918840563,9.783393310370862,0.8755338621110433,-0.3419643915302952,0.3419643915302952,0.3419643915302952,0.0,False
cpusmall,absolute,0,t_noise,1.0,0.0,0.11,uncorrected,3276,341,600743,0.1,2950,0.2680329807521372,9.335459608315038,9.783393310370862,0.8737034777303234,-0.4479337020558219,0.4479337020558219,0.4479337020558219,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.0,uncorrected,3276,0,600743,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.005,uncorrected,3276,12,600743,0.1,2950,0.28286743180005436,9.852136392570264,9.783393310370862,0.8871262965222697,0.06874308219940531,0.06874308219940531,0.06874308219940531,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.01,uncorrected,3276,27,600743,0.1,2950,0.2831180381905845,9.860864892435522,9.783393310370862,0.8877364246491763,0.07747158206466224,0.07747158206466224,0.07747158206466224,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.015,uncorrected,3276,42,600743,0.1,2950,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.02,uncorrected,3276,57,600743,0.1,2950,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.025,uncorrected,3276,68,600743,0.1,2950,0.2853041343757005,9.937005569522254,9.783393310370862,0.8913971934106162,0.15361225915139437,0.15361225915139437,0.15361225915139437,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.03,uncorrected,3276,80,600743,0.1,2950,0.2866081282524297,9.982423048115878,9.783393310370862,0.8932275777913362,0.1990297377450177,0.1990297377450177,0.1990297377450177,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.035,uncorrected,3276,98,600743,0.1,2950,0.2881359459563959,10.0356362027964,9.783393310370862,0.8944478340451495,0.25224289242554065,0.25224289242554065,0.25224289242554065,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.04,uncorrected,3276,120,600743,0.1,2950,0.2895292933077961,10.084165819871316,9.783393310370862,0.8950579621720561,0.3007725095004539,0.3007725095004539,0.3007725095004539,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.045,uncorrected,3276,134,600743,0.1,2950,0.2914745944081515,10.15191972014664,9.783393310370862,0.896888346552776,0.3685264097757799,0.3685264097757799,0.3685264097757799,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.05,uncorrected,3276,154,600743,0.1,2950,0.29287385822651896,10.200655404916066,9.783393310370862,0.8974984746796827,0.4172620945452067,0.4172620945452067,0.4172620945452067,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.055,uncorrected,3276,165,600743,0.1,2950,0.29287385822651896,10.200655404916066,9.783393310370862,0.8974984746796827,0.4172620945452067,0.4172620945452067,0.4172620945452067,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.06,uncorrected,3276,179,600743,0.1,2950,0.29372156090121954,10.23018048073816,9.783393310370862,0.8981086028065893,0.4467871703672995,0.4467871703672995,0.4467871703672995,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.065,uncorrected,3276,189,600743,0.1,2950,0.2937679496279627,10.231796177745213,9.783393310370862,0.8981086028065893,0.44840286737434937,0.44840286737434937,0.44840286737434937,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.07,uncorrected,3276,207,600743,0.1,2950,0.2952377029181986,10.282986976865088,9.783393310370862,0.8993288590604027,0.4995936664942289,0.4995936664942289,0.4995936664942289,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.075,uncorrected,3276,230,600743,0.1,2950,0.2976177932426203,10.365884376377007,9.783393310370862,0.9017693715680293,0.5824910660061469,0.5824910660061469,0.5824910660061469,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.08,uncorrected,3276,244,600743,0.1,2950,0.29774190336744283,10.370207072240825,9.783393310370862,0.9017693715680293,0.5868137618699643,0.5868137618699643,0.5868137618699643,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.085,uncorrected,3276,262,600743,0.1,2950,0.29902353121788616,10.41484555291261,9.783393310370862,0.9029896278218426,0.6314522425417485,0.6314522425417485,0.6314522425417485,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.09,uncorrected,3276,275,600743,0.1,2950,0.30099024506258854,10.483345248759038,9.783393310370862,0.9029896278218426,0.6999519383881776,0.6999519383881776,0.6999519383881776,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.095,uncorrected,3276,287,600743,0.1,2950,0.3005379988933694,10.467593732531768,9.783393310370862,0.9029896278218426,0.6842004221609087,0.6842004221609087,0.6842004221609087,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.096,uncorrected,3276,290,600743,0.1,2950,0.30099024506258854,10.483345248759038,9.783393310370862,0.9029896278218426,0.6999519383881776,0.6999519383881776,0.6999519383881776,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.097,uncorrected,3276,293,600743,0.1,2950,0.30118739456216786,10.490211870862625,9.783393310370862,0.9029896278218426,0.7068185604917631,0.7068185604917631,0.7068185604917631,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.098,uncorrected,3276,296,600743,0.1,2950,0.30139621260648675,10.497484902758755,9.783393310370862,0.9029896278218426,0.7140915923878962,0.7140915923878962,0.7140915923878962,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.099,uncorrected,3276,302,600743,0.1,2950,0.3014561698653291,10.499573185202868,9.783393310370862,0.9029896278218426,0.7161798748320091,0.7161798748320091,0.7161798748320091,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.1,uncorrected,3276,304,600743,0.1,2950,0.3015964628860224,10.504459523534576,9.783393310370862,0.9029896278218426,0.7210662131637168,0.7210662131637168,0.7210662131637168,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.105,uncorrected,3276,324,600743,0.1,2950,0.3016120959296573,10.505004014913958,9.783393310370862,0.9029896278218426,0.7216107045430963,0.7216107045430963,0.7216107045430963,0.0,False
cpusmall,absolute,0,t_noise,3.0,0.0,0.11,uncorrected,3276,341,600743,0.1,2950,0.3016120959296573,10.505004014913958,9.783393310370862,0.9029896278218426,0.7216107045430963,0.7216107045430963,0.7216107045430963,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.0,uncorrected,3276,0,600743,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.005,uncorrected,3276,12,600743,0.1,2950,0.2834038039602589,9.870817976540131,9.783393310370862,0.8877364246491763,0.08742466616926904,0.08742466616926904,0.08742466616926904,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.01,uncorrected,3276,27,600743,0.1,2950,0.2859052651833921,9.957942665989902,9.783393310370862,0.8926174496644296,0.17454935561904042,0.17454935561904042,0.17454935561904042,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.015,uncorrected,3276,42,600743,0.1,2950,0.28714546545298214,10.0011382439762,9.783393310370862,0.8938377059182429,0.21774493360533878,0.21774493360533878,0.21774493360533878,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.02,uncorrected,3276,57,600743,0.1,2950,0.29068337098836405,10.12436178956716,9.783393310370862,0.8962782184258694,0.34096847919630013,0.34096847919630013,0.34096847919630013,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.025,uncorrected,3276,68,600743,0.1,2950,0.29461776786991245,10.261394937755517,9.783393310370862,0.8993288590604027,0.47800162738466073,0.47800162738466073,0.47800162738466073,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.03,uncorrected,3276,80,600743,0.1,2950,0.2964180107207447,10.324096529074405,9.783393310370862,0.8999389871873094,0.5407032187035431,0.5407032187035431,0.5407032187035431,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.035,uncorrected,3276,98,600743,0.1,2950,0.29898810064844006,10.413611523245685,9.783393310370862,0.9029896278218426,0.63021821287482,0.63021821287482,0.63021821287482,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.04,uncorrected,3276,120,600743,0.1,2950,0.30099024506258854,10.483345248759038,9.783393310370862,0.9029896278218426,0.6999519383881776,0.6999519383881776,0.6999519383881776,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.045,uncorrected,3276,134,600743,0.1,2950,0.30407980508189886,10.590953135992917,9.783393310370862,0.9048200122025626,0.807559825622058,0.807559825622058,0.807559825622058,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.05,uncorrected,3276,154,600743,0.1,2950,0.30858465951031344,10.747855045749667,9.783393310370862,0.9060402684563759,0.9644617353788032,0.9644617353788032,0.9644617353788032,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.055,uncorrected,3276,165,600743,0.1,2950,0.30985302559542927,10.792031625523274,9.783393310370862,0.9084807809640024,1.0086383151524134,1.0086383151524134,1.0086383151524134,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.06,uncorrected,3276,179,600743,0.1,2950,0.31401821755898623,10.93710325524418,9.783393310370862,0.9109212934716291,1.153709944873319,1.153709944873319,1.153709944873319,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.065,uncorrected,3276,189,600743,0.1,2950,0.3140438499493174,10.937996019052312,9.783393310370862,0.9109212934716291,1.1546027086814505,1.1546027086814505,1.1546027086814505,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.07,uncorrected,3276,207,600743,0.1,2950,0.3153710445319285,10.984221567056036,9.783393310370862,0.9121415497254424,1.2008282566851771,1.2008282566851771,1.2008282566851771,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.075,uncorrected,3276,230,600743,0.1,2950,0.3182199260488283,11.08344673798561,9.783393310370862,0.9133618059792556,1.3000534276147502,1.3000534276147502,1.3000534276147502,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.08,uncorrected,3276,244,600743,0.1,2950,0.31951174630146506,11.12844021511612,9.783393310370862,0.9139719341061623,1.3450469047452613,1.3450469047452613,1.3450469047452613,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.085,uncorrected,3276,262,600743,0.1,2950,0.324016677068021,11.285344783693562,9.783393310370862,0.9194630872483222,1.5019514733226993,1.5019514733226993,1.5019514733226993,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.09,uncorrected,3276,275,600743,0.1,2950,0.32659640179685634,11.375195353347468,9.783393310370862,0.9212934716290421,1.5918020429766038,1.5918020429766038,1.5918020429766038,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.095,uncorrected,3276,287,600743,0.1,2950,0.32836028008374274,11.4366303844209,9.783393310370862,0.9219035997559487,1.653237074050035,1.653237074050035,1.653237074050035,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.096,uncorrected,3276,290,600743,0.1,2950,0.3309891608226487,11.528193034227149,9.783393310370862,0.9225137278828553,1.7447997238562876,1.7447997238562876,1.7447997238562876,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.097,uncorrected,3276,293,600743,0.1,2950,0.3316753549037525,11.552092843532826,9.783393310370862,0.9237339841366687,1.7686995331619697,1.7686995331619697,1.7686995331619697,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.098,uncorrected,3276,296,600743,0.1,2950,0.3321121411917518,11.567305899544227,9.783393310370862,0.924954240390482,1.783912589173364,1.783912589173364,1.783912589173364,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.099,uncorrected,3276,302,600743,0.1,2950,0.3335691177558332,11.618051691446684,9.783393310370862,0.924954240390482,1.8346583810758224,1.8346583810758224,1.8346583810758224,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.1,uncorrected,3276,304,600743,0.1,2950,0.3337512996609222,11.624396999444047,9.783393310370862,0.924954240390482,1.8410036890731867,1.8410036890731867,1.8410036890731867,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.105,uncorrected,3276,324,600743,0.1,2950,0.3355346039687398,11.686508629469014,9.783393310370862,0.9267846247712019,1.9031153190981525,1.9031153190981525,1.9031153190981525,0.0,False
cpusmall,absolute,0,t_noise,5.0,0.0,0.11,uncorrected,3276,341,600743,0.1,2950,0.3382241128333518,11.780182927689088,9.783393310370862,0.9280048810250152,1.9967896173182262,1.9967896173182262,1.9967896173182262,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.0,uncorrected,3276,0,600743,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.005,uncorrected,3276,12,600743,0.1,2950,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.01,uncorrected,3276,27,600743,0.1,2950,0.2892918585189292,10.075896080547238,9.783393310370862,0.8944478340451495,0.2925027701763779,0.2925027701763779,0.2925027701763779,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.015,uncorrected,3276,42,600743,0.1,2950,0.29205320148350683,10.172072325866683,9.783393310370862,0.8974984746796827,0.3886790154958216,0.3886790154958216,0.3886790154958216,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.02,uncorrected,3276,57,600743,0.1,2950,0.2958893114041715,10.305682186552218,9.783393310370862,0.8993288590604027,0.5222888761813564,0.5222888761813564,0.5222888761813564,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.025,uncorrected,3276,68,600743,0.1,2950,0.29898810064844006,10.413611523245685,9.783393310370862,0.9029896278218426,0.63021821287482,0.63021821287482,0.63021821287482,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.03,uncorrected,3276,80,600743,0.1,2950,0.3021666365260709,10.524318396765258,9.783393310370862,0.9029896278218426,0.7409250863943992,0.7409250863943992,0.7409250863943992,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.035,uncorrected,3276,98,600743,0.1,2950,0.3098132398593613,10.790645907500789,9.783393310370862,0.9084807809640024,1.0072525971299264,1.0072525971299264,1.0072525971299264,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.04,uncorrected,3276,120,600743,0.1,2950,0.31512297470584205,10.975581414508492,9.783393310370862,0.9115314215985357,1.1921881041376328,1.1921881041376328,1.1921881041376328,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.045,uncorrected,3276,134,600743,0.1,2950,0.3182199260488283,11.08344673798561,9.783393310370862,0.9133618059792556,1.3000534276147502,1.3000534276147502,1.3000534276147502,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.05,uncorrected,3276,154,600743,0.1,2950,0.32332767766033693,11.261347266214408,9.783393310370862,0.9176327028676022,1.4779539558435486,1.4779539558435486,1.4779539558435486,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.055,uncorrected,3276,165,600743,0.1,2950,0.32403749996402964,11.28607003513117,9.783393310370862,0.9194630872483222,1.5026767247603066,1.5026767247603066,1.5026767247603066,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.06,uncorrected,3276,179,600743,0.1,2950,0.3337512996609222,11.624396999444047,9.783393310370862,0.924954240390482,1.8410036890731867,1.8410036890731867,1.8410036890731867,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.065,uncorrected,3276,189,600743,0.1,2950,0.3382241128333518,11.780182927689088,9.783393310370862,0.9280048810250152,1.9967896173182262,1.9967896173182262,1.9967896173182262,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.07,uncorrected,3276,207,600743,0.1,2950,0.343831559704867,11.975487601121092,9.783393310370862,0.9298352654057352,2.1920942907502297,2.1920942907502297,2.1920942907502297,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.075,uncorrected,3276,230,600743,0.1,2950,0.3535826289367109,12.31511264538362,9.783393310370862,0.9359365466748018,2.531719335012757,2.531719335012757,2.531719335012757,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.08,uncorrected,3276,244,600743,0.1,2950,0.3573790959647803,12.447341763216007,9.783393310370862,0.9395973154362416,2.6639484528451476,2.6639484528451476,2.6639484528451476,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.085,uncorrected,3276,262,600743,0.1,2950,0.3610474123793909,12.57510745691169,9.783393310370862,0.9414276998169616,2.7917141465408264,2.7917141465408264,2.7917141465408264,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.09,uncorrected,3276,275,600743,0.1,2950,0.3691149054416129,12.856094354163641,9.783393310370862,0.9450884685784015,3.072701043792778,3.072701043792778,3.072701043792778,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.095,uncorrected,3276,287,600743,0.1,2950,0.3745456241437288,13.045243670585288,9.783393310370862,0.9456985967053081,3.2618503602144284,3.2618503602144284,3.2618503602144284,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.096,uncorrected,3276,290,600743,0.1,2950,0.3782515270171711,13.1743184825367,9.783393310370862,0.947528981086028,3.390925172165842,3.390925172165842,3.390925172165842,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.097,uncorrected,3276,293,600743,0.1,2950,0.38055470977707817,13.254537228622887,9.783393310370862,0.9481391092129348,3.47114391825203,3.47114391825203,3.47114391825203,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.098,uncorrected,3276,296,600743,0.1,2950,0.38081316336504534,13.263539042594891,9.783393310370862,0.9481391092129348,3.480145732224032,3.480145732224032,3.480145732224032,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.099,uncorrected,3276,302,600743,0.1,2950,0.3829677865721772,13.338583531018942,9.783393310370862,0.9481391092129348,3.5551902206480834,3.5551902206480834,3.5551902206480834,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.1,uncorrected,3276,304,600743,0.1,2950,0.3842729965350419,13.384043365306878,9.783393310370862,0.949359365466748,3.6006500549360183,3.6006500549360183,3.6006500549360183,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.105,uncorrected,3276,324,600743,0.1,2950,0.3938487211367875,13.717561240566457,9.783393310370862,0.9530201342281879,3.934167930195598,3.934167930195598,3.934167930195598,0.0,False
cpusmall,absolute,0,t_noise,10.0,0.0,0.11,uncorrected,3276,341,600743,0.1,2950,0.40083989109267737,13.96106032248888,9.783393310370862,0.9548505186089079,4.177667012118021,4.177667012118021,4.177667012118021,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.0,uncorrected,3276,0,601543,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.005,uncorrected,3276,11,601543,0.1,2950,0.28286743180005436,9.852136392570264,9.783393310370862,0.8871262965222697,0.06874308219940531,0.06874308219940531,0.06874308219940531,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.01,uncorrected,3276,24,601543,0.1,2950,0.28484862619060786,9.92114043885342,9.783393310370862,0.8913971934106162,0.13774712848255866,0.13774712848255866,0.13774712848255866,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.015,uncorrected,3276,41,601543,0.1,2950,0.2892918585189292,10.075896080547238,9.783393310370862,0.8944478340451495,0.2925027701763779,0.2925027701763779,0.2925027701763779,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.02,uncorrected,3276,61,601543,0.1,2950,0.2899437447943043,10.098600965505433,9.783393310370862,0.8956680902989628,0.31520765513457105,0.31520765513457105,0.31520765513457105,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.025,uncorrected,3276,82,601543,0.1,2950,0.29205320148350683,10.172072325866683,9.783393310370862,0.8974984746796827,0.3886790154958216,0.3886790154958216,0.3886790154958216,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.03,uncorrected,3276,97,601543,0.1,2950,0.2958893114041715,10.305682186552218,9.783393310370862,0.8993288590604027,0.5222888761813564,0.5222888761813564,0.5222888761813564,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.035,uncorrected,3276,115,601543,0.1,2950,0.29774190336744283,10.370207072240825,9.783393310370862,0.9017693715680293,0.5868137618699643,0.5868137618699643,0.5868137618699643,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.04,uncorrected,3276,139,601543,0.1,2950,0.3016120959296573,10.505004014913958,9.783393310370862,0.9029896278218426,0.7216107045430963,0.7216107045430963,0.7216107045430963,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.045,uncorrected,3276,154,601543,0.1,2950,0.30918115228692983,10.768630601829098,9.783393310370862,0.9078706528370958,0.9852372914582382,0.9852372914582382,0.9852372914582382,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.05,uncorrected,3276,173,601543,0.1,2950,0.31215818446194216,10.872319198450652,9.783393310370862,0.9090909090909091,1.0889258880797923,1.0889258880797923,1.0889258880797923,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.055,uncorrected,3276,193,601543,0.1,2950,0.3155223807250132,10.989492533762647,9.783393310370862,0.9121415497254424,1.2060992233917889,1.2060992233917889,1.2060992233917889,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.06,uncorrected,3276,209,601543,0.1,2950,0.3181352742031047,11.080498354975784,9.783393310370862,0.9133618059792556,1.2971050446049273,1.2971050446049273,1.2971050446049273,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.065,uncorrected,3276,220,601543,0.1,2950,0.32033097320743686,11.15697349363014,9.783393310370862,0.9139719341061623,1.3735801832592844,1.3735801832592844,1.3735801832592844,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.07,uncorrected,3276,238,601543,0.1,2950,0.3227077771145791,11.239756428811285,9.783393310370862,0.9176327028676022,1.4563631184404242,1.4563631184404242,1.4563631184404242,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.075,uncorrected,3276,260,601543,0.1,2950,0.33809703604428654,11.775756904338733,9.783393310370862,0.9280048810250152,1.992363593967874,1.992363593967874,1.992363593967874,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.08,uncorrected,3276,276,601543,0.1,2950,0.3396691774764997,11.830513833123396,9.783393310370862,0.9286150091519219,2.0471205227525324,2.0471205227525324,2.0471205227525324,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.085,uncorrected,3276,293,601543,0.1,2950,0.3470472268394141,12.08748773843296,9.783393310370862,0.9334960341671751,2.3040944280621005,2.3040944280621005,2.3040944280621005,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.09,uncorrected,3276,308,601543,0.1,2950,0.3514678266513535,12.241455100483266,9.783393310370862,0.9353264185478951,2.4580617901124047,2.4580617901124047,2.4580617901124047,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.095,uncorrected,3276,323,601543,0.1,2950,0.3541392547835265,12.334499655501965,9.783393310370862,0.9359365466748018,2.5511063451310996,2.5511063451310996,2.5511063451310996,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.096,uncorrected,3276,326,601543,0.1,2950,0.3541392547835265,12.334499655501965,9.783393310370862,0.9359365466748018,2.5511063451310996,2.5511063451310996,2.5511063451310996,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.097,uncorrected,3276,329,601543,0.1,2950,0.35556155164576797,12.384037570094522,9.783393310370862,0.937156802928615,2.600644259723659,2.600644259723659,2.600644259723659,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.098,uncorrected,3276,335,601543,0.1,2950,0.35709515023161353,12.437452070106252,9.783393310370862,0.938987187309335,2.6540587597353937,2.6540587597353937,2.6540587597353937,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.099,uncorrected,3276,338,601543,0.1,2950,0.35709515023161353,12.437452070106252,9.783393310370862,0.938987187309335,2.6540587597353937,2.6540587597353937,2.6540587597353937,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.1,uncorrected,3276,338,601543,0.1,2950,0.35709515023161353,12.437452070106252,9.783393310370862,0.938987187309335,2.6540587597353937,2.6540587597353937,2.6540587597353937,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.105,uncorrected,3276,346,601543,0.1,2950,0.3575239045084745,12.452385375038714,9.783393310370862,0.9402074435631482,2.6689920646678535,2.6689920646678535,2.6689920646678535,0.0,False
cpusmall,absolute,0,heteroscedastic,1.5,0.0,0.11,uncorrected,3276,360,601543,0.1,2950,0.35948173074604955,12.520575519810054,9.783393310370862,0.9408175716900549,2.737182209439193,2.737182209439193,2.737182209439193,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.0,uncorrected,3276,0,601543,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.005,uncorrected,3276,11,601543,0.1,2950,0.2832055025953503,9.86391123552198,9.783393310370862,0.8877364246491763,0.08051792515112027,0.08051792515112027,0.08051792515112027,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.01,uncorrected,3276,24,601543,0.1,2950,0.28573792624153604,9.952114331252094,9.783393310370862,0.8926174496644296,0.16872102088123395,0.16872102088123395,0.16872102088123395,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.015,uncorrected,3276,41,601543,0.1,2950,0.2905446744310569,10.119531055286178,9.783393310370862,0.8962782184258694,0.33613774491531867,0.33613774491531867,0.33613774491531867,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.02,uncorrected,3276,61,601543,0.1,2950,0.2956961686701923,10.29895511816443,9.783393310370862,0.8993288590604027,0.515561807793568,0.515561807793568,0.515561807793568,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.025,uncorrected,3276,82,601543,0.1,2950,0.29776360385001394,10.370962889595674,9.783393310370862,0.9017693715680293,0.587569579224811,0.587569579224811,0.587569579224811,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.03,uncorrected,3276,97,601543,0.1,2950,0.3016120959296573,10.505004014913958,9.783393310370862,0.9029896278218426,0.7216107045430963,0.7216107045430963,0.7216107045430963,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.035,uncorrected,3276,115,601543,0.1,2950,0.3081988515067051,10.734417538827406,9.783393310370862,0.9060402684563759,0.9510242284565454,0.9510242284565454,0.9510242284565454,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.04,uncorrected,3276,139,601543,0.1,2950,0.31300443301378,10.901793627873882,9.783393310370862,0.9090909090909091,1.1184003175030253,1.1184003175030253,1.1184003175030253,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.045,uncorrected,3276,154,601543,0.1,2950,0.3171072323045901,11.044692150857516,9.783393310370862,0.912751677852349,1.2612988404866579,1.2612988404866579,1.2612988404866579,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.05,uncorrected,3276,173,601543,0.1,2950,0.32332767766033693,11.261347266214408,9.783393310370862,0.9176327028676022,1.4779539558435486,1.4779539558435486,1.4779539558435486,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.055,uncorrected,3276,193,601543,0.1,2950,0.33637737333373696,11.715861880490507,9.783393310370862,0.9267846247712019,1.9324685701196451,1.9324685701196451,1.9324685701196451,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.06,uncorrected,3276,209,601543,0.1,2950,0.3390433441679984,11.808716360451717,9.783393310370862,0.9286150091519219,2.0253230500808574,2.0253230500808574,2.0253230500808574,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.065,uncorrected,3276,220,601543,0.1,2950,0.34617327342179904,12.057048361880126,9.783393310370862,0.9334960341671751,2.273655051509265,2.273655051509265,2.273655051509265,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.07,uncorrected,3276,238,601543,0.1,2950,0.3499940249507416,12.190123297180104,9.783393310370862,0.9347162904209884,2.4067299868092427,2.4067299868092427,2.4067299868092427,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.075,uncorrected,3276,260,601543,0.1,2950,0.3602022188248089,12.545669772534685,9.783393310370862,0.9408175716900549,2.7622764621638214,2.7622764621638214,2.7622764621638214,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.08,uncorrected,3276,276,601543,0.1,2950,0.3651273929786115,12.717211215859006,9.783393310370862,0.9426479560707749,2.9338179054881444,2.9338179054881444,2.9338179054881444,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.085,uncorrected,3276,293,601543,0.1,2950,0.3730388288407177,12.992762716003558,9.783393310370862,0.9456985967053081,3.2093694056326965,3.2093694056326965,3.2093694056326965,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.09,uncorrected,3276,308,601543,0.1,2950,0.37837130682653797,13.178490355599106,9.783393310370862,0.947528981086028,3.395097045228247,3.395097045228247,3.395097045228247,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.095,uncorrected,3276,323,601543,0.1,2950,0.3832931724558395,13.349916564608769,9.783393310370862,0.9481391092129348,3.566523254237908,3.566523254237908,3.566523254237908,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.096,uncorrected,3276,326,601543,0.1,2950,0.3832931724558395,13.349916564608769,9.783393310370862,0.9481391092129348,3.566523254237908,3.566523254237908,3.566523254237908,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.097,uncorrected,3276,329,601543,0.1,2950,0.3862361980870497,13.452420729690623,9.783393310370862,0.9499694935936547,3.6690274193197614,3.6690274193197614,3.6690274193197614,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.098,uncorrected,3276,335,601543,0.1,2950,0.3889583432387739,13.54723173406994,9.783393310370862,0.951189749847468,3.7638384236990783,3.7638384236990783,3.7638384236990783,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.099,uncorrected,3276,338,601543,0.1,2950,0.39145325822545585,13.634128421257428,9.783393310370862,0.9524100061012812,3.85073511088657,3.85073511088657,3.85073511088657,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.1,uncorrected,3276,338,601543,0.1,2950,0.39145325822545585,13.634128421257428,9.783393310370862,0.9524100061012812,3.85073511088657,3.85073511088657,3.85073511088657,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.105,uncorrected,3276,346,601543,0.1,2950,0.3938487211367875,13.717561240566457,9.783393310370862,0.9530201342281879,3.934167930195598,3.934167930195598,3.934167930195598,0.0,False
cpusmall,absolute,0,heteroscedastic,3.0,0.0,0.11,uncorrected,3276,360,601543,0.1,2950,0.39971936837500577,13.922033055987315,9.783393310370862,0.9548505186089079,4.138639745616457,4.138639745616457,4.138639745616457,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.0,uncorrected,3276,0,601543,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.005,uncorrected,3276,11,601543,0.1,2950,0.28484862619060786,9.92114043885342,9.783393310370862,0.8913971934106162,0.13774712848255866,0.13774712848255866,0.13774712848255866,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.01,uncorrected,3276,24,601543,0.1,2950,0.2892918585189292,10.075896080547238,9.783393310370862,0.8944478340451495,0.2925027701763779,0.2925027701763779,0.2925027701763779,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.015,uncorrected,3276,41,601543,0.1,2950,0.2937679496279627,10.231796177745213,9.783393310370862,0.8981086028065893,0.44840286737434937,0.44840286737434937,0.44840286737434937,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.02,uncorrected,3276,61,601543,0.1,2950,0.29776360385001394,10.370962889595674,9.783393310370862,0.9017693715680293,0.587569579224811,0.587569579224811,0.587569579224811,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.025,uncorrected,3276,82,601543,0.1,2950,0.30451057224156347,10.605956548663825,9.783393310370862,0.9048200122025626,0.8225632382929648,0.8225632382929648,0.8225632382929648,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.03,uncorrected,3276,97,601543,0.1,2950,0.3108394687143754,10.826388964187272,9.783393310370862,0.9084807809640024,1.0429956538164113,1.0429956538164113,1.0429956538164113,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.035,uncorrected,3276,115,601543,0.1,2950,0.31512297470584205,10.975581414508492,9.783393310370862,0.9115314215985357,1.1921881041376328,1.1921881041376328,1.1921881041376328,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.04,uncorrected,3276,139,601543,0.1,2950,0.32060901538609965,11.166657568780263,9.783393310370862,0.9145820622330689,1.3832642584094044,1.3832642584094044,1.3832642584094044,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.045,uncorrected,3276,154,601543,0.1,2950,0.32620063439382907,11.361410965340877,9.783393310370862,0.9206833435021354,1.5780176549700193,1.5780176549700193,1.5780176549700193,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.05,uncorrected,3276,173,601543,0.1,2950,0.34064525726880923,11.864510222112642,9.783393310370862,0.9292251372788286,2.081116911741783,2.081116911741783,2.081116911741783,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.055,uncorrected,3276,193,601543,0.1,2950,0.35157564267000646,12.245210280478057,9.783393310370862,0.9353264185478951,2.461816970107193,2.461816970107193,2.461816970107193,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.06,uncorrected,3276,209,601543,0.1,2950,0.3573790959647803,12.447341763216007,9.783393310370862,0.9395973154362416,2.6639484528451476,2.6639484528451476,2.6639484528451476,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.065,uncorrected,3276,220,601543,0.1,2950,0.3610474123793909,12.57510745691169,9.783393310370862,0.9414276998169616,2.7917141465408264,2.7917141465408264,2.7917141465408264,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.07,uncorrected,3276,238,601543,0.1,2950,0.3665819982977062,12.7678744184408,9.783393310370862,0.9432580841976815,2.9844811080699416,2.9844811080699416,2.9844811080699416,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.075,uncorrected,3276,260,601543,0.1,2950,0.3804191407747588,13.249815425575594,9.783393310370862,0.9481391092129348,3.466422115204731,3.466422115204731,3.466422115204731,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.08,uncorrected,3276,276,601543,0.1,2950,0.39145325822545585,13.634128421257428,9.783393310370862,0.9524100061012812,3.85073511088657,3.85073511088657,3.85073511088657,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.085,uncorrected,3276,293,601543,0.1,2950,0.39888715790794793,13.893047566294838,9.783393310370862,0.9542403904820013,4.109654255923976,4.109654255923976,4.109654255923976,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.09,uncorrected,3276,308,601543,0.1,2950,0.40537839704700596,14.119134298683292,9.783393310370862,0.9560707748627212,4.335740988312436,4.335740988312436,4.335740988312436,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.095,uncorrected,3276,323,601543,0.1,2950,0.4227360875227044,14.72369429676564,9.783393310370862,0.9609517998779744,4.9403009863947815,4.9403009863947815,4.9403009863947815,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.096,uncorrected,3276,326,601543,0.1,2950,0.42484341028188566,14.79709133337217,9.783393310370862,0.961561928004881,5.013698023001304,5.013698023001304,5.013698023001304,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.097,uncorrected,3276,329,601543,0.1,2950,0.42578184605604585,14.829776599342367,9.783393310370862,0.961561928004881,5.046383288971508,5.046383288971508,5.046383288971508,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.098,uncorrected,3276,335,601543,0.1,2950,0.42962391455188087,14.963593994330843,9.783393310370862,0.9640024405125076,5.180200683959986,5.180200683959986,5.180200683959986,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.099,uncorrected,3276,338,601543,0.1,2950,0.4337124173609208,15.10599457774103,9.783393310370862,0.9658328248932275,5.3226012673701675,5.3226012673701675,5.3226012673701675,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.1,uncorrected,3276,338,601543,0.1,2950,0.4337124173609208,15.10599457774103,9.783393310370862,0.9658328248932275,5.3226012673701675,5.3226012673701675,5.3226012673701675,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.105,uncorrected,3276,346,601543,0.1,2950,0.4410702957949193,15.362265939312774,9.783393310370862,0.9682733374008542,5.578872628941921,5.578872628941921,5.578872628941921,0.0,False
cpusmall,absolute,0,heteroscedastic,5.0,0.0,0.11,uncorrected,3276,360,601543,0.1,2950,0.4531188862895328,15.781912542443333,9.783393310370862,0.9713239780353874,5.9985192320724785,5.9985192320724785,5.9985192320724785,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.0,uncorrected,3276,0,601543,0.1,2950,0.28089373002198825,9.783393310370862,9.783393310370862,0.8859060402684564,0.0,0.0,0.0,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.005,uncorrected,3276,11,601543,0.1,2950,0.2849483126115232,9.924612468875031,9.783393310370862,0.8913971934106162,0.14121915850416897,0.14121915850416897,0.14121915850416897,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.01,uncorrected,3276,24,601543,0.1,2950,0.28972758886362215,10.091072358561917,9.783393310370862,0.8950579621720561,0.3076790481910581,0.3076790481910581,0.3076790481910581,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.015,uncorrected,3276,41,601543,0.1,2950,0.29576930702041704,10.301502491672068,9.783393310370862,0.8993288590604027,0.5181091813012073,0.5181091813012073,0.5181091813012073,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.02,uncorrected,3276,61,601543,0.1,2950,0.3005379988933694,10.467593732531768,9.783393310370862,0.9029896278218426,0.6842004221609087,0.6842004221609087,0.6842004221609087,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.025,uncorrected,3276,82,601543,0.1,2950,0.3075425582522977,10.711559160912353,9.783393310370862,0.9054301403294692,0.9281658505414936,0.9281658505414936,0.9281658505414936,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.03,uncorrected,3276,97,601543,0.1,2950,0.3133359810279801,10.913341285502051,9.783393310370862,0.9097010372178157,1.1299479751311905,1.1299479751311905,1.1299479751311905,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.035,uncorrected,3276,115,601543,0.1,2950,0.3171072323045901,11.044692150857516,9.783393310370862,0.912751677852349,1.2612988404866579,1.2612988404866579,1.2612988404866579,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.04,uncorrected,3276,139,601543,0.1,2950,0.3243295338618943,11.296241435121289,9.783393310370862,0.9194630872483222,1.512848124750427,1.512848124750427,1.512848124750427,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.045,uncorrected,3276,154,601543,0.1,2950,0.3388924342995059,11.803460242425295,9.783393310370862,0.9286150091519219,2.0200669320544327,2.0200669320544327,2.0200669320544327,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.05,uncorrected,3276,173,601543,0.1,2950,0.3499940249507416,12.190123297180104,9.783393310370862,0.9347162904209884,2.4067299868092427,2.4067299868092427,2.4067299868092427,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.055,uncorrected,3276,193,601543,0.1,2950,0.35948173074604955,12.520575519810054,9.783393310370862,0.9408175716900549,2.737182209439193,2.737182209439193,2.737182209439193,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.06,uncorrected,3276,209,601543,0.1,2950,0.3647588147903573,12.704373815105935,9.783393310370862,0.9426479560707749,2.9209805047350814,2.9209805047350814,2.9209805047350814,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.065,uncorrected,3276,220,601543,0.1,2950,0.37297046678907764,12.99038169867488,9.783393310370862,0.9456985967053081,3.2069883883040187,3.2069883883040187,3.2069883883040187,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.07,uncorrected,3276,238,601543,0.1,2950,0.38324581275132785,13.348267048913764,9.783393310370862,0.9481391092129348,3.564873738542901,3.564873738542901,3.564873738542901,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.075,uncorrected,3276,260,601543,0.1,2950,0.3991034049711398,13.90057934733976,9.783393310370862,0.9542403904820013,4.117186036968901,4.117186036968901,4.117186036968901,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.08,uncorrected,3276,276,601543,0.1,2950,0.40755819851108677,14.195055733668529,9.783393310370862,0.9566809029896278,4.411662423297671,4.411662423297671,4.411662423297671,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.085,uncorrected,3276,293,601543,0.1,2950,0.4249608047672601,14.80118012674893,9.783393310370862,0.961561928004881,5.017786816378064,5.017786816378064,5.017786816378064,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.09,uncorrected,3276,308,601543,0.1,2950,0.4405153138099262,15.342936184109867,9.783393310370862,0.9682733374008542,5.5595428737390105,5.5595428737390105,5.5595428737390105,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.095,uncorrected,3276,323,601543,0.1,2950,0.45641622245620805,15.896757172804328,9.783393310370862,0.9713239780353874,6.113363862433468,6.113363862433468,6.113363862433468,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.096,uncorrected,3276,326,601543,0.1,2950,0.4600470190631638,16.023216069672646,9.783393310370862,0.9725442342892008,6.239822759301787,6.239822759301787,6.239822759301787,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.097,uncorrected,3276,329,601543,0.1,2950,0.46678448868735933,16.257878891249415,9.783393310370862,0.975594874923734,6.474485580878549,6.474485580878549,6.474485580878549,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.098,uncorrected,3276,335,601543,0.1,2950,0.46866539025757437,16.32338978691115,9.783393310370862,0.975594874923734,6.539996476540294,6.539996476540294,6.539996476540294,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.099,uncorrected,3276,338,601543,0.1,2950,0.47070604453263987,16.394464792330073,9.783393310370862,0.9762050030506406,6.611071481959219,6.611071481959219,6.611071481959219,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.1,uncorrected,3276,338,601543,0.1,2950,0.47070604453263987,16.394464792330073,9.783393310370862,0.9762050030506406,6.611071481959219,6.611071481959219,6.611071481959219,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.105,uncorrected,3276,346,601543,0.1,2950,0.4812503411609003,16.76171756471277,9.783393310370862,0.9780353874313605,6.978324254341909,6.978324254341909,6.978324254341909,0.0,False
cpusmall,absolute,0,heteroscedastic,8.0,0.0,0.11,uncorrected,3276,360,601543,0.1,2950,0.5195866561278333,18.096952948437433,9.783393310370862,0.9816961561928005,8.313559638066573,8.313559638066573,8.313559638066573,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.0,uncorrected,3276,0,600543,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.005,uncorrected,3276,22,600543,0.1,2950,2.9394308695408595,9.475200259657319,9.290068509781607,0.8877364246491763,0.18513174987571085,0.18513174987571085,0.18513174987571085,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.01,uncorrected,3276,43,600543,0.1,2950,2.9811686933207775,9.609741351545212,9.290068509781607,0.8895668090298963,0.3196728417636052,0.3196728417636052,0.3196728417636052,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.015,uncorrected,3276,58,600543,0.1,2950,3.071527870442272,9.901012463717258,9.290068509781607,0.896888346552776,0.6109439539356503,0.6109439539356503,0.6109439539356503,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.02,uncorrected,3276,71,600543,0.1,2950,3.084415875589291,9.942556706509595,9.290068509781607,0.8993288590604027,0.6524881967279886,0.6524881967279886,0.6524881967279886,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.025,uncorrected,3276,87,600543,0.1,2950,3.1334091723056177,10.100485679284017,9.290068509781607,0.9035997559487492,0.8104171695024073,0.8104171695024073,0.8104171695024073,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.03,uncorrected,3276,101,600543,0.1,2950,3.199778488532862,10.314425924950648,9.290068509781607,0.9084807809640024,1.0243574151690429,1.0243574151690429,1.0243574151690429,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.035,uncorrected,3276,122,600543,0.1,2950,3.2376655528610887,10.436554165992272,9.290068509781607,0.9103111653447223,1.1464856562106638,1.1464856562106638,1.1464856562106638,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.04,uncorrected,3276,139,600543,0.1,2950,3.3102692908316635,10.670590953181057,9.290068509781607,0.912751677852349,1.38052244339945,1.38052244339945,1.38052244339945,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.045,uncorrected,3276,153,600543,0.1,2950,3.3505579962630305,10.800460839260117,9.290068509781607,0.9151921903599756,1.5103923294785107,1.5103923294785107,1.5103923294785107,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.05,uncorrected,3276,173,600543,0.1,2950,3.409705165278713,10.991120628889028,9.290068509781607,0.9182428309945089,1.701052119107423,1.701052119107423,1.701052119107423,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.055,uncorrected,3276,191,600543,0.1,2950,3.453960818491782,11.133777896716278,9.290068509781607,0.9212934716290421,1.8437093869346717,1.8437093869346717,1.8437093869346717,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.06,uncorrected,3276,210,600543,0.1,2950,3.49860169700926,11.277676931084866,9.290068509781607,0.9243441122635754,1.9876084213032565,1.9876084213032565,1.9876084213032565,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.065,uncorrected,3276,230,600543,0.1,2950,3.5823223365942987,11.54754884205746,9.290068509781607,0.9273947528981086,2.257480332275854,2.257480332275854,2.257480332275854,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.07,uncorrected,3276,252,600543,0.1,2950,3.639574790662837,11.732101053602062,9.290068509781607,0.9322757779133618,2.4420325438204546,2.4420325438204546,2.4420325438204546,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.075,uncorrected,3276,268,600543,0.1,2950,3.645655372912715,11.751701696403337,9.290068509781607,0.9328859060402684,2.4616331866217296,2.4616331866217296,2.4616331866217296,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.08,uncorrected,3276,287,600543,0.1,2950,3.723964710962664,12.004130378402026,9.290068509781607,0.9359365466748018,2.7140618686204214,2.7140618686204214,2.7140618686204214,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.085,uncorrected,3276,304,600543,0.1,2950,3.7363978782808744,12.044208459986669,9.290068509781607,0.9359365466748018,2.7541399502050625,2.7541399502050625,2.7541399502050625,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.09,uncorrected,3276,316,600543,0.1,2950,3.7536564644959665,12.099841188853024,9.290068509781607,0.9383770591824283,2.8097726790714166,2.8097726790714166,2.8097726790714166,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.095,uncorrected,3276,335,600543,0.1,2950,3.798653531345457,12.2448883896272,9.290068509781607,0.9402074435631482,2.9548198798455947,2.9548198798455947,2.9548198798455947,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.096,uncorrected,3276,337,600543,0.1,2950,3.798653531345457,12.2448883896272,9.290068509781607,0.9402074435631482,2.9548198798455947,2.9548198798455947,2.9548198798455947,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.097,uncorrected,3276,340,600543,0.1,2950,3.812010872329464,12.287945527684597,9.290068509781607,0.9414276998169616,2.997877017902992,2.997877017902992,2.997877017902992,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.098,uncorrected,3276,344,600543,0.1,2950,3.8338318676616505,12.358285096741994,9.290068509781607,0.9426479560707749,3.068216586960389,3.068216586960389,3.068216586960389,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.099,uncorrected,3276,346,600543,0.1,2950,3.843449205486555,12.389286404784322,9.290068509781607,0.9426479560707749,3.099217895002711,3.099217895002711,3.099217895002711,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.1,uncorrected,3276,349,600543,0.1,2950,3.853440000067997,12.421491543674707,9.290068509781607,0.9426479560707749,3.131423033893101,3.131423033893101,3.131423033893101,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.105,uncorrected,3276,362,600543,0.1,2950,3.886852266744566,12.529195358440395,9.290068509781607,0.9450884685784015,3.239126848658787,3.239126848658787,3.239126848658787,0.0,False
cpusmall,adaptive,0,shift,3.0,0.0,0.11,uncorrected,3276,373,600543,0.1,2950,3.930916311380838,12.671234979615212,9.290068509781607,0.9469188529591214,3.3811664698336057,3.3811664698336057,3.3811664698336057,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.0,uncorrected,3276,0,600543,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.005,uncorrected,3276,22,600543,0.1,2950,2.9430974332181337,9.48701935888056,9.290068509781607,0.8877364246491763,0.19695084909895075,0.19695084909895075,0.19695084909895075,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.01,uncorrected,3276,43,600543,0.1,2950,3.061692200629541,9.869307366608426,9.290068509781607,0.8956680902989628,0.579238856826817,0.579238856826817,0.579238856826817,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.015,uncorrected,3276,58,600543,0.1,2950,3.104647307540836,10.007772347832182,9.290068509781607,0.900549115314216,0.7177038380505752,0.7177038380505752,0.7177038380505752,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.02,uncorrected,3276,71,600543,0.1,2950,3.1507275571558835,10.156311167928935,9.290068509781607,0.9035997559487492,0.8662426581473286,0.8662426581473286,0.8662426581473286,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.025,uncorrected,3276,87,600543,0.1,2950,3.234335725492277,10.425820529941662,9.290068509781607,0.9097010372178157,1.1357520201600546,1.1357520201600546,1.1357520201600546,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.03,uncorrected,3276,101,600543,0.1,2950,3.326702488667514,10.7235630580925,9.290068509781607,0.9133618059792556,1.4334945483108925,1.4334945483108925,1.4334945483108925,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.035,uncorrected,3276,122,600543,0.1,2950,3.414558427236919,11.006765027756542,9.290068509781607,0.9182428309945089,1.7166965179749363,1.7166965179749363,1.7166965179749363,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.04,uncorrected,3276,139,600543,0.1,2950,3.4884088512601132,11.244820484046171,9.290068509781607,0.9231238560097621,1.954751974264566,1.954751974264566,1.954751974264566,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.045,uncorrected,3276,153,600543,0.1,2950,3.5931836695703945,11.58256014513036,9.290068509781607,0.9286150091519219,2.2924916353487523,2.2924916353487523,2.2924916353487523,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.05,uncorrected,3276,173,600543,0.1,2950,3.678522682893024,11.857648853482864,9.290068509781607,0.9353264185478951,2.5675803437012585,2.5675803437012585,2.5675803437012585,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.055,uncorrected,3276,191,600543,0.1,2950,3.7573337493755496,12.11169484767076,9.290068509781607,0.9383770591824283,2.8216263378891533,2.8216263378891533,2.8216263378891533,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.06,uncorrected,3276,210,600543,0.1,2950,3.8642228595764534,12.456249888996956,9.290068509781607,0.9432580841976815,3.1661813792153475,3.1661813792153475,3.1661813792153475,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.065,uncorrected,3276,230,600543,0.1,2950,3.9681411414163,12.791228520838656,9.290068509781607,0.947528981086028,3.5011600110570487,3.5011600110570487,3.5011600110570487,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.07,uncorrected,3276,252,600543,0.1,2950,4.13892736294173,13.341754701709993,9.290068509781607,0.9517998779743746,4.051686191928386,4.051686191928386,4.051686191928386,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.075,uncorrected,3276,268,600543,0.1,2950,4.2757262830880975,13.782723454240708,9.290068509781607,0.9536302623550945,4.492654944459099,4.492654944459099,4.492654944459099,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.08,uncorrected,3276,287,600543,0.1,2950,4.419314769188089,14.245578245240079,9.290068509781607,0.9572910311165345,4.955509735458474,4.955509735458474,4.955509735458474,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.085,uncorrected,3276,304,600543,0.1,2950,4.5148110113751905,14.553408590271754,9.290068509781607,0.9609517998779744,5.263340080490149,5.263340080490149,5.263340080490149,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.09,uncorrected,3276,316,600543,0.1,2950,4.547944101360153,14.660212484209838,9.290068509781607,0.961561928004881,5.370143974428233,5.370143974428233,5.370143974428233,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.095,uncorrected,3276,335,600543,0.1,2950,4.714484391138594,15.19705198375506,9.290068509781607,0.9701037217815741,5.906983473973453,5.906983473973453,5.906983473973453,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.096,uncorrected,3276,337,600543,0.1,2950,4.715820500253492,15.201358906419442,9.290068509781607,0.9701037217815741,5.911290396637835,5.911290396637835,5.911290396637835,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.097,uncorrected,3276,340,600543,0.1,2950,4.791762238410813,15.446155674584116,9.290068509781607,0.9725442342892008,6.156087164802509,6.156087164802509,6.156087164802509,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.098,uncorrected,3276,344,600543,0.1,2950,4.850187691234636,15.634489025609088,9.290068509781607,0.9731543624161074,6.344420515827482,6.344420515827482,6.344420515827482,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.099,uncorrected,3276,346,600543,0.1,2950,4.865577644099471,15.684098249929365,9.290068509781607,0.9731543624161074,6.394029740147757,6.394029740147757,6.394029740147757,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.1,uncorrected,3276,349,600543,0.1,2950,4.896339619232098,15.783258899626755,9.290068509781607,0.9743746186699207,6.49319038984515,6.49319038984515,6.49319038984515,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.105,uncorrected,3276,362,600543,0.1,2950,5.076605188939705,16.364341581515987,9.290068509781607,0.9768151311775473,7.074273071734378,7.074273071734378,7.074273071734378,0.0,False
cpusmall,adaptive,0,shift,5.0,0.0,0.11,uncorrected,3276,373,600543,0.1,2950,5.1923051019099065,16.73729808026461,9.290068509781607,0.9774252593044539,7.447229570483003,7.447229570483003,7.447229570483003,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.0,uncorrected,3276,0,600543,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.005,uncorrected,3276,22,600543,0.1,2950,2.954286256484042,9.52308632075844,9.290068509781607,0.8877364246491763,0.2330178109768316,0.2330178109768316,0.2330178109768316,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.01,uncorrected,3276,43,600543,0.1,2950,3.071527870442272,9.901012463717258,9.290068509781607,0.896888346552776,0.6109439539356503,0.6109439539356503,0.6109439539356503,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.015,uncorrected,3276,58,600543,0.1,2950,3.1429744922294445,10.13131930859815,9.290068509781607,0.9035997559487492,0.8412507988165425,0.8412507988165425,0.8412507988165425,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.02,uncorrected,3276,71,600543,0.1,2950,3.2129063224583327,10.356743251310766,9.290068509781607,0.9084807809640024,1.0666747415291586,1.0666747415291586,1.0666747415291586,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.025,uncorrected,3276,87,600543,0.1,2950,3.310325034160629,10.670770640756146,9.290068509781607,0.912751677852349,1.3807021309745389,1.3807021309745389,1.3807021309745389,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.03,uncorrected,3276,101,600543,0.1,2950,3.409705165278713,10.991120628889028,9.290068509781607,0.9182428309945089,1.701052119107423,1.701052119107423,1.701052119107423,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.035,uncorrected,3276,122,600543,0.1,2950,3.5227927802056245,11.355656433905894,9.290068509781607,0.9255643685173887,2.0655879241242867,2.0655879241242867,2.0655879241242867,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.04,uncorrected,3276,139,600543,0.1,2950,3.645655372912715,11.751701696403337,9.290068509781607,0.9328859060402684,2.4616331866217296,2.4616331866217296,2.4616331866217296,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.045,uncorrected,3276,153,600543,0.1,2950,3.742899133433601,12.065165133997798,9.290068509781607,0.9365466748017084,2.7750966242161903,2.7750966242161903,2.7750966242161903,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.05,uncorrected,3276,173,600543,0.1,2950,3.881883293826702,12.513177967465337,9.290068509781607,0.9450884685784015,3.223109457683733,3.223109457683733,3.223109457683733,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.055,uncorrected,3276,191,600543,0.1,2950,4.055594000611562,13.073131171702546,9.290068509781607,0.949359365466748,3.783062661920938,3.783062661920938,3.783062661920938,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.06,uncorrected,3276,210,600543,0.1,2950,4.324835318085885,13.941025507193983,9.290068509781607,0.9548505186089079,4.6509569974123774,4.6509569974123774,4.6509569974123774,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.065,uncorrected,3276,230,600543,0.1,2950,4.517390491218708,14.561723495152268,9.290068509781607,0.9609517998779744,5.271654985370663,5.271654985370663,5.271654985370663,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.07,uncorrected,3276,252,600543,0.1,2950,4.896339619232098,15.783258899626755,9.290068509781607,0.9743746186699207,6.49319038984515,6.49319038984515,6.49319038984515,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.075,uncorrected,3276,268,600543,0.1,2950,5.173401816147943,16.676363693266044,9.290068509781607,0.9774252593044539,7.386295183484437,7.386295183484437,7.386295183484437,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.08,uncorrected,3276,287,600543,0.1,2950,5.570520840634937,17.956469418127593,9.290068509781607,0.9829164124466138,8.66640090834599,8.66640090834599,8.66640090834599,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.085,uncorrected,3276,304,600543,0.1,2950,6.025518257824606,19.423145055977304,9.290068509781607,0.9871873093349604,10.1330765461957,10.1330765461957,10.1330765461957,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.09,uncorrected,3276,316,600543,0.1,2950,6.276848510213321,20.2333034092048,9.290068509781607,0.9890176937156803,10.943234899423194,10.943234899423194,10.943234899423194,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.095,uncorrected,3276,335,600543,0.1,2950,7.200747814667174,23.21147548331987,9.290068509781607,0.9920683343502136,13.921406973538264,13.921406973538264,13.921406973538264,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.096,uncorrected,3276,337,600543,0.1,2950,7.2125661369154495,23.249571623357024,9.290068509781607,0.9920683343502136,13.959503113575423,13.959503113575423,13.959503113575423,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.097,uncorrected,3276,340,600543,0.1,2950,7.284775963693329,23.48233864520655,9.290068509781607,0.9920683343502136,14.192270135424943,14.192270135424943,14.192270135424943,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.098,uncorrected,3276,344,600543,0.1,2950,7.322773991821564,23.60482457597565,9.290068509781607,0.9920683343502136,14.31475606619404,14.31475606619404,14.31475606619404,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.099,uncorrected,3276,346,600543,0.1,2950,7.452813447682923,24.024004322201723,9.290068509781607,0.9926784624771202,14.733935812420118,14.733935812420118,14.733935812420118,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.1,uncorrected,3276,349,600543,0.1,2950,7.59938311861805,24.496468906585477,9.290068509781607,0.9926784624771202,15.206400396803874,15.206400396803874,15.206400396803874,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.105,uncorrected,3276,362,600543,0.1,2950,8.101247536384573,26.114219441496648,9.290068509781607,0.9945088468578401,16.824150931715042,16.824150931715042,16.824150931715042,0.0,False
cpusmall,adaptive,0,shift,10.0,0.0,0.11,uncorrected,3276,373,600543,0.1,2950,8.444869605028346,27.221878732883905,9.290068509781607,0.9945088468578401,17.931810223102303,17.931810223102303,17.931810223102303,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.0,uncorrected,3276,0,600543,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.005,uncorrected,3276,22,600543,0.1,2950,2.954286256484042,9.52308632075844,9.290068509781607,0.8877364246491763,0.2330178109768316,0.2330178109768316,0.2330178109768316,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.01,uncorrected,3276,43,600543,0.1,2950,3.071527870442272,9.901012463717258,9.290068509781607,0.896888346552776,0.6109439539356503,0.6109439539356503,0.6109439539356503,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.015,uncorrected,3276,58,600543,0.1,2950,3.1429744922294445,10.13131930859815,9.290068509781607,0.9035997559487492,0.8412507988165425,0.8412507988165425,0.8412507988165425,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.02,uncorrected,3276,71,600543,0.1,2950,3.2129063224583327,10.356743251310766,9.290068509781607,0.9084807809640024,1.0666747415291586,1.0666747415291586,1.0666747415291586,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.025,uncorrected,3276,87,600543,0.1,2950,3.310325034160629,10.670770640756146,9.290068509781607,0.912751677852349,1.3807021309745389,1.3807021309745389,1.3807021309745389,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.03,uncorrected,3276,101,600543,0.1,2950,3.409705165278713,10.991120628889028,9.290068509781607,0.9182428309945089,1.701052119107423,1.701052119107423,1.701052119107423,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.035,uncorrected,3276,122,600543,0.1,2950,3.556183748450396,11.46329159357627,9.290068509781607,0.9261744966442953,2.1732230837946656,2.1732230837946656,2.1732230837946656,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.04,uncorrected,3276,139,600543,0.1,2950,3.6622090961942892,11.805062312827825,9.290068509781607,0.9353264185478951,2.514993803046217,2.514993803046217,2.514993803046217,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.045,uncorrected,3276,153,600543,0.1,2950,3.744889359087401,12.071580589053083,9.290068509781607,0.9365466748017084,2.7815120792714763,2.7815120792714763,2.7815120792714763,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.05,uncorrected,3276,173,600543,0.1,2950,3.886852266744566,12.529195358440395,9.290068509781607,0.9450884685784015,3.239126848658787,3.239126848658787,3.239126848658787,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.055,uncorrected,3276,191,600543,0.1,2950,4.072882260891313,13.128859554359597,9.290068509781607,0.949359365466748,3.83879104457799,3.83879104457799,3.83879104457799,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.06,uncorrected,3276,210,600543,0.1,2950,4.348893578692928,14.018576858890295,9.290068509781607,0.9566809029896278,4.7285083491086874,4.7285083491086874,4.7285083491086874,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.065,uncorrected,3276,230,600543,0.1,2950,4.539060892057471,14.631577625685503,9.290068509781607,0.961561928004881,5.341509115903896,5.341509115903896,5.341509115903896,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.07,uncorrected,3276,252,600543,0.1,2950,4.916580828877486,15.848506059162005,9.290068509781607,0.9749847467968273,6.558437549380396,6.558437549380396,6.558437549380396,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.075,uncorrected,3276,268,600543,0.1,2950,5.347356224700568,17.237102465579415,9.290068509781607,0.9810860280658938,7.94703395579781,7.94703395579781,7.94703395579781,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.08,uncorrected,3276,287,600543,0.1,2950,5.908935097777187,19.047341426846362,9.290068509781607,0.9853569249542404,9.757272917064755,9.757272917064755,9.757272917064755,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.085,uncorrected,3276,304,600543,0.1,2950,6.794387133824801,21.901579452584638,9.290068509781607,0.9908480780964003,12.611510942803037,12.611510942803037,12.611510942803037,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.09,uncorrected,3276,316,600543,0.1,2950,8.179347977467712,26.365974748042063,9.290068509781607,0.9945088468578401,17.075906238260455,17.075906238260455,17.075906238260455,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.095,uncorrected,3276,335,600543,0.1,2950,9.973870888390998,32.150585683354606,9.290068509781607,0.9993898718730934,22.860517173573,22.860517173573,22.860517173573,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.096,uncorrected,3276,337,600543,0.1,2950,10.024490412254934,32.313756768828796,9.290068509781607,0.9993898718730934,23.02368825904718,23.02368825904718,23.02368825904718,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.097,uncorrected,3276,340,600543,0.1,2950,10.369145700762733,33.424746625062916,9.290068509781607,0.9993898718730934,24.134678115281314,24.134678115281314,24.134678115281314,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.098,uncorrected,3276,344,600543,0.1,2950,10.464257666299583,33.73133826152214,9.290068509781607,0.9993898718730934,24.44126975174053,24.44126975174053,24.44126975174053,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.099,uncorrected,3276,346,600543,0.1,2950,10.632996559276556,34.275264917228604,9.290068509781607,0.9993898718730934,24.985196407447,24.985196407447,24.985196407447,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.1,uncorrected,3276,349,600543,0.1,2950,11.293496347228706,36.40437359168617,9.290068509781607,1.0,27.114305081904565,27.114305081904565,27.114305081904565,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.105,uncorrected,3276,362,600543,0.1,2950,11.7853124645565,37.98973361865489,9.290068509781607,1.0,28.69966510887328,28.69966510887328,28.69966510887328,0.0,False
cpusmall,adaptive,0,shift,15.0,0.0,0.11,uncorrected,3276,373,600543,0.1,2950,12.208548030920493,39.35402552626989,9.290068509781607,1.0,30.06395701648828,30.06395701648828,30.06395701648828,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.0,uncorrected,3276,0,601643,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.005,uncorrected,3276,19,601643,0.1,2950,2.906943742556841,9.370478615333507,9.290068509781607,0.8840756558877364,0.08041010555189826,0.08041010555189826,0.08041010555189826,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.01,uncorrected,3276,44,601643,0.1,2950,2.940287003874771,9.477959992620265,9.290068509781607,0.8877364246491763,0.18789148283865845,0.18789148283865845,0.18789148283865845,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.015,uncorrected,3276,61,601643,0.1,2950,2.9533650210389317,9.520116735584939,9.290068509781607,0.8877364246491763,0.23004822580333184,0.23004822580333184,0.23004822580333184,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.02,uncorrected,3276,72,601643,0.1,2950,2.962601407052334,9.549890052610133,9.290068509781607,0.888346552776083,0.2598215428285263,0.2598215428285263,0.2598215428285263,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.025,uncorrected,3276,88,601643,0.1,2950,2.98598790836176,9.625276000813829,9.290068509781607,0.8901769371568029,0.33520749103222236,0.33520749103222236,0.33520749103222236,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.03,uncorrected,3276,102,601643,0.1,2950,3.0202747716214264,9.735799061256332,9.290068509781607,0.8938377059182429,0.4457305514747257,0.4457305514747257,0.4457305514747257,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.035,uncorrected,3276,116,601643,0.1,2950,3.055896271852557,9.85062429893648,9.290068509781607,0.8950579621720561,0.5605557891548734,0.5605557891548734,0.5605557891548734,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.04,uncorrected,3276,130,601643,0.1,2950,3.0740297752254966,9.909077306846346,9.290068509781607,0.896888346552776,0.6190087970647384,0.6190087970647384,0.6190087970647384,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.045,uncorrected,3276,141,601643,0.1,2950,3.104647307540836,10.007772347832182,9.290068509781607,0.900549115314216,0.7177038380505752,0.7177038380505752,0.7177038380505752,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.05,uncorrected,3276,154,601643,0.1,2950,3.1429744922294445,10.13131930859815,9.290068509781607,0.9035997559487492,0.8412507988165425,0.8412507988165425,0.8412507988165425,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.055,uncorrected,3276,166,601643,0.1,2950,3.1507275571558835,10.156311167928935,9.290068509781607,0.9035997559487492,0.8662426581473286,0.8662426581473286,0.8662426581473286,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.06,uncorrected,3276,183,601643,0.1,2950,3.199778488532862,10.314425924950648,9.290068509781607,0.9084807809640024,1.0243574151690429,1.0243574151690429,1.0243574151690429,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.065,uncorrected,3276,195,601643,0.1,2950,3.205687972674324,10.333475036209514,9.290068509781607,0.9084807809640024,1.0434065264279064,1.0434065264279064,1.0434065264279064,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.07,uncorrected,3276,214,601643,0.1,2950,3.23693123383516,10.434187102389162,9.290068509781607,0.9103111653447223,1.1441185926075526,1.1441185926075526,1.1441185926075526,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.075,uncorrected,3276,229,601643,0.1,2950,3.2793878990204064,10.571045366060543,9.290068509781607,0.9121415497254424,1.2809768562789379,1.2809768562789379,1.2809768562789379,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.08,uncorrected,3276,245,601643,0.1,2950,3.3285537025860146,10.729530411427126,9.290068509781607,0.9133618059792556,1.4394619016455183,1.4394619016455183,1.4394619016455183,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.085,uncorrected,3276,262,601643,0.1,2950,3.3505579962630305,10.800460839260117,9.290068509781607,0.9151921903599756,1.5103923294785107,1.5103923294785107,1.5103923294785107,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.09,uncorrected,3276,279,601643,0.1,2950,3.367148224875717,10.853939129934549,9.290068509781607,0.9158023184868822,1.5638706201529413,1.5638706201529413,1.5638706201529413,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.095,uncorrected,3276,285,601643,0.1,2950,3.367148224875717,10.853939129934549,9.290068509781607,0.9158023184868822,1.5638706201529413,1.5638706201529413,1.5638706201529413,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.096,uncorrected,3276,286,601643,0.1,2950,3.367148224875717,10.853939129934549,9.290068509781607,0.9158023184868822,1.5638706201529413,1.5638706201529413,1.5638706201529413,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.097,uncorrected,3276,290,601643,0.1,2950,3.365995902035088,10.850224638877153,9.290068509781607,0.9158023184868822,1.560156129095547,1.560156129095547,1.560156129095547,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.098,uncorrected,3276,296,601643,0.1,2950,3.36913086836967,10.860330144039821,9.290068509781607,0.9158023184868822,1.5702616342582152,1.5702616342582152,1.5702616342582152,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.099,uncorrected,3276,299,601643,0.1,2950,3.36913086836967,10.860330144039821,9.290068509781607,0.9158023184868822,1.5702616342582152,1.5702616342582152,1.5702616342582152,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.1,uncorrected,3276,303,601643,0.1,2950,3.36913086836967,10.860330144039821,9.290068509781607,0.9158023184868822,1.5702616342582152,1.5702616342582152,1.5702616342582152,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.105,uncorrected,3276,327,601643,0.1,2950,3.397610412740341,10.95213342099801,9.290068509781607,0.9176327028676022,1.6620649112164012,1.6620649112164012,1.6620649112164012,0.0,False
cpusmall,adaptive,0,variance_inflate,3.0,0.0,0.11,uncorrected,3276,336,601643,0.1,2950,3.414558427236919,11.006765027756542,9.290068509781607,0.9182428309945089,1.7166965179749363,1.7166965179749363,1.7166965179749363,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.0,uncorrected,3276,0,601643,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.005,uncorrected,3276,19,601643,0.1,2950,2.917646949100685,9.404980200818738,9.290068509781607,0.8859060402684564,0.11491169103713156,0.11491169103713156,0.11491169103713156,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.01,uncorrected,3276,44,601643,0.1,2950,2.9533650210389317,9.520116735584939,9.290068509781607,0.8877364246491763,0.23004822580333184,0.23004822580333184,0.23004822580333184,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.015,uncorrected,3276,61,601643,0.1,2950,2.9811686933207775,9.609741351545212,9.290068509781607,0.8895668090298963,0.3196728417636052,0.3196728417636052,0.3196728417636052,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.02,uncorrected,3276,72,601643,0.1,2950,3.0364112043815794,9.78781454951404,9.290068509781607,0.8950579621720561,0.4977460397324328,0.4977460397324328,0.4977460397324328,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.025,uncorrected,3276,88,601643,0.1,2950,3.072591699816836,9.904441697747066,9.290068509781607,0.896888346552776,0.6143731879654588,0.6143731879654588,0.6143731879654588,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.03,uncorrected,3276,102,601643,0.1,2950,3.084415875589291,9.942556706509595,9.290068509781607,0.8993288590604027,0.6524881967279886,0.6524881967279886,0.6524881967279886,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.035,uncorrected,3276,116,601643,0.1,2950,3.107039609448047,10.015483888146761,9.290068509781607,0.900549115314216,0.7254153783651553,0.7254153783651553,0.7254153783651553,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.04,uncorrected,3276,130,601643,0.1,2950,3.164195603923692,10.199725164003404,9.290068509781607,0.9048200122025626,0.9096566542217958,0.9096566542217958,0.9096566542217958,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.045,uncorrected,3276,141,601643,0.1,2950,3.2129063224583327,10.356743251310766,9.290068509781607,0.9084807809640024,1.0666747415291586,1.0666747415291586,1.0666747415291586,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.05,uncorrected,3276,154,601643,0.1,2950,3.2503857597504275,10.477557514249135,9.290068509781607,0.9109212934716291,1.187489004467527,1.187489004467527,1.187489004467527,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.055,uncorrected,3276,166,601643,0.1,2950,3.3063186779213702,10.657856226584387,9.290068509781607,0.912751677852349,1.3677877168027794,1.3677877168027794,1.3677877168027794,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.06,uncorrected,3276,183,601643,0.1,2950,3.353836085822343,10.81102769945249,9.290068509781607,0.9151921903599756,1.520959189670881,1.520959189670881,1.520959189670881,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.065,uncorrected,3276,195,601643,0.1,2950,3.409705165278713,10.991120628889028,9.290068509781607,0.9182428309945089,1.701052119107423,1.701052119107423,1.701052119107423,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.07,uncorrected,3276,214,601643,0.1,2950,3.463849473295643,11.165653789949937,9.290068509781607,0.9219035997559487,1.8755852801683308,1.8755852801683308,1.8755852801683308,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.075,uncorrected,3276,229,601643,0.1,2950,3.496135830094816,11.269728255349664,9.290068509781607,0.9237339841366687,1.9796597455680562,1.9796597455680562,1.9796597455680562,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.08,uncorrected,3276,245,601643,0.1,2950,3.5931836695703945,11.58256014513036,9.290068509781607,0.9286150091519219,2.2924916353487523,2.2924916353487523,2.2924916353487523,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.085,uncorrected,3276,262,601643,0.1,2950,3.641849346009709,11.739433040088496,9.290068509781607,0.9322757779133618,2.44936453030689,2.44936453030689,2.44936453030689,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.09,uncorrected,3276,279,601643,0.1,2950,3.678522682893024,11.857648853482864,9.290068509781607,0.9353264185478951,2.5675803437012585,2.5675803437012585,2.5675803437012585,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.095,uncorrected,3276,285,601643,0.1,2950,3.708515329515138,11.95432958716042,9.290068509781607,0.9353264185478951,2.664261077378814,2.664261077378814,2.664261077378814,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.096,uncorrected,3276,286,601643,0.1,2950,3.708515329515138,11.95432958716042,9.290068509781607,0.9353264185478951,2.664261077378814,2.664261077378814,2.664261077378814,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.097,uncorrected,3276,290,601643,0.1,2950,3.715220015913013,11.975942017973594,9.290068509781607,0.9353264185478951,2.68587350819199,2.68587350819199,2.68587350819199,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.098,uncorrected,3276,296,601643,0.1,2950,3.724383177580104,12.00547929769226,9.290068509781607,0.9359365466748018,2.7154107879106526,2.7154107879106526,2.7154107879106526,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.099,uncorrected,3276,299,601643,0.1,2950,3.7310233143187532,12.026883653889975,9.290068509781607,0.9359365466748018,2.7368151441083675,2.7368151441083675,2.7368151441083675,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.1,uncorrected,3276,303,601643,0.1,2950,3.731320954427131,12.027843091195136,9.290068509781607,0.9359365466748018,2.73777458141353,2.73777458141353,2.73777458141353,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.105,uncorrected,3276,327,601643,0.1,2950,3.7959033157644306,12.236023121300097,9.290068509781607,0.9402074435631482,2.94595461151849,2.94595461151849,2.94595461151849,0.0,False
cpusmall,adaptive,0,variance_inflate,5.0,0.0,0.11,uncorrected,3276,336,601643,0.1,2950,3.812010872329464,12.287945527684597,9.290068509781607,0.9414276998169616,2.997877017902992,2.997877017902992,2.997877017902992,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.0,uncorrected,3276,0,601643,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.005,uncorrected,3276,19,601643,0.1,2950,2.9254460273542233,9.430120383246146,9.290068509781607,0.8859060402684564,0.14005187346454012,0.14005187346454012,0.14005187346454012,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.01,uncorrected,3276,44,601643,0.1,2950,3.0364112043815794,9.78781454951404,9.290068509781607,0.8950579621720561,0.4977460397324328,0.4977460397324328,0.4977460397324328,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.015,uncorrected,3276,61,601643,0.1,2950,3.082376145688357,9.935981675442449,9.290068509781607,0.8993288590604027,0.6459131656608412,0.6459131656608412,0.6459131656608412,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.02,uncorrected,3276,72,601643,0.1,2950,3.1117427278138545,10.030644301961107,9.290068509781607,0.900549115314216,0.7405757921795001,0.7405757921795001,0.7405757921795001,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.025,uncorrected,3276,88,601643,0.1,2950,3.199778488532862,10.314425924950648,9.290068509781607,0.9084807809640024,1.0243574151690429,1.0243574151690429,1.0243574151690429,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.03,uncorrected,3276,102,601643,0.1,2950,3.2201736009353237,10.380169187135868,9.290068509781607,0.9084807809640024,1.09010067735426,1.09010067735426,1.09010067735426,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.035,uncorrected,3276,116,601643,0.1,2950,3.256302817124355,10.496631037680764,9.290068509781607,0.9109212934716291,1.2065625278991576,1.2065625278991576,1.2065625278991576,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.04,uncorrected,3276,130,601643,0.1,2950,3.3505579962630305,10.800460839260117,9.290068509781607,0.9151921903599756,1.5103923294785107,1.5103923294785107,1.5103923294785107,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.045,uncorrected,3276,141,601643,0.1,2950,3.4039333119785935,10.972515168065065,9.290068509781607,0.9176327028676022,1.6824466582834572,1.6824466582834572,1.6824466582834572,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.05,uncorrected,3276,154,601643,0.1,2950,3.4667829410570437,11.17510976824238,9.290068509781607,0.9219035997559487,1.8850412584607756,1.8850412584607756,1.8850412584607756,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.055,uncorrected,3276,166,601643,0.1,2950,3.49860169700926,11.277676931084866,9.290068509781607,0.9243441122635754,1.9876084213032565,1.9876084213032565,1.9876084213032565,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.06,uncorrected,3276,183,601643,0.1,2950,3.588125622517847,11.566255625353325,9.290068509781607,0.9273947528981086,2.2761871155717164,2.2761871155717164,2.2761871155717164,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.065,uncorrected,3276,195,601643,0.1,2950,3.6440422505155547,11.746501826620783,9.290068509781607,0.9322757779133618,2.456433316839176,2.456433316839176,2.456433316839176,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.07,uncorrected,3276,214,601643,0.1,2950,3.7306517498053444,12.02568592265213,9.290068509781607,0.9359365466748018,2.735617412870524,2.735617412870524,2.735617412870524,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.075,uncorrected,3276,229,601643,0.1,2950,3.7725477904218105,12.160737023544243,9.290068509781607,0.938987187309335,2.8706685137626367,2.8706685137626367,2.8706685137626367,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.08,uncorrected,3276,245,601643,0.1,2950,3.881883293826702,12.513177967465337,9.290068509781607,0.9450884685784015,3.223109457683733,3.223109457683733,3.223109457683733,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.085,uncorrected,3276,262,601643,0.1,2950,3.9763706017594176,12.817756031857185,9.290068509781607,0.947528981086028,3.5276875220755763,3.5276875220755763,3.5276875220755763,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.09,uncorrected,3276,279,601643,0.1,2950,4.100619402545429,13.218269710089604,9.290068509781607,0.951189749847468,3.928201200307995,3.928201200307995,3.928201200307995,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.095,uncorrected,3276,285,601643,0.1,2950,4.121236918744331,13.284729886740001,9.290068509781607,0.9517998779743746,3.994661376958395,3.994661376958395,3.994661376958395,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.096,uncorrected,3276,286,601643,0.1,2950,4.121236918744331,13.284729886740001,9.290068509781607,0.9517998779743746,3.994661376958395,3.994661376958395,3.994661376958395,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.097,uncorrected,3276,290,601643,0.1,2950,4.230617567724644,13.63731635657647,9.290068509781607,0.9524100061012812,4.347247846794861,4.347247846794861,4.347247846794861,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.098,uncorrected,3276,296,601643,0.1,2950,4.32380212339521,13.937695023492935,9.290068509781607,0.9542403904820013,4.647626513711331,4.647626513711331,4.647626513711331,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.099,uncorrected,3276,299,601643,0.1,2950,4.333365937064576,13.968523797424076,9.290068509781607,0.9560707748627212,4.67845528764247,4.67845528764247,4.67845528764247,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.1,uncorrected,3276,303,601643,0.1,2950,4.354909488438435,14.037969031087087,9.290068509781607,0.9566809029896278,4.74790052130548,4.74790052130548,4.74790052130548,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.105,uncorrected,3276,327,601643,0.1,2950,4.537465019289873,14.626433359760213,9.290068509781607,0.961561928004881,5.336364849978606,5.336364849978606,5.336364849978606,0.0,False
cpusmall,adaptive,0,variance_inflate,10.0,0.0,0.11,uncorrected,3276,336,601643,0.1,2950,4.63833520902903,14.951586523902304,9.290068509781607,0.9670530811470409,5.661518014120697,5.661518014120697,5.661518014120697,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.0,uncorrected,3276,0,601643,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.005,uncorrected,3276,19,601643,0.1,2950,2.9317892170194813,9.450567536123977,9.290068509781607,0.8865161683953631,0.16049902634236768,0.16049902634236768,0.16049902634236768,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.01,uncorrected,3276,44,601643,0.1,2950,3.061692200629541,9.869307366608426,9.290068509781607,0.8956680902989628,0.579238856826817,0.579238856826817,0.579238856826817,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.015,uncorrected,3276,61,601643,0.1,2950,3.084415875589291,9.942556706509595,9.290068509781607,0.8993288590604027,0.6524881967279886,0.6524881967279886,0.6524881967279886,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.02,uncorrected,3276,72,601643,0.1,2950,3.1441360619564773,10.135063606820381,9.290068509781607,0.9035997559487492,0.8449950970387733,0.8449950970387733,0.8449950970387733,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.025,uncorrected,3276,88,601643,0.1,2950,3.215471838458765,10.36501314400508,9.290068509781607,0.9084807809640024,1.0749446342234705,1.0749446342234705,1.0749446342234705,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.03,uncorrected,3276,102,601643,0.1,2950,3.275993018537756,10.560102032517971,9.290068509781607,0.9121415497254424,1.2700335227363666,1.2700335227363666,1.2700335227363666,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.035,uncorrected,3276,116,601643,0.1,2950,3.3245688907553306,10.7166854452522,9.290068509781607,0.9133618059792556,1.4266169354705933,1.4266169354705933,1.4266169354705933,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.04,uncorrected,3276,130,601643,0.1,2950,3.397610412740341,10.95213342099801,9.290068509781607,0.9176327028676022,1.6620649112164012,1.6620649112164012,1.6620649112164012,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.045,uncorrected,3276,141,601643,0.1,2950,3.453960818491782,11.133777896716278,9.290068509781607,0.9212934716290421,1.8437093869346717,1.8437093869346717,1.8437093869346717,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.05,uncorrected,3276,154,601643,0.1,2950,3.505503254080593,11.29992397082033,9.290068509781607,0.9243441122635754,2.009855461038724,2.009855461038724,2.009855461038724,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.055,uncorrected,3276,166,601643,0.1,2950,3.5931836695703945,11.58256014513036,9.290068509781607,0.9286150091519219,2.2924916353487523,2.2924916353487523,2.2924916353487523,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.06,uncorrected,3276,183,601643,0.1,2950,3.6734466943604107,11.841286499681447,9.290068509781607,0.9353264185478951,2.551217989899841,2.551217989899841,2.551217989899841,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.065,uncorrected,3276,195,601643,0.1,2950,3.742899133433601,12.065165133997798,9.290068509781607,0.9365466748017084,2.7750966242161903,2.7750966242161903,2.7750966242161903,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.07,uncorrected,3276,214,601643,0.1,2950,3.843449205486555,12.389286404784322,9.290068509781607,0.9426479560707749,3.099217895002711,3.099217895002711,3.099217895002711,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.075,uncorrected,3276,229,601643,0.1,2950,3.921227142932734,12.640002126906664,9.290068509781607,0.9463087248322147,3.3499336171250556,3.3499336171250556,3.3499336171250556,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.08,uncorrected,3276,245,601643,0.1,2950,4.100619402545429,13.218269710089604,9.290068509781607,0.951189749847468,3.928201200307995,3.928201200307995,3.928201200307995,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.085,uncorrected,3276,262,601643,0.1,2950,4.321780770428716,13.93117923012918,9.290068509781607,0.9542403904820013,4.64111072034757,4.64111072034757,4.64111072034757,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.09,uncorrected,3276,279,601643,0.1,2950,4.482670842423535,14.449805358655793,9.290068509781607,0.9609517998779744,5.159736848874185,5.159736848874185,5.159736848874185,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.095,uncorrected,3276,285,601643,0.1,2950,4.508856589536789,14.534214623189909,9.290068509781607,0.9609517998779744,5.244146113408301,5.244146113408301,5.244146113408301,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.096,uncorrected,3276,286,601643,0.1,2950,4.508856589536789,14.534214623189909,9.290068509781607,0.9609517998779744,5.244146113408301,5.244146113408301,5.244146113408301,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.097,uncorrected,3276,290,601643,0.1,2950,4.518973711671602,14.566826976578485,9.290068509781607,0.9609517998779744,5.276758466796879,5.276758466796879,5.276758466796879,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.098,uncorrected,3276,296,601643,0.1,2950,4.603884499438601,14.840535307886595,9.290068509781607,0.9646125686394142,5.55046679810499,5.55046679810499,5.55046679810499,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.099,uncorrected,3276,299,601643,0.1,2950,4.644098610298618,14.970164739764423,9.290068509781607,0.9676632092739476,5.6800962299828175,5.6800962299828175,5.6800962299828175,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.1,uncorrected,3276,303,601643,0.1,2950,4.687253769866702,15.109274586974042,9.290068509781607,0.9701037217815741,5.819206077192434,5.819206077192434,5.819206077192434,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.105,uncorrected,3276,327,601643,0.1,2950,4.974903213777969,16.036507172669804,9.290068509781607,0.9768151311775473,6.746438662888198,6.746438662888198,6.746438662888198,0.0,False
cpusmall,adaptive,0,variance_inflate,15.0,0.0,0.11,uncorrected,3276,336,601643,0.1,2950,5.122934658722111,16.51368375814646,9.290068509781607,0.9774252593044539,7.223615248364854,7.223615248364854,7.223615248364854,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.0,uncorrected,3276,0,600743,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.005,uncorrected,3276,12,600743,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.01,uncorrected,3276,27,600743,0.1,2950,2.8802801172000643,9.284528919247133,9.290068509781607,0.8834655277608298,-0.005539590534473374,0.005539590534473374,0.005539590534473374,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.015,uncorrected,3276,42,600743,0.1,2950,2.8734190757751548,9.262412480937776,9.290068509781607,0.8834655277608298,-0.02765602884383109,0.02765602884383109,0.02765602884383109,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.02,uncorrected,3276,57,600743,0.1,2950,2.873252371911278,9.261875114160194,9.290068509781607,0.8834655277608298,-0.028193395621412987,0.028193395621412987,0.028193395621412987,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.025,uncorrected,3276,68,600743,0.1,2950,2.8734190757751548,9.262412480937776,9.290068509781607,0.8834655277608298,-0.02765602884383109,0.02765602884383109,0.02765602884383109,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.03,uncorrected,3276,80,600743,0.1,2950,2.87399974424188,9.26428425484602,9.290068509781607,0.8834655277608298,-0.02578425493558802,0.02578425493558802,0.02578425493558802,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.035,uncorrected,3276,98,600743,0.1,2950,2.87399974424188,9.26428425484602,9.290068509781607,0.8834655277608298,-0.02578425493558802,0.02578425493558802,0.02578425493558802,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.04,uncorrected,3276,120,600743,0.1,2950,2.843477741839319,9.165897152741731,9.290068509781607,0.8791946308724832,-0.12417135703987495,0.12417135703987495,0.12417135703987495,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.045,uncorrected,3276,134,600743,0.1,2950,2.82362992209008,9.101918078156114,9.290068509781607,0.8773642464917633,-0.1881504316254927,0.1881504316254927,0.1881504316254927,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.05,uncorrected,3276,154,600743,0.1,2950,2.830540865670932,9.12419537512891,9.290068509781607,0.8779743746186699,-0.1658731346526963,0.1658731346526963,0.1658731346526963,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.055,uncorrected,3276,165,600743,0.1,2950,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.06,uncorrected,3276,179,600743,0.1,2950,2.8205164176059556,9.091881754865739,9.290068509781607,0.8773642464917633,-0.19818675491586685,0.19818675491586685,0.19818675491586685,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.065,uncorrected,3276,189,600743,0.1,2950,2.82362992209008,9.101918078156114,9.290068509781607,0.8773642464917633,-0.1881504316254927,0.1881504316254927,0.1881504316254927,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.07,uncorrected,3276,207,600743,0.1,2950,2.819738454254493,9.089374004598108,9.290068509781607,0.8773642464917633,-0.2006945051835001,0.2006945051835001,0.2006945051835001,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.075,uncorrected,3276,230,600743,0.1,2950,2.819738454254493,9.089374004598108,9.290068509781607,0.8773642464917633,-0.2006945051835001,0.2006945051835001,0.2006945051835001,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.08,uncorrected,3276,244,600743,0.1,2950,2.818948265907387,9.086826847286376,9.290068509781607,0.8773642464917633,-0.20324166249523123,0.20324166249523123,0.20324166249523123,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.085,uncorrected,3276,262,600743,0.1,2950,2.818999612466746,9.086992361957126,9.290068509781607,0.8773642464917633,-0.2030761478244789,0.2030761478244789,0.2030761478244789,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.09,uncorrected,3276,275,600743,0.1,2950,2.818948265907387,9.086826847286376,9.290068509781607,0.8773642464917633,-0.20324166249523123,0.20324166249523123,0.20324166249523123,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.095,uncorrected,3276,287,600743,0.1,2950,2.816801868586646,9.07990797579273,9.290068509781607,0.87614399023795,-0.21016053398887813,0.21016053398887813,0.21016053398887813,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.096,uncorrected,3276,290,600743,0.1,2950,2.816801868586646,9.07990797579273,9.290068509781607,0.87614399023795,-0.21016053398887813,0.21016053398887813,0.21016053398887813,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.097,uncorrected,3276,293,600743,0.1,2950,2.816801868586646,9.07990797579273,9.290068509781607,0.87614399023795,-0.21016053398887813,0.21016053398887813,0.21016053398887813,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.098,uncorrected,3276,296,600743,0.1,2950,2.816801868586646,9.07990797579273,9.290068509781607,0.87614399023795,-0.21016053398887813,0.21016053398887813,0.21016053398887813,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.099,uncorrected,3276,302,600743,0.1,2950,2.818948265907387,9.086826847286376,9.290068509781607,0.8773642464917633,-0.20324166249523123,0.20324166249523123,0.20324166249523123,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.1,uncorrected,3276,304,600743,0.1,2950,2.816801868586646,9.07990797579273,9.290068509781607,0.87614399023795,-0.21016053398887813,0.21016053398887813,0.21016053398887813,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.105,uncorrected,3276,324,600743,0.1,2950,2.816801868586646,9.07990797579273,9.290068509781607,0.87614399023795,-0.21016053398887813,0.21016053398887813,0.21016053398887813,0.0,False
cpusmall,adaptive,0,t_noise,1.0,0.0,0.11,uncorrected,3276,341,600743,0.1,2950,2.7953329258122697,9.010703241550377,9.290068509781607,0.8743136058572301,-0.2793652682312297,0.2793652682312297,0.2793652682312297,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.0,uncorrected,3276,0,600743,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.005,uncorrected,3276,12,600743,0.1,2950,2.906943742556841,9.370478615333507,9.290068509781607,0.8840756558877364,0.08041010555189826,0.08041010555189826,0.08041010555189826,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.01,uncorrected,3276,27,600743,0.1,2950,2.9190191924942717,9.409403601652539,9.290068509781607,0.8859060402684564,0.11933509187093168,0.11933509187093168,0.11933509187093168,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.015,uncorrected,3276,42,600743,0.1,2950,2.9190191924942717,9.409403601652539,9.290068509781607,0.8859060402684564,0.11933509187093168,0.11933509187093168,0.11933509187093168,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.02,uncorrected,3276,57,600743,0.1,2950,2.9253420818272144,9.429785316790014,9.290068509781607,0.8859060402684564,0.13971680700840725,0.13971680700840725,0.13971680700840725,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.025,uncorrected,3276,68,600743,0.1,2950,2.9408234185622693,9.47968911530144,9.290068509781607,0.8877364246491763,0.18962060551983345,0.18962060551983345,0.18962060551983345,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.03,uncorrected,3276,80,600743,0.1,2950,2.959229241646958,9.539019940692986,9.290068509781607,0.888346552776083,0.24895143091137997,0.24895143091137997,0.24895143091137997,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.035,uncorrected,3276,98,600743,0.1,2950,2.98598790836176,9.625276000813829,9.290068509781607,0.8901769371568029,0.33520749103222236,0.33520749103222236,0.33520749103222236,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.04,uncorrected,3276,120,600743,0.1,2950,2.9811686933207775,9.609741351545212,9.290068509781607,0.8895668090298963,0.3196728417636052,0.3196728417636052,0.3196728417636052,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.045,uncorrected,3276,134,600743,0.1,2950,2.996294305560458,9.658498478819746,9.290068509781607,0.8907870652837095,0.368429969038139,0.368429969038139,0.368429969038139,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.05,uncorrected,3276,154,600743,0.1,2950,3.061692200629541,9.869307366608426,9.290068509781607,0.8956680902989628,0.579238856826817,0.579238856826817,0.579238856826817,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.055,uncorrected,3276,165,600743,0.1,2950,3.055896271852557,9.85062429893648,9.290068509781607,0.8950579621720561,0.5605557891548734,0.5605557891548734,0.5605557891548734,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.06,uncorrected,3276,179,600743,0.1,2950,3.0650547854667636,9.880146595743877,9.290068509781607,0.8962782184258694,0.5900780859622684,0.5900780859622684,0.5900780859622684,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.065,uncorrected,3276,189,600743,0.1,2950,3.070829071022485,9.89875989689814,9.290068509781607,0.896888346552776,0.6086913871165335,0.6086913871165335,0.6086913871165335,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.07,uncorrected,3276,207,600743,0.1,2950,3.072591699816836,9.904441697747066,9.290068509781607,0.896888346552776,0.6143731879654588,0.6143731879654588,0.6143731879654588,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.075,uncorrected,3276,230,600743,0.1,2950,3.1148377591576577,10.040621077430242,9.290068509781607,0.900549115314216,0.7505525676486343,0.7505525676486343,0.7505525676486343,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.08,uncorrected,3276,244,600743,0.1,2950,3.1429744922294445,10.13131930859815,9.290068509781607,0.9035997559487492,0.8412507988165425,0.8412507988165425,0.8412507988165425,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.085,uncorrected,3276,262,600743,0.1,2950,3.17366361109934,10.230245107499522,9.290068509781607,0.9060402684563759,0.9401765977179156,0.9401765977179156,0.9401765977179156,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.09,uncorrected,3276,275,600743,0.1,2950,3.175891818302016,10.237427691612707,9.290068509781607,0.9060402684563759,0.9473591818310997,0.9473591818310997,0.9473591818310997,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.095,uncorrected,3276,287,600743,0.1,2950,3.175891818302016,10.237427691612707,9.290068509781607,0.9060402684563759,0.9473591818310997,0.9473591818310997,0.9473591818310997,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.096,uncorrected,3276,290,600743,0.1,2950,3.1769658749479985,10.240889893060054,9.290068509781607,0.9060402684563759,0.9508213832784467,0.9508213832784467,0.9508213832784467,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.097,uncorrected,3276,293,600743,0.1,2950,3.1938991359864377,10.295473942323074,9.290068509781607,0.9084807809640024,1.005405432541468,1.005405432541468,1.005405432541468,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.098,uncorrected,3276,296,600743,0.1,2950,3.199778488532862,10.314425924950648,9.290068509781607,0.9084807809640024,1.0243574151690429,1.0243574151690429,1.0243574151690429,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.099,uncorrected,3276,302,600743,0.1,2950,3.205687972674324,10.333475036209514,9.290068509781607,0.9084807809640024,1.0434065264279064,1.0434065264279064,1.0434065264279064,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.1,uncorrected,3276,304,600743,0.1,2950,3.2129063224583327,10.356743251310766,9.290068509781607,0.9084807809640024,1.0666747415291586,1.0666747415291586,1.0666747415291586,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.105,uncorrected,3276,324,600743,0.1,2950,3.23693123383516,10.434187102389162,9.290068509781607,0.9103111653447223,1.1441185926075526,1.1441185926075526,1.1441185926075526,0.0,False
cpusmall,adaptive,0,t_noise,3.0,0.0,0.11,uncorrected,3276,341,600743,0.1,2950,3.246409065408501,10.46473871464692,9.290068509781607,0.9109212934716291,1.1746702048653155,1.1746702048653155,1.1746702048653155,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.0,uncorrected,3276,0,600743,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.005,uncorrected,3276,12,600743,0.1,2950,2.9179971524358463,9.406109074699271,9.290068509781607,0.8859060402684564,0.11604056491766315,0.11604056491766315,0.11604056491766315,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.01,uncorrected,3276,27,600743,0.1,2950,2.9317892170194813,9.450567536123977,9.290068509781607,0.8865161683953631,0.16049902634236768,0.16049902634236768,0.16049902634236768,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.015,uncorrected,3276,42,600743,0.1,2950,2.9430974332181337,9.48701935888056,9.290068509781607,0.8877364246491763,0.19695084909895075,0.19695084909895075,0.19695084909895075,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.02,uncorrected,3276,57,600743,0.1,2950,2.9762658331411065,9.593937073741348,9.290068509781607,0.8889566809029896,0.3038685639597395,0.3038685639597395,0.3038685639597395,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.025,uncorrected,3276,68,600743,0.1,2950,3.0364112043815794,9.78781454951404,9.290068509781607,0.8950579621720561,0.4977460397324328,0.4977460397324328,0.4977460397324328,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.03,uncorrected,3276,80,600743,0.1,2950,3.071527870442272,9.901012463717258,9.290068509781607,0.896888346552776,0.6109439539356503,0.6109439539356503,0.6109439539356503,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.035,uncorrected,3276,98,600743,0.1,2950,3.084415875589291,9.942556706509595,9.290068509781607,0.8993288590604027,0.6524881967279886,0.6524881967279886,0.6524881967279886,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.04,uncorrected,3276,120,600743,0.1,2950,3.1117427278138545,10.030644301961107,9.290068509781607,0.900549115314216,0.7405757921795001,0.7405757921795001,0.7405757921795001,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.045,uncorrected,3276,134,600743,0.1,2950,3.164195603923692,10.199725164003404,9.290068509781607,0.9048200122025626,0.9096566542217958,0.9096566542217958,0.9096566542217958,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.05,uncorrected,3276,154,600743,0.1,2950,3.215471838458765,10.36501314400508,9.290068509781607,0.9084807809640024,1.0749446342234705,1.0749446342234705,1.0749446342234705,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.055,uncorrected,3276,165,600743,0.1,2950,3.2201736009353237,10.380169187135868,9.290068509781607,0.9084807809640024,1.09010067735426,1.09010067735426,1.09010067735426,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.06,uncorrected,3276,179,600743,0.1,2950,3.2719003545552874,10.546909406955246,9.290068509781607,0.9121415497254424,1.256840897173639,1.256840897173639,1.256840897173639,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.065,uncorrected,3276,189,600743,0.1,2950,3.290044246163343,10.605395901146109,9.290068509781607,0.9121415497254424,1.3153273913645012,1.3153273913645012,1.3153273913645012,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.07,uncorrected,3276,207,600743,0.1,2950,3.311891207496047,10.675819171119011,9.290068509781607,0.912751677852349,1.3857506613374042,1.3857506613374042,1.3857506613374042,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.075,uncorrected,3276,230,600743,0.1,2950,3.385188740971637,10.912092395101528,9.290068509781607,0.9164124466137888,1.62202388531992,1.62202388531992,1.62202388531992,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.08,uncorrected,3276,244,600743,0.1,2950,3.4039333119785935,10.972515168065065,9.290068509781607,0.9176327028676022,1.6824466582834572,1.6824466582834572,1.6824466582834572,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.085,uncorrected,3276,262,600743,0.1,2950,3.443426510285779,11.099820751854281,9.290068509781607,0.9200732153752288,1.8097522420726735,1.8097522420726735,1.8097522420726735,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.09,uncorrected,3276,275,600743,0.1,2950,3.4795552649443238,11.216281114664314,9.290068509781607,0.9231238560097621,1.9262126048827064,1.9262126048827064,1.9262126048827064,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.095,uncorrected,3276,287,600743,0.1,2950,3.4884088512601132,11.244820484046171,9.290068509781607,0.9231238560097621,1.954751974264566,1.954751974264566,1.954751974264566,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.096,uncorrected,3276,290,600743,0.1,2950,3.4885947368999015,11.245419682918527,9.290068509781607,0.9231238560097621,1.955351173136919,1.955351173136919,1.955351173136919,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.097,uncorrected,3276,293,600743,0.1,2950,3.494768430697173,11.265320469045903,9.290068509781607,0.9231238560097621,1.9752519592642992,1.9752519592642992,1.9752519592642992,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.098,uncorrected,3276,296,600743,0.1,2950,3.496135830094816,11.269728255349664,9.290068509781607,0.9237339841366687,1.9796597455680562,1.9796597455680562,1.9796597455680562,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.099,uncorrected,3276,302,600743,0.1,2950,3.49860169700926,11.277676931084866,9.290068509781607,0.9243441122635754,1.9876084213032565,1.9876084213032565,1.9876084213032565,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.1,uncorrected,3276,304,600743,0.1,2950,3.505503254080593,11.29992397082033,9.290068509781607,0.9243441122635754,2.009855461038724,2.009855461038724,2.009855461038724,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.105,uncorrected,3276,324,600743,0.1,2950,3.556183748450396,11.46329159357627,9.290068509781607,0.9261744966442953,2.1732230837946656,2.1732230837946656,2.1732230837946656,0.0,False
cpusmall,adaptive,0,t_noise,5.0,0.0,0.11,uncorrected,3276,341,600743,0.1,2950,3.6059713631060237,11.623781035325383,9.290068509781607,0.9286150091519219,2.333712525543778,2.333712525543778,2.333712525543778,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.0,uncorrected,3276,0,600743,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.005,uncorrected,3276,12,600743,0.1,2950,2.9190191924942717,9.409403601652539,9.290068509781607,0.8859060402684564,0.11933509187093168,0.11933509187093168,0.11933509187093168,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.01,uncorrected,3276,27,600743,0.1,2950,2.9451271648560993,9.493562160734609,9.290068509781607,0.8877364246491763,0.20349365095300162,0.20349365095300162,0.20349365095300162,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.015,uncorrected,3276,42,600743,0.1,2950,2.9762658331411065,9.593937073741348,9.290068509781607,0.8889566809029896,0.3038685639597395,0.3038685639597395,0.3038685639597395,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.02,uncorrected,3276,57,600743,0.1,2950,3.064321674253119,9.877783425501004,9.290068509781607,0.8956680902989628,0.5877149157193954,0.5877149157193954,0.5877149157193954,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.025,uncorrected,3276,68,600743,0.1,2950,3.082376145688357,9.935981675442449,9.290068509781607,0.8993288590604027,0.6459131656608412,0.6459131656608412,0.6459131656608412,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.03,uncorrected,3276,80,600743,0.1,2950,3.1334091723056177,10.100485679284017,9.290068509781607,0.9035997559487492,0.8104171695024073,0.8104171695024073,0.8104171695024073,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.035,uncorrected,3276,98,600743,0.1,2950,3.2053199709534197,10.332288789566466,9.290068509781607,0.9084807809640024,1.0422202797848579,1.0422202797848579,1.0422202797848579,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.04,uncorrected,3276,120,600743,0.1,2950,3.2523405942197265,10.483858886485175,9.290068509781607,0.9109212934716291,1.193790376703569,1.193790376703569,1.193790376703569,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.045,uncorrected,3276,134,600743,0.1,2950,3.326702488667514,10.7235630580925,9.290068509781607,0.9133618059792556,1.4334945483108925,1.4334945483108925,1.4334945483108925,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.05,uncorrected,3276,154,600743,0.1,2950,3.414558427236919,11.006765027756542,9.290068509781607,0.9182428309945089,1.7166965179749363,1.7166965179749363,1.7166965179749363,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.055,uncorrected,3276,165,600743,0.1,2950,3.453960818491782,11.133777896716278,9.290068509781607,0.9212934716290421,1.8437093869346717,1.8437093869346717,1.8437093869346717,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.06,uncorrected,3276,179,600743,0.1,2950,3.49860169700926,11.277676931084866,9.290068509781607,0.9243441122635754,1.9876084213032565,1.9876084213032565,1.9876084213032565,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.065,uncorrected,3276,189,600743,0.1,2950,3.5799190129183978,11.539801773278294,9.290068509781607,0.9273947528981086,2.249733263496688,2.249733263496688,2.249733263496688,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.07,uncorrected,3276,207,600743,0.1,2950,3.6324981094988686,11.709289504639585,9.290068509781607,0.9322757779133618,2.419220994857978,2.419220994857978,2.419220994857978,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.075,uncorrected,3276,230,600743,0.1,2950,3.7310233143187532,12.026883653889975,9.290068509781607,0.9359365466748018,2.7368151441083675,2.7368151441083675,2.7368151441083675,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.08,uncorrected,3276,244,600743,0.1,2950,3.7536564644959665,12.099841188853024,9.290068509781607,0.9383770591824283,2.8097726790714166,2.8097726790714166,2.8097726790714166,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.085,uncorrected,3276,262,600743,0.1,2950,3.853440000067997,12.421491543674707,9.290068509781607,0.9426479560707749,3.131423033893101,3.131423033893101,3.131423033893101,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.09,uncorrected,3276,275,600743,0.1,2950,3.9209106175100796,12.63898181314525,9.290068509781607,0.9463087248322147,3.348913303363639,3.348913303363639,3.348913303363639,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.095,uncorrected,3276,287,600743,0.1,2950,3.9551099823955407,12.749222824220105,9.290068509781607,0.947528981086028,3.4591543144384986,3.4591543144384986,3.4591543144384986,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.096,uncorrected,3276,290,600743,0.1,2950,3.9582099469603484,12.759215501834593,9.290068509781607,0.947528981086028,3.4691469920529854,3.4691469920529854,3.4691469920529854,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.097,uncorrected,3276,293,600743,0.1,2950,3.9763706017594176,12.817756031857185,9.290068509781607,0.947528981086028,3.5276875220755763,3.5276875220755763,3.5276875220755763,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.098,uncorrected,3276,296,600743,0.1,2950,3.995993057842612,12.881008650893481,9.290068509781607,0.947528981086028,3.590940141111872,3.590940141111872,3.590940141111872,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.099,uncorrected,3276,302,600743,0.1,2950,4.027882246892019,12.983802853503319,9.290068509781607,0.949359365466748,3.6937343437217125,3.6937343437217125,3.6937343437217125,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.1,uncorrected,3276,304,600743,0.1,2950,4.055594000611562,13.073131171702546,9.290068509781607,0.949359365466748,3.783062661920938,3.783062661920938,3.783062661920938,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.105,uncorrected,3276,324,600743,0.1,2950,4.121236918744331,13.284729886740001,9.290068509781607,0.9517998779743746,3.994661376958395,3.994661376958395,3.994661376958395,0.0,False
cpusmall,adaptive,0,t_noise,10.0,0.0,0.11,uncorrected,3276,341,600743,0.1,2950,4.32380212339521,13.937695023492935,9.290068509781607,0.9542403904820013,4.647626513711331,4.647626513711331,4.647626513711331,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.0,uncorrected,3276,0,601543,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.005,uncorrected,3276,11,601543,0.1,2950,2.897276142721299,9.339315288642887,9.290068509781607,0.8840756558877364,0.04924677886127965,0.04924677886127965,0.04924677886127965,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.01,uncorrected,3276,24,601543,0.1,2950,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.015,uncorrected,3276,41,601543,0.1,2950,2.9193691504502857,9.410531684557991,9.290068509781607,0.8859060402684564,0.1204631747763856,0.1204631747763856,0.1204631747763856,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.02,uncorrected,3276,61,601543,0.1,2950,2.923402309138631,9.423532495921526,9.290068509781607,0.8859060402684564,0.13346398613991936,0.13346398613991936,0.13346398613991936,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.025,uncorrected,3276,82,601543,0.1,2950,2.9254460273542233,9.430120383246146,9.290068509781607,0.8859060402684564,0.14005187346454012,0.14005187346454012,0.14005187346454012,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.03,uncorrected,3276,97,601543,0.1,2950,2.9451271648560993,9.493562160734609,9.290068509781607,0.8877364246491763,0.20349365095300162,0.20349365095300162,0.20349365095300162,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.035,uncorrected,3276,115,601543,0.1,2950,2.9451271648560993,9.493562160734609,9.290068509781607,0.8877364246491763,0.20349365095300162,0.20349365095300162,0.20349365095300162,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.04,uncorrected,3276,139,601543,0.1,2950,2.969388367122154,9.571767691061241,9.290068509781607,0.8889566809029896,0.28169918127963495,0.28169918127963495,0.28169918127963495,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.045,uncorrected,3276,154,601543,0.1,2950,2.9960275853043052,9.657638711078127,9.290068509781607,0.8907870652837095,0.36757020129651824,0.36757020129651824,0.36757020129651824,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.05,uncorrected,3276,173,601543,0.1,2950,3.061692200629541,9.869307366608426,9.290068509781607,0.8956680902989628,0.579238856826817,0.579238856826817,0.579238856826817,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.055,uncorrected,3276,193,601543,0.1,2950,3.0740297752254966,9.909077306846346,9.290068509781607,0.896888346552776,0.6190087970647384,0.6190087970647384,0.6190087970647384,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.06,uncorrected,3276,209,601543,0.1,2950,3.084415875589291,9.942556706509595,9.290068509781607,0.8993288590604027,0.6524881967279886,0.6524881967279886,0.6524881967279886,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.065,uncorrected,3276,220,601543,0.1,2950,3.1117427278138545,10.030644301961107,9.290068509781607,0.900549115314216,0.7405757921795001,0.7405757921795001,0.7405757921795001,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.07,uncorrected,3276,238,601543,0.1,2950,3.1130221189783356,10.034768395376437,9.290068509781607,0.900549115314216,0.7446998855948311,0.7446998855948311,0.7446998855948311,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.075,uncorrected,3276,260,601543,0.1,2950,3.17366361109934,10.230245107499522,9.290068509781607,0.9060402684563759,0.9401765977179156,0.9401765977179156,0.9401765977179156,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.08,uncorrected,3276,276,601543,0.1,2950,3.199778488532862,10.314425924950648,9.290068509781607,0.9084807809640024,1.0243574151690429,1.0243574151690429,1.0243574151690429,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.085,uncorrected,3276,293,601543,0.1,2950,3.205687972674324,10.333475036209514,9.290068509781607,0.9084807809640024,1.0434065264279064,1.0434065264279064,1.0434065264279064,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.09,uncorrected,3276,308,601543,0.1,2950,3.246409065408501,10.46473871464692,9.290068509781607,0.9109212934716291,1.1746702048653155,1.1746702048653155,1.1746702048653155,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.095,uncorrected,3276,323,601543,0.1,2950,3.256302817124355,10.496631037680764,9.290068509781607,0.9109212934716291,1.2065625278991576,1.2065625278991576,1.2065625278991576,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.096,uncorrected,3276,326,601543,0.1,2950,3.256302817124355,10.496631037680764,9.290068509781607,0.9109212934716291,1.2065625278991576,1.2065625278991576,1.2065625278991576,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.097,uncorrected,3276,329,601543,0.1,2950,3.275993018537756,10.560102032517971,9.290068509781607,0.9121415497254424,1.2700335227363666,1.2700335227363666,1.2700335227363666,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.098,uncorrected,3276,335,601543,0.1,2950,3.290044246163343,10.605395901146109,9.290068509781607,0.9121415497254424,1.3153273913645012,1.3153273913645012,1.3153273913645012,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.099,uncorrected,3276,338,601543,0.1,2950,3.290044246163343,10.605395901146109,9.290068509781607,0.9121415497254424,1.3153273913645012,1.3153273913645012,1.3153273913645012,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.1,uncorrected,3276,338,601543,0.1,2950,3.290044246163343,10.605395901146109,9.290068509781607,0.9121415497254424,1.3153273913645012,1.3153273913645012,1.3153273913645012,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.105,uncorrected,3276,346,601543,0.1,2950,3.294903038666906,10.621058127622819,9.290068509781607,0.9121415497254424,1.3309896178412104,1.3309896178412104,1.3309896178412104,0.0,False
cpusmall,adaptive,0,heteroscedastic,1.5,0.0,0.11,uncorrected,3276,360,601543,0.1,2950,3.2952753170761313,10.622258160090432,9.290068509781607,0.9121415497254424,1.332189650308825,1.332189650308825,1.332189650308825,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.0,uncorrected,3276,0,601543,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.005,uncorrected,3276,11,601543,0.1,2950,2.897276142721299,9.339315288642887,9.290068509781607,0.8840756558877364,0.04924677886127965,0.04924677886127965,0.04924677886127965,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.01,uncorrected,3276,24,601543,0.1,2950,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.015,uncorrected,3276,41,601543,0.1,2950,2.920356414323316,9.413714111130096,9.290068509781607,0.8859060402684564,0.12364560134848915,0.12364560134848915,0.12364560134848915,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.02,uncorrected,3276,61,601543,0.1,2950,2.9317892170194813,9.450567536123977,9.290068509781607,0.8865161683953631,0.16049902634236768,0.16049902634236768,0.16049902634236768,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.025,uncorrected,3276,82,601543,0.1,2950,2.9317892170194813,9.450567536123977,9.290068509781607,0.8865161683953631,0.16049902634236768,0.16049902634236768,0.16049902634236768,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.03,uncorrected,3276,97,601543,0.1,2950,2.954286256484042,9.52308632075844,9.290068509781607,0.8877364246491763,0.2330178109768316,0.2330178109768316,0.2330178109768316,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.035,uncorrected,3276,115,601543,0.1,2950,2.954286256484042,9.52308632075844,9.290068509781607,0.8877364246491763,0.2330178109768316,0.2330178109768316,0.2330178109768316,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.04,uncorrected,3276,139,601543,0.1,2950,2.985182984597105,9.62268134416009,9.290068509781607,0.8901769371568029,0.33261283437848216,0.33261283437848216,0.33261283437848216,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.045,uncorrected,3276,154,601543,0.1,2950,3.0364112043815794,9.78781454951404,9.290068509781607,0.8950579621720561,0.4977460397324328,0.4977460397324328,0.4977460397324328,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.05,uncorrected,3276,173,601543,0.1,2950,3.070829071022485,9.89875989689814,9.290068509781607,0.896888346552776,0.6086913871165335,0.6086913871165335,0.6086913871165335,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.055,uncorrected,3276,193,601543,0.1,2950,3.084164587538673,9.941746684192983,9.290068509781607,0.8993288590604027,0.6516781744113771,0.6516781744113771,0.6516781744113771,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.06,uncorrected,3276,209,601543,0.1,2950,3.104647307540836,10.007772347832182,9.290068509781607,0.900549115314216,0.7177038380505752,0.7177038380505752,0.7177038380505752,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.065,uncorrected,3276,220,601543,0.1,2950,3.1429744922294445,10.13131930859815,9.290068509781607,0.9035997559487492,0.8412507988165425,0.8412507988165425,0.8412507988165425,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.07,uncorrected,3276,238,601543,0.1,2950,3.164195603923692,10.199725164003404,9.290068509781607,0.9048200122025626,0.9096566542217958,0.9096566542217958,0.9096566542217958,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.075,uncorrected,3276,260,601543,0.1,2950,3.2129063224583327,10.356743251310766,9.290068509781607,0.9084807809640024,1.0666747415291586,1.0666747415291586,1.0666747415291586,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.08,uncorrected,3276,276,601543,0.1,2950,3.234335725492277,10.425820529941662,9.290068509781607,0.9097010372178157,1.1357520201600546,1.1357520201600546,1.1357520201600546,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.085,uncorrected,3276,293,601543,0.1,2950,3.246409065408501,10.46473871464692,9.290068509781607,0.9109212934716291,1.1746702048653155,1.1746702048653155,1.1746702048653155,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.09,uncorrected,3276,308,601543,0.1,2950,3.2842146641588736,10.586604352926752,9.290068509781607,0.9121415497254424,1.2965358431451446,1.2965358431451446,1.2965358431451446,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.095,uncorrected,3276,323,601543,0.1,2950,3.3063186779213702,10.657856226584387,9.290068509781607,0.912751677852349,1.3677877168027794,1.3677877168027794,1.3677877168027794,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.096,uncorrected,3276,326,601543,0.1,2950,3.3063186779213702,10.657856226584387,9.290068509781607,0.912751677852349,1.3677877168027794,1.3677877168027794,1.3677877168027794,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.097,uncorrected,3276,329,601543,0.1,2950,3.3102692908316635,10.670590953181057,9.290068509781607,0.912751677852349,1.38052244339945,1.38052244339945,1.38052244339945,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.098,uncorrected,3276,335,601543,0.1,2950,3.345367579631747,10.783729628629485,9.290068509781607,0.9145820622330689,1.4936611188478797,1.4936611188478797,1.4936611188478797,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.099,uncorrected,3276,338,601543,0.1,2950,3.345367579631747,10.783729628629485,9.290068509781607,0.9145820622330689,1.4936611188478797,1.4936611188478797,1.4936611188478797,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.1,uncorrected,3276,338,601543,0.1,2950,3.345367579631747,10.783729628629485,9.290068509781607,0.9145820622330689,1.4936611188478797,1.4936611188478797,1.4936611188478797,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.105,uncorrected,3276,346,601543,0.1,2950,3.348334605425069,10.793293780608229,9.290068509781607,0.9151921903599756,1.5032252708266218,1.5032252708266218,1.5032252708266218,0.0,False
cpusmall,adaptive,0,heteroscedastic,3.0,0.0,0.11,uncorrected,3276,360,601543,0.1,2950,3.3505579962630305,10.800460839260117,9.290068509781607,0.9151921903599756,1.5103923294785107,1.5103923294785107,1.5103923294785107,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.0,uncorrected,3276,0,601543,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.005,uncorrected,3276,11,601543,0.1,2950,2.897276142721299,9.339315288642887,9.290068509781607,0.8840756558877364,0.04924677886127965,0.04924677886127965,0.04924677886127965,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.01,uncorrected,3276,24,601543,0.1,2950,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.015,uncorrected,3276,41,601543,0.1,2950,2.923402309138631,9.423532495921526,9.290068509781607,0.8859060402684564,0.13346398613991936,0.13346398613991936,0.13346398613991936,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.02,uncorrected,3276,61,601543,0.1,2950,2.940287003874771,9.477959992620265,9.290068509781607,0.8877364246491763,0.18789148283865845,0.18789148283865845,0.18789148283865845,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.025,uncorrected,3276,82,601543,0.1,2950,2.9408234185622693,9.47968911530144,9.290068509781607,0.8877364246491763,0.18962060551983345,0.18962060551983345,0.18962060551983345,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.03,uncorrected,3276,97,601543,0.1,2950,2.969388367122154,9.571767691061241,9.290068509781607,0.8889566809029896,0.28169918127963495,0.28169918127963495,0.28169918127963495,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.035,uncorrected,3276,115,601543,0.1,2950,2.9762658331411065,9.593937073741348,9.290068509781607,0.8889566809029896,0.3038685639597395,0.3038685639597395,0.3038685639597395,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.04,uncorrected,3276,139,601543,0.1,2950,3.0202747716214264,9.735799061256332,9.290068509781607,0.8938377059182429,0.4457305514747257,0.4457305514747257,0.4457305514747257,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.045,uncorrected,3276,154,601543,0.1,2950,3.064490372140829,9.878327219976999,9.290068509781607,0.8956680902989628,0.5882587101953924,0.5882587101953924,0.5882587101953924,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.05,uncorrected,3276,173,601543,0.1,2950,3.084164587538673,9.941746684192983,9.290068509781607,0.8993288590604027,0.6516781744113771,0.6516781744113771,0.6516781744113771,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.055,uncorrected,3276,193,601543,0.1,2950,3.111486948017665,10.029819800586917,9.290068509781607,0.900549115314216,0.739751290805311,0.739751290805311,0.739751290805311,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.06,uncorrected,3276,209,601543,0.1,2950,3.145274557814057,10.13873352685733,9.290068509781607,0.9035997559487492,0.848665017075723,0.848665017075723,0.848665017075723,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.065,uncorrected,3276,220,601543,0.1,2950,3.175891818302016,10.237427691612707,9.290068509781607,0.9060402684563759,0.9473591818310997,0.9473591818310997,0.9473591818310997,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.07,uncorrected,3276,238,601543,0.1,2950,3.2053199709534197,10.332288789566466,9.290068509781607,0.9084807809640024,1.0422202797848579,1.0422202797848579,1.0422202797848579,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.075,uncorrected,3276,260,601543,0.1,2950,3.23693123383516,10.434187102389162,9.290068509781607,0.9103111653447223,1.1441185926075526,1.1441185926075526,1.1441185926075526,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.08,uncorrected,3276,276,601543,0.1,2950,3.275993018537756,10.560102032517971,9.290068509781607,0.9121415497254424,1.2700335227363666,1.2700335227363666,1.2700335227363666,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.085,uncorrected,3276,293,601543,0.1,2950,3.2988219211459886,10.633690571769792,9.290068509781607,0.912751677852349,1.3436220619881865,1.3436220619881865,1.3436220619881865,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.09,uncorrected,3276,308,601543,0.1,2950,3.3505579962630305,10.800460839260117,9.290068509781607,0.9151921903599756,1.5103923294785107,1.5103923294785107,1.5103923294785107,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.095,uncorrected,3276,323,601543,0.1,2950,3.353836085822343,10.81102769945249,9.290068509781607,0.9151921903599756,1.520959189670881,1.520959189670881,1.520959189670881,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.096,uncorrected,3276,326,601543,0.1,2950,3.353836085822343,10.81102769945249,9.290068509781607,0.9151921903599756,1.520959189670881,1.520959189670881,1.520959189670881,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.097,uncorrected,3276,329,601543,0.1,2950,3.370454104567257,10.864595571096768,9.290068509781607,0.9158023184868822,1.5745270613151618,1.5745270613151618,1.5745270613151618,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.098,uncorrected,3276,335,601543,0.1,2950,3.385188740971637,10.912092395101528,9.290068509781607,0.9164124466137888,1.62202388531992,1.62202388531992,1.62202388531992,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.099,uncorrected,3276,338,601543,0.1,2950,3.385188740971637,10.912092395101528,9.290068509781607,0.9164124466137888,1.62202388531992,1.62202388531992,1.62202388531992,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.1,uncorrected,3276,338,601543,0.1,2950,3.385188740971637,10.912092395101528,9.290068509781607,0.9164124466137888,1.62202388531992,1.62202388531992,1.62202388531992,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.105,uncorrected,3276,346,601543,0.1,2950,3.389255064546369,10.925200112854105,9.290068509781607,0.9164124466137888,1.635131603072497,1.635131603072497,1.635131603072497,0.0,False
cpusmall,adaptive,0,heteroscedastic,5.0,0.0,0.11,uncorrected,3276,360,601543,0.1,2950,3.397610412740341,10.95213342099801,9.290068509781607,0.9176327028676022,1.6620649112164012,1.6620649112164012,1.6620649112164012,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.0,uncorrected,3276,0,601543,0.1,2950,2.8819986289966937,9.290068509781607,9.290068509781607,0.8834655277608298,0.0,0.0,0.0,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.005,uncorrected,3276,11,601543,0.1,2950,2.897276142721299,9.339315288642887,9.290068509781607,0.8840756558877364,0.04924677886127965,0.04924677886127965,0.04924677886127965,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.01,uncorrected,3276,24,601543,0.1,2950,2.9078034951431095,9.373250011665043,9.290068509781607,0.884685784014643,0.08318150188343547,0.08318150188343547,0.08318150188343547,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.015,uncorrected,3276,41,601543,0.1,2950,2.9254460273542233,9.430120383246146,9.290068509781607,0.8859060402684564,0.14005187346454012,0.14005187346454012,0.14005187346454012,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.02,uncorrected,3276,61,601543,0.1,2950,2.9408234185622693,9.47968911530144,9.290068509781607,0.8877364246491763,0.18962060551983345,0.18962060551983345,0.18962060551983345,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.025,uncorrected,3276,82,601543,0.1,2950,2.9533650210389317,9.520116735584939,9.290068509781607,0.8877364246491763,0.23004822580333184,0.23004822580333184,0.23004822580333184,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.03,uncorrected,3276,97,601543,0.1,2950,2.9811686933207775,9.609741351545212,9.290068509781607,0.8895668090298963,0.3196728417636052,0.3196728417636052,0.3196728417636052,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.035,uncorrected,3276,115,601543,0.1,2950,2.98598790836176,9.625276000813829,9.290068509781607,0.8901769371568029,0.33520749103222236,0.33520749103222236,0.33520749103222236,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.04,uncorrected,3276,139,601543,0.1,2950,3.0253243126794516,9.75207616211961,9.290068509781607,0.8938377059182429,0.46200765233800384,0.46200765233800384,0.46200765233800384,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.045,uncorrected,3276,154,601543,0.1,2950,3.071527870442272,9.901012463717258,9.290068509781607,0.896888346552776,0.6109439539356503,0.6109439539356503,0.6109439539356503,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.05,uncorrected,3276,173,601543,0.1,2950,3.104529884911717,10.00739383819025,9.290068509781607,0.900549115314216,0.7173253284086426,0.7173253284086426,0.7173253284086426,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.055,uncorrected,3276,193,601543,0.1,2950,3.145274557814057,10.13873352685733,9.290068509781607,0.9035997559487492,0.848665017075723,0.848665017075723,0.848665017075723,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.06,uncorrected,3276,209,601543,0.1,2950,3.175891818302016,10.237427691612707,9.290068509781607,0.9060402684563759,0.9473591818310997,0.9473591818310997,0.9473591818310997,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.065,uncorrected,3276,220,601543,0.1,2950,3.205687972674324,10.333475036209514,9.290068509781607,0.9084807809640024,1.0434065264279064,1.0434065264279064,1.0434065264279064,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.07,uncorrected,3276,238,601543,0.1,2950,3.2339539676722118,10.424589940771051,9.290068509781607,0.9097010372178157,1.134521430989446,1.134521430989446,1.134521430989446,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.075,uncorrected,3276,260,601543,0.1,2950,3.2719003545552874,10.546909406955246,9.290068509781607,0.9121415497254424,1.256840897173639,1.256840897173639,1.256840897173639,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.08,uncorrected,3276,276,601543,0.1,2950,3.3063186779213702,10.657856226584387,9.290068509781607,0.912751677852349,1.3677877168027794,1.3677877168027794,1.3677877168027794,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.085,uncorrected,3276,293,601543,0.1,2950,3.310325034160629,10.670770640756146,9.290068509781607,0.912751677852349,1.3807021309745389,1.3807021309745389,1.3807021309745389,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.09,uncorrected,3276,308,601543,0.1,2950,3.353604716357622,10.810281884323812,9.290068509781607,0.9151921903599756,1.5202133745422053,1.5202133745422053,1.5202133745422053,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.095,uncorrected,3276,323,601543,0.1,2950,3.3548747830896266,10.814375920605995,9.290068509781607,0.9151921903599756,1.5243074108243893,1.5243074108243893,1.5243074108243893,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.096,uncorrected,3276,326,601543,0.1,2950,3.3548747830896266,10.814375920605995,9.290068509781607,0.9151921903599756,1.5243074108243893,1.5243074108243893,1.5243074108243893,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.097,uncorrected,3276,329,601543,0.1,2950,3.381618124523001,10.900582579969685,9.290068509781607,0.9158023184868822,1.6105140701880754,1.6105140701880754,1.6105140701880754,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.098,uncorrected,3276,335,601543,0.1,2950,3.397610412740341,10.95213342099801,9.290068509781607,0.9176327028676022,1.6620649112164012,1.6620649112164012,1.6620649112164012,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.099,uncorrected,3276,338,601543,0.1,2950,3.397610412740341,10.95213342099801,9.290068509781607,0.9176327028676022,1.6620649112164012,1.6620649112164012,1.6620649112164012,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.1,uncorrected,3276,338,601543,0.1,2950,3.397610412740341,10.95213342099801,9.290068509781607,0.9176327028676022,1.6620649112164012,1.6620649112164012,1.6620649112164012,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.105,uncorrected,3276,346,601543,0.1,2950,3.4039333119785935,10.972515168065065,9.290068509781607,0.9176327028676022,1.6824466582834572,1.6824466582834572,1.6824466582834572,0.0,False
cpusmall,adaptive,0,heteroscedastic,8.0,0.0,0.11,uncorrected,3276,360,601543,0.1,2950,3.409705165278713,10.991120628889028,9.290068509781607,0.9182428309945089,1.701052119107423,1.701052119107423,1.701052119107423,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.0,uncorrected,3276,0,600543,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.005,uncorrected,3276,22,600543,0.1,2950,0.026026474329011784,9.470398071245294,9.362155987530535,0.8993288590604027,0.10824208371475874,0.10824208371475874,0.10824208371475874,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.01,uncorrected,3276,43,600543,0.1,2950,0.028184481511681514,9.545560421907274,9.362155987530535,0.9035997559487492,0.18340443437673729,0.18340443437673729,0.18340443437673729,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.015,uncorrected,3276,58,600543,0.1,2950,0.03182184272953159,9.672247961010868,9.362155987530535,0.9139719341061623,0.3100919734803371,0.3100919734803371,0.3100919734803371,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.02,uncorrected,3276,71,600543,0.1,2950,0.034981042614445124,9.78228137121824,9.362155987530535,0.9158023184868822,0.4201253836877069,0.4201253836877069,0.4201253836877069,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.025,uncorrected,3276,87,600543,0.1,2950,0.037449589060869815,9.868259654850279,9.362155987530535,0.9182428309945089,0.506103667319743,0.506103667319743,0.506103667319743,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.03,uncorrected,3276,101,600543,0.1,2950,0.03967056979986536,9.945615344144766,9.362155987530535,0.9200732153752288,0.5834593566142342,0.5834593566142342,0.5834593566142342,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.035,uncorrected,3276,122,600543,0.1,2950,0.041945529452138364,10.02485109298711,9.362155987530535,0.9206833435021354,0.662695105456577,0.662695105456577,0.662695105456577,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.04,uncorrected,3276,139,600543,0.1,2950,0.047344927570711404,10.21290952857107,9.362155987530535,0.9243441122635754,0.8507535410405309,0.8507535410405309,0.8507535410405309,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.045,uncorrected,3276,153,600543,0.1,2950,0.0494459950584622,10.286088697086823,9.362155987530535,0.9286150091519219,0.9239327095562891,0.9239327095562891,0.9239327095562891,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.05,uncorrected,3276,173,600543,0.1,2950,0.05521564812777552,10.487042934253534,9.362155987530535,0.937156802928615,1.124886946722998,1.124886946722998,1.124886946722998,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.055,uncorrected,3276,191,600543,0.1,2950,0.05819902185048953,10.590952403926822,9.362155987530535,0.9395973154362416,1.2287964163962868,1.2287964163962868,1.2287964163962868,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.06,uncorrected,3276,210,600543,0.1,2950,0.06398396187058386,10.792439078225524,9.362155987530535,0.9420378279438683,1.4302830906949875,1.4302830906949875,1.4302830906949875,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.065,uncorrected,3276,230,600543,0.1,2950,0.07010419039608923,11.005603689659475,9.362155987530535,0.9456985967053081,1.6434477021289393,1.6434477021289393,1.6434477021289393,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.07,uncorrected,3276,252,600543,0.1,2950,0.07833616655384584,11.292319453897512,9.362155987530535,0.9487492373398414,1.9301634663669776,1.9301634663669776,1.9301634663669776,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.075,uncorrected,3276,268,600543,0.1,2950,0.08272806167087049,11.445287045250966,9.362155987530535,0.951189749847468,2.0831310577204296,2.0831310577204296,2.0831310577204296,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.08,uncorrected,3276,287,600543,0.1,2950,0.09338671831967321,11.816522922062004,9.362155987530535,0.9554606467358145,2.45436693453147,2.45436693453147,2.45436693453147,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.085,uncorrected,3276,304,600543,0.1,2950,0.09562382299003702,11.894440200119163,9.362155987530535,0.9579011592434411,2.5322842125886296,2.5322842125886296,2.5322842125886296,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.09,uncorrected,3276,316,600543,0.1,2950,0.09888425249541716,12.007999389245157,9.362155987530535,0.9585112873703477,2.6458434017146226,2.6458434017146226,2.6458434017146226,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.095,uncorrected,3276,335,600543,0.1,2950,0.10238537389335733,12.12994176104791,9.362155987530535,0.9591214154972544,2.7677857735173763,2.7677857735173763,2.7677857735173763,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.096,uncorrected,3276,337,600543,0.1,2950,0.10425649865389364,12.195112135138025,9.362155987530535,0.9603416717510678,2.8329561476074905,2.8329561476074905,2.8329561476074905,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.097,uncorrected,3276,340,600543,0.1,2950,0.10543789565841649,12.236259623727525,9.362155987530535,0.9603416717510678,2.8741036361969874,2.8741036361969874,2.8741036361969874,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.098,uncorrected,3276,344,600543,0.1,2950,0.108374551804009,12.33854194269349,9.362155987530535,0.9621720561317877,2.9763859551629537,2.9763859551629537,2.9763859551629537,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.099,uncorrected,3276,346,600543,0.1,2950,0.11123201643441016,12.438066059331833,9.362155987530535,0.9652226967663209,3.075910071801298,3.075910071801298,3.075910071801298,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.1,uncorrected,3276,349,600543,0.1,2950,0.11472088522296636,12.559581678651815,9.362155987530535,0.9658328248932275,3.197425691121284,3.197425691121284,3.197425691121284,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.105,uncorrected,3276,362,600543,0.1,2950,0.11898034631542848,12.707936656723119,9.362155987530535,0.9670530811470409,3.3457806691925853,3.3457806691925853,3.3457806691925853,0.0,False
cpusmall,cqr,0,shift,3.0,0.0,0.11,uncorrected,3276,373,600543,0.1,2950,0.1254976045172721,12.934929620535039,9.362155987530535,0.9707138499084808,3.572773633004507,3.572773633004507,3.572773633004507,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.0,uncorrected,3276,0,600543,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.005,uncorrected,3276,22,600543,0.1,2950,0.026612153646851766,9.490796999764381,9.362155987530535,0.900549115314216,0.12864101223384716,0.12864101223384716,0.12864101223384716,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.01,uncorrected,3276,43,600543,0.1,2950,0.03087746234057459,9.63935564697081,9.362155987530535,0.9103111653447223,0.27719965944027597,0.27719965944027597,0.27719965944027597,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.015,uncorrected,3276,58,600543,0.1,2950,0.035621489822350805,9.804587838966661,9.362155987530535,0.9158023184868822,0.44243185143613073,0.44243185143613073,0.44243185143613073,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.02,uncorrected,3276,71,600543,0.1,2950,0.03796641654384436,9.886260507126877,9.362155987530535,0.9182428309945089,0.5241045195963431,0.5241045195963431,0.5241045195963431,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.025,uncorrected,3276,87,600543,0.1,2950,0.041387783072192486,10.0054250552396,9.362155987530535,0.9206833435021354,0.6432690677090669,0.6432690677090669,0.6432690677090669,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.03,uncorrected,3276,101,600543,0.1,2950,0.044336604603952945,10.108131088745743,9.362155987530535,0.9231238560097621,0.745975101215207,0.745975101215207,0.745975101215207,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.035,uncorrected,3276,122,600543,0.1,2950,0.05278357471694495,10.402334988882208,9.362155987530535,0.9316656497864552,1.0401790013516727,1.0401790013516727,1.0401790013516727,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.04,uncorrected,3276,139,600543,0.1,2950,0.056897241109793495,10.545612007795167,9.362155987530535,0.9395973154362416,1.1834560202646307,1.1834560202646307,1.1834560202646307,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.045,uncorrected,3276,153,600543,0.1,2950,0.06076325224953216,10.680263313537651,9.362155987530535,0.9402074435631482,1.3181073260071186,1.3181073260071186,1.3181073260071186,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.05,uncorrected,3276,173,600543,0.1,2950,0.06872613069002348,10.957606533907512,9.362155987530535,0.9456985967053081,1.5954505463769757,1.5954505463769757,1.5954505463769757,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.055,uncorrected,3276,191,600543,0.1,2950,0.07686111754230374,11.240944207355488,9.362155987530535,0.9469188529591214,1.87878821982495,1.87878821982495,1.87878821982495,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.06,uncorrected,3276,210,600543,0.1,2950,0.08661825327755895,11.5807805450096,9.362155987530535,0.9542403904820013,2.2186245574790657,2.2186245574790657,2.2186245574790657,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.065,uncorrected,3276,230,600543,0.1,2950,0.09740549372719232,11.956494933664853,9.362155987530535,0.9579011592434411,2.594338946134318,2.594338946134318,2.594338946134318,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.07,uncorrected,3276,252,600543,0.1,2950,0.11911281457357703,12.712550462344575,9.362155987530535,0.9670530811470409,3.350394474814042,3.350394474814042,3.350394474814042,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.075,uncorrected,3276,268,600543,0.1,2950,0.13240790413282,13.175612027458532,9.362155987530535,0.975594874923734,3.813456039927999,3.813456039927999,3.813456039927999,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.08,uncorrected,3276,287,600543,0.1,2950,0.14447439517127175,13.595882097908296,9.362155987530535,0.9768151311775473,4.233726110377765,4.233726110377765,4.233726110377765,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.085,uncorrected,3276,304,600543,0.1,2950,0.14825516985318743,13.72756465888315,9.362155987530535,0.9780353874313605,4.365408671352614,4.365408671352614,4.365408671352614,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.09,uncorrected,3276,316,600543,0.1,2950,0.15907649538114943,14.104466214397826,9.362155987530535,0.9798657718120806,4.742310226867297,4.742310226867297,4.742310226867297,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.095,uncorrected,3276,335,600543,0.1,2950,0.1768188444381129,14.7224236855759,9.362155987530535,0.9829164124466138,5.360267698045362,5.360267698045362,5.360267698045362,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.096,uncorrected,3276,337,600543,0.1,2950,0.17717441931108624,14.734808187121411,9.362155987530535,0.9829164124466138,5.372652199590878,5.372652199590878,5.372652199590878,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.097,uncorrected,3276,340,600543,0.1,2950,0.18583720060038456,15.036528686572549,9.362155987530535,0.9847467968273338,5.6743726990420145,5.6743726990420145,5.6743726990420145,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.098,uncorrected,3276,344,600543,0.1,2950,0.19393142665412133,15.3184466810417,9.362155987530535,0.9871873093349604,5.956290693511164,5.956290693511164,5.956290693511164,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.099,uncorrected,3276,346,600543,0.1,2950,0.19993760380971914,15.527638938200223,9.362155987530535,0.9871873093349604,6.165482950669693,6.165482950669693,6.165482950669693,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.1,uncorrected,3276,349,600543,0.1,2950,0.2021013761064797,15.603002085008937,9.362155987530535,0.9871873093349604,6.240846097478402,6.240846097478402,6.240846097478402,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.105,uncorrected,3276,362,600543,0.1,2950,0.21420119984244979,16.024433117256926,9.362155987530535,0.9884075655887736,6.662277129726396,6.662277129726396,6.662277129726396,0.0,False
cpusmall,cqr,0,shift,5.0,0.0,0.11,uncorrected,3276,373,600543,0.1,2950,0.22993839148130313,16.57255192144501,9.362155987530535,0.9902379499694935,7.21039593391448,7.21039593391448,7.21039593391448,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.0,uncorrected,3276,0,600543,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.005,uncorrected,3276,22,600543,0.1,2950,0.026646783945466268,9.492003156383737,9.362155987530535,0.900549115314216,0.1298471688532019,0.1298471688532019,0.1298471688532019,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.01,uncorrected,3276,43,600543,0.1,2950,0.03170069660415198,9.668028499819895,9.362155987530535,0.9139719341061623,0.30587251228936146,0.30587251228936146,0.30587251228936146,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.015,uncorrected,3276,58,600543,0.1,2950,0.0358699263736475,9.813240764376634,9.362155987530535,0.9158023184868822,0.45108477684609877,0.45108477684609877,0.45108477684609877,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.02,uncorrected,3276,71,600543,0.1,2950,0.03874636629966391,9.913425781420871,9.362155987530535,0.9182428309945089,0.551269793890336,0.551269793890336,0.551269793890336,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.025,uncorrected,3276,87,600543,0.1,2950,0.041945529452138364,10.02485109298711,9.362155987530535,0.9206833435021354,0.662695105456577,0.662695105456577,0.662695105456577,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.03,uncorrected,3276,101,600543,0.1,2950,0.04740432328037136,10.214978252527658,9.362155987530535,0.9243441122635754,0.8528222649971194,0.8528222649971194,0.8528222649971194,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.035,uncorrected,3276,122,600543,0.1,2950,0.05603888207622654,10.515715776126918,9.362155987530535,0.938987187309335,1.1535597885963844,1.1535597885963844,1.1535597885963844,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.04,uncorrected,3276,139,600543,0.1,2950,0.06076325224953216,10.680263313537651,9.362155987530535,0.9402074435631482,1.3181073260071186,1.3181073260071186,1.3181073260071186,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.045,uncorrected,3276,153,600543,0.1,2950,0.06837514434739067,10.945381848663457,9.362155987530535,0.9450884685784015,1.5832258611329266,1.5832258611329266,1.5832258611329266,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.05,uncorrected,3276,173,600543,0.1,2950,0.0772101836795438,11.25310201277066,9.362155987530535,0.947528981086028,1.890946025240129,1.890946025240129,1.890946025240129,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.055,uncorrected,3276,191,600543,0.1,2950,0.08899856821774943,11.663685767780544,9.362155987530535,0.9554606467358145,2.301529780250012,2.301529780250012,2.301529780250012,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.06,uncorrected,3276,210,600543,0.1,2950,0.09957598431826131,12.032092075428128,9.362155987530535,0.9585112873703477,2.669936087897593,2.669936087897593,2.669936087897593,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.065,uncorrected,3276,230,600543,0.1,2950,0.12647109015703695,12.968835656440765,9.362155987530535,0.9713239780353874,3.6066796689102283,3.6066796689102283,3.6066796689102283,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.07,uncorrected,3276,252,600543,0.1,2950,0.1456575862697272,13.63709207392525,9.362155987530535,0.9768151311775473,4.274936086394718,4.274936086394718,4.274936086394718,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.075,uncorrected,3276,268,600543,0.1,2950,0.16466086239932093,14.298967027655422,9.362155987530535,0.9804758999389872,4.936811040124888,4.936811040124888,4.936811040124888,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.08,uncorrected,3276,287,600543,0.1,2950,0.20889941720318905,15.839774581796126,9.362155987530535,0.9884075655887736,6.477618594265591,6.477618594265591,6.477618594265591,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.085,uncorrected,3276,304,600543,0.1,2950,0.2481229604832223,17.20591170028887,9.362155987530535,0.9902379499694935,7.8437557127583375,7.8437557127583375,7.8437557127583375,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.09,uncorrected,3276,316,600543,0.1,2950,0.31727966429367105,19.614606381275447,9.362155987530535,0.9951189749847468,10.252450393744917,10.252450393744917,10.252450393744917,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.095,uncorrected,3276,335,600543,0.1,2950,0.4954793714995187,25.821216344592408,9.362155987530535,1.0,16.459060357061876,16.459060357061876,16.459060357061876,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.096,uncorrected,3276,337,600543,0.1,2950,0.5030671020912125,26.08549334609708,9.362155987530535,1.0,16.723337358566543,16.723337358566543,16.723337358566543,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.097,uncorrected,3276,340,600543,0.1,2950,0.5198505362243022,26.670052272385202,9.362155987530535,1.0,17.307896284854674,17.307896284854674,17.307896284854674,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.098,uncorrected,3276,344,600543,0.1,2950,0.5612720268180692,28.11274283706576,9.362155987530535,1.0,18.75058684953523,18.75058684953523,18.75058684953523,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.099,uncorrected,3276,346,600543,0.1,2950,0.5825178555595283,28.852724818031323,9.362155987530535,1.0,19.490568830500788,19.490568830500788,19.490568830500788,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.1,uncorrected,3276,349,600543,0.1,2950,0.5905973012538105,29.13412801970035,9.362155987530535,1.0,19.771972032169824,19.771972032169824,19.771972032169824,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.105,uncorrected,3276,362,600543,0.1,2950,0.6693893255217715,31.878416270895602,9.362155987530535,1.0,22.516260283365057,22.516260283365057,22.516260283365057,0.0,False
cpusmall,cqr,0,shift,10.0,0.0,0.11,uncorrected,3276,373,600543,0.1,2950,0.7076747580422922,33.21187944352175,9.362155987530535,1.0,23.849723455991217,23.849723455991217,23.849723455991217,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.0,uncorrected,3276,0,600543,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.005,uncorrected,3276,22,600543,0.1,2950,0.026646783945466268,9.492003156383737,9.362155987530535,0.900549115314216,0.1298471688532019,0.1298471688532019,0.1298471688532019,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.01,uncorrected,3276,43,600543,0.1,2950,0.03170069660415198,9.668028499819895,9.362155987530535,0.9139719341061623,0.30587251228936146,0.30587251228936146,0.30587251228936146,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.015,uncorrected,3276,58,600543,0.1,2950,0.0358699263736475,9.813240764376634,9.362155987530535,0.9158023184868822,0.45108477684609877,0.45108477684609877,0.45108477684609877,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.02,uncorrected,3276,71,600543,0.1,2950,0.03874636629966391,9.913425781420871,9.362155987530535,0.9182428309945089,0.551269793890336,0.551269793890336,0.551269793890336,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.025,uncorrected,3276,87,600543,0.1,2950,0.041945529452138364,10.02485109298711,9.362155987530535,0.9206833435021354,0.662695105456577,0.662695105456577,0.662695105456577,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.03,uncorrected,3276,101,600543,0.1,2950,0.04740432328037136,10.214978252527658,9.362155987530535,0.9243441122635754,0.8528222649971194,0.8528222649971194,0.8528222649971194,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.035,uncorrected,3276,122,600543,0.1,2950,0.05603888207622654,10.515715776126918,9.362155987530535,0.938987187309335,1.1535597885963844,1.1535597885963844,1.1535597885963844,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.04,uncorrected,3276,139,600543,0.1,2950,0.06076325224953216,10.680263313537651,9.362155987530535,0.9402074435631482,1.3181073260071186,1.3181073260071186,1.3181073260071186,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.045,uncorrected,3276,153,600543,0.1,2950,0.06837514434739067,10.945381848663457,9.362155987530535,0.9450884685784015,1.5832258611329266,1.5832258611329266,1.5832258611329266,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.05,uncorrected,3276,173,600543,0.1,2950,0.0772101836795438,11.25310201277066,9.362155987530535,0.947528981086028,1.890946025240129,1.890946025240129,1.890946025240129,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.055,uncorrected,3276,191,600543,0.1,2950,0.08899856821774943,11.663685767780544,9.362155987530535,0.9554606467358145,2.301529780250012,2.301529780250012,2.301529780250012,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.06,uncorrected,3276,210,600543,0.1,2950,0.09957598431826131,12.032092075428128,9.362155987530535,0.9585112873703477,2.669936087897593,2.669936087897593,2.669936087897593,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.065,uncorrected,3276,230,600543,0.1,2950,0.12647109015703695,12.968835656440765,9.362155987530535,0.9713239780353874,3.6066796689102283,3.6066796689102283,3.6066796689102283,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.07,uncorrected,3276,252,600543,0.1,2950,0.1456575862697272,13.63709207392525,9.362155987530535,0.9768151311775473,4.274936086394718,4.274936086394718,4.274936086394718,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.075,uncorrected,3276,268,600543,0.1,2950,0.16471599638740514,14.300887317902397,9.362155987530535,0.9804758999389872,4.938731330371863,4.938731330371863,4.938731330371863,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.08,uncorrected,3276,287,600543,0.1,2950,0.2099203669741263,15.87533377052714,9.362155987530535,0.9884075655887736,6.513177782996609,6.513177782996609,6.513177782996609,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.085,uncorrected,3276,304,600543,0.1,2950,0.2542066644712677,17.417804179676928,9.362155987530535,0.9902379499694935,8.055648192146402,8.055648192146402,8.055648192146402,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.09,uncorrected,3276,316,600543,0.1,2950,0.3485945420856107,20.705288490416017,9.362155987530535,0.9969493593654668,11.343132502885485,11.343132502885485,11.343132502885485,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.095,uncorrected,3276,335,600543,0.1,2950,0.9970990191726448,43.29238704324662,9.362155987530535,1.0,33.93023105571609,33.93023105571609,33.93023105571609,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.096,uncorrected,3276,337,600543,0.1,2950,1.0098203054949564,43.73546331801886,9.362155987530535,1.0,34.373307330488316,34.373307330488316,34.373307330488316,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.097,uncorrected,3276,340,600543,0.1,2950,1.081579886432091,46.23481495552397,9.362155987530535,1.0,36.872658967993424,36.872658967993424,36.872658967993424,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.098,uncorrected,3276,344,600543,0.1,2950,1.123638188973892,47.69968537360273,9.362155987530535,1.0,38.33752938607217,38.33752938607217,38.33752938607217,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.099,uncorrected,3276,346,600543,0.1,2950,1.1462354975092652,48.48673874478352,9.362155987530535,1.0,39.124582757252995,39.124582757252995,39.124582757252995,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.1,uncorrected,3276,349,600543,0.1,2950,1.168618370492101,49.2663234289629,9.362155987530535,1.0,39.904167441432364,39.904167441432364,39.904167441432364,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.105,uncorrected,3276,362,600543,0.1,2950,1.2384233515294039,51.69759729348616,9.362155987530535,1.0,42.33544130595561,42.33544130595561,42.33544130595561,0.0,False
cpusmall,cqr,0,shift,15.0,0.0,0.11,uncorrected,3276,373,600543,0.1,2950,1.2937229164118451,53.623654500583456,9.362155987530535,1.0,44.26149851305293,44.26149851305293,44.26149851305293,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.0,uncorrected,3276,0,601643,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.005,uncorrected,3276,19,601643,0.1,2950,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.01,uncorrected,3276,44,601643,0.1,2950,0.026026474329011784,9.470398071245294,9.362155987530535,0.8993288590604027,0.10824208371475874,0.10824208371475874,0.10824208371475874,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.015,uncorrected,3276,61,601643,0.1,2950,0.026646783945466268,9.492003156383737,9.362155987530535,0.900549115314216,0.1298471688532019,0.1298471688532019,0.1298471688532019,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.02,uncorrected,3276,72,601643,0.1,2950,0.027814140913392293,9.53266163726164,9.362155987530535,0.9017693715680293,0.17050564973110643,0.17050564973110643,0.17050564973110643,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.025,uncorrected,3276,88,601643,0.1,2950,0.03049293113136009,9.625962610182262,9.362155987530535,0.9084807809640024,0.2638066226517253,0.2638066226517253,0.2638066226517253,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.03,uncorrected,3276,102,601643,0.1,2950,0.03087746234057459,9.63935564697081,9.362155987530535,0.9103111653447223,0.27719965944027597,0.27719965944027597,0.27719965944027597,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.035,uncorrected,3276,116,601643,0.1,2950,0.03203596339366843,9.679705680600998,9.362155987530535,0.9139719341061623,0.3175496930704633,0.3175496930704633,0.3175496930704633,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.04,uncorrected,3276,130,601643,0.1,2950,0.033363814889870946,9.725954108588677,9.362155987530535,0.9145820622330689,0.36379812105814613,0.36379812105814613,0.36379812105814613,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.045,uncorrected,3276,141,601643,0.1,2950,0.03508507782169468,9.785904867373059,9.362155987530535,0.9158023184868822,0.42374887984252846,0.42374887984252846,0.42374887984252846,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.05,uncorrected,3276,154,601643,0.1,2950,0.0358699263736475,9.813240764376634,9.362155987530535,0.9158023184868822,0.45108477684609877,0.45108477684609877,0.45108477684609877,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.055,uncorrected,3276,166,601643,0.1,2950,0.0373774890811972,9.865748447288784,9.362155987530535,0.9176327028676022,0.5035924597582504,0.5035924597582504,0.5035924597582504,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.06,uncorrected,3276,183,601643,0.1,2950,0.0378277043006211,9.88142922651299,9.362155987530535,0.9182428309945089,0.5192732389824585,0.5192732389824585,0.5192732389824585,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.065,uncorrected,3276,195,601643,0.1,2950,0.03796641654384436,9.886260507126877,9.362155987530535,0.9182428309945089,0.5241045195963431,0.5241045195963431,0.5241045195963431,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.07,uncorrected,3276,214,601643,0.1,2950,0.0406751329989582,9.98060379647185,9.362155987530535,0.9206833435021354,0.618447808941312,0.618447808941312,0.618447808941312,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.075,uncorrected,3276,229,601643,0.1,2950,0.041387783072192486,10.0054250552396,9.362155987530535,0.9206833435021354,0.6432690677090669,0.6432690677090669,0.6432690677090669,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.08,uncorrected,3276,245,601643,0.1,2950,0.04413908194288921,10.101251469607407,9.362155987530535,0.9231238560097621,0.739095482076871,0.739095482076871,0.739095482076871,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.085,uncorrected,3276,262,601643,0.1,2950,0.04717786599637175,10.207090854410252,9.362155987530535,0.9243441122635754,0.8449348668797133,0.8449348668797133,0.8449348668797133,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.09,uncorrected,3276,279,601643,0.1,2950,0.04885765793736574,10.265597198560576,9.362155987530535,0.9273947528981086,0.9034412110300406,0.9034412110300406,0.9034412110300406,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.095,uncorrected,3276,285,601643,0.1,2950,0.04937534188445786,10.283627881069833,9.362155987530535,0.9286150091519219,0.9214718935392964,0.9214718935392964,0.9214718935392964,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.096,uncorrected,3276,286,601643,0.1,2950,0.04937534188445786,10.283627881069833,9.362155987530535,0.9286150091519219,0.9214718935392964,0.9214718935392964,0.9214718935392964,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.097,uncorrected,3276,290,601643,0.1,2950,0.049873947937799645,10.30099408972957,9.362155987530535,0.9292251372788286,0.9388381021990363,0.9388381021990363,0.9388381021990363,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.098,uncorrected,3276,296,601643,0.1,2950,0.05133348280140049,10.351828985971956,9.362155987530535,0.9298352654057352,0.9896729984414258,0.9896729984414258,0.9896729984414258,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.099,uncorrected,3276,299,601643,0.1,2950,0.051408052329495746,10.354426206715434,9.362155987530535,0.9298352654057352,0.9922702191848994,0.9922702191848994,0.9922702191848994,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.1,uncorrected,3276,303,601643,0.1,2950,0.05133348280140049,10.351828985971956,9.362155987530535,0.9298352654057352,0.9896729984414258,0.9896729984414258,0.9896729984414258,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.105,uncorrected,3276,327,601643,0.1,2950,0.0528771279648077,10.405593403440738,9.362155987530535,0.9316656497864552,1.043437415910204,1.043437415910204,1.043437415910204,0.0,False
cpusmall,cqr,0,variance_inflate,3.0,0.0,0.11,uncorrected,3276,336,601643,0.1,2950,0.054766130920719025,10.471386466463851,9.362155987530535,0.937156802928615,1.1092304789333158,1.1092304789333158,1.1092304789333158,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.0,uncorrected,3276,0,601643,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.005,uncorrected,3276,19,601643,0.1,2950,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.01,uncorrected,3276,44,601643,0.1,2950,0.026612153646851766,9.490796999764381,9.362155987530535,0.900549115314216,0.12864101223384716,0.12864101223384716,0.12864101223384716,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.015,uncorrected,3276,61,601643,0.1,2950,0.027814140913392293,9.53266163726164,9.362155987530535,0.9017693715680293,0.17050564973110643,0.17050564973110643,0.17050564973110643,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.02,uncorrected,3276,72,601643,0.1,2950,0.03049293113136009,9.625962610182262,9.362155987530535,0.9084807809640024,0.2638066226517253,0.2638066226517253,0.2638066226517253,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.025,uncorrected,3276,88,601643,0.1,2950,0.03224903431648306,9.687126838206533,9.362155987530535,0.9139719341061623,0.3249708506759967,0.3249708506759967,0.3249708506759967,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.03,uncorrected,3276,102,601643,0.1,2950,0.03509426916655822,9.786224997487198,9.362155987530535,0.9158023184868822,0.42406900995666263,0.42406900995666263,0.42406900995666263,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.035,uncorrected,3276,116,601643,0.1,2950,0.037449589060869815,9.868259654850279,9.362155987530535,0.9182428309945089,0.506103667319743,0.506103667319743,0.506103667319743,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.04,uncorrected,3276,130,601643,0.1,2950,0.03887147197313012,9.917783151764393,9.362155987530535,0.9188529591214155,0.5556271642338578,0.5556271642338578,0.5556271642338578,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.045,uncorrected,3276,141,601643,0.1,2950,0.040880033062715204,9.9877403669923,9.362155987530535,0.9206833435021354,0.6255843794617654,0.6255843794617654,0.6255843794617654,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.05,uncorrected,3276,154,601643,0.1,2950,0.04171757149345767,10.016911427093437,9.362155987530535,0.9206833435021354,0.6547554395629027,0.6547554395629027,0.6547554395629027,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.055,uncorrected,3276,166,601643,0.1,2950,0.04271420444716956,10.051623672793891,9.362155987530535,0.9225137278828553,0.6894676852633562,0.6894676852633562,0.6894676852633562,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.06,uncorrected,3276,183,601643,0.1,2950,0.044723637640268654,10.121611262967104,9.362155987530535,0.9237339841366687,0.7594552754365653,0.7594552754365653,0.7594552754365653,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.065,uncorrected,3276,195,601643,0.1,2950,0.04740432328037136,10.214978252527658,9.362155987530535,0.9243441122635754,0.8528222649971194,0.8528222649971194,0.8528222649971194,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.07,uncorrected,3276,214,601643,0.1,2950,0.05241628705295387,10.389542536467586,9.362155987530535,0.9298352654057352,1.0273865489370504,1.0273865489370504,1.0273865489370504,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.075,uncorrected,3276,229,601643,0.1,2950,0.055774412895054526,10.506504441941303,9.362155987530535,0.9377669310555217,1.144348454410767,1.144348454410767,1.144348454410767,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.08,uncorrected,3276,245,601643,0.1,2950,0.05819902185048953,10.590952403926822,9.362155987530535,0.9395973154362416,1.2287964163962868,1.2287964163962868,1.2287964163962868,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.085,uncorrected,3276,262,601643,0.1,2950,0.06250143380839335,10.74080333995206,9.362155987530535,0.9420378279438683,1.3786473524215257,1.3786473524215257,1.3786473524215257,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.09,uncorrected,3276,279,601643,0.1,2950,0.06837514434739067,10.945381848663457,9.362155987530535,0.9450884685784015,1.5832258611329266,1.5832258611329266,1.5832258611329266,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.095,uncorrected,3276,285,601643,0.1,2950,0.06876515479205164,10.958965724583267,9.362155987530535,0.9456985967053081,1.5968097370527348,1.5968097370527348,1.5968097370527348,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.096,uncorrected,3276,286,601643,0.1,2950,0.06876515479205164,10.958965724583267,9.362155987530535,0.9456985967053081,1.5968097370527348,1.5968097370527348,1.5968097370527348,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.097,uncorrected,3276,290,601643,0.1,2950,0.07010419039608923,11.005603689659475,9.362155987530535,0.9456985967053081,1.6434477021289393,1.6434477021289393,1.6434477021289393,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.098,uncorrected,3276,296,601643,0.1,2950,0.07110713233801233,11.040535674380287,9.362155987530535,0.9456985967053081,1.678379686849754,1.678379686849754,1.678379686849754,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.099,uncorrected,3276,299,601643,0.1,2950,0.07147394747851404,11.053311669029387,9.362155987530535,0.9456985967053081,1.691155681498854,1.691155681498854,1.691155681498854,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.1,uncorrected,3276,303,601643,0.1,2950,0.07280155925405024,11.099551747661742,9.362155987530535,0.9456985967053081,1.7373957601312053,1.7373957601312053,1.7373957601312053,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.105,uncorrected,3276,327,601643,0.1,2950,0.0772101836795438,11.25310201277066,9.362155987530535,0.947528981086028,1.890946025240129,1.890946025240129,1.890946025240129,0.0,False
cpusmall,cqr,0,variance_inflate,5.0,0.0,0.11,uncorrected,3276,336,601643,0.1,2950,0.0784923686767709,11.297759898596544,9.362155987530535,0.9487492373398414,1.9356039110660157,1.9356039110660157,1.9356039110660157,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.0,uncorrected,3276,0,601643,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.005,uncorrected,3276,19,601643,0.1,2950,0.025235443834301985,9.442846860153338,9.362155987530535,0.8974984746796827,0.08069087262280276,0.08069087262280276,0.08069087262280276,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.01,uncorrected,3276,44,601643,0.1,2950,0.028292059738947106,9.549307319742582,9.362155987530535,0.9035997559487492,0.18715133221204708,0.18715133221204708,0.18715133221204708,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.015,uncorrected,3276,61,601643,0.1,2950,0.03170069660415198,9.668028499819895,9.362155987530535,0.9139719341061623,0.30587251228936146,0.30587251228936146,0.30587251228936146,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.02,uncorrected,3276,72,601643,0.1,2950,0.03358672339404539,9.733717904414222,9.362155987530535,0.9151921903599756,0.37156191688368795,0.37156191688368795,0.37156191688368795,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.025,uncorrected,3276,88,601643,0.1,2950,0.037449589060869815,9.868259654850279,9.362155987530535,0.9182428309945089,0.506103667319743,0.506103667319743,0.506103667319743,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.03,uncorrected,3276,102,601643,0.1,2950,0.03944242863537756,9.937669297281085,9.362155987530535,0.9194630872483222,0.5755133097505488,0.5755133097505488,0.5755133097505488,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.035,uncorrected,3276,116,601643,0.1,2950,0.04139089009456552,10.005533271332204,9.362155987530535,0.9206833435021354,0.6433772838016701,0.6433772838016701,0.6433772838016701,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.04,uncorrected,3276,130,601643,0.1,2950,0.04414112175521179,10.101322515288027,9.362155987530535,0.9231238560097621,0.7391665277574911,0.7391665277574911,0.7391665277574911,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.045,uncorrected,3276,141,601643,0.1,2950,0.04740432328037136,10.214978252527658,9.362155987530535,0.9243441122635754,0.8528222649971194,0.8528222649971194,0.8528222649971194,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.05,uncorrected,3276,154,601643,0.1,2950,0.051441145411305844,10.355578822813966,9.362155987530535,0.9298352654057352,0.9934228352834329,0.9934228352834329,0.9934228352834329,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.055,uncorrected,3276,166,601643,0.1,2950,0.054766130920719025,10.471386466463851,9.362155987530535,0.937156802928615,1.1092304789333158,1.1092304789333158,1.1092304789333158,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.06,uncorrected,3276,183,601643,0.1,2950,0.057590659200631444,10.569763425880085,9.362155987530535,0.9395973154362416,1.2076074383495525,1.2076074383495525,1.2076074383495525,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.065,uncorrected,3276,195,601643,0.1,2950,0.060319338185887084,10.66480200053396,9.362155987530535,0.9395973154362416,1.3026460130034263,1.3026460130034263,1.3026460130034263,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.07,uncorrected,3276,214,601643,0.1,2950,0.06872613069002348,10.957606533907512,9.362155987530535,0.9456985967053081,1.5954505463769757,1.5954505463769757,1.5954505463769757,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.075,uncorrected,3276,229,601643,0.1,2950,0.07448664699326013,11.158242541912943,9.362155987530535,0.9463087248322147,1.7960865543824085,1.7960865543824085,1.7960865543824085,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.08,uncorrected,3276,245,601643,0.1,2950,0.08244714062756198,11.435502700631982,9.362155987530535,0.951189749847468,2.0733467131014445,2.0733467131014445,2.0733467131014445,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.085,uncorrected,3276,262,601643,0.1,2950,0.09043756417811605,11.713805303916864,9.362155987530535,0.9554606467358145,2.3516493163863292,2.3516493163863292,2.3516493163863292,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.09,uncorrected,3276,279,601643,0.1,2950,0.09712749521581887,11.946812379425388,9.362155987530535,0.9579011592434411,2.5846563918948515,2.5846563918948515,2.5846563918948515,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.095,uncorrected,3276,285,601643,0.1,2950,0.09811029866749876,11.981042950231727,9.362155987530535,0.9585112873703477,2.618886962701191,2.618886962701191,2.618886962701191,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.096,uncorrected,3276,286,601643,0.1,2950,0.09811029866749876,11.981042950231727,9.362155987530535,0.9585112873703477,2.618886962701191,2.618886962701191,2.618886962701191,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.097,uncorrected,3276,290,601643,0.1,2950,0.09952688201746435,12.030381865943912,9.362155987530535,0.9585112873703477,2.6682258784133768,2.6682258784133768,2.6682258784133768,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.098,uncorrected,3276,296,601643,0.1,2950,0.10111332802655187,12.0856370162506,9.362155987530535,0.9591214154972544,2.723481028720065,2.723481028720065,2.723481028720065,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.099,uncorrected,3276,299,601643,0.1,2950,0.10137055736808365,12.094596190308971,9.362155987530535,0.9591214154972544,2.7324402027784376,2.7324402027784376,2.7324402027784376,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.1,uncorrected,3276,303,601643,0.1,2950,0.10152815603632243,12.100085276008572,9.362155987530535,0.9591214154972544,2.737929288478036,2.737929288478036,2.737929288478036,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.105,uncorrected,3276,327,601643,0.1,2950,0.12647109015703695,12.968835656440765,9.362155987530535,0.9713239780353874,3.6066796689102283,3.6066796689102283,3.6066796689102283,0.0,False
cpusmall,cqr,0,variance_inflate,10.0,0.0,0.11,uncorrected,3276,336,601643,0.1,2950,0.1336688140464828,13.219528912372066,9.362155987530535,0.975594874923734,3.857372924841533,3.857372924841533,3.857372924841533,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.0,uncorrected,3276,0,601643,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.005,uncorrected,3276,19,601643,0.1,2950,0.02566848812651744,9.4579295842541,9.362155987530535,0.8993288590604027,0.09577359672356264,0.09577359672356264,0.09577359672356264,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.01,uncorrected,3276,44,601643,0.1,2950,0.03049293113136009,9.625962610182262,9.362155987530535,0.9084807809640024,0.2638066226517253,0.2638066226517253,0.2638066226517253,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.015,uncorrected,3276,61,601643,0.1,2950,0.03236806816440313,9.691272729791073,9.362155987530535,0.9139719341061623,0.3291167422605397,0.3291167422605397,0.3291167422605397,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.02,uncorrected,3276,72,601643,0.1,2950,0.0351761107357077,9.789075499917649,9.362155987530535,0.9158023184868822,0.4269195123871169,0.4269195123871169,0.4269195123871169,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.025,uncorrected,3276,88,601643,0.1,2950,0.03859685957183956,9.908218534108025,9.362155987530535,0.9182428309945089,0.546062546577491,0.546062546577491,0.546062546577491,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.03,uncorrected,3276,102,601643,0.1,2950,0.040922995149575536,9.989236715782836,9.362155987530535,0.9206833435021354,0.6270807282523052,0.6270807282523052,0.6270807282523052,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.035,uncorrected,3276,116,601643,0.1,2950,0.04375532222175316,10.087885303377004,9.362155987530535,0.9231238560097621,0.7257293158464675,0.7257293158464675,0.7257293158464675,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.04,uncorrected,3276,130,601643,0.1,2950,0.0475856189640097,10.221292693858782,9.362155987530535,0.9255643685173887,0.8591367063282498,0.8591367063282498,0.8591367063282498,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.045,uncorrected,3276,141,601643,0.1,2950,0.05133348280140049,10.351828985971956,9.362155987530535,0.9298352654057352,0.9896729984414258,0.9896729984414258,0.9896729984414258,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.05,uncorrected,3276,154,601643,0.1,2950,0.055774412895054526,10.506504441941303,9.362155987530535,0.9377669310555217,1.144348454410767,1.144348454410767,1.144348454410767,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.055,uncorrected,3276,166,601643,0.1,2950,0.057036799974093,10.55047277581332,9.362155987530535,0.9395973154362416,1.1883167882827865,1.1883167882827865,1.1883167882827865,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.06,uncorrected,3276,183,601643,0.1,2950,0.061515987078832435,10.706480705050392,9.362155987530535,0.9408175716900549,1.3443247175198565,1.3443247175198565,1.3443247175198565,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.065,uncorrected,3276,195,601643,0.1,2950,0.06837514434739067,10.945381848663457,9.362155987530535,0.9450884685784015,1.5832258611329266,1.5832258611329266,1.5832258611329266,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.07,uncorrected,3276,214,601643,0.1,2950,0.07665786539528663,11.233865032981281,9.362155987530535,0.9469188529591214,1.8717090454507475,1.8717090454507475,1.8717090454507475,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.075,uncorrected,3276,229,601643,0.1,2950,0.08265178156249631,11.442630245820359,9.362155987530535,0.951189749847468,2.080474258289826,2.080474258289826,2.080474258289826,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.08,uncorrected,3276,245,601643,0.1,2950,0.091530177941063,11.75186051496909,9.362155987530535,0.9554606467358145,2.389704527438556,2.389704527438556,2.389704527438556,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.085,uncorrected,3276,262,601643,0.1,2950,0.09795566091157709,11.97565699168186,9.362155987530535,0.9585112873703477,2.6135010041513245,2.6135010041513245,2.6135010041513245,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.09,uncorrected,3276,279,601643,0.1,2950,0.11472088522296636,12.559581678651815,9.362155987530535,0.9658328248932275,3.197425691121284,3.197425691121284,3.197425691121284,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.095,uncorrected,3276,285,601643,0.1,2950,0.11634861999698765,12.616274896752378,9.362155987530535,0.9658328248932275,3.2541189092218477,3.2541189092218477,3.2541189092218477,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.096,uncorrected,3276,286,601643,0.1,2950,0.11634861999698765,12.616274896752378,9.362155987530535,0.9658328248932275,3.2541189092218477,3.2541189092218477,3.2541189092218477,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.097,uncorrected,3276,290,601643,0.1,2950,0.12131721240395597,12.789328576919928,9.362155987530535,0.9688834655277608,3.4271725893893916,3.4271725893893916,3.4271725893893916,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.098,uncorrected,3276,296,601643,0.1,2950,0.12982910416375515,13.085793666741973,9.362155987530535,0.9731543624161074,3.723637679211443,3.723637679211443,3.723637679211443,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.099,uncorrected,3276,299,601643,0.1,2950,0.13095704991305784,13.125079473859588,9.362155987530535,0.975594874923734,3.7629234863290533,3.7629234863290533,3.7629234863290533,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.1,uncorrected,3276,303,601643,0.1,2950,0.13165069356045217,13.149238747970719,9.362155987530535,0.975594874923734,3.787082760440183,3.787082760440183,3.787082760440183,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.105,uncorrected,3276,327,601643,0.1,2950,0.14591042038385588,13.645898164330362,9.362155987530535,0.9768151311775473,4.283742176799826,4.283742176799826,4.283742176799826,0.0,False
cpusmall,cqr,0,variance_inflate,15.0,0.0,0.11,uncorrected,3276,336,601643,0.1,2950,0.1556317591380506,13.984487710377516,9.362155987530535,0.9798657718120806,4.622331722846981,4.622331722846981,4.622331722846981,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.0,uncorrected,3276,0,600743,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.005,uncorrected,3276,12,600743,0.1,2950,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.01,uncorrected,3276,27,600743,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.015,uncorrected,3276,42,600743,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.02,uncorrected,3276,57,600743,0.1,2950,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.025,uncorrected,3276,68,600743,0.1,2950,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.03,uncorrected,3276,80,600743,0.1,2950,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.035,uncorrected,3276,98,600743,0.1,2950,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.04,uncorrected,3276,120,600743,0.1,2950,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.045,uncorrected,3276,134,600743,0.1,2950,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.05,uncorrected,3276,154,600743,0.1,2950,0.02382052744445129,9.393566003858982,9.362155987530535,0.8938377059182429,0.03141001632844625,0.03141001632844625,0.03141001632844625,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.055,uncorrected,3276,165,600743,0.1,2950,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.06,uncorrected,3276,179,600743,0.1,2950,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.065,uncorrected,3276,189,600743,0.1,2950,0.023339918253327596,9.376826617241221,9.362155987530535,0.8938377059182429,0.014670629710687557,0.014670629710687557,0.014670629710687557,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.07,uncorrected,3276,207,600743,0.1,2950,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.075,uncorrected,3276,230,600743,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.08,uncorrected,3276,244,600743,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.085,uncorrected,3276,262,600743,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.09,uncorrected,3276,275,600743,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.095,uncorrected,3276,287,600743,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.096,uncorrected,3276,290,600743,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.097,uncorrected,3276,293,600743,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.098,uncorrected,3276,296,600743,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.099,uncorrected,3276,302,600743,0.1,2950,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.1,uncorrected,3276,304,600743,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.105,uncorrected,3276,324,600743,0.1,2950,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,t_noise,1.0,0.0,0.11,uncorrected,3276,341,600743,0.1,2950,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.0,uncorrected,3276,0,600743,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.005,uncorrected,3276,12,600743,0.1,2950,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.01,uncorrected,3276,27,600743,0.1,2950,0.024401818291538035,9.413812084055655,9.362155987530535,0.8950579621720561,0.05165609652511919,0.05165609652511919,0.05165609652511919,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.015,uncorrected,3276,42,600743,0.1,2950,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.02,uncorrected,3276,57,600743,0.1,2950,0.025235443834301985,9.442846860153338,9.362155987530535,0.8974984746796827,0.08069087262280276,0.08069087262280276,0.08069087262280276,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.025,uncorrected,3276,68,600743,0.1,2950,0.026026474329011784,9.470398071245294,9.362155987530535,0.8993288590604027,0.10824208371475874,0.10824208371475874,0.10824208371475874,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.03,uncorrected,3276,80,600743,0.1,2950,0.026646783945466268,9.492003156383737,9.362155987530535,0.900549115314216,0.1298471688532019,0.1298471688532019,0.1298471688532019,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.035,uncorrected,3276,98,600743,0.1,2950,0.027361043657705364,9.516880478102667,9.362155987530535,0.9017693715680293,0.15472449057213292,0.15472449057213292,0.15472449057213292,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.04,uncorrected,3276,120,600743,0.1,2950,0.027786169393162474,9.531687402685895,9.362155987530535,0.9017693715680293,0.16953141515536174,0.16953141515536174,0.16953141515536174,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.045,uncorrected,3276,134,600743,0.1,2950,0.03049293113136009,9.625962610182262,9.362155987530535,0.9084807809640024,0.2638066226517253,0.2638066226517253,0.2638066226517253,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.05,uncorrected,3276,154,600743,0.1,2950,0.03224903431648306,9.687126838206533,9.362155987530535,0.9139719341061623,0.3249708506759967,0.3249708506759967,0.3249708506759967,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.055,uncorrected,3276,165,600743,0.1,2950,0.03224903431648306,9.687126838206533,9.362155987530535,0.9139719341061623,0.3249708506759967,0.3249708506759967,0.3249708506759967,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.06,uncorrected,3276,179,600743,0.1,2950,0.032847638666116064,9.707975939356986,9.362155987530535,0.9145820622330689,0.34581995182645586,0.34581995182645586,0.34581995182645586,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.065,uncorrected,3276,189,600743,0.1,2950,0.03358672339404539,9.733717904414222,9.362155987530535,0.9151921903599756,0.37156191688368795,0.37156191688368795,0.37156191688368795,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.07,uncorrected,3276,207,600743,0.1,2950,0.03508507782169468,9.785904867373059,9.362155987530535,0.9158023184868822,0.42374887984252846,0.42374887984252846,0.42374887984252846,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.075,uncorrected,3276,230,600743,0.1,2950,0.0378277043006211,9.88142922651299,9.362155987530535,0.9182428309945089,0.5192732389824585,0.5192732389824585,0.5192732389824585,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.08,uncorrected,3276,244,600743,0.1,2950,0.03859685957183956,9.908218534108025,9.362155987530535,0.9182428309945089,0.546062546577491,0.546062546577491,0.546062546577491,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.085,uncorrected,3276,262,600743,0.1,2950,0.040880033062715204,9.9877403669923,9.362155987530535,0.9206833435021354,0.6255843794617654,0.6255843794617654,0.6255843794617654,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.09,uncorrected,3276,275,600743,0.1,2950,0.041387783072192486,10.0054250552396,9.362155987530535,0.9206833435021354,0.6432690677090669,0.6432690677090669,0.6432690677090669,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.095,uncorrected,3276,287,600743,0.1,2950,0.04168732888084142,10.015858091463857,9.362155987530535,0.9206833435021354,0.6537021039333236,0.6537021039333236,0.6537021039333236,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.096,uncorrected,3276,290,600743,0.1,2950,0.04171757149345767,10.016911427093437,9.362155987530535,0.9206833435021354,0.6547554395629027,0.6547554395629027,0.6547554395629027,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.097,uncorrected,3276,293,600743,0.1,2950,0.04172842361708384,10.017289401331876,9.362155987530535,0.9206833435021354,0.6551334138013426,0.6551334138013426,0.6551334138013426,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.098,uncorrected,3276,296,600743,0.1,2950,0.041945529452138364,10.02485109298711,9.362155987530535,0.9206833435021354,0.662695105456577,0.662695105456577,0.662695105456577,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.099,uncorrected,3276,302,600743,0.1,2950,0.04271420444716956,10.051623672793891,9.362155987530535,0.9225137278828553,0.6894676852633562,0.6894676852633562,0.6894676852633562,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.1,uncorrected,3276,304,600743,0.1,2950,0.04277409801103388,10.0537097367726,9.362155987530535,0.9225137278828553,0.6915537492420653,0.6915537492420653,0.6915537492420653,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.105,uncorrected,3276,324,600743,0.1,2950,0.044336604603952945,10.108131088745743,9.362155987530535,0.9231238560097621,0.745975101215207,0.745975101215207,0.745975101215207,0.0,False
cpusmall,cqr,0,t_noise,3.0,0.0,0.11,uncorrected,3276,341,600743,0.1,2950,0.044723637640268654,10.121611262967104,9.362155987530535,0.9237339841366687,0.7594552754365653,0.7594552754365653,0.7594552754365653,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.0,uncorrected,3276,0,600743,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.005,uncorrected,3276,12,600743,0.1,2950,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.01,uncorrected,3276,27,600743,0.1,2950,0.025712575571437135,9.45946512872376,9.362155987530535,0.8993288590604027,0.09730914119322667,0.09730914119322667,0.09730914119322667,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.015,uncorrected,3276,42,600743,0.1,2950,0.026612153646851766,9.490796999764381,9.362155987530535,0.900549115314216,0.12864101223384716,0.12864101223384716,0.12864101223384716,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.02,uncorrected,3276,57,600743,0.1,2950,0.027786169393162474,9.531687402685895,9.362155987530535,0.9017693715680293,0.16953141515536174,0.16953141515536174,0.16953141515536174,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.025,uncorrected,3276,68,600743,0.1,2950,0.02969723485291692,9.598248892090375,9.362155987530535,0.9066503965832825,0.23609290455983972,0.23609290455983972,0.23609290455983972,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.03,uncorrected,3276,80,600743,0.1,2950,0.03087746234057459,9.63935564697081,9.362155987530535,0.9103111653447223,0.27719965944027597,0.27719965944027597,0.27719965944027597,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.035,uncorrected,3276,98,600743,0.1,2950,0.032847638666116064,9.707975939356986,9.362155987530535,0.9145820622330689,0.34581995182645586,0.34581995182645586,0.34581995182645586,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.04,uncorrected,3276,120,600743,0.1,2950,0.03554580615306013,9.801951813222038,9.362155987530535,0.9158023184868822,0.4397958256915024,0.4397958256915024,0.4397958256915024,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.045,uncorrected,3276,134,600743,0.1,2950,0.0375860416549893,9.873012232974348,9.362155987530535,0.9182428309945089,0.5108562454438148,0.5108562454438148,0.5108562454438148,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.05,uncorrected,3276,154,600743,0.1,2950,0.04074163107754675,9.982919892517014,9.362155987530535,0.9206833435021354,0.6207639049864785,0.6207639049864785,0.6207639049864785,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.055,uncorrected,3276,165,600743,0.1,2950,0.040880033062715204,9.9877403669923,9.362155987530535,0.9206833435021354,0.6255843794617654,0.6255843794617654,0.6255843794617654,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.06,uncorrected,3276,179,600743,0.1,2950,0.04168732888084142,10.015858091463857,9.362155987530535,0.9206833435021354,0.6537021039333236,0.6537021039333236,0.6537021039333236,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.065,uncorrected,3276,189,600743,0.1,2950,0.04271420444716956,10.051623672793891,9.362155987530535,0.9225137278828553,0.6894676852633562,0.6894676852633562,0.6894676852633562,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.07,uncorrected,3276,207,600743,0.1,2950,0.04415704396480612,10.101877078178482,9.362155987530535,0.9231238560097621,0.7397210906479456,0.7397210906479456,0.7397210906479456,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.075,uncorrected,3276,230,600743,0.1,2950,0.05156211712141734,10.359792209205168,9.362155987530535,0.9298352654057352,0.9976362216746356,0.9976362216746356,0.9976362216746356,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.08,uncorrected,3276,244,600743,0.1,2950,0.05322828841590599,10.417824152798774,9.362155987530535,0.9334960341671751,1.0556681652682374,1.0556681652682374,1.0556681652682374,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.085,uncorrected,3276,262,600743,0.1,2950,0.055774412895054526,10.506504441941303,9.362155987530535,0.9377669310555217,1.144348454410767,1.144348454410767,1.144348454410767,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.09,uncorrected,3276,275,600743,0.1,2950,0.05688637448264655,10.545233528406085,9.362155987530535,0.9395973154362416,1.1830775408755492,1.1830775408755492,1.1830775408755492,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.095,uncorrected,3276,287,600743,0.1,2950,0.057590659200631444,10.569763425880085,9.362155987530535,0.9395973154362416,1.2076074383495525,1.2076074383495525,1.2076074383495525,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.096,uncorrected,3276,290,600743,0.1,2950,0.057880229074238634,10.579849005092239,9.362155987530535,0.9395973154362416,1.2176930175617047,1.2176930175617047,1.2176930175617047,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.097,uncorrected,3276,293,600743,0.1,2950,0.05819902185048953,10.590952403926822,9.362155987530535,0.9395973154362416,1.2287964163962868,1.2287964163962868,1.2287964163962868,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.098,uncorrected,3276,296,600743,0.1,2950,0.05839810952059343,10.597886531576163,9.362155987530535,0.9395973154362416,1.235730544045628,1.235730544045628,1.235730544045628,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.099,uncorrected,3276,302,600743,0.1,2950,0.059655637016758356,10.641685608517552,9.362155987530535,0.9395973154362416,1.2795296209870186,1.2795296209870186,1.2795296209870186,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.1,uncorrected,3276,304,600743,0.1,2950,0.05996018632204647,10.65229291411957,9.362155987530535,0.9395973154362416,1.2901369265890352,1.2901369265890352,1.2901369265890352,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.105,uncorrected,3276,324,600743,0.1,2950,0.06269962984950905,10.747706412593235,9.362155987530535,0.9420378279438683,1.3855504250627044,1.3855504250627044,1.3855504250627044,0.0,False
cpusmall,cqr,0,t_noise,5.0,0.0,0.11,uncorrected,3276,341,600743,0.1,2950,0.06825450078694706,10.941179891567122,9.362155987530535,0.9450884685784015,1.5790239040365874,1.5790239040365874,1.5790239040365874,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.0,uncorrected,3276,0,600743,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.005,uncorrected,3276,12,600743,0.1,2950,0.02506242065312353,9.436820546098026,9.362155987530535,0.8974984746796827,0.07466455856749143,0.07466455856749143,0.07466455856749143,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.01,uncorrected,3276,27,600743,0.1,2950,0.026612153646851766,9.490796999764381,9.362155987530535,0.900549115314216,0.12864101223384716,0.12864101223384716,0.12864101223384716,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.015,uncorrected,3276,42,600743,0.1,2950,0.02818471648443821,9.545568605895205,9.362155987530535,0.9035997559487492,0.18341261836466682,0.18341261836466682,0.18341261836466682,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.02,uncorrected,3276,57,600743,0.1,2950,0.03180046128349823,9.671503255544954,9.362155987530535,0.9139719341061623,0.30934726801442125,0.30934726801442125,0.30934726801442125,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.025,uncorrected,3276,68,600743,0.1,2950,0.03416744266434624,9.753944076866768,9.362155987530535,0.9151921903599756,0.391788089336236,0.391788089336236,0.391788089336236,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.03,uncorrected,3276,80,600743,0.1,2950,0.036397969680878633,9.831632258409437,9.362155987530535,0.9158023184868822,0.46947627087890076,0.46947627087890076,0.46947627087890076,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.035,uncorrected,3276,98,600743,0.1,2950,0.03928648539189861,9.932237869228455,9.362155987530535,0.9194630872483222,0.5700818816979176,0.5700818816979176,0.5700818816979176,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.04,uncorrected,3276,120,600743,0.1,2950,0.04152454318451772,10.010188344074647,9.362155987530535,0.9206833435021354,0.6480323565441127,0.6480323565441127,0.6480323565441127,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.045,uncorrected,3276,134,600743,0.1,2950,0.04414112175521179,10.101322515288027,9.362155987530535,0.9231238560097621,0.7391665277574911,0.7391665277574911,0.7391665277574911,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.05,uncorrected,3276,154,600743,0.1,2950,0.051441145411305844,10.355578822813966,9.362155987530535,0.9298352654057352,0.9934228352834329,0.9934228352834329,0.9934228352834329,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.055,uncorrected,3276,165,600743,0.1,2950,0.05281224830896969,10.403333676280381,9.362155987530535,0.9316656497864552,1.0411776887498467,1.0411776887498467,1.0411776887498467,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.06,uncorrected,3276,179,600743,0.1,2950,0.0558660907687899,10.509697538122339,9.362155987530535,0.9377669310555217,1.1475415505918067,1.1475415505918067,1.1475415505918067,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.065,uncorrected,3276,189,600743,0.1,2950,0.057036799974093,10.55047277581332,9.362155987530535,0.9395973154362416,1.1883167882827865,1.1883167882827865,1.1883167882827865,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.07,uncorrected,3276,207,600743,0.1,2950,0.060319338185887084,10.66480200053396,9.362155987530535,0.9395973154362416,1.3026460130034263,1.3026460130034263,1.3026460130034263,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.075,uncorrected,3276,230,600743,0.1,2950,0.06885286302683863,10.96202056015191,9.362155987530535,0.9456985967053081,1.5998645726213758,1.5998645726213758,1.5998645726213758,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.08,uncorrected,3276,244,600743,0.1,2950,0.07384420241461892,11.135866506703929,9.362155987530535,0.9463087248322147,1.7737105191733955,1.7737105191733955,1.7737105191733955,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.085,uncorrected,3276,262,600743,0.1,2950,0.0784923686767709,11.297759898596544,9.362155987530535,0.9487492373398414,1.9356039110660157,1.9356039110660157,1.9356039110660157,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.09,uncorrected,3276,275,600743,0.1,2950,0.08661825327755895,11.5807805450096,9.362155987530535,0.9542403904820013,2.2186245574790657,2.2186245574790657,2.2186245574790657,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.095,uncorrected,3276,287,600743,0.1,2950,0.08964645949119619,11.686251508745968,9.362155987530535,0.9554606467358145,2.3240955212154324,2.3240955212154324,2.3240955212154324,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.096,uncorrected,3276,290,600743,0.1,2950,0.0901292686427344,11.703067518925243,9.362155987530535,0.9554606467358145,2.340911531394708,2.340911531394708,2.340911531394708,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.097,uncorrected,3276,293,600743,0.1,2950,0.09043756417811605,11.713805303916864,9.362155987530535,0.9554606467358145,2.3516493163863292,2.3516493163863292,2.3516493163863292,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.098,uncorrected,3276,296,600743,0.1,2950,0.09193567712321568,11.765983856154818,9.362155987530535,0.9554606467358145,2.403827868624288,2.403827868624288,2.403827868624288,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.099,uncorrected,3276,302,600743,0.1,2950,0.09541972640043207,11.887331614216393,9.362155987530535,0.9572910311165345,2.5251756266858614,2.5251756266858614,2.5251756266858614,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.1,uncorrected,3276,304,600743,0.1,2950,0.09608969516139715,11.910666303437367,9.362155987530535,0.9579011592434411,2.548510315906837,2.548510315906837,2.548510315906837,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.105,uncorrected,3276,324,600743,0.1,2950,0.10425649865389364,12.195112135138025,9.362155987530535,0.9603416717510678,2.8329561476074905,2.8329561476074905,2.8329561476074905,0.0,False
cpusmall,cqr,0,t_noise,10.0,0.0,0.11,uncorrected,3276,341,600743,0.1,2950,0.11911281457357703,12.712550462344575,9.362155987530535,0.9670530811470409,3.350394474814042,3.350394474814042,3.350394474814042,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.0,uncorrected,3276,0,601543,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.005,uncorrected,3276,11,601543,0.1,2950,0.023779698262780147,9.392143943128762,9.362155987530535,0.8938377059182429,0.02998795559822595,0.02998795559822595,0.02998795559822595,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.01,uncorrected,3276,24,601543,0.1,2950,0.024733214705047094,9.425354461504774,9.362155987530535,0.8956680902989628,0.06319847397424165,0.06319847397424165,0.06319847397424165,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.015,uncorrected,3276,41,601543,0.1,2950,0.0260390684818137,9.470836719520795,9.362155987530535,0.8993288590604027,0.10868073199025746,0.10868073199025746,0.10868073199025746,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.02,uncorrected,3276,61,601543,0.1,2950,0.027361043657705364,9.516880478102667,9.362155987530535,0.9017693715680293,0.15472449057213292,0.15472449057213292,0.15472449057213292,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.025,uncorrected,3276,82,601543,0.1,2950,0.027361043657705364,9.516880478102667,9.362155987530535,0.9017693715680293,0.15472449057213292,0.15472449057213292,0.15472449057213292,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.03,uncorrected,3276,97,601543,0.1,2950,0.03049293113136009,9.625962610182262,9.362155987530535,0.9084807809640024,0.2638066226517253,0.2638066226517253,0.2638066226517253,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.035,uncorrected,3276,115,601543,0.1,2950,0.03087746234057459,9.63935564697081,9.362155987530535,0.9103111653447223,0.27719965944027597,0.27719965944027597,0.27719965944027597,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.04,uncorrected,3276,139,601543,0.1,2950,0.033363814889870946,9.725954108588677,9.362155987530535,0.9145820622330689,0.36379812105814613,0.36379812105814613,0.36379812105814613,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.045,uncorrected,3276,154,601543,0.1,2950,0.035621489822350805,9.804587838966661,9.362155987530535,0.9158023184868822,0.44243185143613073,0.44243185143613073,0.44243185143613073,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.05,uncorrected,3276,173,601543,0.1,2950,0.0375860416549893,9.873012232974348,9.362155987530535,0.9182428309945089,0.5108562454438148,0.5108562454438148,0.5108562454438148,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.055,uncorrected,3276,193,601543,0.1,2950,0.03967056979986536,9.945615344144766,9.362155987530535,0.9200732153752288,0.5834593566142342,0.5834593566142342,0.5834593566142342,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.06,uncorrected,3276,209,601543,0.1,2950,0.04092026180606573,9.989141514745043,9.362155987530535,0.9206833435021354,0.6269855272145094,0.6269855272145094,0.6269855272145094,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.065,uncorrected,3276,220,601543,0.1,2950,0.04168732888084142,10.015858091463857,9.362155987530535,0.9206833435021354,0.6537021039333236,0.6537021039333236,0.6537021039333236,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.07,uncorrected,3276,238,601543,0.1,2950,0.04195328246278962,10.025121126613474,9.362155987530535,0.9206833435021354,0.6629651390829407,0.6629651390829407,0.6629651390829407,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.075,uncorrected,3276,260,601543,0.1,2950,0.04715360175356578,10.206245742521384,9.362155987530535,0.9243441122635754,0.844089754990848,0.844089754990848,0.844089754990848,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.08,uncorrected,3276,276,601543,0.1,2950,0.049873947937799645,10.30099408972957,9.362155987530535,0.9292251372788286,0.9388381021990363,0.9388381021990363,0.9388381021990363,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.085,uncorrected,3276,293,601543,0.1,2950,0.05278357471694495,10.402334988882208,9.362155987530535,0.9316656497864552,1.0401790013516727,1.0401790013516727,1.0401790013516727,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.09,uncorrected,3276,308,601543,0.1,2950,0.055556416352106286,10.49891172735918,9.362155987530535,0.937156802928615,1.1367557398286459,1.1367557398286459,1.1367557398286459,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.095,uncorrected,3276,323,601543,0.1,2950,0.05619908210222441,10.521295465864199,9.362155987530535,0.938987187309335,1.1591394783336608,1.1591394783336608,1.1591394783336608,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.096,uncorrected,3276,326,601543,0.1,2950,0.05619908210222441,10.521295465864199,9.362155987530535,0.938987187309335,1.1591394783336608,1.1591394783336608,1.1591394783336608,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.097,uncorrected,3276,329,601543,0.1,2950,0.0567819427531272,10.541596221571607,9.362155987530535,0.9395973154362416,1.1794402340410746,1.1794402340410746,1.1794402340410746,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.098,uncorrected,3276,335,601543,0.1,2950,0.05691342714315363,10.546175759540297,9.362155987530535,0.9395973154362416,1.184019772009765,1.184019772009765,1.184019772009765,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.099,uncorrected,3276,338,601543,0.1,2950,0.05691342714315363,10.546175759540297,9.362155987530535,0.9395973154362416,1.184019772009765,1.184019772009765,1.184019772009765,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.1,uncorrected,3276,338,601543,0.1,2950,0.05691342714315363,10.546175759540297,9.362155987530535,0.9395973154362416,1.184019772009765,1.184019772009765,1.184019772009765,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.105,uncorrected,3276,346,601543,0.1,2950,0.057036799974093,10.55047277581332,9.362155987530535,0.9395973154362416,1.1883167882827865,1.1883167882827865,1.1883167882827865,0.0,False
cpusmall,cqr,0,heteroscedastic,1.5,0.0,0.11,uncorrected,3276,360,601543,0.1,2950,0.05896189048370809,10.617522750948588,9.362155987530535,0.9395973154362416,1.2553667634180534,1.2553667634180534,1.2553667634180534,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.0,uncorrected,3276,0,601543,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.005,uncorrected,3276,11,601543,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.01,uncorrected,3276,24,601543,0.1,2950,0.024688886495607243,9.42381053132285,9.362155987530535,0.8956680902989628,0.06165454379231524,0.06165454379231524,0.06165454379231524,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.015,uncorrected,3276,41,601543,0.1,2950,0.025712575571437135,9.45946512872376,9.362155987530535,0.8993288590604027,0.09730914119322667,0.09730914119322667,0.09730914119322667,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.02,uncorrected,3276,61,601543,0.1,2950,0.026612153646851766,9.490796999764381,9.362155987530535,0.900549115314216,0.12864101223384716,0.12864101223384716,0.12864101223384716,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.025,uncorrected,3276,82,601543,0.1,2950,0.026646783945466268,9.492003156383737,9.362155987530535,0.900549115314216,0.1298471688532019,0.1298471688532019,0.1298471688532019,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.03,uncorrected,3276,97,601543,0.1,2950,0.028184481511681514,9.545560421907274,9.362155987530535,0.9035997559487492,0.18340443437673729,0.18340443437673729,0.18340443437673729,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.035,uncorrected,3276,115,601543,0.1,2950,0.03049293113136009,9.625962610182262,9.362155987530535,0.9084807809640024,0.2638066226517253,0.2638066226517253,0.2638066226517253,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.04,uncorrected,3276,139,601543,0.1,2950,0.03182184272953159,9.672247961010868,9.362155987530535,0.9139719341061623,0.3100919734803371,0.3100919734803371,0.3100919734803371,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.045,uncorrected,3276,154,601543,0.1,2950,0.03416744266434624,9.753944076866768,9.362155987530535,0.9151921903599756,0.391788089336236,0.391788089336236,0.391788089336236,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.05,uncorrected,3276,173,601543,0.1,2950,0.036397969680878633,9.831632258409437,9.362155987530535,0.9158023184868822,0.46947627087890076,0.46947627087890076,0.46947627087890076,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.055,uncorrected,3276,193,601543,0.1,2950,0.03832635267527218,9.898796909203549,9.362155987530535,0.9182428309945089,0.5366409216730137,0.5366409216730137,0.5366409216730137,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.06,uncorrected,3276,209,601543,0.1,2950,0.03944242863537756,9.937669297281085,9.362155987530535,0.9194630872483222,0.5755133097505488,0.5755133097505488,0.5755133097505488,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.065,uncorrected,3276,220,601543,0.1,2950,0.04074163107754675,9.982919892517014,9.362155987530535,0.9206833435021354,0.6207639049864785,0.6207639049864785,0.6207639049864785,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.07,uncorrected,3276,238,601543,0.1,2950,0.041387783072192486,10.0054250552396,9.362155987530535,0.9206833435021354,0.6432690677090669,0.6432690677090669,0.6432690677090669,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.075,uncorrected,3276,260,601543,0.1,2950,0.04413908194288921,10.101251469607407,9.362155987530535,0.9231238560097621,0.739095482076871,0.739095482076871,0.739095482076871,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.08,uncorrected,3276,276,601543,0.1,2950,0.04740432328037136,10.214978252527658,9.362155987530535,0.9243441122635754,0.8528222649971194,0.8528222649971194,0.8528222649971194,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.085,uncorrected,3276,293,601543,0.1,2950,0.04903422850348871,10.271747066324732,9.362155987530535,0.9273947528981086,0.9095910787941967,0.9095910787941967,0.9095910787941967,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.09,uncorrected,3276,308,601543,0.1,2950,0.0528771279648077,10.405593403440738,9.362155987530535,0.9316656497864552,1.043437415910204,1.043437415910204,1.043437415910204,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.095,uncorrected,3276,323,601543,0.1,2950,0.05322828841590599,10.417824152798774,9.362155987530535,0.9334960341671751,1.0556681652682374,1.0556681652682374,1.0556681652682374,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.096,uncorrected,3276,326,601543,0.1,2950,0.05322828841590599,10.417824152798774,9.362155987530535,0.9334960341671751,1.0556681652682374,1.0556681652682374,1.0556681652682374,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.097,uncorrected,3276,329,601543,0.1,2950,0.053651698171884865,10.432571310643365,9.362155987530535,0.9347162904209884,1.0704153231128262,1.0704153231128262,1.0704153231128262,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.098,uncorrected,3276,335,601543,0.1,2950,0.05521564812777552,10.487042934253534,9.362155987530535,0.937156802928615,1.124886946722998,1.124886946722998,1.124886946722998,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.099,uncorrected,3276,338,601543,0.1,2950,0.05521564812777552,10.487042934253534,9.362155987530535,0.937156802928615,1.124886946722998,1.124886946722998,1.124886946722998,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.1,uncorrected,3276,338,601543,0.1,2950,0.05521564812777552,10.487042934253534,9.362155987530535,0.937156802928615,1.124886946722998,1.124886946722998,1.124886946722998,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.105,uncorrected,3276,346,601543,0.1,2950,0.055556416352106286,10.49891172735918,9.362155987530535,0.937156802928615,1.1367557398286459,1.1367557398286459,1.1367557398286459,0.0,False
cpusmall,cqr,0,heteroscedastic,3.0,0.0,0.11,uncorrected,3276,360,601543,0.1,2950,0.0567819427531272,10.541596221571607,9.362155987530535,0.9395973154362416,1.1794402340410746,1.1794402340410746,1.1794402340410746,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.0,uncorrected,3276,0,601543,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.005,uncorrected,3276,11,601543,0.1,2950,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.01,uncorrected,3276,24,601543,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.015,uncorrected,3276,41,601543,0.1,2950,0.025235443834301985,9.442846860153338,9.362155987530535,0.8974984746796827,0.08069087262280276,0.08069087262280276,0.08069087262280276,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.02,uncorrected,3276,61,601543,0.1,2950,0.0260390684818137,9.470836719520795,9.362155987530535,0.8993288590604027,0.10868073199025746,0.10868073199025746,0.10868073199025746,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.025,uncorrected,3276,82,601543,0.1,2950,0.0260390684818137,9.470836719520795,9.362155987530535,0.8993288590604027,0.10868073199025746,0.10868073199025746,0.10868073199025746,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.03,uncorrected,3276,97,601543,0.1,2950,0.02691709234795064,9.501417867834919,9.362155987530535,0.900549115314216,0.13926188030438108,0.13926188030438108,0.13926188030438108,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.035,uncorrected,3276,115,601543,0.1,2950,0.028184481511681514,9.545560421907274,9.362155987530535,0.9035997559487492,0.18340443437673729,0.18340443437673729,0.18340443437673729,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.04,uncorrected,3276,139,601543,0.1,2950,0.030780727144856357,9.635986406701214,9.362155987530535,0.9097010372178157,0.2738304191706802,0.2738304191706802,0.2738304191706802,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.045,uncorrected,3276,154,601543,0.1,2950,0.03236806816440313,9.691272729791073,9.362155987530535,0.9139719341061623,0.3291167422605397,0.3291167422605397,0.3291167422605397,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.05,uncorrected,3276,173,601543,0.1,2950,0.03508507782169468,9.785904867373059,9.362155987530535,0.9158023184868822,0.42374887984252846,0.42374887984252846,0.42374887984252846,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.055,uncorrected,3276,193,601543,0.1,2950,0.03744738399734615,9.868182853549925,9.362155987530535,0.9182428309945089,0.5060268660193911,0.5060268660193911,0.5060268660193911,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.06,uncorrected,3276,209,601543,0.1,2950,0.0378277043006211,9.88142922651299,9.362155987530535,0.9182428309945089,0.5192732389824585,0.5192732389824585,0.5192732389824585,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.065,uncorrected,3276,220,601543,0.1,2950,0.03859685957183956,9.908218534108025,9.362155987530535,0.9182428309945089,0.546062546577491,0.546062546577491,0.546062546577491,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.07,uncorrected,3276,238,601543,0.1,2950,0.03967056979986536,9.945615344144766,9.362155987530535,0.9200732153752288,0.5834593566142342,0.5834593566142342,0.5834593566142342,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.075,uncorrected,3276,260,601543,0.1,2950,0.04152454318451772,10.010188344074647,9.362155987530535,0.9206833435021354,0.6480323565441127,0.6480323565441127,0.6480323565441127,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.08,uncorrected,3276,276,601543,0.1,2950,0.04277409801103388,10.0537097367726,9.362155987530535,0.9225137278828553,0.6915537492420653,0.6915537492420653,0.6915537492420653,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.085,uncorrected,3276,293,601543,0.1,2950,0.044336604603952945,10.108131088745743,9.362155987530535,0.9231238560097621,0.745975101215207,0.745975101215207,0.745975101215207,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.09,uncorrected,3276,308,601543,0.1,2950,0.049394675778169306,10.284301271274682,9.362155987530535,0.9286150091519219,0.9221452837441456,0.9221452837441456,0.9221452837441456,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.095,uncorrected,3276,323,601543,0.1,2950,0.0494459950584622,10.286088697086823,9.362155987530535,0.9286150091519219,0.9239327095562891,0.9239327095562891,0.9239327095562891,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.096,uncorrected,3276,326,601543,0.1,2950,0.0494459950584622,10.286088697086823,9.362155987530535,0.9286150091519219,0.9239327095562891,0.9239327095562891,0.9239327095562891,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.097,uncorrected,3276,329,601543,0.1,2950,0.049873947937799645,10.30099408972957,9.362155987530535,0.9292251372788286,0.9388381021990363,0.9388381021990363,0.9388381021990363,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.098,uncorrected,3276,335,601543,0.1,2950,0.05156211712141734,10.359792209205168,9.362155987530535,0.9298352654057352,0.9976362216746356,0.9976362216746356,0.9976362216746356,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.099,uncorrected,3276,338,601543,0.1,2950,0.05156211712141734,10.359792209205168,9.362155987530535,0.9298352654057352,0.9976362216746356,0.9976362216746356,0.9976362216746356,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.1,uncorrected,3276,338,601543,0.1,2950,0.05156211712141734,10.359792209205168,9.362155987530535,0.9298352654057352,0.9976362216746356,0.9976362216746356,0.9976362216746356,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.105,uncorrected,3276,346,601543,0.1,2950,0.05156211712141734,10.359792209205168,9.362155987530535,0.9298352654057352,0.9976362216746356,0.9976362216746356,0.9976362216746356,0.0,False
cpusmall,cqr,0,heteroscedastic,5.0,0.0,0.11,uncorrected,3276,360,601543,0.1,2950,0.0528771279648077,10.405593403440738,9.362155987530535,0.9316656497864552,1.043437415910204,1.043437415910204,1.043437415910204,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.0,uncorrected,3276,0,601543,0.1,2950,0.02291870571791438,9.362155987530535,9.362155987530535,0.8932275777913362,0.0,0.0,0.0,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.005,uncorrected,3276,11,601543,0.1,2950,0.022817837410321673,9.358642792965268,9.362155987530535,0.8932275777913362,-0.0035131945652672756,0.0035131945652672756,0.0035131945652672756,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.01,uncorrected,3276,24,601543,0.1,2950,0.024067946638509807,9.402183495206401,9.362155987530535,0.8944478340451495,0.04002750767586803,0.04002750767586803,0.04002750767586803,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.015,uncorrected,3276,41,601543,0.1,2950,0.025235443834301985,9.442846860153338,9.362155987530535,0.8974984746796827,0.08069087262280276,0.08069087262280276,0.08069087262280276,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.02,uncorrected,3276,61,601543,0.1,2950,0.026026474329011784,9.470398071245294,9.362155987530535,0.8993288590604027,0.10824208371475874,0.10824208371475874,0.10824208371475874,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.025,uncorrected,3276,82,601543,0.1,2950,0.02579370870670766,9.462290956743466,9.362155987530535,0.8993288590604027,0.10013496921292918,0.10013496921292918,0.10013496921292918,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.03,uncorrected,3276,97,601543,0.1,2950,0.026496324881753464,9.486762739670633,9.362155987530535,0.900549115314216,0.12460675214010052,0.12460675214010052,0.12460675214010052,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.035,uncorrected,3276,115,601543,0.1,2950,0.026646783945466268,9.492003156383737,9.362155987530535,0.900549115314216,0.1298471688532019,0.1298471688532019,0.1298471688532019,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.04,uncorrected,3276,139,601543,0.1,2950,0.028292059738947106,9.549307319742582,9.362155987530535,0.9035997559487492,0.18715133221204708,0.18715133221204708,0.18715133221204708,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.045,uncorrected,3276,154,601543,0.1,2950,0.03087746234057459,9.63935564697081,9.362155987530535,0.9103111653447223,0.27719965944027597,0.27719965944027597,0.27719965944027597,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.05,uncorrected,3276,173,601543,0.1,2950,0.03259198555566584,9.699071664667915,9.362155987530535,0.9145820622330689,0.33691567713738113,0.33691567713738113,0.33691567713738113,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.055,uncorrected,3276,193,601543,0.1,2950,0.0351761107357077,9.789075499917649,9.362155987530535,0.9158023184868822,0.4269195123871169,0.4269195123871169,0.4269195123871169,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.06,uncorrected,3276,209,601543,0.1,2950,0.036397969680878633,9.831632258409437,9.362155987530535,0.9158023184868822,0.46947627087890076,0.46947627087890076,0.46947627087890076,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.065,uncorrected,3276,220,601543,0.1,2950,0.037449589060869815,9.868259654850279,9.362155987530535,0.9182428309945089,0.506103667319743,0.506103667319743,0.506103667319743,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.07,uncorrected,3276,238,601543,0.1,2950,0.03796641654384436,9.886260507126877,9.362155987530535,0.9182428309945089,0.5241045195963431,0.5241045195963431,0.5241045195963431,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.075,uncorrected,3276,260,601543,0.1,2950,0.0396850662769726,9.94612024945947,9.362155987530535,0.9200732153752288,0.583964261928936,0.583964261928936,0.583964261928936,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.08,uncorrected,3276,276,601543,0.1,2950,0.041387783072192486,10.0054250552396,9.362155987530535,0.9206833435021354,0.6432690677090669,0.6432690677090669,0.6432690677090669,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.085,uncorrected,3276,293,601543,0.1,2950,0.04152454318451772,10.010188344074647,9.362155987530535,0.9206833435021354,0.6480323565441127,0.6480323565441127,0.6480323565441127,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.09,uncorrected,3276,308,601543,0.1,2950,0.04415704396480612,10.101877078178482,9.362155987530535,0.9231238560097621,0.7397210906479456,0.7397210906479456,0.7397210906479456,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.095,uncorrected,3276,323,601543,0.1,2950,0.044336604603952945,10.108131088745743,9.362155987530535,0.9231238560097621,0.745975101215207,0.745975101215207,0.745975101215207,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.096,uncorrected,3276,326,601543,0.1,2950,0.044336604603952945,10.108131088745743,9.362155987530535,0.9231238560097621,0.745975101215207,0.745975101215207,0.745975101215207,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.097,uncorrected,3276,329,601543,0.1,2950,0.044723637640268654,10.121611262967104,9.362155987530535,0.9237339841366687,0.7594552754365653,0.7594552754365653,0.7594552754365653,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.098,uncorrected,3276,335,601543,0.1,2950,0.04740432328037136,10.214978252527658,9.362155987530535,0.9243441122635754,0.8528222649971194,0.8528222649971194,0.8528222649971194,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.099,uncorrected,3276,338,601543,0.1,2950,0.04740432328037136,10.214978252527658,9.362155987530535,0.9243441122635754,0.8528222649971194,0.8528222649971194,0.8528222649971194,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.1,uncorrected,3276,338,601543,0.1,2950,0.04740432328037136,10.214978252527658,9.362155987530535,0.9243441122635754,0.8528222649971194,0.8528222649971194,0.8528222649971194,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.105,uncorrected,3276,346,601543,0.1,2950,0.04740432328037136,10.214978252527658,9.362155987530535,0.9243441122635754,0.8528222649971194,0.8528222649971194,0.8528222649971194,0.0,False
cpusmall,cqr,0,heteroscedastic,8.0,0.0,0.11,uncorrected,3276,360,601543,0.1,2950,0.04786967336883663,10.231186171950117,9.362155987530535,0.9267846247712019,0.8690301844195825,0.8690301844195825,0.8690301844195825,0.0,False


==> anc/experiment_code/reference/checks/original/real/msd/rep00/correction.csv <==
dataset,score,rep,delta_train,delta_cal,method,n_cal,n_cal_replaced,mask_seed,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
msd,absolute,0,0.0,0.0,uncorrected,5000,0,10000142,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,0.0,0.0,tighter,5000,0,10000142,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,0.0,0.0,naive,5000,0,10000142,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,0.0,0.005,uncorrected,5000,23,10000142,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,0.0,0.005,tighter,5000,23,10000142,0.0995,4504,1.366116789844559,29.936085747804004,29.820264737576373,0.8979,0.11582101022762673,0.11582101022762673,0.11582101022762673,0.0,False
msd,absolute,0,0.0,0.005,naive,5000,23,10000142,0.095,4526,1.4035300310371364,30.75593219487951,29.820264737576373,0.9022,0.9356674573031418,0.9356674573031418,0.9356674573031418,0.0,False
msd,absolute,0,0.0,0.01,uncorrected,5000,53,10000142,0.1,4501,1.3523421915182265,29.63423925876,29.820264737576373,0.8956,-0.18602547881637838,0.18602547881637838,0.18602547881637838,0.0,False
msd,absolute,0,0.0,0.01,tighter,5000,53,10000142,0.099,4506,1.366116789844559,29.936085747804004,29.820264737576373,0.8979,0.11582101022762673,0.11582101022762673,0.11582101022762673,0.0,False
msd,absolute,0,0.0,0.01,naive,5000,53,10000142,0.09000000000000001,4551,1.4568340900967753,31.92399842067923,29.820264737576373,0.9078,2.103733683102858,2.103733683102858,2.103733683102858,0.0,False
msd,absolute,0,0.0,0.015,uncorrected,5000,80,10000142,0.1,4501,1.3493082198790436,29.567755019768008,29.820264737576373,0.8948,-0.25250971780835996,0.25250971780835996,0.25250971780835996,0.0,False
msd,absolute,0,0.0,0.015,tighter,5000,80,10000142,0.0985,4509,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.015,naive,5000,80,10000142,0.085,4576,1.5126810770038681,33.147788510395834,29.820264737576373,0.9123,3.327523772819451,3.327523772819451,3.327523772819451,0.0,False
msd,absolute,0,0.0,0.02,uncorrected,5000,96,10000142,0.1,4501,1.3488964692794227,29.558732217802188,29.820264737576373,0.8948,-0.2615325197741873,0.2615325197741873,0.2615325197741873,0.0,False
msd,absolute,0,0.0,0.02,tighter,5000,96,10000142,0.098,4511,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.02,naive,5000,96,10000142,0.08,4601,1.5777039782248878,34.57265288582373,29.820264737576373,0.9166,4.752388148247353,4.752388148247353,4.752388148247353,0.0,False
msd,absolute,0,0.0,0.025,uncorrected,5000,124,10000142,0.1,4501,1.340530032992752,29.375396242471847,29.820264737576373,0.894,-0.4448684951045334,0.4448684951045334,0.4448684951045334,0.0,False
msd,absolute,0,0.0,0.025,tighter,5000,124,10000142,0.0975,4514,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.025,naive,5000,124,10000142,0.07500000000000001,4626,1.6379770925184594,35.893433898979175,29.820264737576373,0.9222,6.073169161402789,6.073169161402789,6.073169161402789,0.0,False
msd,absolute,0,0.0,0.03,uncorrected,5000,149,10000142,0.1,4501,1.3360685404060328,29.277630351859795,29.820264737576373,0.8937,-0.5426343857165755,0.5426343857165755,0.5426343857165755,0.0,False
msd,absolute,0,0.0,0.03,tighter,5000,149,10000142,0.097,4516,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.03,naive,5000,149,10000142,0.07,4651,1.719384935825241,37.677345930433596,29.820264737576373,0.9278,7.857081192857217,7.857081192857217,7.857081192857217,0.0,False
msd,absolute,0,0.0,0.035,uncorrected,5000,181,10000142,0.1,4501,1.3360685404060328,29.277630351859795,29.820264737576373,0.8937,-0.5426343857165755,0.5426343857165755,0.5426343857165755,0.0,False
msd,absolute,0,0.0,0.035,tighter,5000,181,10000142,0.0965,4519,1.370742566019928,30.03745162901226,29.820264737576373,0.8983,0.21718689143588607,0.21718689143588607,0.21718689143588607,0.0,False
msd,absolute,0,0.0,0.035,naive,5000,181,10000142,0.065,4676,1.823060061675358,39.94920693121713,29.820264737576373,0.935,10.128942193640768,10.128942193640768,10.128942193640768,0.0,False
msd,absolute,0,0.0,0.04,uncorrected,5000,203,10000142,0.1,4501,1.335250515980061,29.25970476193825,29.820264737576373,0.8936,-0.5605599756381232,0.5605599756381232,0.5605599756381232,0.0,False
msd,absolute,0,0.0,0.04,tighter,5000,203,10000142,0.096,4521,1.370742566019928,30.03745162901226,29.820264737576373,0.8983,0.21718689143588607,0.21718689143588607,0.21718689143588607,0.0,False
msd,absolute,0,0.0,0.04,naive,5000,203,10000142,0.060000000000000005,4701,1.8942951946252748,41.51020161636963,29.820264737576373,0.9402,11.689936878793247,11.689936878793247,11.689936878793247,0.0,False
msd,absolute,0,0.0,0.045,uncorrected,5000,227,10000142,0.1,4501,1.331399709239628,29.17532099501819,29.820264737576373,0.8929,-0.6449437425581814,0.6449437425581814,0.6449437425581814,0.0,False
msd,absolute,0,0.0,0.045,tighter,5000,227,10000142,0.0955,4524,1.3723830187615358,30.073399312477576,29.820264737576373,0.8986,0.253134574901207,0.253134574901207,0.253134574901207,0.0,False
msd,absolute,0,0.0,0.045,naive,5000,227,10000142,0.05500000000000001,4726,1.9744751231654893,43.267206020294545,29.820264737576373,0.9452,13.44694128271817,13.44694128271817,13.44694128271817,0.0,False
msd,absolute,0,0.0,0.05,uncorrected,5000,255,10000142,0.1,4501,1.3191791494487763,28.90752857162903,29.820264737576373,0.8908,-0.9127361659473469,0.9127361659473469,0.9127361659473469,0.0,False
msd,absolute,0,0.0,0.05,tighter,5000,255,10000142,0.095,4526,1.370742566019928,30.03745162901226,29.820264737576373,0.8983,0.21718689143588607,0.21718689143588607,0.21718689143588607,0.0,False
msd,absolute,0,0.0,0.05,naive,5000,255,10000142,0.05,4751,2.0688782508212396,45.33588722337453,29.820264737576373,0.9512,15.515622485798163,15.515622485798163,15.515622485798163,0.0,False
msd,absolute,0,0.0,0.055,uncorrected,5000,287,10000142,0.1,4501,1.3182015082657816,28.886105256651657,29.820264737576373,0.8907,-0.9341594809247159,0.9341594809247159,0.9341594809247159,0.0,False
msd,absolute,0,0.0,0.055,tighter,5000,287,10000142,0.0945,4529,1.3715670930269281,30.05551971174606,29.820264737576373,0.8984,0.23525497416968275,0.23525497416968275,0.23525497416968275,0.0,False
msd,absolute,0,0.0,0.055,naive,5000,287,10000142,0.045000000000000005,4776,2.177905727653389,47.72503573511,29.820264737576373,0.958,17.904770997533614,17.904770997533614,17.904770997533614,0.0,False
msd,absolute,0,0.0,0.06,uncorrected,5000,311,10000142,0.1,4501,1.306609752953926,28.632091995440838,29.820264737576373,0.8895,-1.1881727421355373,1.1881727421355373,1.1881727421355373,0.0,False
msd,absolute,0,0.0,0.06,tighter,5000,311,10000142,0.094,4531,1.3674828051322863,29.966019609308532,29.820264737576373,0.898,0.14575487173215163,0.14575487173215163,0.14575487173215163,0.0,False
msd,absolute,0,0.0,0.06,naive,5000,311,10000142,0.04000000000000001,4801,2.302471682010048,50.454683096593826,29.820264737576373,0.9643,20.634418359017467,20.634418359017467,20.634418359017467,0.0,False
msd,absolute,0,0.0,0.065,uncorrected,5000,343,10000142,0.1,4501,1.3025489039269906,28.543105515234373,29.820264737576373,0.8889,-1.2771592223420005,1.2771592223420005,1.2771592223420005,0.0,False
msd,absolute,0,0.0,0.065,tighter,5000,343,10000142,0.09350000000000001,4534,1.3674828051322863,29.966019609308532,29.820264737576373,0.898,0.14575487173215163,0.14575487173215163,0.14575487173215163,0.0,False
msd,absolute,0,0.0,0.065,naive,5000,343,10000142,0.035,4826,2.419463307973427,53.018352156699024,29.820264737576373,0.97,23.198087419122658,23.198087419122658,23.198087419122658,0.0,False
msd,absolute,0,0.0,0.07,uncorrected,5000,373,10000142,0.1,4501,1.2997375402144318,28.48149934379056,29.820264737576373,0.8885,-1.3387653937858084,1.3387653937858084,1.3387653937858084,0.0,False
msd,absolute,0,0.0,0.07,tighter,5000,373,10000142,0.093,4536,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.07,naive,5000,373,10000142,0.03,4851,2.528722727699398,55.41258329563713,29.820264737576373,0.9749,25.59231855806075,25.59231855806075,25.59231855806075,0.0,False
msd,absolute,0,0.0,0.075,uncorrected,5000,392,10000142,0.1,4501,1.2997375402144318,28.48149934379056,29.820264737576373,0.8885,-1.3387653937858084,1.3387653937858084,1.3387653937858084,0.0,False
msd,absolute,0,0.0,0.075,tighter,5000,392,10000142,0.09250000000000001,4539,1.370742566019928,30.03745162901226,29.820264737576373,0.8983,0.21718689143588607,0.21718689143588607,0.21718689143588607,0.0,False
msd,absolute,0,0.0,0.075,naive,5000,392,10000142,0.02500000000000001,4876,2.6881068127139818,58.9052097469779,29.820264737576373,0.9808,29.084945009401512,29.084945009401512,29.084945009401512,0.0,False
msd,absolute,0,0.0,0.08,uncorrected,5000,423,10000142,0.1,4501,1.2907855157228014,28.285331216153114,29.820264737576373,0.8873,-1.534933521423256,1.534933521423256,1.534933521423256,0.0,False
msd,absolute,0,0.0,0.08,tighter,5000,423,10000142,0.09200000000000001,4541,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.08,naive,5000,423,10000142,0.020000000000000004,4901,2.7887289170457117,61.11016906362746,29.820264737576373,0.983,31.28990432605108,31.28990432605108,31.28990432605108,0.0,False
msd,absolute,0,0.0,0.085,uncorrected,5000,457,10000142,0.1,4501,1.2899919377687494,28.267941328365584,29.820264737576373,0.8872,-1.5523234092107934,1.5523234092107934,1.5523234092107934,0.0,False
msd,absolute,0,0.0,0.085,tighter,5000,457,10000142,0.09150000000000001,4544,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.085,naive,5000,457,10000142,0.015,4926,2.989724193243866,65.51463277266082,29.820264737576373,0.9875,35.69436803508444,35.69436803508444,35.69436803508444,0.0,False
msd,absolute,0,0.0,0.09,uncorrected,5000,482,10000142,0.1,4501,1.2823056695910988,28.09951006029446,29.820264737576373,0.8864,-1.7207546772819113,1.7207546772819113,1.7207546772819113,0.0,False
msd,absolute,0,0.0,0.09,tighter,5000,482,10000142,0.09100000000000001,4546,1.3674828051322863,29.966019609308532,29.820264737576373,0.898,0.14575487173215163,0.14575487173215163,0.14575487173215163,0.0,False
msd,absolute,0,0.0,0.09,naive,5000,482,10000142,0.010000000000000009,4951,3.249280424220196,71.20235848150618,29.820264737576373,0.9922,41.38209374392982,41.38209374392982,41.38209374392982,0.0,False
msd,absolute,0,0.0,0.095,uncorrected,5000,499,10000142,0.1,4501,1.2731468399166108,27.898810154896037,29.820264737576373,0.8854,-1.9214545826803398,1.9214545826803398,1.9214545826803398,0.0,False
msd,absolute,0,0.0,0.095,tighter,5000,499,10000142,0.09050000000000001,4549,1.3674828051322863,29.966019609308532,29.820264737576373,0.898,0.14575487173215163,0.14575487173215163,0.14575487173215163,0.0,False
msd,absolute,0,0.0,0.095,naive,5000,499,10000142,0.0050000000000000044,4976,3.611536325838898,79.14056977802313,29.820264737576373,0.9951,49.32030504044674,49.32030504044674,49.32030504044674,0.0,False
msd,absolute,0,0.0,0.1,uncorrected,5000,521,10000142,0.1,4501,1.2698307767809907,27.82614436884391,29.820264737576373,0.8851,-1.9941203687324625,1.9941203687324625,1.9941203687324625,0.0,False
msd,absolute,0,0.0,0.1,tighter,5000,521,10000142,0.09000000000000001,4551,1.3674828051322863,29.966019609308532,29.820264737576373,0.898,0.14575487173215163,0.14575487173215163,0.14575487173215163,0.0,False
msd,absolute,0,0.0,0.1,naive,5000,521,10000142,0.0,5001,inf,inf,29.820264737576373,1.0,inf,inf,inf,0.0,True
msd,absolute,0,0.0,0.105,uncorrected,5000,546,10000142,0.1,4501,1.2618951426866571,27.652248678170064,29.820264737576373,0.8838,-2.1680160594063134,2.1680160594063134,2.1680160594063134,0.0,False
msd,absolute,0,0.0,0.105,tighter,5000,546,10000142,0.08950000000000001,4554,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.11,uncorrected,5000,567,10000142,0.1,4501,1.261595423102768,27.64568084207412,29.820264737576373,0.8838,-2.1745838955022476,2.1745838955022476,2.1745838955022476,0.0,False
msd,absolute,0,0.0,0.11,tighter,5000,567,10000142,0.08900000000000001,4556,1.3723830187615358,30.073399312477576,29.820264737576373,0.8986,0.253134574901207,0.253134574901207,0.253134574901207,0.0,False
msd,absolute,0,0.0,0.115,uncorrected,5000,595,10000142,0.1,4501,1.2580574123117028,27.56815145717429,29.820264737576373,0.8835,-2.25211328040208,2.25211328040208,2.25211328040208,0.0,False
msd,absolute,0,0.0,0.115,tighter,5000,595,10000142,0.08850000000000001,4559,1.3766297957718852,30.166460082741658,29.820264737576373,0.8992,0.3461953451652845,0.3461953451652845,0.3461953451652845,0.0,False
msd,absolute,0,0.0,0.12,uncorrected,5000,609,10000142,0.1,4501,1.253201918121857,27.461751703144675,29.820264737576373,0.8829,-2.358513034431695,2.358513034431695,2.358513034431695,0.0,False
msd,absolute,0,0.0,0.12,tighter,5000,609,10000142,0.08800000000000001,4561,1.3766297957718852,30.166460082741658,29.820264737576373,0.8992,0.3461953451652845,0.3461953451652845,0.3461953451652845,0.0,False
msd,absolute,0,0.0,0.125,uncorrected,5000,635,10000142,0.1,4501,1.2483224515290758,27.354826635382597,29.820264737576373,0.8824,-2.465438102193773,2.465438102193773,2.465438102193773,0.0,False
msd,absolute,0,0.0,0.125,tighter,5000,635,10000142,0.08750000000000001,4564,1.3767630700440905,30.169380557821363,29.820264737576373,0.8992,0.3491158202449948,0.3491158202449948,0.3491158202449948,0.0,False
msd,absolute,0,0.0,0.13,uncorrected,5000,652,10000142,0.1,4501,1.2338532979465107,27.03776016964134,29.820264737576373,0.8796,-2.782504567935036,2.782504567935036,2.782504567935036,0.0,False
msd,absolute,0,0.0,0.13,tighter,5000,652,10000142,0.08700000000000001,4566,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.135,uncorrected,5000,678,10000142,0.1,4501,1.2313579632010883,26.983079226208275,29.820264737576373,0.8793,-2.837185511368095,2.837185511368095,2.837185511368095,0.0,False
msd,absolute,0,0.0,0.135,tighter,5000,678,10000142,0.08650000000000001,4569,1.3791559581132433,30.22181655960069,29.820264737576373,0.8993,0.4015518220243208,0.4015518220243208,0.4015518220243208,0.0,False
msd,absolute,0,0.0,0.14,uncorrected,5000,699,10000142,0.1,4501,1.226487164602436,26.876344102539885,29.820264737576373,0.879,-2.943920635036495,2.943920635036495,2.943920635036495,0.0,False
msd,absolute,0,0.0,0.14,tighter,5000,699,10000142,0.08600000000000001,4571,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.145,uncorrected,5000,726,10000142,0.1,4501,1.2149122599931261,26.622700095319686,29.820264737576373,0.8773,-3.197564642256682,3.197564642256682,3.197564642256682,0.0,False
msd,absolute,0,0.0,0.145,tighter,5000,726,10000142,0.0855,4574,1.3767630700440905,30.169380557821363,29.820264737576373,0.8992,0.3491158202449948,0.3491158202449948,0.3491158202449948,0.0,False
msd,absolute,0,0.0,0.15,uncorrected,5000,751,10000142,0.1,4501,1.2131669167848131,26.584453918761568,29.820264737576373,0.8767,-3.2358108188148003,3.2358108188148003,3.2358108188148003,0.0,False
msd,absolute,0,0.0,0.15,tighter,5000,751,10000142,0.085,4576,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.155,uncorrected,5000,774,10000142,0.1,4501,1.2062063385843278,26.4319248909266,29.820264737576373,0.8757,-3.388339846649773,3.388339846649773,3.388339846649773,0.0,False
msd,absolute,0,0.0,0.155,tighter,5000,774,10000142,0.0845,4579,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.16,uncorrected,5000,798,10000142,0.1,4501,1.2053888167742806,26.414010314963395,29.820264737576373,0.8756,-3.4062544226129745,3.4062544226129745,3.4062544226129745,0.0,False
msd,absolute,0,0.0,0.16,tighter,5000,798,10000142,0.084,4581,1.381147295489933,30.26545327273133,29.820264737576373,0.8998,0.4451885351549582,0.4451885351549582,0.4451885351549582,0.0,False
msd,absolute,0,0.0,0.165,uncorrected,5000,817,10000142,0.1,4501,1.2033214038914795,26.368706538744757,29.820264737576373,0.8754,-3.4515581988316173,3.4515581988316173,3.4515581988316173,0.0,False
msd,absolute,0,0.0,0.165,tighter,5000,817,10000142,0.0835,4584,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.17,uncorrected,5000,838,10000142,0.1,4501,1.202755030275749,26.356295440914874,29.820264737576373,0.8754,-3.463969296661495,3.463969296661495,3.463969296661495,0.0,False
msd,absolute,0,0.0,0.17,tighter,5000,838,10000142,0.083,4586,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.175,uncorrected,5000,857,10000142,0.1,4501,1.19837530668034,26.260321376267918,29.820264737576373,0.875,-3.5599433613084583,3.5599433613084583,3.5599433613084583,0.0,False
msd,absolute,0,0.0,0.175,tighter,5000,857,10000142,0.0825,4589,1.3888604367810555,30.434473418587405,29.820264737576373,0.901,0.6142086810110379,0.6142086810110379,0.6142086810110379,0.0,False
msd,absolute,0,0.0,0.18,uncorrected,5000,882,10000142,0.1,4501,1.189276578022793,26.060938480666927,29.820264737576373,0.8735,-3.759326256909443,3.759326256909443,3.759326256909443,0.0,False
msd,absolute,0,0.0,0.18,tighter,5000,882,10000142,0.08200000000000002,4591,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.185,uncorrected,5000,911,10000142,0.1,4501,1.1713109769352077,25.667253417525306,29.820264737576373,0.871,-4.153011320051073,4.153011320051073,4.153011320051073,0.0,False
msd,absolute,0,0.0,0.185,tighter,5000,911,10000142,0.0815,4594,1.3847023622974168,30.343356410720084,29.820264737576373,0.9002,0.5230916731437038,0.5230916731437038,0.5230916731437038,0.0,False
msd,absolute,0,0.0,0.19,uncorrected,5000,941,10000142,0.1,4501,1.1632357482285998,25.490298752454787,29.820264737576373,0.8701,-4.329965985121581,4.329965985121581,4.329965985121581,0.0,False
msd,absolute,0,0.0,0.19,tighter,5000,941,10000142,0.08100000000000002,4596,1.381147295489933,30.26545327273133,29.820264737576373,0.8998,0.4451885351549582,0.4451885351549582,0.4451885351549582,0.0,False
msd,absolute,0,0.0,0.195,uncorrected,5000,971,10000142,0.1,4501,1.1570281589325868,25.354270173614367,29.820264737576373,0.8692,-4.465994563962003,4.465994563962003,4.465994563962003,0.0,False
msd,absolute,0,0.0,0.195,tighter,5000,971,10000142,0.0805,4599,1.381147295489933,30.26545327273133,29.820264737576373,0.8998,0.4451885351549582,0.4451885351549582,0.4451885351549582,0.0,False
msd,absolute,0,0.0,0.2,uncorrected,5000,1001,10000142,0.1,4501,1.1481493061348684,25.15970547704486,29.820264737576373,0.8682,-4.660559260531517,4.660559260531517,4.660559260531517,0.0,False
msd,absolute,0,0.0,0.2,tighter,5000,1001,10000142,0.08000000000000002,4601,1.3791559581132433,30.22181655960069,29.820264737576373,0.8993,0.4015518220243208,0.4015518220243208,0.4015518220243208,0.0,False
msd,absolute,0,0.0,0.205,uncorrected,5000,1017,10000142,0.1,4501,1.1435565050361598,25.059062187587006,29.820264737576373,0.8674,-4.761202549989364,4.761202549989364,4.761202549989364,0.0,False
msd,absolute,0,0.0,0.205,tighter,5000,1017,10000142,0.07950000000000002,4604,1.3767630700440905,30.169380557821363,29.820264737576373,0.8992,0.3491158202449948,0.3491158202449948,0.3491158202449948,0.0,False
msd,absolute,0,0.0,0.21,uncorrected,5000,1042,10000142,0.1,4501,1.1387594584794543,24.95394321230958,29.820264737576373,0.8667,-4.866321525266788,4.866321525266788,4.866321525266788,0.0,False
msd,absolute,0,0.0,0.21,tighter,5000,1042,10000142,0.07900000000000001,4606,1.3767630700440905,30.169380557821363,29.820264737576373,0.8992,0.3491158202449948,0.3491158202449948,0.3491158202449948,0.0,False
msd,absolute,0,0.0,0.215,uncorrected,5000,1069,10000142,0.1,4501,1.134295998023197,24.856134199241495,29.820264737576373,0.8661,-4.964130538334882,4.964130538334882,4.964130538334882,0.0,False
msd,absolute,0,0.0,0.215,tighter,5000,1069,10000142,0.07850000000000001,4609,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.22,uncorrected,5000,1091,10000142,0.1,4501,1.1213676759272082,24.572832389529612,29.820264737576373,0.8636,-5.2474323480467655,5.2474323480467655,5.2474323480467655,0.0,False
msd,absolute,0,0.0,0.22,tighter,5000,1091,10000142,0.07800000000000001,4611,1.3767630700440905,30.169380557821363,29.820264737576373,0.8992,0.3491158202449948,0.3491158202449948,0.3491158202449948,0.0,False
msd,absolute,0,0.0,0.225,uncorrected,5000,1111,10000142,0.1,4501,1.1185055102709847,24.510112981389632,29.820264737576373,0.8631,-5.310151756186736,5.310151756186736,5.310151756186736,0.0,False
msd,absolute,0,0.0,0.225,tighter,5000,1111,10000142,0.07750000000000001,4614,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.23,uncorrected,5000,1129,10000142,0.1,4501,1.1138620504408343,24.40835959348371,29.820264737576373,0.8626,-5.411905144092671,5.411905144092671,5.411905144092671,0.0,False
msd,absolute,0,0.0,0.23,tighter,5000,1129,10000142,0.07700000000000001,4616,1.3766297957718852,30.166460082741658,29.820264737576373,0.8992,0.3461953451652845,0.3461953451652845,0.3461953451652845,0.0,False
msd,absolute,0,0.0,0.235,uncorrected,5000,1159,10000142,0.1,4501,1.1138620504408343,24.40835959348371,29.820264737576373,0.8626,-5.411905144092671,5.411905144092671,5.411905144092671,0.0,False
msd,absolute,0,0.0,0.235,tighter,5000,1159,10000142,0.07650000000000001,4619,1.3791559581132433,30.22181655960069,29.820264737576373,0.8993,0.4015518220243208,0.4015518220243208,0.4015518220243208,0.0,False
msd,absolute,0,0.0,0.24,uncorrected,5000,1189,10000142,0.1,4501,1.112725761859787,24.38345979527512,29.820264737576373,0.8622,-5.436804942301251,5.436804942301251,5.436804942301251,0.0,False
msd,absolute,0,0.0,0.24,tighter,5000,1189,10000142,0.07600000000000001,4621,1.381147295489933,30.26545327273133,29.820264737576373,0.8998,0.4451885351549582,0.4451885351549582,0.4451885351549582,0.0,False
msd,absolute,0,0.0,0.245,uncorrected,5000,1215,10000142,0.1,4501,1.1104600024645885,24.333809598423155,29.820264737576373,0.8619,-5.486455139153215,5.486455139153215,5.486455139153215,0.0,False
msd,absolute,0,0.0,0.245,tighter,5000,1215,10000142,0.07550000000000001,4624,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.25,uncorrected,5000,1241,10000142,0.1,4501,1.1029038993569908,24.168230672646228,29.820264737576373,0.86,-5.652034064930144,5.652034064930144,5.652034064930144,0.0,False
msd,absolute,0,0.0,0.25,tighter,5000,1241,10000142,0.07500000000000001,4626,1.381147295489933,30.26545327273133,29.820264737576373,0.8998,0.4451885351549582,0.4451885351549582,0.4451885351549582,0.0,False
msd,absolute,0,0.0,0.255,uncorrected,5000,1273,10000142,0.1,4501,1.099918113466782,24.10280234097039,29.820264737576373,0.8596,-5.71746239660598,5.71746239660598,5.71746239660598,0.0,False
msd,absolute,0,0.0,0.255,tighter,5000,1273,10000142,0.0745,4629,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.26,uncorrected,5000,1298,10000142,0.1,4501,1.090618040305424,23.899007328941487,29.820264737576373,0.8583,-5.9212574086348875,5.9212574086348875,5.9212574086348875,0.0,False
msd,absolute,0,0.0,0.26,tighter,5000,1298,10000142,0.074,4631,1.3876890301243097,30.40880406851239,29.820264737576373,0.9009,0.5885393309360104,0.5885393309360104,0.5885393309360104,0.0,False
msd,absolute,0,0.0,0.265,uncorrected,5000,1316,10000142,0.1,4501,1.090618040305424,23.899007328941487,29.820264737576373,0.8583,-5.9212574086348875,5.9212574086348875,5.9212574086348875,0.0,False
msd,absolute,0,0.0,0.265,tighter,5000,1316,10000142,0.0735,4634,1.3972909114182475,30.6192126835681,29.820264737576373,0.9016,0.7989479459917286,0.7989479459917286,0.7989479459917286,0.0,False
msd,absolute,0,0.0,0.27,uncorrected,5000,1334,10000142,0.1,4501,1.0888399071542245,23.860042617519284,29.820264737576373,0.8582,-5.96022212005709,5.96022212005709,5.96022212005709,0.0,False
msd,absolute,0,0.0,0.27,tighter,5000,1334,10000142,0.073,4636,1.3972909114182475,30.6192126835681,29.820264737576373,0.9016,0.7989479459917286,0.7989479459917286,0.7989479459917286,0.0,False
msd,absolute,0,0.0,0.275,uncorrected,5000,1357,10000142,0.1,4501,1.085069833205387,23.777427970040428,29.820264737576373,0.8574,-6.0428367675359524,6.0428367675359524,6.0428367675359524,0.0,False
msd,absolute,0,0.0,0.275,tighter,5000,1357,10000142,0.0725,4639,1.3972909114182475,30.6192126835681,29.820264737576373,0.9016,0.7989479459917286,0.7989479459917286,0.7989479459917286,0.0,False
msd,absolute,0,0.0,0.28,uncorrected,5000,1383,10000142,0.1,4501,1.073314083483742,23.519821055087768,29.820264737576373,0.855,-6.30044368248861,6.30044368248861,6.30044368248861,0.0,False
msd,absolute,0,0.0,0.28,tighter,5000,1383,10000142,0.072,4641,1.3944486462627983,30.556929360470086,29.820264737576373,0.9015,0.7366646228937079,0.7366646228937079,0.7366646228937079,0.0,False
msd,absolute,0,0.0,0.285,uncorrected,5000,1407,10000142,0.1,4501,1.0656837508381882,23.352615517420983,29.820264737576373,0.8536,-6.467649220155384,6.467649220155384,6.467649220155384,0.0,False
msd,absolute,0,0.0,0.285,tighter,5000,1407,10000142,0.07150000000000001,4644,1.3972909114182475,30.6192126835681,29.820264737576373,0.9016,0.7989479459917286,0.7989479459917286,0.7989479459917286,0.0,False
msd,absolute,0,0.0,0.29,uncorrected,5000,1429,10000142,0.1,4501,1.0611859631224367,23.254054281855268,29.820264737576373,0.8528,-6.566210455721104,6.566210455721104,6.566210455721104,0.0,False
msd,absolute,0,0.0,0.29,tighter,5000,1429,10000142,0.071,4646,1.3972909114182475,30.6192126835681,29.820264737576373,0.9016,0.7989479459917286,0.7989479459917286,0.7989479459917286,0.0,False
msd,absolute,0,0.0,0.295,uncorrected,5000,1447,10000142,0.1,4501,1.0584607666298635,23.194336315948004,29.820264737576373,0.8522,-6.625928421628376,6.625928421628376,6.625928421628376,0.0,False
msd,absolute,0,0.0,0.295,tighter,5000,1447,10000142,0.07050000000000001,4649,1.3977058022154047,30.628304297529663,29.820264737576373,0.9017,0.8080395599532892,0.8080395599532892,0.8080395599532892,0.0,False
msd,absolute,0,0.0,0.3,uncorrected,5000,1470,10000142,0.1,4501,1.0559810063660624,23.139996660332177,29.820264737576373,0.8518,-6.680268077244199,6.680268077244199,6.680268077244199,0.0,False
msd,absolute,0,0.0,0.3,tighter,5000,1470,10000142,0.06999999999999999,4651,1.3977058022154047,30.628304297529663,29.820264737576373,0.9017,0.8080395599532892,0.8080395599532892,0.8080395599532892,0.0,False
msd,absolute,0,0.0,0.305,uncorrected,5000,1497,10000142,0.1,4501,1.0531766657205126,23.078544387250318,29.820264737576373,0.851,-6.741720350326051,6.741720350326051,6.741720350326051,0.0,False
msd,absolute,0,0.0,0.305,tighter,5000,1497,10000142,0.0695,4654,1.4035300310371364,30.75593219487951,29.820264737576373,0.9022,0.9356674573031418,0.9356674573031418,0.9356674573031418,0.0,False
msd,absolute,0,0.0,0.31,uncorrected,5000,1518,10000142,0.1,4501,1.049560897915924,22.99931109193695,29.820264737576373,0.8498,-6.820953645639424,6.820953645639424,6.820953645639424,0.0,False
msd,absolute,0,0.0,0.31,tighter,5000,1518,10000142,0.06899999999999999,4656,1.3977058022154047,30.628304297529663,29.820264737576373,0.9017,0.8080395599532892,0.8080395599532892,0.8080395599532892,0.0,False
msd,absolute,0,0.0,0.315,uncorrected,5000,1550,10000142,0.1,4501,1.0398407786760866,22.786311496876152,29.820264737576373,0.8478,-7.033953240700226,7.033953240700226,7.033953240700226,0.0,False
msd,absolute,0,0.0,0.315,tighter,5000,1550,10000142,0.0685,4659,1.3977058022154047,30.628304297529663,29.820264737576373,0.9017,0.8080395599532892,0.8080395599532892,0.8080395599532892,0.0,False
msd,absolute,0,0.0,0.32,uncorrected,5000,1567,10000142,0.1,4501,1.0376124345077742,22.737481189984294,29.820264737576373,0.8474,-7.082783547592076,7.082783547592076,7.082783547592076,0.0,False
msd,absolute,0,0.0,0.32,tighter,5000,1567,10000142,0.06799999999999999,4661,1.3977058022154047,30.628304297529663,29.820264737576373,0.9017,0.8080395599532892,0.8080395599532892,0.8080395599532892,0.0,False
msd,absolute,0,0.0,0.325,uncorrected,5000,1592,10000142,0.1,4501,1.034173972041046,22.662133234370422,29.820264737576373,0.8466,-7.158131503205953,7.158131503205953,7.158131503205953,0.0,False
msd,absolute,0,0.0,0.325,tighter,5000,1592,10000142,0.0675,4664,1.4035300310371364,30.75593219487951,29.820264737576373,0.9022,0.9356674573031418,0.9356674573031418,0.9356674573031418,0.0,False
msd,absolute,0,0.0,0.33,uncorrected,5000,1617,10000142,0.1,4501,1.0283865002843438,22.535310804502366,29.820264737576373,0.8455,-7.284953933074008,7.284953933074008,7.284953933074008,0.0,False
msd,absolute,0,0.0,0.33,tighter,5000,1617,10000142,0.06699999999999999,4666,1.3977058022154047,30.628304297529663,29.820264737576373,0.9017,0.8080395599532892,0.8080395599532892,0.8080395599532892,0.0,False
msd,absolute,0,0.0,0.335,uncorrected,5000,1639,10000142,0.1,4501,1.0269673061793407,22.504211621229032,29.820264737576373,0.8455,-7.316053116347336,7.316053116347336,7.316053116347336,0.0,False
msd,absolute,0,0.0,0.335,tighter,5000,1639,10000142,0.0665,4669,1.3977058022154047,30.628304297529663,29.820264737576373,0.9017,0.8080395599532892,0.8080395599532892,0.8080395599532892,0.0,False
msd,absolute,0,0.0,0.34,uncorrected,5000,1676,10000142,0.1,4501,1.0201995392578393,22.355907718964374,29.820264737576373,0.8438,-7.464357018611995,7.464357018611995,7.464357018611995,0.0,False
msd,absolute,0,0.0,0.34,tighter,5000,1676,10000142,0.06599999999999999,4671,1.3972909114182475,30.6192126835681,29.820264737576373,0.9016,0.7989479459917286,0.7989479459917286,0.7989479459917286,0.0,False
msd,absolute,0,0.0,0.345,uncorrected,5000,1713,10000142,0.1,4501,0.9987295834413377,21.885430785292044,29.820264737576373,0.8378,-7.934833952284328,7.934833952284328,7.934833952284328,0.0,False
msd,absolute,0,0.0,0.345,tighter,5000,1713,10000142,0.0655,4674,1.3888604367810555,30.434473418587405,29.820264737576373,0.901,0.6142086810110379,0.6142086810110379,0.6142086810110379,0.0,False
msd,absolute,0,0.0,0.35,uncorrected,5000,1740,10000142,0.1,4501,0.996000675228165,21.825631483449985,29.820264737576373,0.8375,-7.994633254126391,7.994633254126391,7.994633254126391,0.0,False
msd,absolute,0,0.0,0.35,tighter,5000,1740,10000142,0.065,4676,1.3888604367810555,30.434473418587405,29.820264737576373,0.901,0.6142086810110379,0.6142086810110379,0.6142086810110379,0.0,False
msd,absolute,0,0.0,0.355,uncorrected,5000,1769,10000142,0.1,4501,0.9779040146188047,21.429074477652286,29.820264737576373,0.834,-8.391190259924084,8.391190259924084,8.391190259924084,0.0,False
msd,absolute,0,0.0,0.355,tighter,5000,1769,10000142,0.0645,4679,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.36,uncorrected,5000,1797,10000142,0.1,4501,0.9729754341807788,21.32107316495011,29.820264737576373,0.8326,-8.499191572626259,8.499191572626259,8.499191572626259,0.0,False
msd,absolute,0,0.0,0.36,tighter,5000,1797,10000142,0.064,4681,1.3791559581132433,30.22181655960069,29.820264737576373,0.8993,0.4015518220243208,0.4015518220243208,0.4015518220243208,0.0,False
msd,absolute,0,0.0,0.365,uncorrected,5000,1817,10000142,0.1,4501,0.9706558531090506,21.27024355918109,29.820264737576373,0.8322,-8.55002117839528,8.55002117839528,8.55002117839528,0.0,False
msd,absolute,0,0.0,0.365,tighter,5000,1817,10000142,0.0635,4684,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.37,uncorrected,5000,1842,10000142,0.1,4501,0.9650674160240139,21.147782629766038,29.820264737576373,0.831,-8.67248210781033,8.67248210781033,8.67248210781033,0.0,False
msd,absolute,0,0.0,0.37,tighter,5000,1842,10000142,0.063,4686,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.375,uncorrected,5000,1867,10000142,0.1,4501,0.9630942552958072,21.104544226437064,29.820264737576373,0.8307,-8.715720511139311,8.715720511139311,8.715720511139311,0.0,False
msd,absolute,0,0.0,0.375,tighter,5000,1867,10000142,0.0625,4689,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.38,uncorrected,5000,1893,10000142,0.1,4501,0.9563603047700427,20.956981351974697,29.820264737576373,0.8284,-8.863283385601672,8.863283385601672,8.863283385601672,0.0,False
msd,absolute,0,0.0,0.38,tighter,5000,1893,10000142,0.062,4691,1.3767630700440905,30.169380557821363,29.820264737576373,0.8992,0.3491158202449948,0.3491158202449948,0.3491158202449948,0.0,False
msd,absolute,0,0.0,0.385,uncorrected,5000,1912,10000142,0.1,4501,0.953990235519215,20.90504538511707,29.820264737576373,0.8278,-8.915219352459296,8.915219352459296,8.915219352459296,0.0,False
msd,absolute,0,0.0,0.385,tighter,5000,1912,10000142,0.0615,4694,1.3791559581132433,30.22181655960069,29.820264737576373,0.8993,0.4015518220243208,0.4015518220243208,0.4015518220243208,0.0,False
msd,absolute,0,0.0,0.39,uncorrected,5000,1943,10000142,0.1,4501,0.9491946574618184,20.79995858946116,29.820264737576373,0.8268,-9.02030614811521,9.02030614811521,9.02030614811521,0.0,False
msd,absolute,0,0.0,0.39,tighter,5000,1943,10000142,0.061,4696,1.3767630700440905,30.169380557821363,29.820264737576373,0.8992,0.3491158202449948,0.3491158202449948,0.3491158202449948,0.0,False
msd,absolute,0,0.0,0.395,uncorrected,5000,1962,10000142,0.1,4501,0.9401104738851891,20.6008944241421,29.820264737576373,0.8241,-9.219370313434279,9.219370313434279,9.219370313434279,0.0,False
msd,absolute,0,0.0,0.395,tighter,5000,1962,10000142,0.0605,4699,1.3767630700440905,30.169380557821363,29.820264737576373,0.8992,0.3491158202449948,0.3491158202449948,0.3491158202449948,0.0,False
msd,absolute,0,0.0,0.4,uncorrected,5000,1985,10000142,0.1,4501,0.9231030542709007,20.22820625010966,29.820264737576373,0.8206,-9.592058487466716,9.592058487466716,9.592058487466716,0.0,False
msd,absolute,0,0.0,0.4,tighter,5000,1985,10000142,0.06,4701,1.3726324630206188,30.07886545181846,29.820264737576373,0.8986,0.2586007142420876,0.2586007142420876,0.2586007142420876,0.0,False
msd,absolute,0,0.0,0.405,uncorrected,5000,2004,10000142,0.1,4501,0.9202139471145175,20.16489646560878,29.820264737576373,0.8197,-9.655368271967589,9.655368271967589,9.655368271967589,0.0,False
msd,absolute,0,0.0,0.405,tighter,5000,2004,10000142,0.0595,4704,1.3767630700440905,30.169380557821363,29.820264737576373,0.8992,0.3491158202449948,0.3491158202449948,0.3491158202449948,0.0,False
msd,absolute,0,0.0,0.41,uncorrected,5000,2029,10000142,0.1,4501,0.9064277918206975,19.862796725618555,29.820264737576373,0.816,-9.957468011957818,9.957468011957818,9.957468011957818,0.0,False
msd,absolute,0,0.0,0.41,tighter,5000,2029,10000142,0.05900000000000001,4706,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.415,uncorrected,5000,2060,10000142,0.1,4501,0.8940358885794147,19.591249606977446,29.820264737576373,0.8122,-10.229015130598933,10.229015130598933,10.229015130598933,0.0,False
msd,absolute,0,0.0,0.415,tighter,5000,2060,10000142,0.058499999999999996,4709,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.42,uncorrected,5000,2085,10000142,0.1,4501,0.8841061106741909,19.37365570502324,29.820264737576373,0.81,-10.446609032553138,10.446609032553138,10.446609032553138,0.0,False
msd,absolute,0,0.0,0.42,tighter,5000,2085,10000142,0.05800000000000001,4711,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.425,uncorrected,5000,2105,10000142,0.1,4501,0.88350297193256,19.360438963071523,29.820264737576373,0.8098,-10.459825774504852,10.459825774504852,10.459825774504852,0.0,False
msd,absolute,0,0.0,0.425,tighter,5000,2105,10000142,0.057499999999999996,4714,1.3876890301243097,30.40880406851239,29.820264737576373,0.9009,0.5885393309360104,0.5885393309360104,0.5885393309360104,0.0,False
msd,absolute,0,0.0,0.43,uncorrected,5000,2131,10000142,0.1,4501,0.8786110742059177,19.253241488519638,29.820264737576373,0.8081,-10.56702324905673,10.56702324905673,10.56702324905673,0.0,False
msd,absolute,0,0.0,0.43,tighter,5000,2131,10000142,0.05700000000000001,4716,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,0.0,0.435,uncorrected,5000,2150,10000142,0.1,4501,0.8758940865396501,19.193703404837674,29.820264737576373,0.8073,-10.626561332738703,10.626561332738703,10.626561332738703,0.0,False
msd,absolute,0,0.0,0.435,tighter,5000,2150,10000142,0.056499999999999995,4719,1.3888604367810555,30.434473418587405,29.820264737576373,0.901,0.6142086810110379,0.6142086810110379,0.6142086810110379,0.0,False
msd,absolute,0,0.0,0.44,uncorrected,5000,2176,10000142,0.1,4501,0.8694606403571814,19.05272556311583,29.820264737576373,0.8063,-10.767539174460548,10.767539174460548,10.767539174460548,0.0,False
msd,absolute,0,0.0,0.44,tighter,5000,2176,10000142,0.05600000000000001,4721,1.3876890301243097,30.40880406851239,29.820264737576373,0.9009,0.5885393309360104,0.5885393309360104,0.5885393309360104,0.0,False
msd,absolute,0,0.0,0.445,uncorrected,5000,2201,10000142,0.1,4501,0.8634796139907073,18.92166171886937,29.820264737576373,0.8039,-10.898603018706998,10.898603018706998,10.898603018706998,0.0,False
msd,absolute,0,0.0,0.445,tighter,5000,2201,10000142,0.055499999999999994,4724,1.3888604367810555,30.434473418587405,29.820264737576373,0.901,0.6142086810110379,0.6142086810110379,0.6142086810110379,0.0,False
msd,absolute,0,0.0,0.45,uncorrected,5000,2221,10000142,0.1,4501,0.8601191637229155,18.848023265615833,29.820264737576373,0.8029,-10.972241471960539,10.972241471960539,10.972241471960539,0.0,False
msd,absolute,0,0.0,0.45,tighter,5000,2221,10000142,0.05500000000000001,4726,1.3888604367810555,30.434473418587405,29.820264737576373,0.901,0.6142086810110379,0.6142086810110379,0.6142086810110379,0.0,False
msd,absolute,0,0.0,0.455,uncorrected,5000,2243,10000142,0.1,4501,0.8589761545797692,18.822976197917004,29.820264737576373,0.8024,-10.997288539659372,10.997288539659372,10.997288539659372,0.0,False
msd,absolute,0,0.0,0.455,tighter,5000,2243,10000142,0.05449999999999999,4729,1.3944486462627983,30.556929360470086,29.820264737576373,0.9015,0.7366646228937079,0.7366646228937079,0.7366646228937079,0.0,False
msd,absolute,0,0.0,0.46,uncorrected,5000,2271,10000142,0.1,4501,0.8539370501336061,18.71255294280889,29.820264737576373,0.8006,-11.107711794767482,11.107711794767482,11.107711794767482,0.0,False
msd,absolute,0,0.0,0.46,tighter,5000,2271,10000142,0.054000000000000006,4731,1.3972909114182475,30.6192126835681,29.820264737576373,0.9016,0.7989479459917286,0.7989479459917286,0.7989479459917286,0.0,False
msd,absolute,0,0.0,0.465,uncorrected,5000,2296,10000142,0.1,4501,0.8506887052627109,18.64137108535977,29.820264737576373,0.7997,-11.178893652216601,11.178893652216601,11.178893652216601,0.0,False
msd,absolute,0,0.0,0.465,tighter,5000,2296,10000142,0.05349999999999999,4734,1.3977058022154047,30.628304297529663,29.820264737576373,0.9017,0.8080395599532892,0.8080395599532892,0.8080395599532892,0.0,False
msd,absolute,0,0.0,0.47,uncorrected,5000,2315,10000142,0.1,4501,0.8489326630206607,18.60289045798913,29.820264737576373,0.7992,-11.217374279587238,11.217374279587238,11.217374279587238,0.0,False
msd,absolute,0,0.0,0.47,tighter,5000,2315,10000142,0.053000000000000005,4736,1.4069432279885294,30.830726500440075,29.820264737576373,0.9026,1.0104617628637025,1.0104617628637025,1.0104617628637025,0.0,False
msd,absolute,0,0.0,0.475,uncorrected,5000,2339,10000142,0.1,4501,0.8425414140201191,18.462837294498225,29.820264737576373,0.7972,-11.357427443078151,11.357427443078151,11.357427443078151,0.0,False
msd,absolute,0,0.0,0.475,tighter,5000,2339,10000142,0.052500000000000005,4739,1.4129892251313212,30.963214066834883,29.820264737576373,0.9034,1.14294932925851,1.14294932925851,1.14294932925851,0.0,False
msd,absolute,0,0.0,0.48,uncorrected,5000,2364,10000142,0.1,4501,0.8416711003648565,18.44376587658937,29.820264737576373,0.7968,-11.376498860987002,11.376498860987002,11.376498860987002,0.0,False
msd,absolute,0,0.0,0.48,tighter,5000,2364,10000142,0.052000000000000005,4741,1.4137842335968478,30.980635301806274,29.820264737576373,0.9035,1.1603705642298934,1.1603705642298934,1.1603705642298934,0.0,False
msd,absolute,0,0.0,0.485,uncorrected,5000,2391,10000142,0.1,4501,0.8321071114061321,18.23418760649725,29.820264737576373,0.7946,-11.586077131079122,11.586077131079122,11.586077131079122,0.0,False
msd,absolute,0,0.0,0.485,tighter,5000,2391,10000142,0.051500000000000004,4744,1.409041064498482,30.87669695780775,29.820264737576373,0.9028,1.0564322202313807,1.0564322202313807,1.0564322202313807,0.0,False
msd,absolute,0,0.0,0.49,uncorrected,5000,2417,10000142,0.1,4501,0.8295885832177923,18.17899841889274,29.820264737576373,0.7938,-11.641266318683634,11.641266318683634,11.641266318683634,0.0,False
msd,absolute,0,0.0,0.49,tighter,5000,2417,10000142,0.051000000000000004,4746,1.4069432279885294,30.830726500440075,29.820264737576373,0.9026,1.0104617628637025,1.0104617628637025,1.0104617628637025,0.0,False
msd,absolute,0,0.0,0.495,uncorrected,5000,2445,10000142,0.1,4501,0.8270710187080424,18.123830348637135,29.820264737576373,0.7929,-11.696434388939236,11.696434388939236,11.696434388939236,0.0,False
msd,absolute,0,0.0,0.495,tighter,5000,2445,10000142,0.0505,4749,1.4129892251313212,30.963214066834883,29.820264737576373,0.9034,1.14294932925851,1.14294932925851,1.14294932925851,0.0,False
msd,absolute,0,0.0,0.5,uncorrected,5000,2472,10000142,0.1,4501,0.8204203193947561,17.978091780452164,29.820264737576373,0.7912,-11.842172957124209,11.842172957124209,11.842172957124209,0.0,False
msd,absolute,0,0.0,0.5,tighter,5000,2472,10000142,0.05,4751,1.3977058022154047,30.628304297529663,29.820264737576373,0.9017,0.8080395599532892,0.8080395599532892,0.8080395599532892,0.0,False
msd,absolute,0,0.0,0.505,uncorrected,5000,2498,10000142,0.1,4501,0.8176853865061343,17.918160458271736,29.820264737576373,0.7898,-11.90210427930464,11.90210427930464,11.90210427930464,0.0,False
msd,absolute,0,0.0,0.505,tighter,5000,2498,10000142,0.0495,4754,1.409041064498482,30.87669695780775,29.820264737576373,0.9028,1.0564322202313807,1.0564322202313807,1.0564322202313807,0.0,False
msd,absolute,0,0.0,0.51,uncorrected,5000,2525,10000142,0.1,4501,0.813464336426666,17.825663449184304,29.820264737576373,0.7884,-11.994601288392065,11.994601288392065,11.994601288392065,0.0,False
msd,absolute,0,0.0,0.51,tighter,5000,2525,10000142,0.049,4756,1.409041064498482,30.87669695780775,29.820264737576373,0.9028,1.0564322202313807,1.0564322202313807,1.0564322202313807,0.0,False
msd,absolute,0,0.0,0.515,uncorrected,5000,2550,10000142,0.1,4501,0.8064879376746787,17.67278774133643,29.820264737576373,0.7858,-12.147476996239947,12.147476996239947,12.147476996239947,0.0,False
msd,absolute,0,0.0,0.515,tighter,5000,2550,10000142,0.0485,4759,1.409041064498482,30.87669695780775,29.820264737576373,0.9028,1.0564322202313807,1.0564322202313807,1.0564322202313807,0.0,False
msd,absolute,0,0.0,0.52,uncorrected,5000,2581,10000142,0.1,4501,0.7958548277292788,17.43978153465073,29.820264737576373,0.7825,-12.380483202925644,12.380483202925644,12.380483202925644,0.0,False
msd,absolute,0,0.0,0.52,tighter,5000,2581,10000142,0.048,4761,1.3876890301243097,30.40880406851239,29.820264737576373,0.9009,0.5885393309360104,0.5885393309360104,0.5885393309360104,0.0,False
msd,absolute,0,0.0,0.525,uncorrected,5000,2603,10000142,0.1,4501,0.7904452419698719,17.321239822582225,29.820264737576373,0.7806,-12.499024914994152,12.499024914994152,12.499024914994152,0.0,False
msd,absolute,0,0.0,0.525,tighter,5000,2603,10000142,0.0475,4764,1.3876890301243097,30.40880406851239,29.820264737576373,0.9009,0.5885393309360104,0.5885393309360104,0.5885393309360104,0.0,False
msd,absolute,0,0.0,0.53,uncorrected,5000,2645,10000142,0.1,4501,0.7678273231851385,16.82560726670559,29.820264737576373,0.7708,-12.99465747087079,12.99465747087079,12.99465747087079,0.0,False
msd,absolute,0,0.0,0.53,tighter,5000,2645,10000142,0.047,4766,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.535,uncorrected,5000,2668,10000142,0.1,4501,0.7654188834442366,16.772830476947906,29.820264737576373,0.7703,-13.047434260628462,13.047434260628462,13.047434260628462,0.0,False
msd,absolute,0,0.0,0.535,tighter,5000,2668,10000142,0.0465,4769,1.3726324630206188,30.07886545181846,29.820264737576373,0.8986,0.2586007142420876,0.2586007142420876,0.2586007142420876,0.0,False
msd,absolute,0,0.0,0.54,uncorrected,5000,2700,10000142,0.1,4501,0.7474342496263311,16.378728344452394,29.820264737576373,0.7622,-13.441536393123982,13.441536393123982,13.441536393123982,0.0,False
msd,absolute,0,0.0,0.54,tighter,5000,2700,10000142,0.046,4771,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.545,uncorrected,5000,2733,10000142,0.1,4501,0.7396033144414905,16.20712694922647,29.820264737576373,0.7599,-13.613137788349908,13.613137788349908,13.613137788349908,0.0,False
msd,absolute,0,0.0,0.545,tighter,5000,2733,10000142,0.0455,4774,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.55,uncorrected,5000,2756,10000142,0.1,4501,0.7319891994759329,16.040276793956433,29.820264737576373,0.757,-13.779987943619943,13.779987943619943,13.779987943619943,0.0,False
msd,absolute,0,0.0,0.55,tighter,5000,2756,10000142,0.045,4776,1.3668790003338473,29.952788271874294,29.820264737576373,0.8979,0.13252353429792282,0.13252353429792282,0.13252353429792282,0.0,False
msd,absolute,0,0.0,0.555,uncorrected,5000,2781,10000142,0.1,4501,0.7281199288790783,15.95548842356968,29.820264737576373,0.7559,-13.864776314006688,13.864776314006688,13.864776314006688,0.0,False
msd,absolute,0,0.0,0.555,tighter,5000,2781,10000142,0.0445,4779,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.56,uncorrected,5000,2801,10000142,0.1,4501,0.7266059647065848,15.92231251824169,29.820264737576373,0.7554,-13.897952219334687,13.897952219334687,13.897952219334687,0.0,False
msd,absolute,0,0.0,0.56,tighter,5000,2801,10000142,0.044,4781,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.565,uncorrected,5000,2823,10000142,0.1,4501,0.7161957044573329,15.69418967706497,29.820264737576373,0.7511,-14.12607506051141,14.12607506051141,14.12607506051141,0.0,False
msd,absolute,0,0.0,0.565,tighter,5000,2823,10000142,0.04350000000000001,4784,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.57,uncorrected,5000,2847,10000142,0.1,4501,0.7112746224244424,15.586352678937336,29.820264737576373,0.7486,-14.233912058639032,14.233912058639032,14.233912058639032,0.0,False
msd,absolute,0,0.0,0.57,tighter,5000,2847,10000142,0.04300000000000001,4786,1.3668790003338473,29.952788271874294,29.820264737576373,0.8979,0.13252353429792282,0.13252353429792282,0.13252353429792282,0.0,False
msd,absolute,0,0.0,0.575,uncorrected,5000,2873,10000142,0.1,4501,0.7095120735017282,15.547729468918034,29.820264737576373,0.748,-14.272535268658341,14.272535268658341,14.272535268658341,0.0,False
msd,absolute,0,0.0,0.575,tighter,5000,2873,10000142,0.04250000000000001,4789,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.58,uncorrected,5000,2897,10000142,0.1,4501,0.6966695919932404,15.266308707156933,29.820264737576373,0.7413,-14.553956030419446,14.553956030419446,14.553956030419446,0.0,False
msd,absolute,0,0.0,0.58,tighter,5000,2897,10000142,0.04200000000000001,4791,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.585,uncorrected,5000,2928,10000142,0.1,4501,0.6833878734379276,14.975262825497515,29.820264737576373,0.7355,-14.845001912078855,14.845001912078855,14.845001912078855,0.0,False
msd,absolute,0,0.0,0.585,tighter,5000,2928,10000142,0.04150000000000001,4794,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.59,uncorrected,5000,2951,10000142,0.1,4501,0.6793933341962546,14.887729409503637,29.820264737576373,0.7329,-14.932535328072735,14.932535328072735,14.932535328072735,0.0,False
msd,absolute,0,0.0,0.59,tighter,5000,2951,10000142,0.04100000000000001,4796,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.595,uncorrected,5000,2967,10000142,0.1,4501,0.6777511596355975,14.851743995352999,29.820264737576373,0.7324,-14.968520742223378,14.968520742223378,14.968520742223378,0.0,False
msd,absolute,0,0.0,0.595,tighter,5000,2967,10000142,0.04050000000000001,4799,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.6,uncorrected,5000,2997,10000142,0.1,4501,0.673566090719875,14.760035451213236,29.820264737576373,0.7304,-15.060229286363139,15.060229286363139,15.060229286363139,0.0,False
msd,absolute,0,0.0,0.6,tighter,5000,2997,10000142,0.04000000000000001,4801,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.605,uncorrected,5000,3022,10000142,0.1,4501,0.6675108003930357,14.627344240769402,29.820264737576373,0.7267,-15.192920496806968,15.192920496806968,15.192920496806968,0.0,False
msd,absolute,0,0.0,0.605,tighter,5000,3022,10000142,0.03950000000000001,4804,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.61,uncorrected,5000,3046,10000142,0.1,4501,0.6631008229724766,14.530707215890475,29.820264737576373,0.7243,-15.289557521685905,15.289557521685905,15.289557521685905,0.0,False
msd,absolute,0,0.0,0.61,tighter,5000,3046,10000142,0.03900000000000001,4806,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.615,uncorrected,5000,3074,10000142,0.1,4501,0.6555267415515782,14.364734326484244,29.820264737576373,0.7201,-15.45553041109213,15.45553041109213,15.45553041109213,0.0,False
msd,absolute,0,0.0,0.615,tighter,5000,3074,10000142,0.038500000000000006,4809,1.3668790003338473,29.952788271874294,29.820264737576373,0.8979,0.13252353429792282,0.13252353429792282,0.13252353429792282,0.0,False
msd,absolute,0,0.0,0.62,uncorrected,5000,3094,10000142,0.1,4501,0.650546662838867,14.2556045181964,29.820264737576373,0.7171,-15.564660219379974,15.564660219379974,15.564660219379974,0.0,False
msd,absolute,0,0.0,0.62,tighter,5000,3094,10000142,0.038000000000000006,4811,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.625,uncorrected,5000,3113,10000142,0.1,4501,0.6482944450200084,14.206251061559835,29.820264737576373,0.7165,-15.614013676016542,15.614013676016542,15.614013676016542,0.0,False
msd,absolute,0,0.0,0.625,tighter,5000,3113,10000142,0.037500000000000006,4814,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.63,uncorrected,5000,3140,10000142,0.1,4501,0.6409434180263596,14.045166023990438,29.820264737576373,0.7123,-15.775098713585935,15.775098713585935,15.775098713585935,0.0,False
msd,absolute,0,0.0,0.63,tighter,5000,3140,10000142,0.037,4816,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.635,uncorrected,5000,3167,10000142,0.1,4501,0.6345949598818287,13.906050548070807,29.820264737576373,0.709,-15.914214189505572,15.914214189505572,15.914214189505572,0.0,False
msd,absolute,0,0.0,0.635,tighter,5000,3167,10000142,0.0365,4819,1.3715670930269281,30.05551971174606,29.820264737576373,0.8984,0.23525497416968275,0.23525497416968275,0.23525497416968275,0.0,False
msd,absolute,0,0.0,0.64,uncorrected,5000,3193,10000142,0.1,4501,0.6288422090237697,13.779988966621243,29.820264737576373,0.7052,-16.04027577095513,16.04027577095513,16.04027577095513,0.0,False
msd,absolute,0,0.0,0.64,tighter,5000,3193,10000142,0.036,4821,1.3726324630206188,30.07886545181846,29.820264737576373,0.8986,0.2586007142420876,0.2586007142420876,0.2586007142420876,0.0,False
msd,absolute,0,0.0,0.645,uncorrected,5000,3225,10000142,0.1,4501,0.6177616694241032,13.53717811322027,29.820264737576373,0.6986,-16.283086624356102,16.283086624356102,16.283086624356102,0.0,False
msd,absolute,0,0.0,0.645,tighter,5000,3225,10000142,0.0355,4824,1.3715670930269281,30.05551971174606,29.820264737576373,0.8984,0.23525497416968275,0.23525497416968275,0.23525497416968275,0.0,False
msd,absolute,0,0.0,0.65,uncorrected,5000,3248,10000142,0.1,4501,0.6177616694241032,13.53717811322027,29.820264737576373,0.6986,-16.283086624356102,16.283086624356102,16.283086624356102,0.0,False
msd,absolute,0,0.0,0.65,tighter,5000,3248,10000142,0.034999999999999996,4826,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.655,uncorrected,5000,3271,10000142,0.1,4501,0.6062946556800768,13.285898347636333,29.820264737576373,0.6921,-16.53436638994004,16.53436638994004,16.53436638994004,0.0,False
msd,absolute,0,0.0,0.655,tighter,5000,3271,10000142,0.034499999999999996,4829,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.66,uncorrected,5000,3300,10000142,0.1,4501,0.5964296337534749,13.069723460910641,29.820264737576373,0.6857,-16.750541276665736,16.750541276665736,16.750541276665736,0.0,False
msd,absolute,0,0.0,0.66,tighter,5000,3300,10000142,0.033999999999999996,4831,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.665,uncorrected,5000,3329,10000142,0.1,4501,0.5838371954433323,12.793781963208051,29.820264737576373,0.6776,-17.026482774368326,17.026482774368326,17.026482774368326,0.0,False
msd,absolute,0,0.0,0.665,tighter,5000,3329,10000142,0.033499999999999995,4834,1.3648127950278741,29.90751095761244,29.820264737576373,0.8976,0.08724622003607244,0.08724622003607244,0.08724622003607244,0.0,False
msd,absolute,0,0.0,0.67,uncorrected,5000,3362,10000142,0.1,4501,0.5734814299959485,12.56685328132551,29.820264737576373,0.6722,-17.25341145625086,17.25341145625086,17.25341145625086,0.0,False
msd,absolute,0,0.0,0.67,tighter,5000,3362,10000142,0.032999999999999995,4836,1.366116789844559,29.936085747804004,29.820264737576373,0.8979,0.11582101022762673,0.11582101022762673,0.11582101022762673,0.0,False
msd,absolute,0,0.0,0.675,uncorrected,5000,3397,10000142,0.1,4501,0.5639608796356167,12.358226892958225,29.820264737576373,0.6659,-17.462037844618152,17.462037844618152,17.462037844618152,0.0,False
msd,absolute,0,0.0,0.675,tighter,5000,3397,10000142,0.032499999999999994,4839,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,0.0,0.68,uncorrected,5000,3418,10000142,0.1,4501,0.5559676797258184,12.183069747040795,29.820264737576373,0.6616,-17.637194990535583,17.637194990535583,17.637194990535583,0.0,False
msd,absolute,0,0.0,0.68,tighter,5000,3418,10000142,0.031999999999999994,4841,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.685,uncorrected,5000,3439,10000142,0.1,4501,0.5511189397094692,12.076817999037054,29.820264737576373,0.6591,-17.743446738539323,17.743446738539323,17.743446738539323,0.0,False
msd,absolute,0,0.0,0.685,tighter,5000,3439,10000142,0.03149999999999999,4844,1.366116789844559,29.936085747804004,29.820264737576373,0.8979,0.11582101022762673,0.11582101022762673,0.11582101022762673,0.0,False
msd,absolute,0,0.0,0.69,uncorrected,5000,3470,10000142,0.1,4501,0.5407779476464275,11.850213050310966,29.820264737576373,0.6505,-17.970051687265407,17.970051687265407,17.970051687265407,0.0,False
msd,absolute,0,0.0,0.69,tighter,5000,3470,10000142,0.031000000000000007,4846,1.3360685404060328,29.277630351859795,29.820264737576373,0.8937,-0.5426343857165755,0.5426343857165755,0.5426343857165755,0.0,False
msd,absolute,0,0.0,0.695,uncorrected,5000,3502,10000142,0.1,4501,0.5336148020197713,11.693245107820498,29.820264737576373,0.6451,-18.12701962975588,18.12701962975588,18.12701962975588,0.0,False
msd,absolute,0,0.0,0.695,tighter,5000,3502,10000142,0.030500000000000006,4849,1.3648127950278741,29.90751095761244,29.820264737576373,0.8976,0.08724622003607244,0.08724622003607244,0.08724622003607244,0.0,False
msd,absolute,0,0.0,0.7,uncorrected,5000,3518,10000142,0.1,4501,0.5210660613025093,11.418261167258825,29.820264737576373,0.6367,-18.402003570317547,18.402003570317547,18.402003570317547,0.0,False
msd,absolute,0,0.0,0.7,tighter,5000,3518,10000142,0.030000000000000006,4851,1.3360685404060328,29.277630351859795,29.820264737576373,0.8937,-0.5426343857165755,0.5426343857165755,0.5426343857165755,0.0,False
msd,absolute,0,0.0,0.705,uncorrected,5000,3536,10000142,0.1,4501,0.5178092960687183,11.346894792126047,29.820264737576373,0.6335,-18.47336994545033,18.47336994545033,18.47336994545033,0.0,False
msd,absolute,0,0.0,0.705,tighter,5000,3536,10000142,0.029500000000000005,4854,1.3635521545569114,29.879886202894234,29.820264737576373,0.8975,0.059621465317856226,0.059621465317856226,0.059621465317856226,0.0,False
msd,absolute,0,0.0,0.71,uncorrected,5000,3558,10000142,0.1,4501,0.5147735622834395,11.280371938751294,29.820264737576373,0.6311,-18.53989279882507,18.53989279882507,18.53989279882507,0.0,False
msd,absolute,0,0.0,0.71,tighter,5000,3558,10000142,0.029000000000000005,4856,1.3648127950278741,29.90751095761244,29.820264737576373,0.8976,0.08724622003607244,0.08724622003607244,0.08724622003607244,0.0,False
msd,absolute,0,0.0,0.715,uncorrected,5000,3579,10000142,0.1,4501,0.5129371111416241,11.240129289468515,29.820264737576373,0.6297,-18.580135448107857,18.580135448107857,18.580135448107857,0.0,False
msd,absolute,0,0.0,0.715,tighter,5000,3579,10000142,0.028500000000000004,4859,1.3648127950278741,29.90751095761244,29.820264737576373,0.8976,0.08724622003607244,0.08724622003607244,0.08724622003607244,0.0,False
msd,absolute,0,0.0,0.72,uncorrected,5000,3609,10000142,0.1,4501,0.5067161661809048,11.103808044344474,29.820264737576373,0.6245,-18.716456693231894,18.716456693231894,18.716456693231894,0.0,False
msd,absolute,0,0.0,0.72,tighter,5000,3609,10000142,0.028000000000000004,4861,1.3648127950278741,29.90751095761244,29.820264737576373,0.8976,0.08724622003607244,0.08724622003607244,0.08724622003607244,0.0,False
msd,absolute,0,0.0,0.725,uncorrected,5000,3640,10000142,0.1,4501,0.49936234067552543,10.942661682232588,29.820264737576373,0.6188,-18.87760305534379,18.87760305534379,18.87760305534379,0.0,False
msd,absolute,0,0.0,0.725,tighter,5000,3640,10000142,0.027500000000000004,4864,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.73,uncorrected,5000,3668,10000142,0.1,4501,0.4899824488477018,10.737117582233047,29.820264737576373,0.611,-19.083147155343323,19.083147155343323,19.083147155343323,0.0,False
msd,absolute,0,0.0,0.73,tighter,5000,3668,10000142,0.027000000000000003,4866,1.366116789844559,29.936085747804004,29.820264737576373,0.8979,0.11582101022762673,0.11582101022762673,0.11582101022762673,0.0,False
msd,absolute,0,0.0,0.735,uncorrected,5000,3694,10000142,0.1,4501,0.48354565199952726,10.596066316469694,29.820264737576373,0.606,-19.224198421106678,19.224198421106678,19.224198421106678,0.0,False
msd,absolute,0,0.0,0.735,tighter,5000,3694,10000142,0.026500000000000003,4869,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,0.0,0.74,uncorrected,5000,3725,10000142,0.1,4501,0.47316734928076915,10.368643769279739,29.820264737576373,0.5968,-19.45162096829663,19.45162096829663,19.45162096829663,0.0,False
msd,absolute,0,0.0,0.74,tighter,5000,3725,10000142,0.026000000000000002,4871,1.335250515980061,29.25970476193825,29.820264737576373,0.8936,-0.5605599756381232,0.5605599756381232,0.5605599756381232,0.0,False
msd,absolute,0,0.0,0.745,uncorrected,5000,3750,10000142,0.1,4501,0.4592842285656354,10.064419199854276,29.820264737576373,0.5832,-19.7558455377221,19.7558455377221,19.7558455377221,0.0,False
msd,absolute,0,0.0,0.745,tighter,5000,3750,10000142,0.025500000000000002,4874,1.3292188658873252,29.127531586321673,29.820264737576373,0.8927,-0.6927331512547038,0.6927331512547038,0.6927331512547038,0.0,False
msd,absolute,0,0.0,0.75,uncorrected,5000,3774,10000142,0.1,4501,0.45228283713930106,9.910995820791255,29.820264737576373,0.5765,-19.909268916785123,19.909268916785123,19.909268916785123,0.0,False
msd,absolute,0,0.0,0.75,tighter,5000,3774,10000142,0.025,4876,1.3635521545569114,29.879886202894234,29.820264737576373,0.8975,0.059621465317856226,0.059621465317856226,0.059621465317856226,0.0,False
msd,absolute,0,0.0,0.755,uncorrected,5000,3794,10000142,0.1,4501,0.44768147777193046,9.81016499168349,29.820264737576373,0.5729,-20.01009974589289,20.01009974589289,20.01009974589289,0.0,False
msd,absolute,0,0.0,0.755,tighter,5000,3794,10000142,0.0245,4879,1.3635521545569114,29.879886202894234,29.820264737576373,0.8975,0.059621465317856226,0.059621465317856226,0.059621465317856226,0.0,False
msd,absolute,0,0.0,0.76,uncorrected,5000,3819,10000142,0.1,4501,0.43297276493650083,9.487848999409248,29.820264737576373,0.5608,-20.33241573816713,20.33241573816713,20.33241573816713,0.0,False
msd,absolute,0,0.0,0.76,tighter,5000,3819,10000142,0.024,4881,1.335250515980061,29.25970476193825,29.820264737576373,0.8936,-0.5605599756381232,0.5605599756381232,0.5605599756381232,0.0,False
msd,absolute,0,0.0,0.765,uncorrected,5000,3843,10000142,0.1,4501,0.41911772962159316,9.184239872935429,29.820264737576373,0.5465,-20.636024864640948,20.636024864640948,20.636024864640948,0.0,False
msd,absolute,0,0.0,0.765,tighter,5000,3843,10000142,0.0235,4884,1.335250515980061,29.25970476193825,29.820264737576373,0.8936,-0.5605599756381232,0.5605599756381232,0.5605599756381232,0.0,False
msd,absolute,0,0.0,0.77,uncorrected,5000,3862,10000142,0.1,4501,0.41743781279199577,9.147427402263924,29.820264737576373,0.5444,-20.672837335312458,20.672837335312458,20.672837335312458,0.0,False
msd,absolute,0,0.0,0.77,tighter,5000,3862,10000142,0.023,4886,1.3635521545569114,29.879886202894234,29.820264737576373,0.8975,0.059621465317856226,0.059621465317856226,0.059621465317856226,0.0,False
msd,absolute,0,0.0,0.775,uncorrected,5000,3885,10000142,0.1,4501,0.41056475769252365,8.996816291752214,29.820264737576373,0.5367,-20.823448445824162,20.823448445824162,20.823448445824162,0.0,False
msd,absolute,0,0.0,0.775,tighter,5000,3885,10000142,0.0225,4889,1.3648127950278741,29.90751095761244,29.820264737576373,0.8976,0.08724622003607244,0.08724622003607244,0.08724622003607244,0.0,False
msd,absolute,0,0.0,0.78,uncorrected,5000,3902,10000142,0.1,4501,0.4079142535901645,8.938735080341175,29.820264737576373,0.5328,-20.881529657235202,20.881529657235202,20.881529657235202,0.0,False
msd,absolute,0,0.0,0.78,tighter,5000,3902,10000142,0.022,4891,1.3648127950278741,29.90751095761244,29.820264737576373,0.8976,0.08724622003607244,0.08724622003607244,0.08724622003607244,0.0,False
msd,absolute,0,0.0,0.785,uncorrected,5000,3923,10000142,0.1,4501,0.400909820231384,8.785245042591848,29.820264737576373,0.5251,-21.03501969498453,21.03501969498453,21.03501969498453,0.0,False
msd,absolute,0,0.0,0.785,tighter,5000,3923,10000142,0.0215,4894,1.366116789844559,29.936085747804004,29.820264737576373,0.8979,0.11582101022762673,0.11582101022762673,0.11582101022762673,0.0,False
msd,absolute,0,0.0,0.79,uncorrected,5000,3948,10000142,0.1,4501,0.39106741454988886,8.569565751746271,29.820264737576373,0.5151,-21.250698985830102,21.250698985830102,21.250698985830102,0.0,False
msd,absolute,0,0.0,0.79,tighter,5000,3948,10000142,0.020999999999999998,4896,1.335250515980061,29.25970476193825,29.820264737576373,0.8936,-0.5605599756381232,0.5605599756381232,0.5605599756381232,0.0,False
msd,absolute,0,0.0,0.795,uncorrected,5000,3980,10000142,0.1,4501,0.3762218019783977,8.24424983862481,29.820264737576373,0.4988,-21.576014898951563,21.576014898951563,21.576014898951563,0.0,False
msd,absolute,0,0.0,0.795,tighter,5000,3980,10000142,0.020499999999999997,4899,1.3635521545569114,29.879886202894234,29.820264737576373,0.8975,0.059621465317856226,0.059621465317856226,0.059621465317856226,0.0,False
msd,absolute,0,0.0,0.8,uncorrected,5000,4008,10000142,0.1,4501,0.3616203329384807,7.9242839085723755,29.820264737576373,0.482,-21.895980829004003,21.895980829004003,21.895980829004003,0.0,False
msd,absolute,0,0.0,0.8,tighter,5000,4008,10000142,0.019999999999999997,4901,1.335250515980061,29.25970476193825,29.820264737576373,0.8936,-0.5605599756381232,0.5605599756381232,0.5605599756381232,0.0,False
msd,absolute,0,0.0,0.805,uncorrected,5000,4031,10000142,0.1,4501,0.3539252891699485,7.755660338610913,29.820264737576373,0.4742,-22.06460439896546,22.06460439896546,22.06460439896546,0.0,False
msd,absolute,0,0.0,0.805,tighter,5000,4031,10000142,0.019499999999999997,4904,1.3648127950278741,29.90751095761244,29.820264737576373,0.8976,0.08724622003607244,0.08724622003607244,0.08724622003607244,0.0,False
msd,absolute,0,0.0,0.81,uncorrected,5000,4054,10000142,0.1,4501,0.34847614128570215,7.63625169102828,29.820264737576373,0.4681,-22.184013046548095,22.184013046548095,22.184013046548095,0.0,False
msd,absolute,0,0.0,0.81,tighter,5000,4054,10000142,0.018999999999999996,4906,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.815,uncorrected,5000,4089,10000142,0.1,4501,0.32879915450220143,7.205064571458285,29.820264737576373,0.4455,-22.615200166118086,22.615200166118086,22.615200166118086,0.0,False
msd,absolute,0,0.0,0.815,tighter,5000,4089,10000142,0.018500000000000006,4909,1.3715670930269281,30.05551971174606,29.820264737576373,0.8984,0.23525497416968275,0.23525497416968275,0.23525497416968275,0.0,False
msd,absolute,0,0.0,0.82,uncorrected,5000,4112,10000142,0.1,4501,0.31475997577779746,6.897420260776532,29.820264737576373,0.4302,-22.92284447679984,22.92284447679984,22.92284447679984,0.0,False
msd,absolute,0,0.0,0.82,tighter,5000,4112,10000142,0.018000000000000006,4911,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,0.0,0.825,uncorrected,5000,4125,10000142,0.1,4501,0.3033885670867389,6.6482355145092775,29.820264737576373,0.4173,-23.1720292230671,23.1720292230671,23.1720292230671,0.0,False
msd,absolute,0,0.0,0.825,tighter,5000,4125,10000142,0.017500000000000005,4914,1.4268283301886522,31.26647410927698,29.820264737576373,0.9051,1.4462093717006093,1.4462093717006093,1.4462093717006093,0.0,False
msd,absolute,0,0.0,0.83,uncorrected,5000,4144,10000142,0.1,4501,0.29476173129469324,6.459193334570703,29.820264737576373,0.4068,-23.36107140300567,23.36107140300567,23.36107140300567,0.0,False
msd,absolute,0,0.0,0.83,tighter,5000,4144,10000142,0.017000000000000005,4916,1.447445576296009,31.71826538506069,29.820264737576373,0.9066,1.8980006474843176,1.8980006474843176,1.8980006474843176,0.0,False
msd,absolute,0,0.0,0.835,uncorrected,5000,4170,10000142,0.1,4501,0.27383487190502526,6.000617419408558,29.820264737576373,0.3829,-23.81964731816782,23.81964731816782,23.81964731816782,0.0,False
msd,absolute,0,0.0,0.835,tighter,5000,4170,10000142,0.016500000000000004,4919,1.445291133701706,31.671054503296244,29.820264737576373,0.9065,1.8507897657198686,1.8507897657198686,1.8507897657198686,0.0,False
msd,absolute,0,0.0,0.84,uncorrected,5000,4193,10000142,0.1,4501,0.2645234279646147,5.796573236430821,29.820264737576373,0.3749,-24.02369150114555,24.02369150114555,24.02369150114555,0.0,False
msd,absolute,0,0.0,0.84,tighter,5000,4193,10000142,0.016000000000000004,4921,1.447445576296009,31.71826538506069,29.820264737576373,0.9066,1.8980006474843176,1.8980006474843176,1.8980006474843176,0.0,False
msd,absolute,0,0.0,0.845,uncorrected,5000,4219,10000142,0.1,4501,0.24343355764179642,5.334425218715738,29.820264737576373,0.3475,-24.48583951886064,24.48583951886064,24.48583951886064,0.0,False
msd,absolute,0,0.0,0.845,tighter,5000,4219,10000142,0.015500000000000003,4924,1.477914285466343,32.38593442853376,29.820264737576373,0.9094,2.565669690957389,2.565669690957389,2.565669690957389,0.0,False
msd,absolute,0,0.0,0.85,uncorrected,5000,4232,10000142,0.1,4501,0.23866724084489802,5.229979632954816,29.820264737576373,0.3419,-24.590285104621557,24.590285104621557,24.590285104621557,0.0,False
msd,absolute,0,0.0,0.85,tighter,5000,4232,10000142,0.015000000000000003,4926,1.5010975773311237,32.89395615723195,29.820264737576373,0.911,3.0736914196555705,3.0736914196555705,3.0736914196555705,0.0,False
msd,absolute,0,0.0,0.855,uncorrected,5000,4255,10000142,0.1,4501,0.21765468593186538,4.769525848671437,29.820264737576373,0.3143,-25.050738888904934,25.050738888904934,25.050738888904934,0.0,False
msd,absolute,0,0.0,0.855,tighter,5000,4255,10000142,0.014500000000000002,4929,1.5296191214317247,33.51895644725292,29.820264737576373,0.914,3.6986917096765364,3.6986917096765364,3.6986917096765364,0.0,False
msd,absolute,0,0.0,0.86,uncorrected,5000,4280,10000142,0.1,4501,0.2005390205650791,4.394465656263486,29.820264737576373,0.289,-25.42579908131288,25.42579908131288,25.42579908131288,0.0,False
msd,absolute,0,0.0,0.86,tighter,5000,4280,10000142,0.014000000000000002,4931,1.5010975773311237,32.89395615723195,29.820264737576373,0.911,3.0736914196555705,3.0736914196555705,3.0736914196555705,0.0,False
msd,absolute,0,0.0,0.865,uncorrected,5000,4304,10000142,0.1,4501,0.1827632237531318,4.004939825416665,29.820264737576373,0.2655,-25.815324912159703,25.815324912159703,25.815324912159703,0.0,False
msd,absolute,0,0.0,0.865,tighter,5000,4304,10000142,0.013500000000000002,4934,1.5296191214317247,33.51895644725292,29.820264737576373,0.914,3.6986917096765364,3.6986917096765364,3.6986917096765364,0.0,False
msd,absolute,0,0.0,0.87,uncorrected,5000,4327,10000142,0.1,4501,0.1603809666319582,3.5144713871471316,29.820264737576373,0.2352,-26.305793350429244,26.305793350429244,26.305793350429244,0.0,False
msd,absolute,0,0.0,0.87,tighter,5000,4327,10000142,0.013000000000000001,4936,1.5680412733112907,34.36091142638227,29.820264737576373,0.9163,4.540646688805896,4.540646688805896,4.540646688805896,0.0,False
msd,absolute,0,0.0,0.875,uncorrected,5000,4367,10000142,0.1,4501,0.13124284107665674,2.875959781376562,29.820264737576373,0.1932,-26.94430495619981,26.94430495619981,26.94430495619981,0.0,False
msd,absolute,0,0.0,0.875,tighter,5000,4367,10000142,0.0125,4939,1.5680412733112907,34.36091142638227,29.820264737576373,0.9163,4.540646688805896,4.540646688805896,4.540646688805896,0.0,False
msd,absolute,0,0.0,0.88,uncorrected,5000,4403,10000142,0.1,4501,0.10610080015426665,2.3250154561749783,29.820264737576373,0.1571,-27.495249281401392,27.495249281401392,27.495249281401392,0.0,False
msd,absolute,0,0.0,0.88,tighter,5000,4403,10000142,0.012,4941,1.5212218390825312,33.33494453383329,29.820264737576373,0.9136,3.514679796256908,3.514679796256908,3.514679796256908,0.0,False
msd,absolute,0,0.0,0.885,uncorrected,5000,4432,10000142,0.1,4501,0.08123173926477467,1.7800530160750347,29.820264737576373,0.1215,-28.040211721501343,28.040211721501343,28.040211721501343,0.0,False
msd,absolute,0,0.0,0.885,tighter,5000,4432,10000142,0.0115,4944,1.5296191214317247,33.51895644725292,29.820264737576373,0.914,3.6986917096765364,3.6986917096765364,3.6986917096765364,0.0,False
msd,absolute,0,0.0,0.89,uncorrected,5000,4453,10000142,0.1,4501,0.05918906707841137,1.297025994090489,29.820264737576373,0.0881,-28.523238743485884,28.523238743485884,28.523238743485884,0.0,False
msd,absolute,0,0.0,0.89,tighter,5000,4453,10000142,0.011,4946,1.5212218390825312,33.33494453383329,29.820264737576373,0.9136,3.514679796256908,3.514679796256908,3.514679796256908,0.0,False
msd,absolute,0,0.0,0.895,uncorrected,5000,4483,10000142,0.1,4501,0.018461695953693402,0.4045561237722116,29.820264737576373,0.0281,-29.415708613804163,29.415708613804163,29.415708613804163,0.0,False
msd,absolute,0,0.0,0.895,tighter,5000,4483,10000142,0.010499999999999999,4949,1.5212218390825312,33.33494453383329,29.820264737576373,0.9136,3.514679796256908,3.514679796256908,3.514679796256908,0.0,False
msd,absolute,0,0.0,0.9,uncorrected,5000,4502,10000142,0.1,4501,0.0,0.0,29.820264737576373,0.0,-29.82026473757637,29.82026473757637,29.82026473757637,0.0,False
msd,absolute,0,0.0,0.9,tighter,5000,4502,10000142,0.009999999999999998,4951,1.5010975773311237,32.89395615723195,29.820264737576373,0.911,3.0736914196555705,3.0736914196555705,3.0736914196555705,0.0,False
msd,absolute,0,0.0,0.905,uncorrected,5000,4525,10000142,0.1,4501,0.0,0.0,29.820264737576373,0.0,-29.82026473757637,29.82026473757637,29.82026473757637,0.0,False
msd,absolute,0,0.0,0.905,tighter,5000,4525,10000142,0.009499999999999998,4954,1.5296191214317247,33.51895644725292,29.820264737576373,0.914,3.6986917096765364,3.6986917096765364,3.6986917096765364,0.0,False
msd,absolute,0,0.0,0.91,uncorrected,5000,4544,10000142,0.1,4501,0.0,0.0,29.820264737576373,0.0,-29.82026473757637,29.82026473757637,29.82026473757637,0.0,False
msd,absolute,0,0.0,0.91,tighter,5000,4544,10000142,0.008999999999999998,4956,1.5212218390825312,33.33494453383329,29.820264737576373,0.9136,3.514679796256908,3.514679796256908,3.514679796256908,0.0,False
msd,absolute,0,0.0,0.915,uncorrected,5000,4564,10000142,0.1,4501,0.0,0.0,29.820264737576373,0.0,-29.82026473757637,29.82026473757637,29.82026473757637,0.0,False
msd,absolute,0,0.0,0.915,tighter,5000,4564,10000142,0.008499999999999997,4959,1.5010975773311237,32.89395615723195,29.820264737576373,0.911,3.0736914196555705,3.0736914196555705,3.0736914196555705,0.0,False
msd,absolute,0,0.0,0.92,uncorrected,5000,4601,10000142,0.1,4501,0.0,0.0,29.820264737576373,0.0,-29.82026473757637,29.82026473757637,29.82026473757637,0.0,False
msd,absolute,0,0.0,0.92,tighter,5000,4601,10000142,0.007999999999999997,4961,1.5010975773311237,32.89395615723195,29.820264737576373,0.911,3.0736914196555705,3.0736914196555705,3.0736914196555705,0.0,False
msd,absolute,0,0.0,0.925,uncorrected,5000,4629,10000142,0.1,4501,0.0,0.0,29.820264737576373,0.0,-29.82026473757637,29.82026473757637,29.82026473757637,0.0,False
msd,absolute,0,0.0,0.925,tighter,5000,4629,10000142,0.007499999999999996,4964,1.5010975773311237,32.89395615723195,29.820264737576373,0.911,3.0736914196555705,3.0736914196555705,3.0736914196555705,0.0,False
msd,absolute,0,0.0,0.93,uncorrected,5000,4657,10000142,0.1,4501,0.0,0.0,29.820264737576373,0.0,-29.82026473757637,29.82026473757637,29.82026473757637,0.0,False
msd,absolute,0,0.0,0.93,tighter,5000,4657,10000142,0.006999999999999996,4966,1.5010975773311237,32.89395615723195,29.820264737576373,0.911,3.0736914196555705,3.0736914196555705,3.0736914196555705,0.0,False
msd,absolute,0,0.0,0.935,uncorrected,5000,4691,10000142,0.1,4501,0.0,0.0,29.820264737576373,0.0,-29.82026473757637,29.82026473757637,29.82026473757637,0.0,False
msd,absolute,0,0.0,0.935,tighter,5000,4691,10000142,0.006499999999999995,4969,1.2284379667348022,26.919092555926618,29.820264737576373,0.8791,-2.901172181649755,2.901172181649755,2.901172181649755,0.0,False
msd,absolute,0,0.0,0.94,uncorrected,5000,4711,10000142,0.1,4501,0.0,0.0,29.820264737576373,0.0,-29.82026473757637,29.82026473757637,29.82026473757637,0.0,False
msd,absolute,0,0.0,0.94,tighter,5000,4711,10000142,0.006000000000000005,4971,1.2284379667348022,26.919092555926618,29.820264737576373,0.8791,-2.901172181649755,2.901172181649755,2.901172181649755,0.0,False
msd,absolute,0,0.0,0.945,uncorrected,5000,4737,10000142,0.1,4501,0.0,0.0,29.820264737576373,0.0,-29.82026473757637,29.82026473757637,29.82026473757637,0.0,False
msd,absolute,0,0.0,0.945,tighter,5000,4737,10000142,0.005500000000000005,4974,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,0.0,0.95,uncorrected,5000,4762,10000142,0.1,4501,0.0,0.0,29.820264737576373,0.0,-29.82026473757637,29.82026473757637,29.82026473757637,0.0,False
msd,absolute,0,0.0,0.95,tighter,5000,4762,10000142,0.0050000000000000044,4976,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,adaptive,0,0.0,0.0,uncorrected,5000,0,10000142,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,0.0,0.0,tighter,5000,0,10000142,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,0.0,0.0,naive,5000,0,10000142,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,0.0,0.005,uncorrected,5000,23,10000142,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,0.0,0.005,tighter,5000,23,10000142,0.0995,4504,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,0.0,0.005,naive,5000,23,10000142,0.095,4526,3.8509669159725575,29.83967591262097,28.976404119646723,0.9042,0.8632717929742486,0.8632717929742486,0.8632717929742486,0.0,False
msd,adaptive,0,0.0,0.01,uncorrected,5000,53,10000142,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,0.0,0.01,tighter,5000,53,10000142,0.099,4506,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,0.0,0.01,naive,5000,53,10000142,0.09000000000000001,4551,3.9597087262286914,30.682274783760658,28.976404119646723,0.9094,1.705870664113936,1.705870664113936,1.705870664113936,0.0,False
msd,adaptive,0,0.0,0.015,uncorrected,5000,80,10000142,0.1,4501,3.7370128690629,28.956689404839704,28.976404119646723,0.8987,-0.019714714807014415,0.019714714807014415,0.019714714807014415,0.0,False
msd,adaptive,0,0.0,0.015,tighter,5000,80,10000142,0.0985,4509,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.015,naive,5000,80,10000142,0.085,4576,4.062209968554761,31.47651787085779,28.976404119646723,0.914,2.5001137512110634,2.5001137512110634,2.5001137512110634,0.0,False
msd,adaptive,0,0.0,0.02,uncorrected,5000,96,10000142,0.1,4501,3.723285524435651,28.85032143966218,28.976404119646723,0.8979,-0.12608267998453734,0.12608267998453734,0.12608267998453734,0.0,False
msd,adaptive,0,0.0,0.02,tighter,5000,96,10000142,0.098,4511,3.7670674352209343,29.189570791104146,28.976404119646723,0.9009,0.2131666714574232,0.2131666714574232,0.2131666714574232,0.0,False
msd,adaptive,0,0.0,0.02,naive,5000,96,10000142,0.08,4601,4.199602854947839,32.54112301863626,28.976404119646723,0.9196,3.5647188989895437,3.5647188989895437,3.5647188989895437,0.0,False
msd,adaptive,0,0.0,0.025,uncorrected,5000,124,10000142,0.1,4501,3.702355989877155,28.68814644780828,28.976404119646723,0.8965,-0.28825767183844525,0.28825767183844525,0.28825767183844525,0.0,False
msd,adaptive,0,0.0,0.025,tighter,5000,124,10000142,0.0975,4514,3.7670674352209343,29.189570791104146,28.976404119646723,0.9009,0.2131666714574232,0.2131666714574232,0.2131666714574232,0.0,False
msd,adaptive,0,0.0,0.025,naive,5000,124,10000142,0.07500000000000001,4626,4.361045473435719,33.79208038058665,28.976404119646723,0.9256,4.815676260939928,4.815676260939928,4.815676260939928,0.0,False
msd,adaptive,0,0.0,0.03,uncorrected,5000,149,10000142,0.1,4501,3.7019557313670868,28.68504499706037,28.976404119646723,0.8965,-0.29135912258635277,0.29135912258635277,0.29135912258635277,0.0,False
msd,adaptive,0,0.0,0.03,tighter,5000,149,10000142,0.097,4516,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,0.0,0.03,naive,5000,149,10000142,0.07,4651,4.503056495140614,34.892469699985426,28.976404119646723,0.9313,5.916065580338705,5.916065580338705,5.916065580338705,0.0,False
msd,adaptive,0,0.0,0.035,uncorrected,5000,181,10000142,0.1,4501,3.699996227012875,28.66986154413675,28.976404119646723,0.8964,-0.30654257550996444,0.30654257550996444,0.30654257550996444,0.0,False
msd,adaptive,0,0.0,0.035,tighter,5000,181,10000142,0.0965,4519,3.7812001062459477,29.299079476161122,28.976404119646723,0.9017,0.322675356514403,0.322675356514403,0.322675356514403,0.0,False
msd,adaptive,0,0.0,0.035,naive,5000,181,10000142,0.065,4676,4.675117953376326,36.22570840674019,28.976404119646723,0.9363,7.249304287093461,7.249304287093461,7.249304287093461,0.0,False
msd,adaptive,0,0.0,0.04,uncorrected,5000,203,10000142,0.1,4501,3.692705165377387,28.61336588447281,28.976404119646723,0.8963,-0.36303823517390993,0.36303823517390993,0.36303823517390993,0.0,False
msd,adaptive,0,0.0,0.04,tighter,5000,203,10000142,0.096,4521,3.7812001062459477,29.299079476161122,28.976404119646723,0.9017,0.322675356514403,0.322675356514403,0.322675356514403,0.0,False
msd,adaptive,0,0.0,0.04,naive,5000,203,10000142,0.060000000000000005,4701,4.8782311195564985,37.79955497168062,28.976404119646723,0.9412,8.823150852033901,8.823150852033901,8.823150852033901,0.0,False
msd,adaptive,0,0.0,0.045,uncorrected,5000,227,10000142,0.1,4501,3.692321472638499,28.61039279557637,28.976404119646723,0.8963,-0.3660113240703509,0.3660113240703509,0.3660113240703509,0.0,False
msd,adaptive,0,0.0,0.045,tighter,5000,227,10000142,0.0955,4524,3.7925675483661063,29.387161455628178,28.976404119646723,0.902,0.41075733598145997,0.41075733598145997,0.41075733598145997,0.0,False
msd,adaptive,0,0.0,0.045,naive,5000,227,10000142,0.05500000000000001,4726,5.059932397970091,39.20748897347177,28.976404119646723,0.9455,10.23108485382504,10.23108485382504,10.23108485382504,0.0,False
msd,adaptive,0,0.0,0.05,uncorrected,5000,255,10000142,0.1,4501,3.655334094543713,28.323791690116792,28.976404119646723,0.8941,-0.6526124295299268,0.6526124295299268,0.6526124295299268,0.0,False
msd,adaptive,0,0.0,0.05,tighter,5000,255,10000142,0.095,4526,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,0.0,0.05,naive,5000,255,10000142,0.05,4751,5.203816634684361,40.322393122526066,28.976404119646723,0.9487,11.345989002879337,11.345989002879337,11.345989002879337,0.0,False
msd,adaptive,0,0.0,0.055,uncorrected,5000,287,10000142,0.1,4501,3.6531628101600297,28.306967234405544,28.976404119646723,0.894,-0.6694368852411712,0.6694368852411712,0.6694368852411712,0.0,False
msd,adaptive,0,0.0,0.055,tighter,5000,287,10000142,0.0945,4529,3.7812001062459477,29.299079476161122,28.976404119646723,0.9017,0.322675356514403,0.322675356514403,0.322675356514403,0.0,False
msd,adaptive,0,0.0,0.055,naive,5000,287,10000142,0.045000000000000005,4776,5.455577344430203,42.27319097414824,28.976404119646723,0.9534,13.296786854501523,13.296786854501523,13.296786854501523,0.0,False
msd,adaptive,0,0.0,0.06,uncorrected,5000,311,10000142,0.1,4501,3.6421883979370793,28.22193069391851,28.976404119646723,0.8934,-0.7544734257282107,0.7544734257282107,0.7544734257282107,0.0,False
msd,adaptive,0,0.0,0.06,tighter,5000,311,10000142,0.094,4531,3.7670674352209343,29.189570791104146,28.976404119646723,0.9009,0.2131666714574232,0.2131666714574232,0.2131666714574232,0.0,False
msd,adaptive,0,0.0,0.06,naive,5000,311,10000142,0.04000000000000001,4801,5.613816692649262,43.499327414816314,28.976404119646723,0.9563,14.522923295169598,14.522923295169598,14.522923295169598,0.0,False
msd,adaptive,0,0.0,0.065,uncorrected,5000,343,10000142,0.1,4501,3.6403413428608107,28.207618567621083,28.976404119646723,0.8933,-0.7687855520256388,0.7687855520256388,0.7687855520256388,0.0,False
msd,adaptive,0,0.0,0.065,tighter,5000,343,10000142,0.09350000000000001,4534,3.779643989393138,29.28702171934753,28.976404119646723,0.9016,0.31061759970080655,0.31061759970080655,0.31061759970080655,0.0,False
msd,adaptive,0,0.0,0.065,naive,5000,343,10000142,0.035,4826,6.005766292232339,46.53639557999084,28.976404119646723,0.9634,17.55999146034412,17.55999146034412,17.55999146034412,0.0,False
msd,adaptive,0,0.0,0.07,uncorrected,5000,373,10000142,0.1,4501,3.634773943361724,28.16447890936025,28.976404119646723,0.8931,-0.8119252102864739,0.8119252102864739,0.8119252102864739,0.0,False
msd,adaptive,0,0.0,0.07,tighter,5000,373,10000142,0.093,4536,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,0.0,0.07,naive,5000,373,10000142,0.03,4851,6.444520737235835,49.93613666574871,28.976404119646723,0.9683,20.959732546101993,20.959732546101993,20.959732546101993,0.0,False
msd,adaptive,0,0.0,0.075,uncorrected,5000,392,10000142,0.1,4501,3.633958509580788,28.15816042356635,28.976404119646723,0.8931,-0.8182436960803682,0.8182436960803682,0.8182436960803682,0.0,False
msd,adaptive,0,0.0,0.075,tighter,5000,392,10000142,0.09250000000000001,4539,3.779643989393138,29.28702171934753,28.976404119646723,0.9016,0.31061759970080655,0.31061759970080655,0.31061759970080655,0.0,False
msd,adaptive,0,0.0,0.075,naive,5000,392,10000142,0.02500000000000001,4876,6.959302519223695,53.92498462923736,28.976404119646723,0.9741,24.94858050959063,24.94858050959063,24.94858050959063,0.0,False
msd,adaptive,0,0.0,0.08,uncorrected,5000,423,10000142,0.1,4501,3.6167590934515244,28.024888698728926,28.976404119646723,0.892,-0.9515154209177961,0.9515154209177961,0.9515154209177961,0.0,False
msd,adaptive,0,0.0,0.08,tighter,5000,423,10000142,0.09200000000000001,4541,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.08,naive,5000,423,10000142,0.020000000000000004,4901,7.461828424598711,57.8188664727535,28.976404119646723,0.9769,28.84246235310678,28.84246235310678,28.84246235310678,0.0,False
msd,adaptive,0,0.0,0.085,uncorrected,5000,457,10000142,0.1,4501,3.6075671260045516,27.95366364393051,28.976404119646723,0.8917,-1.0227404757162106,1.0227404757162106,1.0227404757162106,0.0,False
msd,adaptive,0,0.0,0.085,tighter,5000,457,10000142,0.09150000000000001,4544,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.085,naive,5000,457,10000142,0.015,4926,8.254713605006392,63.96263174924902,28.976404119646723,0.9816,34.98622762960229,34.98622762960229,34.98622762960229,0.0,False
msd,adaptive,0,0.0,0.09,uncorrected,5000,482,10000142,0.1,4501,3.581723252510101,27.753409311388054,28.976404119646723,0.89,-1.2229948082586715,1.2229948082586715,1.2229948082586715,0.0,False
msd,adaptive,0,0.0,0.09,tighter,5000,482,10000142,0.09100000000000001,4546,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.09,naive,5000,482,10000142,0.010000000000000009,4951,9.506915085511018,73.66546409521987,28.976404119646723,0.988,44.68905997557316,44.68905997557316,44.68905997557316,0.0,False
msd,adaptive,0,0.0,0.095,uncorrected,5000,499,10000142,0.1,4501,3.576440659132302,27.712476507286855,28.976404119646723,0.8896,-1.263927612359865,1.263927612359865,1.263927612359865,0.0,False
msd,adaptive,0,0.0,0.095,tighter,5000,499,10000142,0.09050000000000001,4549,3.7670674352209343,29.189570791104146,28.976404119646723,0.9009,0.2131666714574232,0.2131666714574232,0.2131666714574232,0.0,False
msd,adaptive,0,0.0,0.095,naive,5000,499,10000142,0.0050000000000000044,4976,11.482536698976155,88.97380352219746,28.976404119646723,0.9943,59.99739940255075,59.99739940255075,59.99739940255075,0.0,False
msd,adaptive,0,0.0,0.1,uncorrected,5000,521,10000142,0.1,4501,3.5635008160230726,27.612210591436458,28.976404119646723,0.8891,-1.3641935282102615,1.3641935282102615,1.3641935282102615,0.0,False
msd,adaptive,0,0.0,0.1,tighter,5000,521,10000142,0.09000000000000001,4551,3.7670674352209343,29.189570791104146,28.976404119646723,0.9009,0.2131666714574232,0.2131666714574232,0.2131666714574232,0.0,False
msd,adaptive,0,0.0,0.1,naive,5000,521,10000142,0.0,5001,inf,inf,28.976404119646723,1.0,inf,inf,inf,0.0,True
msd,adaptive,0,0.0,0.105,uncorrected,5000,546,10000142,0.1,4501,3.5620167599024857,27.600711205791054,28.976404119646723,0.889,-1.375692913855664,1.375692913855664,1.375692913855664,0.0,False
msd,adaptive,0,0.0,0.105,tighter,5000,546,10000142,0.08950000000000001,4554,3.7812001062459477,29.299079476161122,28.976404119646723,0.9017,0.322675356514403,0.322675356514403,0.322675356514403,0.0,False
msd,adaptive,0,0.0,0.11,uncorrected,5000,567,10000142,0.1,4501,3.556913234300365,27.561165929681984,28.976404119646723,0.8888,-1.4152381899647375,1.4152381899647375,1.4152381899647375,0.0,False
msd,adaptive,0,0.0,0.11,tighter,5000,567,10000142,0.08900000000000001,4556,3.7812001062459477,29.299079476161122,28.976404119646723,0.9017,0.322675356514403,0.322675356514403,0.322675356514403,0.0,False
msd,adaptive,0,0.0,0.115,uncorrected,5000,595,10000142,0.1,4501,3.554298231938105,27.540903272353784,28.976404119646723,0.8888,-1.4355008472929363,1.4355008472929363,1.4355008472929363,0.0,False
msd,adaptive,0,0.0,0.115,tighter,5000,595,10000142,0.08850000000000001,4559,3.791594066562054,29.379618315898966,28.976404119646723,0.902,0.4032141962522475,0.4032141962522475,0.4032141962522475,0.0,False
msd,adaptive,0,0.0,0.12,uncorrected,5000,609,10000142,0.1,4501,3.5411007858463575,27.4386412891052,28.976404119646723,0.8884,-1.5377628305415185,1.5377628305415185,1.5377628305415185,0.0,False
msd,adaptive,0,0.0,0.12,tighter,5000,609,10000142,0.08800000000000001,4561,3.791594066562054,29.379618315898966,28.976404119646723,0.902,0.4032141962522475,0.4032141962522475,0.4032141962522475,0.0,False
msd,adaptive,0,0.0,0.125,uncorrected,5000,635,10000142,0.1,4501,3.522115985998769,27.29153530583426,28.976404119646723,0.8872,-1.68486881381246,1.68486881381246,1.68486881381246,0.0,False
msd,adaptive,0,0.0,0.125,tighter,5000,635,10000142,0.08750000000000001,4564,3.791594066562054,29.379618315898966,28.976404119646723,0.902,0.4032141962522475,0.4032141962522475,0.4032141962522475,0.0,False
msd,adaptive,0,0.0,0.13,uncorrected,5000,652,10000142,0.1,4501,3.522115985998769,27.29153530583426,28.976404119646723,0.8872,-1.68486881381246,1.68486881381246,1.68486881381246,0.0,False
msd,adaptive,0,0.0,0.13,tighter,5000,652,10000142,0.08700000000000001,4566,3.795281197131319,29.408188486361368,28.976404119646723,0.9021,0.4317843667146437,0.4317843667146437,0.4317843667146437,0.0,False
msd,adaptive,0,0.0,0.135,uncorrected,5000,678,10000142,0.1,4501,3.5115661994403258,27.209789027894143,28.976404119646723,0.8864,-1.7666150917525745,1.7666150917525745,1.7666150917525745,0.0,False
msd,adaptive,0,0.0,0.135,tighter,5000,678,10000142,0.08650000000000001,4569,3.7925675483661063,29.387161455628178,28.976404119646723,0.902,0.41075733598145997,0.41075733598145997,0.41075733598145997,0.0,False
msd,adaptive,0,0.0,0.14,uncorrected,5000,699,10000142,0.1,4501,3.5031010078719644,27.144195482571682,28.976404119646723,0.8859,-1.8322086370750381,1.8322086370750381,1.8322086370750381,0.0,False
msd,adaptive,0,0.0,0.14,tighter,5000,699,10000142,0.08600000000000001,4571,3.791594066562054,29.379618315898966,28.976404119646723,0.902,0.4032141962522475,0.4032141962522475,0.4032141962522475,0.0,False
msd,adaptive,0,0.0,0.145,uncorrected,5000,726,10000142,0.1,4501,3.4742010745712464,26.92026090655313,28.976404119646723,0.8839,-2.0561432130935913,2.0561432130935913,2.0561432130935913,0.0,False
msd,adaptive,0,0.0,0.145,tighter,5000,726,10000142,0.0855,4574,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,0.0,0.15,uncorrected,5000,751,10000142,0.1,4501,3.471340112374562,26.898092400146798,28.976404119646723,0.8836,-2.0783117194999248,2.0783117194999248,2.0783117194999248,0.0,False
msd,adaptive,0,0.0,0.15,tighter,5000,751,10000142,0.085,4576,3.779643989393138,29.28702171934753,28.976404119646723,0.9016,0.31061759970080655,0.31061759970080655,0.31061759970080655,0.0,False
msd,adaptive,0,0.0,0.155,uncorrected,5000,774,10000142,0.1,4501,3.458850847799466,26.801317845745377,28.976404119646723,0.883,-2.1750862739013415,2.1750862739013415,2.1750862739013415,0.0,False
msd,adaptive,0,0.0,0.155,tighter,5000,774,10000142,0.0845,4579,3.7670674352209343,29.189570791104146,28.976404119646723,0.9009,0.2131666714574232,0.2131666714574232,0.2131666714574232,0.0,False
msd,adaptive,0,0.0,0.16,uncorrected,5000,798,10000142,0.1,4501,3.453920241265261,26.763112453633827,28.976404119646723,0.8827,-2.2132916660128887,2.2132916660128887,2.2132916660128887,0.0,False
msd,adaptive,0,0.0,0.16,tighter,5000,798,10000142,0.084,4581,3.7670674352209343,29.189570791104146,28.976404119646723,0.9009,0.2131666714574232,0.2131666714574232,0.2131666714574232,0.0,False
msd,adaptive,0,0.0,0.165,uncorrected,5000,817,10000142,0.1,4501,3.449797532447659,26.731167153223925,28.976404119646723,0.8825,-2.2452369664227954,2.2452369664227954,2.2452369664227954,0.0,False
msd,adaptive,0,0.0,0.165,tighter,5000,817,10000142,0.0835,4584,3.7812001062459477,29.299079476161122,28.976404119646723,0.9017,0.322675356514403,0.322675356514403,0.322675356514403,0.0,False
msd,adaptive,0,0.0,0.17,uncorrected,5000,838,10000142,0.1,4501,3.4434975695409102,26.682351140128823,28.976404119646723,0.8813,-2.2940529795178963,2.2940529795178963,2.2940529795178963,0.0,False
msd,adaptive,0,0.0,0.17,tighter,5000,838,10000142,0.083,4586,3.779643989393138,29.28702171934753,28.976404119646723,0.9016,0.31061759970080655,0.31061759970080655,0.31061759970080655,0.0,False
msd,adaptive,0,0.0,0.175,uncorrected,5000,857,10000142,0.1,4501,3.442606251741587,26.67544465797842,28.976404119646723,0.8812,-2.3009594616682976,2.3009594616682976,2.3009594616682976,0.0,False
msd,adaptive,0,0.0,0.175,tighter,5000,857,10000142,0.0825,4589,3.791594066562054,29.379618315898966,28.976404119646723,0.902,0.4032141962522475,0.4032141962522475,0.4032141962522475,0.0,False
msd,adaptive,0,0.0,0.18,uncorrected,5000,882,10000142,0.1,4501,3.41943019619414,26.495862230614442,28.976404119646723,0.8794,-2.4805418890322777,2.4805418890322777,2.4805418890322777,0.0,False
msd,adaptive,0,0.0,0.18,tighter,5000,882,10000142,0.08200000000000002,4591,3.7670674352209343,29.189570791104146,28.976404119646723,0.9009,0.2131666714574232,0.2131666714574232,0.2131666714574232,0.0,False
msd,adaptive,0,0.0,0.185,uncorrected,5000,911,10000142,0.1,4501,3.4079939731754703,26.40724729416143,28.976404119646723,0.8788,-2.5691568254852886,2.5691568254852886,2.5691568254852886,0.0,False
msd,adaptive,0,0.0,0.185,tighter,5000,911,10000142,0.0815,4594,3.7556486860289753,29.101091252679048,28.976404119646723,0.9,0.12468713303232866,0.12468713303232866,0.12468713303232866,0.0,False
msd,adaptive,0,0.0,0.19,uncorrected,5000,941,10000142,0.1,4501,3.405474198328073,26.387722518576567,28.976404119646723,0.8787,-2.588681601070155,2.588681601070155,2.588681601070155,0.0,False
msd,adaptive,0,0.0,0.19,tighter,5000,941,10000142,0.08100000000000002,4596,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.195,uncorrected,5000,971,10000142,0.1,4501,3.3877974715761057,26.250752295517287,28.976404119646723,0.8777,-2.7256518241294327,2.7256518241294327,2.7256518241294327,0.0,False
msd,adaptive,0,0.0,0.195,tighter,5000,971,10000142,0.0805,4599,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.2,uncorrected,5000,1001,10000142,0.1,4501,3.377016323579531,26.167213285911814,28.976404119646723,0.8773,-2.8091908337349065,2.8091908337349065,2.8091908337349065,0.0,False
msd,adaptive,0,0.0,0.2,tighter,5000,1001,10000142,0.08000000000000002,4601,3.7556486860289753,29.101091252679048,28.976404119646723,0.9,0.12468713303232866,0.12468713303232866,0.12468713303232866,0.0,False
msd,adaptive,0,0.0,0.205,uncorrected,5000,1017,10000142,0.1,4501,3.367326198472101,26.09212819713601,28.976404119646723,0.8768,-2.884275922510706,2.884275922510706,2.884275922510706,0.0,False
msd,adaptive,0,0.0,0.205,tighter,5000,1017,10000142,0.07950000000000002,4604,3.7556486860289753,29.101091252679048,28.976404119646723,0.9,0.12468713303232866,0.12468713303232866,0.12468713303232866,0.0,False
msd,adaptive,0,0.0,0.21,uncorrected,5000,1042,10000142,0.1,4501,3.337476138522746,25.860831451592276,28.976404119646723,0.8739,-3.1155726680544444,3.1155726680544444,3.1155726680544444,0.0,False
msd,adaptive,0,0.0,0.21,tighter,5000,1042,10000142,0.07900000000000001,4606,3.7556486860289753,29.101091252679048,28.976404119646723,0.9,0.12468713303232866,0.12468713303232866,0.12468713303232866,0.0,False
msd,adaptive,0,0.0,0.215,uncorrected,5000,1069,10000142,0.1,4501,3.3336863589618515,25.831465893189705,28.976404119646723,0.8737,-3.144938226457015,3.144938226457015,3.144938226457015,0.0,False
msd,adaptive,0,0.0,0.215,tighter,5000,1069,10000142,0.07850000000000001,4609,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.22,uncorrected,5000,1091,10000142,0.1,4501,3.3059519335818317,25.61656239414119,28.976404119646723,0.8719,-3.3598417255055275,3.3598417255055275,3.3598417255055275,0.0,False
msd,adaptive,0,0.0,0.22,tighter,5000,1091,10000142,0.07800000000000001,4611,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,0.0,0.225,uncorrected,5000,1111,10000142,0.1,4501,3.2882116217013704,25.47909947413891,28.976404119646723,0.8709,-3.497304645507813,3.497304645507813,3.497304645507813,0.0,False
msd,adaptive,0,0.0,0.225,tighter,5000,1111,10000142,0.07750000000000001,4614,3.7556486860289753,29.101091252679048,28.976404119646723,0.9,0.12468713303232866,0.12468713303232866,0.12468713303232866,0.0,False
msd,adaptive,0,0.0,0.23,uncorrected,5000,1129,10000142,0.1,4501,3.2689282701396083,25.329680127344336,28.976404119646723,0.8701,-3.646723992302382,3.646723992302382,3.646723992302382,0.0,False
msd,adaptive,0,0.0,0.23,tighter,5000,1129,10000142,0.07700000000000001,4616,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,0.0,0.235,uncorrected,5000,1159,10000142,0.1,4501,3.2689282701396083,25.329680127344336,28.976404119646723,0.8701,-3.646723992302382,3.646723992302382,3.646723992302382,0.0,False
msd,adaptive,0,0.0,0.235,tighter,5000,1159,10000142,0.07650000000000001,4619,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,0.0,0.24,uncorrected,5000,1189,10000142,0.1,4501,3.2632192831546054,25.28544336158162,28.976404119646723,0.87,-3.690960758065102,3.690960758065102,3.690960758065102,0.0,False
msd,adaptive,0,0.0,0.24,tighter,5000,1189,10000142,0.07600000000000001,4621,3.779643989393138,29.28702171934753,28.976404119646723,0.9016,0.31061759970080655,0.31061759970080655,0.31061759970080655,0.0,False
msd,adaptive,0,0.0,0.245,uncorrected,5000,1215,10000142,0.1,4501,3.2391660913982223,25.0990643398098,28.976404119646723,0.8683,-3.8773397798369187,3.8773397798369187,3.8773397798369187,0.0,False
msd,adaptive,0,0.0,0.245,tighter,5000,1215,10000142,0.07550000000000001,4624,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,0.0,0.25,uncorrected,5000,1241,10000142,0.1,4501,3.2286146897594996,25.017305547227743,28.976404119646723,0.8678,-3.9590985724189798,3.9590985724189798,3.9590985724189798,0.0,False
msd,adaptive,0,0.0,0.25,tighter,5000,1241,10000142,0.07500000000000001,4626,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,0.0,0.255,uncorrected,5000,1273,10000142,0.1,4501,3.222280401675175,24.96822356140505,28.976404119646723,0.8674,-4.008180558241673,4.008180558241673,4.008180558241673,0.0,False
msd,adaptive,0,0.0,0.255,tighter,5000,1273,10000142,0.0745,4629,3.743210844737279,29.004715157715093,28.976404119646723,0.8989,0.02831103806837207,0.02831103806837207,0.02831103806837207,0.0,False
msd,adaptive,0,0.0,0.26,uncorrected,5000,1298,10000142,0.1,4501,3.220408338112939,24.95371765387485,28.976404119646723,0.8673,-4.022686465771872,4.022686465771872,4.022686465771872,0.0,False
msd,adaptive,0,0.0,0.26,tighter,5000,1298,10000142,0.074,4631,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,0.0,0.265,uncorrected,5000,1316,10000142,0.1,4501,3.2113161659296887,24.883265874565964,28.976404119646723,0.8668,-4.093138245080761,4.093138245080761,4.093138245080761,0.0,False
msd,adaptive,0,0.0,0.265,tighter,5000,1316,10000142,0.0735,4634,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.27,uncorrected,5000,1334,10000142,0.1,4501,3.2061885921206197,24.843534258060494,28.976404119646723,0.8663,-4.132869861586228,4.132869861586228,4.132869861586228,0.0,False
msd,adaptive,0,0.0,0.27,tighter,5000,1334,10000142,0.073,4636,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,0.0,0.275,uncorrected,5000,1357,10000142,0.1,4501,3.201511207764314,24.80729098816066,28.976404119646723,0.8662,-4.1691131314860606,4.1691131314860606,4.1691131314860606,0.0,False
msd,adaptive,0,0.0,0.275,tighter,5000,1357,10000142,0.0725,4639,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,0.0,0.28,uncorrected,5000,1383,10000142,0.1,4501,3.1938961421236494,24.748284744864133,28.976404119646723,0.8653,-4.228119374782594,4.228119374782594,4.228119374782594,0.0,False
msd,adaptive,0,0.0,0.28,tighter,5000,1383,10000142,0.072,4641,3.7530826346024493,29.08120789750789,28.976404119646723,0.8997,0.10480377786117306,0.10480377786117306,0.10480377786117306,0.0,False
msd,adaptive,0,0.0,0.285,uncorrected,5000,1407,10000142,0.1,4501,3.189173949492535,24.711694272708947,28.976404119646723,0.8648,-4.264709846937773,4.264709846937773,4.264709846937773,0.0,False
msd,adaptive,0,0.0,0.285,tighter,5000,1407,10000142,0.07150000000000001,4644,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,0.0,0.29,uncorrected,5000,1429,10000142,0.1,4501,3.1844847563828793,24.675359501277008,28.976404119646723,0.8645,-4.301044618369713,4.301044618369713,4.301044618369713,0.0,False
msd,adaptive,0,0.0,0.29,tighter,5000,1429,10000142,0.071,4646,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.295,uncorrected,5000,1447,10000142,0.1,4501,3.1778464360658054,24.623921685479615,28.976404119646723,0.8639,-4.352482434167107,4.352482434167107,4.352482434167107,0.0,False
msd,adaptive,0,0.0,0.295,tighter,5000,1447,10000142,0.07050000000000001,4649,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,0.0,0.3,uncorrected,5000,1470,10000142,0.1,4501,3.154870745474597,24.445891809848458,28.976404119646723,0.862,-4.530512309798269,4.530512309798269,4.530512309798269,0.0,False
msd,adaptive,0,0.0,0.3,tighter,5000,1470,10000142,0.06999999999999999,4651,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,0.0,0.305,uncorrected,5000,1497,10000142,0.1,4501,3.1327658761056734,24.274609596198758,28.976404119646723,0.861,-4.70179452344796,4.70179452344796,4.70179452344796,0.0,False
msd,adaptive,0,0.0,0.305,tighter,5000,1497,10000142,0.0695,4654,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.31,uncorrected,5000,1518,10000142,0.1,4501,3.1090377620708756,24.090749477879026,28.976404119646723,0.8591,-4.8856546417676885,4.8856546417676885,4.8856546417676885,0.0,False
msd,adaptive,0,0.0,0.31,tighter,5000,1518,10000142,0.06899999999999999,4656,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,0.0,0.315,uncorrected,5000,1550,10000142,0.1,4501,3.0922138411509548,23.960387322403797,28.976404119646723,0.8579,-5.016016797242924,5.016016797242924,5.016016797242924,0.0,False
msd,adaptive,0,0.0,0.315,tighter,5000,1550,10000142,0.0685,4659,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.32,uncorrected,5000,1567,10000142,0.1,4501,3.082037332761087,23.881533434821375,28.976404119646723,0.8572,-5.094870684825348,5.094870684825348,5.094870684825348,0.0,False
msd,adaptive,0,0.0,0.32,tighter,5000,1567,10000142,0.06799999999999999,4661,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,0.0,0.325,uncorrected,5000,1592,10000142,0.1,4501,3.0697355695829867,23.786211757331547,28.976404119646723,0.8564,-5.190192362315172,5.190192362315172,5.190192362315172,0.0,False
msd,adaptive,0,0.0,0.325,tighter,5000,1592,10000142,0.0675,4664,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,0.0,0.33,uncorrected,5000,1617,10000142,0.1,4501,3.062376976748423,23.7291928241266,28.976404119646723,0.8561,-5.247211295520123,5.247211295520123,5.247211295520123,0.0,False
msd,adaptive,0,0.0,0.33,tighter,5000,1617,10000142,0.06699999999999999,4666,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.335,uncorrected,5000,1639,10000142,0.1,4501,3.0601347136144725,23.71181838111324,28.976404119646723,0.8561,-5.264585738533483,5.264585738533483,5.264585738533483,0.0,False
msd,adaptive,0,0.0,0.335,tighter,5000,1639,10000142,0.0665,4669,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,0.0,0.34,uncorrected,5000,1676,10000142,0.1,4501,3.0105366795258317,23.32750210538268,28.976404119646723,0.8507,-5.648902014264042,5.648902014264042,5.648902014264042,0.0,False
msd,adaptive,0,0.0,0.34,tighter,5000,1676,10000142,0.06599999999999999,4671,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,0.0,0.345,uncorrected,5000,1713,10000142,0.1,4501,2.9712039980873026,23.022728137569025,28.976404119646723,0.8477,-5.953675982077698,5.953675982077698,5.953675982077698,0.0,False
msd,adaptive,0,0.0,0.345,tighter,5000,1713,10000142,0.0655,4674,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,0.0,0.35,uncorrected,5000,1740,10000142,0.1,4501,2.9633993533049394,22.96225291770855,28.976404119646723,0.847,-6.014151201938169,6.014151201938169,6.014151201938169,0.0,False
msd,adaptive,0,0.0,0.35,tighter,5000,1740,10000142,0.065,4676,3.7530826346024493,29.08120789750789,28.976404119646723,0.8997,0.10480377786117306,0.10480377786117306,0.10480377786117306,0.0,False
msd,adaptive,0,0.0,0.355,uncorrected,5000,1769,10000142,0.1,4501,2.913419737232359,22.574979908517722,28.976404119646723,0.8427,-6.401424211129,6.401424211129,6.401424211129,0.0,False
msd,adaptive,0,0.0,0.355,tighter,5000,1769,10000142,0.0645,4679,3.723285524435651,28.85032143966218,28.976404119646723,0.8979,-0.12608267998453734,0.12608267998453734,0.12608267998453734,0.0,False
msd,adaptive,0,0.0,0.36,uncorrected,5000,1797,10000142,0.1,4501,2.9060893302612025,22.51817937683315,28.976404119646723,0.8417,-6.4582247428135675,6.4582247428135675,6.4582247428135675,0.0,False
msd,adaptive,0,0.0,0.36,tighter,5000,1797,10000142,0.064,4681,3.723285524435651,28.85032143966218,28.976404119646723,0.8979,-0.12608267998453734,0.12608267998453734,0.12608267998453734,0.0,False
msd,adaptive,0,0.0,0.365,uncorrected,5000,1817,10000142,0.1,4501,2.8985256066855,22.459570963643337,28.976404119646723,0.8408,-6.51683315600338,6.51683315600338,6.51683315600338,0.0,False
msd,adaptive,0,0.0,0.365,tighter,5000,1817,10000142,0.0635,4684,3.724035713877429,28.85613437192158,28.976404119646723,0.8979,-0.12026974772514207,0.12026974772514207,0.12026974772514207,0.0,False
msd,adaptive,0,0.0,0.37,uncorrected,5000,1842,10000142,0.1,4501,2.891269027077989,22.403342492081002,28.976404119646723,0.8401,-6.573061627565716,6.573061627565716,6.573061627565716,0.0,False
msd,adaptive,0,0.0,0.37,tighter,5000,1842,10000142,0.063,4686,3.724035713877429,28.85613437192158,28.976404119646723,0.8979,-0.12026974772514207,0.12026974772514207,0.12026974772514207,0.0,False
msd,adaptive,0,0.0,0.375,uncorrected,5000,1867,10000142,0.1,4501,2.8774803670753917,22.29649941741312,28.976404119646723,0.8381,-6.679904702233604,6.679904702233604,6.679904702233604,0.0,False
msd,adaptive,0,0.0,0.375,tighter,5000,1867,10000142,0.0625,4689,3.7079580057942776,28.731554335508097,28.976404119646723,0.8967,-0.24484978413862055,0.24484978413862055,0.24484978413862055,0.0,False
msd,adaptive,0,0.0,0.38,uncorrected,5000,1893,10000142,0.1,4501,2.8673558791942035,22.218048616939384,28.976404119646723,0.837,-6.75835550270734,6.75835550270734,6.75835550270734,0.0,False
msd,adaptive,0,0.0,0.38,tighter,5000,1893,10000142,0.062,4691,3.7079580057942776,28.731554335508097,28.976404119646723,0.8967,-0.24484978413862055,0.24484978413862055,0.24484978413862055,0.0,False
msd,adaptive,0,0.0,0.385,uncorrected,5000,1912,10000142,0.1,4501,2.8565863203578945,22.13459940732284,28.976404119646723,0.836,-6.841804712323882,6.841804712323882,6.841804712323882,0.0,False
msd,adaptive,0,0.0,0.385,tighter,5000,1912,10000142,0.0615,4694,3.724035713877429,28.85613437192158,28.976404119646723,0.8979,-0.12026974772514207,0.12026974772514207,0.12026974772514207,0.0,False
msd,adaptive,0,0.0,0.39,uncorrected,5000,1943,10000142,0.1,4501,2.8436570402056605,22.034415339803083,28.976404119646723,0.8345,-6.941988779843638,6.941988779843638,6.941988779843638,0.0,False
msd,adaptive,0,0.0,0.39,tighter,5000,1943,10000142,0.061,4696,3.723285524435651,28.85032143966218,28.976404119646723,0.8979,-0.12608267998453734,0.12608267998453734,0.12608267998453734,0.0,False
msd,adaptive,0,0.0,0.395,uncorrected,5000,1962,10000142,0.1,4501,2.829867381756696,21.927564528554576,28.976404119646723,0.833,-7.048839591092146,7.048839591092146,7.048839591092146,0.0,False
msd,adaptive,0,0.0,0.395,tighter,5000,1962,10000142,0.0605,4699,3.7079580057942776,28.731554335508097,28.976404119646723,0.8967,-0.24484978413862055,0.24484978413862055,0.24484978413862055,0.0,False
msd,adaptive,0,0.0,0.4,uncorrected,5000,1985,10000142,0.1,4501,2.8159932422247045,21.82005910557003,28.976404119646723,0.8316,-7.156345014076689,7.156345014076689,7.156345014076689,0.0,False
msd,adaptive,0,0.0,0.4,tighter,5000,1985,10000142,0.06,4701,3.702355989877155,28.68814644780828,28.976404119646723,0.8965,-0.28825767183844525,0.28825767183844525,0.28825767183844525,0.0,False
msd,adaptive,0,0.0,0.405,uncorrected,5000,2004,10000142,0.1,4501,2.802156787258492,21.71284568593277,28.976404119646723,0.8297,-7.263558433713947,7.263558433713947,7.263558433713947,0.0,False
msd,adaptive,0,0.0,0.405,tighter,5000,2004,10000142,0.0595,4704,3.7079580057942776,28.731554335508097,28.976404119646723,0.8967,-0.24484978413862055,0.24484978413862055,0.24484978413862055,0.0,False
msd,adaptive,0,0.0,0.41,uncorrected,5000,2029,10000142,0.1,4501,2.7871588635163445,21.59663248711986,28.976404119646723,0.8277,-7.3797716325268645,7.3797716325268645,7.3797716325268645,0.0,False
msd,adaptive,0,0.0,0.41,tighter,5000,2029,10000142,0.05900000000000001,4706,3.724035713877429,28.85613437192158,28.976404119646723,0.8979,-0.12026974772514207,0.12026974772514207,0.12026974772514207,0.0,False
msd,adaptive,0,0.0,0.415,uncorrected,5000,2060,10000142,0.1,4501,2.7668972387129953,21.439632873571536,28.976404119646723,0.8261,-7.536771246075183,7.536771246075183,7.536771246075183,0.0,False
msd,adaptive,0,0.0,0.415,tighter,5000,2060,10000142,0.058499999999999996,4709,3.723285524435651,28.85032143966218,28.976404119646723,0.8979,-0.12608267998453734,0.12608267998453734,0.12608267998453734,0.0,False
msd,adaptive,0,0.0,0.42,uncorrected,5000,2085,10000142,0.1,4501,2.7649530221389047,21.42456787983342,28.976404119646723,0.8258,-7.551836239813299,7.551836239813299,7.551836239813299,0.0,False
msd,adaptive,0,0.0,0.42,tighter,5000,2085,10000142,0.05800000000000001,4711,3.724035713877429,28.85613437192158,28.976404119646723,0.8979,-0.12026974772514207,0.12026974772514207,0.12026974772514207,0.0,False
msd,adaptive,0,0.0,0.425,uncorrected,5000,2105,10000142,0.1,4501,2.758925044790955,21.37785937924221,28.976404119646723,0.8254,-7.5985447404045106,7.5985447404045106,7.5985447404045106,0.0,False
msd,adaptive,0,0.0,0.425,tighter,5000,2105,10000142,0.057499999999999996,4714,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,0.0,0.43,uncorrected,5000,2131,10000142,0.1,4501,2.754984913037333,21.347328798962888,28.976404119646723,0.8249,-7.629075320683828,7.629075320683828,7.629075320683828,0.0,False
msd,adaptive,0,0.0,0.43,tighter,5000,2131,10000142,0.05700000000000001,4716,3.7530826346024493,29.08120789750789,28.976404119646723,0.8997,0.10480377786117306,0.10480377786117306,0.10480377786117306,0.0,False
msd,adaptive,0,0.0,0.435,uncorrected,5000,2150,10000142,0.1,4501,2.7419149817041157,21.246054879011563,28.976404119646723,0.8232,-7.730349240635157,7.730349240635157,7.730349240635157,0.0,False
msd,adaptive,0,0.0,0.435,tighter,5000,2150,10000142,0.056499999999999995,4719,3.743210844737279,29.004715157715093,28.976404119646723,0.8989,0.02831103806837207,0.02831103806837207,0.02831103806837207,0.0,False
msd,adaptive,0,0.0,0.44,uncorrected,5000,2176,10000142,0.1,4501,2.7189205538858103,21.06787981574408,28.976404119646723,0.82,-7.908524303902639,7.908524303902639,7.908524303902639,0.0,False
msd,adaptive,0,0.0,0.44,tighter,5000,2176,10000142,0.05600000000000001,4721,3.724035713877429,28.85613437192158,28.976404119646723,0.8979,-0.12026974772514207,0.12026974772514207,0.12026974772514207,0.0,False
msd,adaptive,0,0.0,0.445,uncorrected,5000,2201,10000142,0.1,4501,2.7114621111529695,21.010087183707252,28.976404119646723,0.8193,-7.96631693593947,7.96631693593947,7.96631693593947,0.0,False
msd,adaptive,0,0.0,0.445,tighter,5000,2201,10000142,0.055499999999999994,4724,3.724035713877429,28.85613437192158,28.976404119646723,0.8979,-0.12026974772514207,0.12026974772514207,0.12026974772514207,0.0,False
msd,adaptive,0,0.0,0.45,uncorrected,5000,2221,10000142,0.1,4501,2.7043252161073235,20.954786102230496,28.976404119646723,0.8182,-8.02161801741622,8.02161801741622,8.02161801741622,0.0,False
msd,adaptive,0,0.0,0.45,tighter,5000,2221,10000142,0.05500000000000001,4726,3.743210844737279,29.004715157715093,28.976404119646723,0.8989,0.02831103806837207,0.02831103806837207,0.02831103806837207,0.0,False
msd,adaptive,0,0.0,0.455,uncorrected,5000,2243,10000142,0.1,4501,2.6914099692925735,20.854710773698024,28.976404119646723,0.8171,-8.121693345948698,8.121693345948698,8.121693345948698,0.0,False
msd,adaptive,0,0.0,0.455,tighter,5000,2243,10000142,0.05449999999999999,4729,3.7530826346024493,29.08120789750789,28.976404119646723,0.8997,0.10480377786117306,0.10480377786117306,0.10480377786117306,0.0,False
msd,adaptive,0,0.0,0.46,uncorrected,5000,2271,10000142,0.1,4501,2.680950808763036,20.77366672233913,28.976404119646723,0.8149,-8.20273739730759,8.20273739730759,8.20273739730759,0.0,False
msd,adaptive,0,0.0,0.46,tighter,5000,2271,10000142,0.054000000000000006,4731,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,0.0,0.465,uncorrected,5000,2296,10000142,0.1,4501,2.663316055800572,20.637021738188146,28.976404119646723,0.8126,-8.339382381458577,8.339382381458577,8.339382381458577,0.0,False
msd,adaptive,0,0.0,0.465,tighter,5000,2296,10000142,0.05349999999999999,4734,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,0.0,0.47,uncorrected,5000,2315,10000142,0.1,4501,2.658707026961543,20.60130812915709,28.976404119646723,0.8123,-8.37509599048963,8.37509599048963,8.37509599048963,0.0,False
msd,adaptive,0,0.0,0.47,tighter,5000,2315,10000142,0.053000000000000005,4736,3.767988344056212,29.196706562921804,28.976404119646723,0.9009,0.2203024432750868,0.2203024432750868,0.2203024432750868,0.0,False
msd,adaptive,0,0.0,0.475,uncorrected,5000,2339,10000142,0.1,4501,2.6246838750304495,20.33767568325401,28.976404119646723,0.8077,-8.63872843639271,8.63872843639271,8.63872843639271,0.0,False
msd,adaptive,0,0.0,0.475,tighter,5000,2339,10000142,0.052500000000000005,4739,3.791594066562054,29.379618315898966,28.976404119646723,0.902,0.4032141962522475,0.4032141962522475,0.4032141962522475,0.0,False
msd,adaptive,0,0.0,0.48,uncorrected,5000,2364,10000142,0.1,4501,2.6044965282667776,20.18125162194484,28.976404119646723,0.8045,-8.79515249770188,8.79515249770188,8.79515249770188,0.0,False
msd,adaptive,0,0.0,0.48,tighter,5000,2364,10000142,0.052000000000000005,4741,3.7812001062459477,29.299079476161122,28.976404119646723,0.9017,0.322675356514403,0.322675356514403,0.322675356514403,0.0,False
msd,adaptive,0,0.0,0.485,uncorrected,5000,2391,10000142,0.1,4501,2.5829716163262137,20.014463277518907,28.976404119646723,0.8011,-8.961940842127817,8.961940842127817,8.961940842127817,0.0,False
msd,adaptive,0,0.0,0.485,tighter,5000,2391,10000142,0.051500000000000004,4744,3.791594066562054,29.379618315898966,28.976404119646723,0.902,0.4032141962522475,0.4032141962522475,0.4032141962522475,0.0,False
msd,adaptive,0,0.0,0.49,uncorrected,5000,2417,10000142,0.1,4501,2.5726345638355115,19.934365394845607,28.976404119646723,0.7993,-9.042038724801113,9.042038724801113,9.042038724801113,0.0,False
msd,adaptive,0,0.0,0.49,tighter,5000,2417,10000142,0.051000000000000004,4746,3.791594066562054,29.379618315898966,28.976404119646723,0.902,0.4032141962522475,0.4032141962522475,0.4032141962522475,0.0,False
msd,adaptive,0,0.0,0.495,uncorrected,5000,2445,10000142,0.1,4501,2.5536143759118,19.786985202851056,28.976404119646723,0.7964,-9.189418916795661,9.189418916795661,9.189418916795661,0.0,False
msd,adaptive,0,0.0,0.495,tighter,5000,2445,10000142,0.0505,4749,3.8194744477683082,29.595652771054723,28.976404119646723,0.9031,0.6192486514079989,0.6192486514079989,0.6192486514079989,0.0,False
msd,adaptive,0,0.0,0.5,uncorrected,5000,2472,10000142,0.1,4501,2.538070536073562,19.66654190813281,28.976404119646723,0.7945,-9.309862211513913,9.309862211513913,9.309862211513913,0.0,False
msd,adaptive,0,0.0,0.5,tighter,5000,2472,10000142,0.05,4751,3.807934848524613,29.506236811606932,28.976404119646723,0.9024,0.5298326919602075,0.5298326919602075,0.5298326919602075,0.0,False
msd,adaptive,0,0.0,0.505,uncorrected,5000,2498,10000142,0.1,4501,2.5143424849183003,19.482682277042652,28.976404119646723,0.7918,-9.493721842604067,9.493721842604067,9.493721842604067,0.0,False
msd,adaptive,0,0.0,0.505,tighter,5000,2498,10000142,0.0495,4754,3.8194744477683082,29.595652771054723,28.976404119646723,0.9031,0.6192486514079989,0.6192486514079989,0.6192486514079989,0.0,False
msd,adaptive,0,0.0,0.51,uncorrected,5000,2525,10000142,0.1,4501,2.500142770218876,19.37265409608762,28.976404119646723,0.7895,-9.603750023559105,9.603750023559105,9.603750023559105,0.0,False
msd,adaptive,0,0.0,0.51,tighter,5000,2525,10000142,0.049,4756,3.7812001062459477,29.299079476161122,28.976404119646723,0.9017,0.322675356514403,0.322675356514403,0.322675356514403,0.0,False
msd,adaptive,0,0.0,0.515,uncorrected,5000,2550,10000142,0.1,4501,2.469352396044753,19.13407121375399,28.976404119646723,0.7851,-9.842332905892729,9.842332905892729,9.842332905892729,0.0,False
msd,adaptive,0,0.0,0.515,tighter,5000,2550,10000142,0.0485,4759,3.791594066562054,29.379618315898966,28.976404119646723,0.902,0.4032141962522475,0.4032141962522475,0.4032141962522475,0.0,False
msd,adaptive,0,0.0,0.52,uncorrected,5000,2581,10000142,0.1,4501,2.4406499572673175,18.91166694757654,28.976404119646723,0.7809,-10.064737172070181,10.064737172070181,10.064737172070181,0.0,False
msd,adaptive,0,0.0,0.52,tighter,5000,2581,10000142,0.048,4761,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,0.0,0.525,uncorrected,5000,2603,10000142,0.1,4501,2.4190706724587914,18.74445728850577,28.976404119646723,0.7772,-10.231946831140947,10.231946831140947,10.231946831140947,0.0,False
msd,adaptive,0,0.0,0.525,tighter,5000,2603,10000142,0.0475,4764,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.53,uncorrected,5000,2645,10000142,0.1,4501,2.3946474956778756,18.555211393695192,28.976404119646723,0.7737,-10.42119272595153,10.42119272595153,10.42119272595153,0.0,False
msd,adaptive,0,0.0,0.53,tighter,5000,2645,10000142,0.047,4766,3.743210844737279,29.004715157715093,28.976404119646723,0.8989,0.02831103806837207,0.02831103806837207,0.02831103806837207,0.0,False
msd,adaptive,0,0.0,0.535,uncorrected,5000,2668,10000142,0.1,4501,2.3924667860014677,18.53831390498044,28.976404119646723,0.7734,-10.43809021466628,10.43809021466628,10.43809021466628,0.0,False
msd,adaptive,0,0.0,0.535,tighter,5000,2668,10000142,0.0465,4769,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,0.0,0.54,uncorrected,5000,2700,10000142,0.1,4501,2.3551526435449848,18.24918082693694,28.976404119646723,0.7669,-10.727223292709779,10.727223292709779,10.727223292709779,0.0,False
msd,adaptive,0,0.0,0.54,tighter,5000,2700,10000142,0.046,4771,3.743210844737279,29.004715157715093,28.976404119646723,0.8989,0.02831103806837207,0.02831103806837207,0.02831103806837207,0.0,False
msd,adaptive,0,0.0,0.545,uncorrected,5000,2733,10000142,0.1,4501,2.324055007927263,18.008217092703653,28.976404119646723,0.762,-10.968187026943069,10.968187026943069,10.968187026943069,0.0,False
msd,adaptive,0,0.0,0.545,tighter,5000,2733,10000142,0.0455,4774,3.743210844737279,29.004715157715093,28.976404119646723,0.8989,0.02831103806837207,0.02831103806837207,0.02831103806837207,0.0,False
msd,adaptive,0,0.0,0.55,uncorrected,5000,2756,10000142,0.1,4501,2.317895063154204,17.960486026797756,28.976404119646723,0.7612,-11.015918092848965,11.015918092848965,11.015918092848965,0.0,False
msd,adaptive,0,0.0,0.55,tighter,5000,2756,10000142,0.045,4776,3.743210844737279,29.004715157715093,28.976404119646723,0.8989,0.02831103806837207,0.02831103806837207,0.02831103806837207,0.0,False
msd,adaptive,0,0.0,0.555,uncorrected,5000,2781,10000142,0.1,4501,2.305460232531777,17.86413326036329,28.976404119646723,0.7593,-11.11227085928343,11.11227085928343,11.11227085928343,0.0,False
msd,adaptive,0,0.0,0.555,tighter,5000,2781,10000142,0.0445,4779,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,0.0,0.56,uncorrected,5000,2801,10000142,0.1,4501,2.3011409738661666,17.830664970041184,28.976404119646723,0.7589,-11.145739149605536,11.145739149605536,11.145739149605536,0.0,False
msd,adaptive,0,0.0,0.56,tighter,5000,2801,10000142,0.044,4781,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.565,uncorrected,5000,2823,10000142,0.1,4501,2.2862127541265407,17.714991880995616,28.976404119646723,0.756,-11.261412238651104,11.261412238651104,11.261412238651104,0.0,False
msd,adaptive,0,0.0,0.565,tighter,5000,2823,10000142,0.04350000000000001,4784,3.7650182153316383,29.17369216666916,28.976404119646723,0.9006,0.19728804702243533,0.19728804702243533,0.19728804702243533,0.0,False
msd,adaptive,0,0.0,0.57,uncorrected,5000,2847,10000142,0.1,4501,2.270680385659471,17.59463747356345,28.976404119646723,0.7543,-11.381766646083275,11.381766646083275,11.381766646083275,0.0,False
msd,adaptive,0,0.0,0.57,tighter,5000,2847,10000142,0.04300000000000001,4786,3.7812001062459477,29.299079476161122,28.976404119646723,0.9017,0.322675356514403,0.322675356514403,0.322675356514403,0.0,False
msd,adaptive,0,0.0,0.575,uncorrected,5000,2873,10000142,0.1,4501,2.257188618793159,17.49009491073083,28.976404119646723,0.7517,-11.486309208915891,11.486309208915891,11.486309208915891,0.0,False
msd,adaptive,0,0.0,0.575,tighter,5000,2873,10000142,0.04250000000000001,4789,3.791594066562054,29.379618315898966,28.976404119646723,0.902,0.4032141962522475,0.4032141962522475,0.4032141962522475,0.0,False
msd,adaptive,0,0.0,0.58,uncorrected,5000,2897,10000142,0.1,4501,2.233052217465554,17.303071129683676,28.976404119646723,0.7486,-11.673332989963049,11.673332989963049,11.673332989963049,0.0,False
msd,adaptive,0,0.0,0.58,tighter,5000,2897,10000142,0.04200000000000001,4791,3.791594066562054,29.379618315898966,28.976404119646723,0.902,0.4032141962522475,0.4032141962522475,0.4032141962522475,0.0,False
msd,adaptive,0,0.0,0.585,uncorrected,5000,2928,10000142,0.1,4501,2.207865646940197,17.107909987501486,28.976404119646723,0.7442,-11.868494132145235,11.868494132145235,11.868494132145235,0.0,False
msd,adaptive,0,0.0,0.585,tighter,5000,2928,10000142,0.04150000000000001,4794,3.8194744477683082,29.595652771054723,28.976404119646723,0.9031,0.6192486514079989,0.6192486514079989,0.6192486514079989,0.0,False
msd,adaptive,0,0.0,0.59,uncorrected,5000,2951,10000142,0.1,4501,2.194798662790634,17.006658904153802,28.976404119646723,0.7413,-11.96974521549292,11.96974521549292,11.96974521549292,0.0,False
msd,adaptive,0,0.0,0.59,tighter,5000,2951,10000142,0.04100000000000001,4796,3.8288045351007796,29.66794806424009,28.976404119646723,0.9033,0.6915439445933687,0.6915439445933687,0.6915439445933687,0.0,False
msd,adaptive,0,0.0,0.595,uncorrected,5000,2967,10000142,0.1,4501,2.169415902433211,16.80997756168583,28.976404119646723,0.7347,-12.166426557960891,12.166426557960891,12.166426557960891,0.0,False
msd,adaptive,0,0.0,0.595,tighter,5000,2967,10000142,0.04050000000000001,4799,3.8411972622539485,29.763974586927233,28.976404119646723,0.9039,0.7875704672805173,0.7875704672805173,0.7875704672805173,0.0,False
msd,adaptive,0,0.0,0.6,uncorrected,5000,2997,10000142,0.1,4501,2.152081249259338,16.675657936497508,28.976404119646723,0.7324,-12.300746183149212,12.300746183149212,12.300746183149212,0.0,False
msd,adaptive,0,0.0,0.6,tighter,5000,2997,10000142,0.04000000000000001,4801,3.8288045351007796,29.66794806424009,28.976404119646723,0.9033,0.6915439445933687,0.6915439445933687,0.6915439445933687,0.0,False
msd,adaptive,0,0.0,0.605,uncorrected,5000,3022,10000142,0.1,4501,2.137903436497641,16.56579946531612,28.976404119646723,0.7299,-12.410604654330603,12.410604654330603,12.410604654330603,0.0,False
msd,adaptive,0,0.0,0.605,tighter,5000,3022,10000142,0.03950000000000001,4804,3.8411972622539485,29.763974586927233,28.976404119646723,0.9039,0.7875704672805173,0.7875704672805173,0.7875704672805173,0.0,False
msd,adaptive,0,0.0,0.61,uncorrected,5000,3046,10000142,0.1,4501,2.1230750764183455,16.450900150744864,28.976404119646723,0.7271,-12.525503968901857,12.525503968901857,12.525503968901857,0.0,False
msd,adaptive,0,0.0,0.61,tighter,5000,3046,10000142,0.03900000000000001,4806,3.8509669159725575,29.83967591262097,28.976404119646723,0.9042,0.8632717929742486,0.8632717929742486,0.8632717929742486,0.0,False
msd,adaptive,0,0.0,0.615,uncorrected,5000,3074,10000142,0.1,4501,2.105186650964369,16.31228955507348,28.976404119646723,0.7228,-12.66411456457324,12.66411456457324,12.66411456457324,0.0,False
msd,adaptive,0,0.0,0.615,tighter,5000,3074,10000142,0.038500000000000006,4809,3.8411972622539485,29.763974586927233,28.976404119646723,0.9039,0.7875704672805173,0.7875704672805173,0.7875704672805173,0.0,False
msd,adaptive,0,0.0,0.62,uncorrected,5000,3094,10000142,0.1,4501,2.0898264510481086,16.19326921616763,28.976404119646723,0.7193,-12.78313490347909,12.78313490347909,12.78313490347909,0.0,False
msd,adaptive,0,0.0,0.62,tighter,5000,3094,10000142,0.038000000000000006,4811,3.8509669159725575,29.83967591262097,28.976404119646723,0.9042,0.8632717929742486,0.8632717929742486,0.8632717929742486,0.0,False
msd,adaptive,0,0.0,0.625,uncorrected,5000,3113,10000142,0.1,4501,2.0761735713178453,16.087478251115375,28.976404119646723,0.717,-12.888925868531345,12.888925868531345,12.888925868531345,0.0,False
msd,adaptive,0,0.0,0.625,tighter,5000,3113,10000142,0.037500000000000006,4814,3.8872810095185244,30.12105999254589,28.976404119646723,0.9053,1.1446558728991714,1.1446558728991714,1.1446558728991714,0.0,False
msd,adaptive,0,0.0,0.63,uncorrected,5000,3140,10000142,0.1,4501,2.053377558839977,15.910840632750412,28.976404119646723,0.7128,-13.065563486896307,13.065563486896307,13.065563486896307,0.0,False
msd,adaptive,0,0.0,0.63,tighter,5000,3140,10000142,0.037,4816,3.896176853229648,30.189990497299974,28.976404119646723,0.9056,1.2135863776532523,1.2135863776532523,1.2135863776532523,0.0,False
msd,adaptive,0,0.0,0.635,uncorrected,5000,3167,10000142,0.1,4501,2.0427182729217015,15.828245885976022,28.976404119646723,0.7109,-13.148158233670697,13.148158233670697,13.148158233670697,0.0,False
msd,adaptive,0,0.0,0.635,tighter,5000,3167,10000142,0.0365,4819,3.9047803858072707,30.256655994413215,28.976404119646723,0.906,1.2802518747664893,1.2802518747664893,1.2802518747664893,0.0,False
msd,adaptive,0,0.0,0.64,uncorrected,5000,3193,10000142,0.1,4501,2.004577417775325,15.532706926168919,28.976404119646723,0.7041,-13.443697193477803,13.443697193477803,13.443697193477803,0.0,False
msd,adaptive,0,0.0,0.64,tighter,5000,3193,10000142,0.036,4821,3.9252219263993786,30.415049706884027,28.976404119646723,0.9071,1.4386455872373056,1.4386455872373056,1.4386455872373056,0.0,False
msd,adaptive,0,0.0,0.645,uncorrected,5000,3225,10000142,0.1,4501,1.9868515340886808,15.39535580474525,28.976404119646723,0.7002,-13.581048314901471,13.581048314901471,13.581048314901471,0.0,False
msd,adaptive,0,0.0,0.645,tighter,5000,3225,10000142,0.0355,4824,3.9352802669315055,30.492987956743452,28.976404119646723,0.9081,1.5165838370967297,1.5165838370967297,1.5165838370967297,0.0,False
msd,adaptive,0,0.0,0.65,uncorrected,5000,3248,10000142,0.1,4501,1.9747217021488612,15.301366356937343,28.976404119646723,0.6981,-13.675037762709374,13.675037762709374,13.675037762709374,0.0,False
msd,adaptive,0,0.0,0.65,tighter,5000,3248,10000142,0.034999999999999996,4826,3.960549111801036,30.688786611482772,28.976404119646723,0.9094,1.7123824918360568,1.7123824918360568,1.7123824918360568,0.0,False
msd,adaptive,0,0.0,0.655,uncorrected,5000,3271,10000142,0.1,4501,1.944336753011689,15.065924958800661,28.976404119646723,0.6921,-13.910479160846057,13.910479160846057,13.910479160846057,0.0,False
msd,adaptive,0,0.0,0.655,tighter,5000,3271,10000142,0.034499999999999996,4829,3.9601339879586606,30.68556997493659,28.976404119646723,0.9094,1.7091658552898683,1.7091658552898683,1.7091658552898683,0.0,False
msd,adaptive,0,0.0,0.66,uncorrected,5000,3300,10000142,0.1,4501,1.9201263473293453,14.878327746194703,28.976404119646723,0.6871,-14.098076373452018,14.098076373452018,14.098076373452018,0.0,False
msd,adaptive,0,0.0,0.66,tighter,5000,3300,10000142,0.033999999999999996,4831,3.9252219263993786,30.415049706884027,28.976404119646723,0.9071,1.4386455872373056,1.4386455872373056,1.4386455872373056,0.0,False
msd,adaptive,0,0.0,0.665,uncorrected,5000,3329,10000142,0.1,4501,1.8918737669400854,14.65940926132949,28.976404119646723,0.6813,-14.316994858317232,14.316994858317232,14.316994858317232,0.0,False
msd,adaptive,0,0.0,0.665,tighter,5000,3329,10000142,0.033499999999999995,4834,3.896176853229648,30.189990497299974,28.976404119646723,0.9056,1.2135863776532523,1.2135863776532523,1.2135863776532523,0.0,False
msd,adaptive,0,0.0,0.67,uncorrected,5000,3362,10000142,0.1,4501,1.8490918597350114,14.327908556758821,28.976404119646723,0.6718,-14.648495562887902,14.648495562887902,14.648495562887902,0.0,False
msd,adaptive,0,0.0,0.67,tighter,5000,3362,10000142,0.032999999999999995,4836,3.8411972622539485,29.763974586927233,28.976404119646723,0.9039,0.7875704672805173,0.7875704672805173,0.7875704672805173,0.0,False
msd,adaptive,0,0.0,0.675,uncorrected,5000,3397,10000142,0.1,4501,1.8245477465733437,14.137725571994878,28.976404119646723,0.6662,-14.838678547651842,14.838678547651842,14.838678547651842,0.0,False
msd,adaptive,0,0.0,0.675,tighter,5000,3397,10000142,0.032499999999999994,4839,3.8565123447210556,29.882645327903507,28.976404119646723,0.9042,0.9062412082567812,0.9062412082567812,0.9062412082567812,0.0,False
msd,adaptive,0,0.0,0.68,uncorrected,5000,3418,10000142,0.1,4501,1.8007778450734089,13.95354165852341,28.976404119646723,0.6605,-15.022862461123314,15.022862461123314,15.022862461123314,0.0,False
msd,adaptive,0,0.0,0.68,tighter,5000,3418,10000142,0.031999999999999994,4841,3.8565123447210556,29.882645327903507,28.976404119646723,0.9042,0.9062412082567812,0.9062412082567812,0.9062412082567812,0.0,False
msd,adaptive,0,0.0,0.685,uncorrected,5000,3439,10000142,0.1,4501,1.7779029724253748,13.776292982735336,28.976404119646723,0.6547,-15.200111136911385,15.200111136911385,15.200111136911385,0.0,False
msd,adaptive,0,0.0,0.685,tighter,5000,3439,10000142,0.03149999999999999,4844,3.8565123447210556,29.882645327903507,28.976404119646723,0.9042,0.9062412082567812,0.9062412082567812,0.9062412082567812,0.0,False
msd,adaptive,0,0.0,0.69,uncorrected,5000,3470,10000142,0.1,4501,1.76444526893473,13.672014364027033,28.976404119646723,0.6514,-15.304389755619686,15.304389755619686,15.304389755619686,0.0,False
msd,adaptive,0,0.0,0.69,tighter,5000,3470,10000142,0.031000000000000007,4846,3.8565123447210556,29.882645327903507,28.976404119646723,0.9042,0.9062412082567812,0.9062412082567812,0.9062412082567812,0.0,False
msd,adaptive,0,0.0,0.695,uncorrected,5000,3502,10000142,0.1,4501,1.7434028198974287,13.508964440882645,28.976404119646723,0.6459,-15.467439678764078,15.467439678764078,15.467439678764078,0.0,False
msd,adaptive,0,0.0,0.695,tighter,5000,3502,10000142,0.030500000000000006,4849,3.896176853229648,30.189990497299974,28.976404119646723,0.9056,1.2135863776532523,1.2135863776532523,1.2135863776532523,0.0,False
msd,adaptive,0,0.0,0.7,uncorrected,5000,3518,10000142,0.1,4501,1.724741118831258,13.364362027010149,28.976404119646723,0.6409,-15.612042092636571,15.612042092636571,15.612042092636571,0.0,False
msd,adaptive,0,0.0,0.7,tighter,5000,3518,10000142,0.030000000000000006,4851,3.9047803858072707,30.256655994413215,28.976404119646723,0.906,1.2802518747664893,1.2802518747664893,1.2802518747664893,0.0,False
msd,adaptive,0,0.0,0.705,uncorrected,5000,3536,10000142,0.1,4501,1.7158187866657162,13.295226273311448,28.976404119646723,0.6386,-15.68117784633527,15.68117784633527,15.68117784633527,0.0,False
msd,adaptive,0,0.0,0.705,tighter,5000,3536,10000142,0.029500000000000005,4854,3.9252219263993786,30.415049706884027,28.976404119646723,0.9071,1.4386455872373056,1.4386455872373056,1.4386455872373056,0.0,False
msd,adaptive,0,0.0,0.71,uncorrected,5000,3558,10000142,0.1,4501,1.6837838863686259,13.047000032054093,28.976404119646723,0.6314,-15.929404087592626,15.929404087592626,15.929404087592626,0.0,False
msd,adaptive,0,0.0,0.71,tighter,5000,3558,10000142,0.029000000000000005,4856,3.9352802669315055,30.492987956743452,28.976404119646723,0.9081,1.5165838370967297,1.5165838370967297,1.5165838370967297,0.0,False
msd,adaptive,0,0.0,0.715,uncorrected,5000,3579,10000142,0.1,4501,1.6679002314737161,12.923923639887187,28.976404119646723,0.6276,-16.052480479759534,16.052480479759534,16.052480479759534,0.0,False
msd,adaptive,0,0.0,0.715,tighter,5000,3579,10000142,0.028500000000000004,4859,3.9352802669315055,30.492987956743452,28.976404119646723,0.9081,1.5165838370967297,1.5165838370967297,1.5165838370967297,0.0,False
msd,adaptive,0,0.0,0.72,uncorrected,5000,3609,10000142,0.1,4501,1.6434337060300297,12.734341852799016,28.976404119646723,0.6205,-16.242062266847707,16.242062266847707,16.242062266847707,0.0,False
msd,adaptive,0,0.0,0.72,tighter,5000,3609,10000142,0.028000000000000004,4861,3.932257947332023,30.46956915327909,28.976404119646723,0.9077,1.4931650336323685,1.4931650336323685,1.4931650336323685,0.0,False
msd,adaptive,0,0.0,0.725,uncorrected,5000,3640,10000142,0.1,4501,1.6247610950533489,12.589654902185242,28.976404119646723,0.6151,-16.38674921746148,16.38674921746148,16.38674921746148,0.0,False
msd,adaptive,0,0.0,0.725,tighter,5000,3640,10000142,0.027500000000000004,4864,3.960549111801036,30.688786611482772,28.976404119646723,0.9094,1.7123824918360568,1.7123824918360568,1.7123824918360568,0.0,False
msd,adaptive,0,0.0,0.73,uncorrected,5000,3668,10000142,0.1,4501,1.5806151501788248,12.247584789235555,28.976404119646723,0.6022,-16.728819330411163,16.728819330411163,16.728819330411163,0.0,False
msd,adaptive,0,0.0,0.73,tighter,5000,3668,10000142,0.027000000000000003,4866,3.960549111801036,30.688786611482772,28.976404119646723,0.9094,1.7123824918360568,1.7123824918360568,1.7123824918360568,0.0,False
msd,adaptive,0,0.0,0.735,uncorrected,5000,3694,10000142,0.1,4501,1.5406443934506482,11.937866619026401,28.976404119646723,0.5894,-17.03853750062032,17.03853750062032,17.03853750062032,0.0,False
msd,adaptive,0,0.0,0.735,tighter,5000,3694,10000142,0.026500000000000003,4869,3.960549111801036,30.688786611482772,28.976404119646723,0.9094,1.7123824918360568,1.7123824918360568,1.7123824918360568,0.0,False
msd,adaptive,0,0.0,0.74,uncorrected,5000,3725,10000142,0.1,4501,1.5125876558000777,11.720465644952592,28.976404119646723,0.5802,-17.255938474694126,17.255938474694126,17.255938474694126,0.0,False
msd,adaptive,0,0.0,0.74,tighter,5000,3725,10000142,0.026000000000000002,4871,3.9601339879586606,30.68556997493659,28.976404119646723,0.9094,1.7091658552898683,1.7091658552898683,1.7091658552898683,0.0,False
msd,adaptive,0,0.0,0.745,uncorrected,5000,3750,10000142,0.1,4501,1.4733699981725146,11.41658295284095,28.976404119646723,0.5682,-17.559821166805772,17.559821166805772,17.559821166805772,0.0,False
msd,adaptive,0,0.0,0.745,tighter,5000,3750,10000142,0.025500000000000002,4874,3.932257947332023,30.46956915327909,28.976404119646723,0.9077,1.4931650336323685,1.4931650336323685,1.4931650336323685,0.0,False
msd,adaptive,0,0.0,0.75,uncorrected,5000,3774,10000142,0.1,4501,1.4559156596994924,11.281335931854107,28.976404119646723,0.5625,-17.69506818779261,17.69506818779261,17.69506818779261,0.0,False
msd,adaptive,0,0.0,0.75,tighter,5000,3774,10000142,0.025,4876,3.9601339879586606,30.68556997493659,28.976404119646723,0.9094,1.7091658552898683,1.7091658552898683,1.7091658552898683,0.0,False
msd,adaptive,0,0.0,0.755,uncorrected,5000,3794,10000142,0.1,4501,1.4246231957589839,11.038862547151881,28.976404119646723,0.5546,-17.937541572494837,17.937541572494837,17.937541572494837,0.0,False
msd,adaptive,0,0.0,0.755,tighter,5000,3794,10000142,0.0245,4879,3.9252219263993786,30.415049706884027,28.976404119646723,0.9071,1.4386455872373056,1.4386455872373056,1.4386455872373056,0.0,False
msd,adaptive,0,0.0,0.76,uncorrected,5000,3819,10000142,0.1,4501,1.3902417566588465,10.772453870436852,28.976404119646723,0.5432,-18.203950249209868,18.203950249209868,18.203950249209868,0.0,False
msd,adaptive,0,0.0,0.76,tighter,5000,3819,10000142,0.024,4881,3.8509669159725575,29.83967591262097,28.976404119646723,0.9042,0.8632717929742486,0.8632717929742486,0.8632717929742486,0.0,False
msd,adaptive,0,0.0,0.765,uncorrected,5000,3843,10000142,0.1,4501,1.3206219838870101,10.232996767337523,28.976404119646723,0.5215,-18.743407352309198,18.743407352309198,18.743407352309198,0.0,False
msd,adaptive,0,0.0,0.765,tighter,5000,3843,10000142,0.0235,4884,3.8565123447210556,29.882645327903507,28.976404119646723,0.9042,0.9062412082567812,0.9062412082567812,0.9062412082567812,0.0,False
msd,adaptive,0,0.0,0.77,uncorrected,5000,3862,10000142,0.1,4501,1.299579255951455,10.069944683116786,28.976404119646723,0.5147,-18.906459436529932,18.906459436529932,18.906459436529932,0.0,False
msd,adaptive,0,0.0,0.77,tighter,5000,3862,10000142,0.023,4886,3.896176853229648,30.189990497299974,28.976404119646723,0.9056,1.2135863776532523,1.2135863776532523,1.2135863776532523,0.0,False
msd,adaptive,0,0.0,0.775,uncorrected,5000,3885,10000142,0.1,4501,1.2824601518323266,9.937295265457433,28.976404119646723,0.51,-19.039108854189287,19.039108854189287,19.039108854189287,0.0,False
msd,adaptive,0,0.0,0.775,tighter,5000,3885,10000142,0.0225,4889,3.9252219263993786,30.415049706884027,28.976404119646723,0.9071,1.4386455872373056,1.4386455872373056,1.4386455872373056,0.0,False
msd,adaptive,0,0.0,0.78,uncorrected,5000,3902,10000142,0.1,4501,1.2716925350450583,9.853861104039236,28.976404119646723,0.5054,-19.12254301560748,19.12254301560748,19.12254301560748,0.0,False
msd,adaptive,0,0.0,0.78,tighter,5000,3902,10000142,0.022,4891,3.9252219263993786,30.415049706884027,28.976404119646723,0.9071,1.4386455872373056,1.4386455872373056,1.4386455872373056,0.0,False
msd,adaptive,0,0.0,0.785,uncorrected,5000,3923,10000142,0.1,4501,1.2519696162703162,9.701035718329422,28.976404119646723,0.4984,-19.275368401317298,19.275368401317298,19.275368401317298,0.0,False
msd,adaptive,0,0.0,0.785,tighter,5000,3923,10000142,0.0215,4894,3.9601339879586606,30.68556997493659,28.976404119646723,0.9094,1.7091658552898683,1.7091658552898683,1.7091658552898683,0.0,False
msd,adaptive,0,0.0,0.79,uncorrected,5000,3948,10000142,0.1,4501,1.2126345930807714,9.396243605179047,28.976404119646723,0.4864,-19.580160514467675,19.580160514467675,19.580160514467675,0.0,False
msd,adaptive,0,0.0,0.79,tighter,5000,3948,10000142,0.020999999999999998,4896,3.896176853229648,30.189990497299974,28.976404119646723,0.9056,1.2135863776532523,1.2135863776532523,1.2135863776532523,0.0,False
msd,adaptive,0,0.0,0.795,uncorrected,5000,3980,10000142,0.1,4501,1.1702267183189279,9.067641135553096,28.976404119646723,0.4713,-19.908762984093627,19.908762984093627,19.908762984093627,0.0,False
msd,adaptive,0,0.0,0.795,tighter,5000,3980,10000142,0.020499999999999997,4899,3.932257947332023,30.46956915327909,28.976404119646723,0.9077,1.4931650336323685,1.4931650336323685,1.4931650336323685,0.0,False
msd,adaptive,0,0.0,0.8,uncorrected,5000,4008,10000142,0.1,4501,1.1193397259837632,8.673337213296245,28.976404119646723,0.4534,-20.303066906350477,20.303066906350477,20.303066906350477,0.0,False
msd,adaptive,0,0.0,0.8,tighter,5000,4008,10000142,0.019999999999999997,4901,3.932257947332023,30.46956915327909,28.976404119646723,0.9077,1.4931650336323685,1.4931650336323685,1.4931650336323685,0.0,False
msd,adaptive,0,0.0,0.805,uncorrected,5000,4031,10000142,0.1,4501,1.0981962650933694,8.509504587774664,28.976404119646723,0.4461,-20.466899531872055,20.466899531872055,20.466899531872055,0.0,False
msd,adaptive,0,0.0,0.805,tighter,5000,4031,10000142,0.019499999999999997,4904,3.980180056732502,30.840899326911163,28.976404119646723,0.9102,1.8644952072644427,1.8644952072644427,1.8644952072644427,0.0,False
msd,adaptive,0,0.0,0.81,uncorrected,5000,4054,10000142,0.1,4501,1.0720675244717797,8.307042928361456,28.976404119646723,0.4376,-20.669361191285265,20.669361191285265,20.669361191285265,0.0,False
msd,adaptive,0,0.0,0.81,tighter,5000,4054,10000142,0.018999999999999996,4906,3.980180056732502,30.840899326911163,28.976404119646723,0.9102,1.8644952072644427,1.8644952072644427,1.8644952072644427,0.0,False
msd,adaptive,0,0.0,0.815,uncorrected,5000,4089,10000142,0.1,4501,1.0010569888149485,7.756809333366698,28.976404119646723,0.4124,-21.21959478628002,21.21959478628002,21.21959478628002,0.0,False
msd,adaptive,0,0.0,0.815,tighter,5000,4089,10000142,0.018500000000000006,4909,3.9601339879586606,30.68556997493659,28.976404119646723,0.9094,1.7091658552898683,1.7091658552898683,1.7091658552898683,0.0,False
msd,adaptive,0,0.0,0.82,uncorrected,5000,4112,10000142,0.1,4501,0.9579342870284041,7.4226679413827785,28.976404119646723,0.3966,-21.55373617826394,21.55373617826394,21.55373617826394,0.0,False
msd,adaptive,0,0.0,0.82,tighter,5000,4112,10000142,0.018000000000000006,4911,4.012865224355733,31.094164242011214,28.976404119646723,0.9118,2.117760122364494,2.117760122364494,2.117760122364494,0.0,False
msd,adaptive,0,0.0,0.825,uncorrected,5000,4125,10000142,0.1,4501,0.9283796485493173,7.193660304294859,28.976404119646723,0.3853,-21.78274381535186,21.78274381535186,21.78274381535186,0.0,False
msd,adaptive,0,0.0,0.825,tighter,5000,4125,10000142,0.017500000000000005,4914,4.033383095817309,31.253149413317374,28.976404119646723,0.9129,2.2767452936706567,2.2767452936706567,2.2767452936706567,0.0,False
msd,adaptive,0,0.0,0.83,uncorrected,5000,4144,10000142,0.1,4501,0.8767243841223683,6.79340333421086,28.976404119646723,0.3675,-22.18300078543586,22.18300078543586,22.18300078543586,0.0,False
msd,adaptive,0,0.0,0.83,tighter,5000,4144,10000142,0.017000000000000005,4916,4.061100465033347,31.467920750647373,28.976404119646723,0.914,2.4915166310006556,2.4915166310006556,2.4915166310006556,0.0,False
msd,adaptive,0,0.0,0.835,uncorrected,5000,4170,10000142,0.1,4501,0.8095659063778851,6.273017868844109,28.976404119646723,0.3393,-22.703386250802613,22.703386250802613,22.703386250802613,0.0,False
msd,adaptive,0,0.0,0.835,tighter,5000,4170,10000142,0.016500000000000004,4919,4.033383095817309,31.253149413317374,28.976404119646723,0.9129,2.2767452936706567,2.2767452936706567,2.2767452936706567,0.0,False
msd,adaptive,0,0.0,0.84,uncorrected,5000,4193,10000142,0.1,4501,0.7836636697530026,6.072311302632721,28.976404119646723,0.3301,-22.904092817014003,22.904092817014003,22.904092817014003,0.0,False
msd,adaptive,0,0.0,0.84,tighter,5000,4193,10000142,0.016000000000000004,4921,4.033383095817309,31.253149413317374,28.976404119646723,0.9129,2.2767452936706567,2.2767452936706567,2.2767452936706567,0.0,False
msd,adaptive,0,0.0,0.845,uncorrected,5000,4219,10000142,0.1,4501,0.7514649311713365,5.822815540909335,28.976404119646723,0.316,-23.153588578737384,23.153588578737384,23.153588578737384,0.0,False
msd,adaptive,0,0.0,0.845,tighter,5000,4219,10000142,0.015500000000000003,4924,4.085695614700578,31.658499197854635,28.976404119646723,0.915,2.682095078207917,2.682095078207917,2.682095078207917,0.0,False
msd,adaptive,0,0.0,0.85,uncorrected,5000,4232,10000142,0.1,4501,0.739867667095806,5.732952758642478,28.976404119646723,0.3108,-23.24345136100424,23.24345136100424,23.24345136100424,0.0,False
msd,adaptive,0,0.0,0.85,tighter,5000,4232,10000142,0.015000000000000003,4926,4.085695614700578,31.658499197854635,28.976404119646723,0.915,2.682095078207917,2.682095078207917,2.682095078207917,0.0,False
msd,adaptive,0,0.0,0.855,uncorrected,5000,4255,10000142,0.1,4501,0.712596695021286,5.521640382742646,28.976404119646723,0.3002,-23.454763736904074,23.454763736904074,23.454763736904074,0.0,False
msd,adaptive,0,0.0,0.855,tighter,5000,4255,10000142,0.014500000000000002,4929,4.185504081484228,32.43187699287201,28.976404119646723,0.9188,3.455472873225293,3.455472873225293,3.455472873225293,0.0,False
msd,adaptive,0,0.0,0.86,uncorrected,5000,4280,10000142,0.1,4501,0.6600213478538718,5.114254041935049,28.976404119646723,0.2777,-23.862150077711668,23.862150077711668,23.862150077711668,0.0,False
msd,adaptive,0,0.0,0.86,tighter,5000,4280,10000142,0.014000000000000002,4931,4.185504081484228,32.43187699287201,28.976404119646723,0.9188,3.455472873225293,3.455472873225293,3.455472873225293,0.0,False
msd,adaptive,0,0.0,0.865,uncorrected,5000,4304,10000142,0.1,4501,0.6237289717870113,4.833038242484178,28.976404119646723,0.2622,-24.143365877162545,24.143365877162545,24.143365877162545,0.0,False
msd,adaptive,0,0.0,0.865,tighter,5000,4304,10000142,0.013500000000000002,4934,4.2985626669940356,33.30792491132057,28.976404119646723,0.9235,4.331520791673845,4.331520791673845,4.331520791673845,0.0,False
msd,adaptive,0,0.0,0.87,uncorrected,5000,4327,10000142,0.1,4501,0.5601398988474214,4.340310735469964,28.976404119646723,0.2353,-24.636093384176757,24.636093384176757,24.636093384176757,0.0,False
msd,adaptive,0,0.0,0.87,tighter,5000,4327,10000142,0.013000000000000001,4936,4.2985626669940356,33.30792491132057,28.976404119646723,0.9235,4.331520791673845,4.331520791673845,4.331520791673845,0.0,False
msd,adaptive,0,0.0,0.875,uncorrected,5000,4367,10000142,0.1,4501,0.4416213758514234,3.42195584096941,28.976404119646723,0.1882,-25.554448278677313,25.554448278677313,25.554448278677313,0.0,False
msd,adaptive,0,0.0,0.875,tighter,5000,4367,10000142,0.0125,4939,4.290317975597579,33.24403993784821,28.976404119646723,0.923,4.267635818201483,4.267635818201483,4.267635818201483,0.0,False
msd,adaptive,0,0.0,0.88,uncorrected,5000,4403,10000142,0.1,4501,0.3516079269905423,2.7244759092033295,28.976404119646723,0.1509,-26.251928210443385,26.251928210443385,26.251928210443385,0.0,False
msd,adaptive,0,0.0,0.88,tighter,5000,4403,10000142,0.012,4941,4.085695614700578,31.658499197854635,28.976404119646723,0.915,2.682095078207917,2.682095078207917,2.682095078207917,0.0,False
msd,adaptive,0,0.0,0.885,uncorrected,5000,4432,10000142,0.1,4501,0.24625658770185702,1.9081485062604209,28.976404119646723,0.1068,-27.068255613386306,27.068255613386306,27.068255613386306,0.0,False
msd,adaptive,0,0.0,0.885,tighter,5000,4432,10000142,0.0115,4944,4.290317975597579,33.24403993784821,28.976404119646723,0.923,4.267635818201483,4.267635818201483,4.267635818201483,0.0,False
msd,adaptive,0,0.0,0.89,uncorrected,5000,4453,10000142,0.1,4501,0.16789004322504802,1.3009160006055631,28.976404119646723,0.0722,-27.67548811904116,27.67548811904116,27.67548811904116,0.0,False
msd,adaptive,0,0.0,0.89,tighter,5000,4453,10000142,0.011,4946,4.085695614700578,31.658499197854635,28.976404119646723,0.915,2.682095078207917,2.682095078207917,2.682095078207917,0.0,False
msd,adaptive,0,0.0,0.895,uncorrected,5000,4483,10000142,0.1,4501,0.04468420079856024,0.34624085309929953,28.976404119646723,0.0215,-28.63016326654742,28.63016326654742,28.63016326654742,0.0,False
msd,adaptive,0,0.0,0.895,tighter,5000,4483,10000142,0.010499999999999999,4949,4.076001564452659,31.58338369466016,28.976404119646723,0.9147,2.606979575013437,2.606979575013437,2.606979575013437,0.0,False
msd,adaptive,0,0.0,0.9,uncorrected,5000,4502,10000142,0.1,4501,0.0,0.0,28.976404119646723,0.0,-28.976404119646723,28.976404119646723,28.976404119646723,0.0,False
msd,adaptive,0,0.0,0.9,tighter,5000,4502,10000142,0.009999999999999998,4951,4.076001564452659,31.58338369466016,28.976404119646723,0.9147,2.606979575013437,2.606979575013437,2.606979575013437,0.0,False
msd,adaptive,0,0.0,0.905,uncorrected,5000,4525,10000142,0.1,4501,0.0,0.0,28.976404119646723,0.0,-28.976404119646723,28.976404119646723,28.976404119646723,0.0,False
msd,adaptive,0,0.0,0.905,tighter,5000,4525,10000142,0.009499999999999998,4954,4.290317975597579,33.24403993784821,28.976404119646723,0.923,4.267635818201483,4.267635818201483,4.267635818201483,0.0,False
msd,adaptive,0,0.0,0.91,uncorrected,5000,4544,10000142,0.1,4501,0.0,0.0,28.976404119646723,0.0,-28.976404119646723,28.976404119646723,28.976404119646723,0.0,False
msd,adaptive,0,0.0,0.91,tighter,5000,4544,10000142,0.008999999999999998,4956,4.2985626669940356,33.30792491132057,28.976404119646723,0.9235,4.331520791673845,4.331520791673845,4.331520791673845,0.0,False
msd,adaptive,0,0.0,0.915,uncorrected,5000,4564,10000142,0.1,4501,0.0,0.0,28.976404119646723,0.0,-28.976404119646723,28.976404119646723,28.976404119646723,0.0,False
msd,adaptive,0,0.0,0.915,tighter,5000,4564,10000142,0.008499999999999997,4959,4.2985626669940356,33.30792491132057,28.976404119646723,0.9235,4.331520791673845,4.331520791673845,4.331520791673845,0.0,False
msd,adaptive,0,0.0,0.92,uncorrected,5000,4601,10000142,0.1,4501,0.0,0.0,28.976404119646723,0.0,-28.976404119646723,28.976404119646723,28.976404119646723,0.0,False
msd,adaptive,0,0.0,0.92,tighter,5000,4601,10000142,0.007999999999999997,4961,4.3000906664178915,33.3197647968863,28.976404119646723,0.9235,4.343360677239577,4.343360677239577,4.343360677239577,0.0,False
msd,adaptive,0,0.0,0.925,uncorrected,5000,4629,10000142,0.1,4501,0.0,0.0,28.976404119646723,0.0,-28.976404119646723,28.976404119646723,28.976404119646723,0.0,False
msd,adaptive,0,0.0,0.925,tighter,5000,4629,10000142,0.007499999999999996,4964,4.3000906664178915,33.3197647968863,28.976404119646723,0.9235,4.343360677239577,4.343360677239577,4.343360677239577,0.0,False
msd,adaptive,0,0.0,0.93,uncorrected,5000,4657,10000142,0.1,4501,0.0,0.0,28.976404119646723,0.0,-28.976404119646723,28.976404119646723,28.976404119646723,0.0,False
msd,adaptive,0,0.0,0.93,tighter,5000,4657,10000142,0.006999999999999996,4966,4.355514271673866,33.749221204804996,28.976404119646723,0.9254,4.772817085158272,4.772817085158272,4.772817085158272,0.0,False
msd,adaptive,0,0.0,0.935,uncorrected,5000,4691,10000142,0.1,4501,0.0,0.0,28.976404119646723,0.0,-28.976404119646723,28.976404119646723,28.976404119646723,0.0,False
msd,adaptive,0,0.0,0.935,tighter,5000,4691,10000142,0.006499999999999995,4969,4.185504081484228,32.43187699287201,28.976404119646723,0.9188,3.455472873225293,3.455472873225293,3.455472873225293,0.0,False
msd,adaptive,0,0.0,0.94,uncorrected,5000,4711,10000142,0.1,4501,0.0,0.0,28.976404119646723,0.0,-28.976404119646723,28.976404119646723,28.976404119646723,0.0,False
msd,adaptive,0,0.0,0.94,tighter,5000,4711,10000142,0.006000000000000005,4971,4.185504081484228,32.43187699287201,28.976404119646723,0.9188,3.455472873225293,3.455472873225293,3.455472873225293,0.0,False
msd,adaptive,0,0.0,0.945,uncorrected,5000,4737,10000142,0.1,4501,0.0,0.0,28.976404119646723,0.0,-28.976404119646723,28.976404119646723,28.976404119646723,0.0,False
msd,adaptive,0,0.0,0.945,tighter,5000,4737,10000142,0.005500000000000005,4974,4.361045473435719,33.79208038058665,28.976404119646723,0.9256,4.815676260939928,4.815676260939928,4.815676260939928,0.0,False
msd,adaptive,0,0.0,0.95,uncorrected,5000,4762,10000142,0.1,4501,0.0,0.0,28.976404119646723,0.0,-28.976404119646723,28.976404119646723,28.976404119646723,0.0,False
msd,adaptive,0,0.0,0.95,tighter,5000,4762,10000142,0.0050000000000000044,4976,4.434938467636323,34.36464904899401,28.976404119646723,0.9282,5.388244929347291,5.388244929347291,5.388244929347291,0.0,False
msd,cqr,0,0.0,0.0,uncorrected,5000,0,10000142,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,0.0,0.0,tighter,5000,0,10000142,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,0.0,0.0,naive,5000,0,10000142,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,0.0,0.005,uncorrected,5000,23,10000142,0.1,4501,0.091244483408501,28.516155292125095,28.535766911567762,0.8966,-0.01961161944266139,0.01961161944266139,0.01961161944266139,0.0,False
msd,cqr,0,0.0,0.005,tighter,5000,23,10000142,0.0995,4504,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,0.0,0.005,naive,5000,23,10000142,0.095,4526,0.10744014513163025,28.871055196503836,28.535766911567762,0.904,0.33528828493607926,0.33528828493607926,0.33528828493607926,0.0,False
msd,cqr,0,0.0,0.01,uncorrected,5000,53,10000142,0.1,4501,0.09081569273452417,28.506759086413073,28.535766911567762,0.8965,-0.02900782515468557,0.02900782515468557,0.02900782515468557,0.0,False
msd,cqr,0,0.0,0.01,tighter,5000,53,10000142,0.099,4506,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,0.0,0.01,naive,5000,53,10000142,0.09000000000000001,4551,0.1202009201325076,29.150685501522027,28.535766911567762,0.9097,0.614918589954265,0.614918589954265,0.614918589954265,0.0,False
msd,cqr,0,0.0,0.015,uncorrected,5000,80,10000142,0.1,4501,0.09039250147013123,28.497485582073793,28.535766911567762,0.8964,-0.03828132949396529,0.03828132949396529,0.03828132949396529,0.0,False
msd,cqr,0,0.0,0.015,tighter,5000,80,10000142,0.0985,4509,0.09370699655680115,28.57011700704626,28.535766911567762,0.8978,0.034350095478504115,0.034350095478504115,0.034350095478504115,0.0,False
msd,cqr,0,0.0,0.015,naive,5000,80,10000142,0.085,4576,0.13006785300068702,29.366902263226024,28.535766911567762,0.9123,0.8311353516582561,0.8311353516582561,0.8311353516582561,0.0,False
msd,cqr,0,0.0,0.02,uncorrected,5000,96,10000142,0.1,4501,0.08963182645929724,28.48081670535709,28.535766911567762,0.896,-0.05495020621066866,0.05495020621066866,0.05495020621066866,0.0,False
msd,cqr,0,0.0,0.02,tighter,5000,96,10000142,0.098,4511,0.0913451625075763,28.518361500382937,28.535766911567762,0.8966,-0.017405411184819506,0.017405411184819506,0.017405411184819506,0.0,False
msd,cqr,0,0.0,0.02,naive,5000,96,10000142,0.08,4601,0.1435408255875591,29.66213914607284,28.535766911567762,0.9182,1.1263722345050782,1.1263722345050782,1.1263722345050782,0.0,False
msd,cqr,0,0.0,0.025,uncorrected,5000,124,10000142,0.1,4501,0.08963182645929724,28.48081670535709,28.535766911567762,0.896,-0.05495020621066866,0.05495020621066866,0.05495020621066866,0.0,False
msd,cqr,0,0.0,0.025,tighter,5000,124,10000142,0.0975,4514,0.09380402606444582,28.572243240822544,28.535766911567762,0.8979,0.03647632925478827,0.03647632925478827,0.03647632925478827,0.0,False
msd,cqr,0,0.0,0.025,naive,5000,124,10000142,0.07500000000000001,4626,0.15871986877588684,29.9947616142493,28.535766911567762,0.9233,1.4589947026815397,1.4589947026815397,1.4589947026815397,0.0,False
msd,cqr,0,0.0,0.03,uncorrected,5000,149,10000142,0.1,4501,0.08868974763242332,28.460172677882916,28.535766911567762,0.8956,-0.07559423368484898,0.07559423368484898,0.07559423368484898,0.0,False
msd,cqr,0,0.0,0.03,tighter,5000,149,10000142,0.097,4516,0.09459199946837649,28.589510314591355,28.535766911567762,0.8983,0.053743403023599305,0.053743403023599305,0.053743403023599305,0.0,False
msd,cqr,0,0.0,0.03,naive,5000,149,10000142,0.07,4651,0.17948559057382996,30.44980647789452,28.535766911567762,0.9287,1.9140395663267635,1.9140395663267635,1.9140395663267635,0.0,False
msd,cqr,0,0.0,0.035,uncorrected,5000,181,10000142,0.1,4501,0.08769205172042505,28.438309898218797,28.535766911567762,0.8953,-0.09745701334896037,0.09745701334896037,0.09745701334896037,0.0,False
msd,cqr,0,0.0,0.035,tighter,5000,181,10000142,0.0965,4519,0.09526356500106081,28.604226511274653,28.535766911567762,0.8984,0.06845959970689691,0.06845959970689691,0.06845959970689691,0.0,False
msd,cqr,0,0.0,0.035,naive,5000,181,10000142,0.065,4676,0.20197000834263612,30.9425135899951,28.535766911567762,0.9327,2.4067466784273455,2.4067466784273455,2.4067466784273455,0.0,False
msd,cqr,0,0.0,0.04,uncorrected,5000,203,10000142,0.1,4501,0.0873834767609104,28.431548011887912,28.535766911567762,0.8952,-0.10421889967985448,0.10421889967985448,0.10421889967985448,0.0,False
msd,cqr,0,0.0,0.04,tighter,5000,203,10000142,0.096,4521,0.09526356500106081,28.604226511274653,28.535766911567762,0.8984,0.06845959970689691,0.06845959970689691,0.06845959970689691,0.0,False
msd,cqr,0,0.0,0.04,naive,5000,203,10000142,0.060000000000000005,4701,0.22581854422073022,31.46511299021727,28.535766911567762,0.9383,2.929346078649515,2.929346078649515,2.929346078649515,0.0,False
msd,cqr,0,0.0,0.045,uncorrected,5000,227,10000142,0.1,4501,0.0869785228043064,28.422674146594016,28.535766911567762,0.8951,-0.11309276497375026,0.11309276497375026,0.11309276497375026,0.0,False
msd,cqr,0,0.0,0.045,tighter,5000,227,10000142,0.0955,4524,0.09669634487919654,28.63562340325963,28.535766911567762,0.8993,0.09985649169186377,0.09985649169186377,0.09985649169186377,0.0,False
msd,cqr,0,0.0,0.045,naive,5000,227,10000142,0.05500000000000001,4726,0.24644449312667505,31.917094972774155,28.535766911567762,0.9423,3.381328061206397,3.381328061206397,3.381328061206397,0.0,False
msd,cqr,0,0.0,0.05,uncorrected,5000,255,10000142,0.1,4501,0.08514550301544177,28.38250668947409,28.535766911567762,0.8937,-0.15326022209366208,0.15326022209366208,0.15326022209366208,0.0,False
msd,cqr,0,0.0,0.05,tighter,5000,255,10000142,0.095,4526,0.09669634487919654,28.63562340325963,28.535766911567762,0.8993,0.09985649169186377,0.09985649169186377,0.09985649169186377,0.0,False
msd,cqr,0,0.0,0.05,naive,5000,255,10000142,0.05,4751,0.28331920464019433,32.72514047371544,28.535766911567762,0.949,4.189373562147684,4.189373562147684,4.189373562147684,0.0,False
msd,cqr,0,0.0,0.055,uncorrected,5000,287,10000142,0.1,4501,0.08396282580189551,28.356590364647495,28.535766911567762,0.8933,-0.1791765469202704,0.1791765469202704,0.1791765469202704,0.0,False
msd,cqr,0,0.0,0.055,tighter,5000,287,10000142,0.0945,4529,0.0971442737846836,28.645438990201583,28.535766911567762,0.8994,0.1096720786338165,0.1096720786338165,0.1096720786338165,0.0,False
msd,cqr,0,0.0,0.055,naive,5000,287,10000142,0.045000000000000005,4776,0.3151464773383563,33.422580086268134,28.535766911567762,0.954,4.886813174700379,4.886813174700379,4.886813174700379,0.0,False
msd,cqr,0,0.0,0.06,uncorrected,5000,311,10000142,0.1,4501,0.08306247654620358,28.33686076852384,28.535766911567762,0.893,-0.19890614304391635,0.19890614304391635,0.19890614304391635,0.0,False
msd,cqr,0,0.0,0.06,tighter,5000,311,10000142,0.094,4531,0.09670003694014773,28.635704308387236,28.535766911567762,0.8993,0.09993739681947986,0.09993739681947986,0.09993739681947986,0.0,False
msd,cqr,0,0.0,0.06,naive,5000,311,10000142,0.04000000000000001,4801,0.3709463771102871,34.64533834288941,28.535766911567762,0.9613,6.109571431321655,6.109571431321655,6.109571431321655,0.0,False
msd,cqr,0,0.0,0.065,uncorrected,5000,343,10000142,0.1,4501,0.08053591978220398,28.281495648575063,28.535766911567762,0.8923,-0.2542712629926952,0.2542712629926952,0.2542712629926952,0.0,False
msd,cqr,0,0.0,0.065,tighter,5000,343,10000142,0.09350000000000001,4534,0.09669634487919654,28.63562340325963,28.535766911567762,0.8993,0.09985649169186377,0.09985649169186377,0.09985649169186377,0.0,False
msd,cqr,0,0.0,0.065,naive,5000,343,10000142,0.035,4826,0.43466094095687524,36.041532768486384,28.535766911567762,0.9656,7.50576585691862,7.50576585691862,7.50576585691862,0.0,False
msd,cqr,0,0.0,0.07,uncorrected,5000,373,10000142,0.1,4501,0.07991304953078882,28.267846524726547,28.535766911567762,0.8923,-0.26792038684120933,0.26792038684120933,0.26792038684120933,0.0,False
msd,cqr,0,0.0,0.07,tighter,5000,373,10000142,0.093,4536,0.09565135624699439,28.61272428545972,28.535766911567762,0.8986,0.07695737389195488,0.07695737389195488,0.07695737389195488,0.0,False
msd,cqr,0,0.0,0.07,naive,5000,373,10000142,0.03,4851,0.5203637139045143,37.91956075178715,28.535766911567762,0.9697,9.383793840219395,9.383793840219395,9.383793840219395,0.0,False
msd,cqr,0,0.0,0.075,uncorrected,5000,392,10000142,0.1,4501,0.07924631026081885,28.253236087240083,28.535766911567762,0.8921,-0.2825308243276848,0.2825308243276848,0.2825308243276848,0.0,False
msd,cqr,0,0.0,0.075,tighter,5000,392,10000142,0.09250000000000001,4539,0.09670003694014773,28.635704308387236,28.535766911567762,0.8993,0.09993739681947986,0.09993739681947986,0.09993739681947986,0.0,False
msd,cqr,0,0.0,0.075,naive,5000,392,10000142,0.02500000000000001,4876,0.6357554011358488,40.448169922847896,28.535766911567762,0.9756,11.912403011280132,11.912403011280132,11.912403011280132,0.0,False
msd,cqr,0,0.0,0.08,uncorrected,5000,423,10000142,0.1,4501,0.07833263408808167,28.233214454788065,28.535766911567762,0.8914,-0.30255245677969234,0.30255245677969234,0.30255245677969234,0.0,False
msd,cqr,0,0.0,0.08,tighter,5000,423,10000142,0.09200000000000001,4541,0.09670003694014773,28.635704308387236,28.535766911567762,0.8993,0.09993739681947986,0.09993739681947986,0.09993739681947986,0.0,False
msd,cqr,0,0.0,0.08,naive,5000,423,10000142,0.020000000000000004,4901,0.7827921150916979,43.67022510127702,28.535766911567762,0.9816,15.134458189709251,15.134458189709251,15.134458189709251,0.0,False
msd,cqr,0,0.0,0.085,uncorrected,5000,457,10000142,0.1,4501,0.0769969305712526,28.20394482329633,28.535766911567762,0.8908,-0.33182208827143833,0.33182208827143833,0.33182208827143833,0.0,False
msd,cqr,0,0.0,0.085,tighter,5000,457,10000142,0.09150000000000001,4544,0.09670003694014773,28.635704308387236,28.535766911567762,0.8993,0.09993739681947986,0.09993739681947986,0.09993739681947986,0.0,False
msd,cqr,0,0.0,0.085,naive,5000,457,10000142,0.015,4926,0.964922579630024,47.66129910332268,28.535766911567762,0.9861,19.125532191754925,19.125532191754925,19.125532191754925,0.0,False
msd,cqr,0,0.0,0.09,uncorrected,5000,482,10000142,0.1,4501,0.0758402658667987,28.178598517598743,28.535766911567762,0.8901,-0.3571683939690141,0.3571683939690141,0.3571683939690141,0.0,False
msd,cqr,0,0.0,0.09,tighter,5000,482,10000142,0.09100000000000001,4546,0.09669634487919654,28.63562340325963,28.535766911567762,0.8993,0.09985649169186377,0.09985649169186377,0.09985649169186377,0.0,False
msd,cqr,0,0.0,0.09,naive,5000,482,10000142,0.010000000000000009,4951,1.2353604162770577,53.587476372718065,28.535766911567762,0.992,25.051709461150303,25.051709461150303,25.051709461150303,0.0,False
msd,cqr,0,0.0,0.095,uncorrected,5000,499,10000142,0.1,4501,0.07387056906203882,28.135436020158696,28.535766911567762,0.8892,-0.4003308914090602,0.4003308914090602,0.4003308914090602,0.0,False
msd,cqr,0,0.0,0.095,tighter,5000,499,10000142,0.09050000000000001,4549,0.09670003694014773,28.635704308387236,28.535766911567762,0.8993,0.09993739681947986,0.09993739681947986,0.09993739681947986,0.0,False
msd,cqr,0,0.0,0.095,naive,5000,499,10000142,0.0050000000000000044,4976,1.7149091244019168,64.09595657982236,28.535766911567762,0.9971,35.56018966825462,35.56018966825462,35.56018966825462,0.0,False
msd,cqr,0,0.0,0.1,uncorrected,5000,521,10000142,0.1,4501,0.07246389034356704,28.10461108992665,28.535766911567762,0.8884,-0.43115582164110344,0.43115582164110344,0.43115582164110344,0.0,False
msd,cqr,0,0.0,0.1,tighter,5000,521,10000142,0.09000000000000001,4551,0.09565135624699439,28.61272428545972,28.535766911567762,0.8986,0.07695737389195488,0.07695737389195488,0.07695737389195488,0.0,False
msd,cqr,0,0.0,0.1,naive,5000,521,10000142,0.0,5001,inf,inf,28.535766911567762,1.0,inf,inf,inf,0.0,True
msd,cqr,0,0.0,0.105,uncorrected,5000,546,10000142,0.1,4501,0.07246389034356704,28.10461108992665,28.535766911567762,0.8884,-0.43115582164110344,0.43115582164110344,0.43115582164110344,0.0,False
msd,cqr,0,0.0,0.105,tighter,5000,546,10000142,0.08950000000000001,4554,0.09828808691792335,28.670503675952226,28.535766911567762,0.9,0.13473676438445828,0.13473676438445828,0.13473676438445828,0.0,False
msd,cqr,0,0.0,0.11,uncorrected,5000,567,10000142,0.1,4501,0.07208016474227563,28.096202407309413,28.535766911567762,0.8882,-0.4395645042583452,0.4395645042583452,0.4395645042583452,0.0,False
msd,cqr,0,0.0,0.11,tighter,5000,567,10000142,0.08900000000000001,4556,0.09828808691792335,28.670503675952226,28.535766911567762,0.9,0.13473676438445828,0.13473676438445828,0.13473676438445828,0.0,False
msd,cqr,0,0.0,0.115,uncorrected,5000,595,10000142,0.1,4501,0.07066532928924218,28.065198736352507,28.535766911567762,0.8873,-0.470568175215249,0.470568175215249,0.470568175215249,0.0,False
msd,cqr,0,0.0,0.115,tighter,5000,595,10000142,0.08850000000000001,4559,0.09904250119333302,28.687035359484636,28.535766911567762,0.9005,0.15126844791687472,0.15126844791687472,0.15126844791687472,0.0,False
msd,cqr,0,0.0,0.12,uncorrected,5000,609,10000142,0.1,4501,0.06993892062931473,28.049280747427126,28.535766911567762,0.887,-0.48648616414063944,0.48648616414063944,0.48648616414063944,0.0,False
msd,cqr,0,0.0,0.12,tighter,5000,609,10000142,0.08800000000000001,4561,0.09983093033806223,28.70431242002451,28.535766911567762,0.9008,0.16854550845675131,0.16854550845675131,0.16854550845675131,0.0,False
msd,cqr,0,0.0,0.125,uncorrected,5000,635,10000142,0.1,4501,0.0673151310203518,27.991784937916535,28.535766911567762,0.8855,-0.543981973651222,0.543981973651222,0.543981973651222,0.0,False
msd,cqr,0,0.0,0.125,tighter,5000,635,10000142,0.08750000000000001,4564,0.10076895144276465,28.724867529538113,28.535766911567762,0.9011,0.18910061797034736,0.18910061797034736,0.18910061797034736,0.0,False
msd,cqr,0,0.0,0.13,uncorrected,5000,652,10000142,0.1,4501,0.0673151310203518,27.991784937916535,28.535766911567762,0.8855,-0.543981973651222,0.543981973651222,0.543981973651222,0.0,False
msd,cqr,0,0.0,0.13,tighter,5000,652,10000142,0.08700000000000001,4566,0.10208472568969384,28.753700445562295,28.535766911567762,0.9018,0.2179335339945372,0.2179335339945372,0.2179335339945372,0.0,False
msd,cqr,0,0.0,0.135,uncorrected,5000,678,10000142,0.1,4501,0.06614842970351831,27.96621869722435,28.535766911567762,0.8851,-0.5695482143434089,0.5695482143434089,0.5695482143434089,0.0,False
msd,cqr,0,0.0,0.135,tighter,5000,678,10000142,0.08650000000000001,4569,0.10208472568969384,28.753700445562295,28.535766911567762,0.9018,0.2179335339945372,0.2179335339945372,0.2179335339945372,0.0,False
msd,cqr,0,0.0,0.14,uncorrected,5000,699,10000142,0.1,4501,0.06563116806736002,27.954883803451583,28.535766911567762,0.8849,-0.5808831081161767,0.5808831081161767,0.5808831081161767,0.0,False
msd,cqr,0,0.0,0.14,tighter,5000,699,10000142,0.08600000000000001,4571,0.10208472568969384,28.753700445562295,28.535766911567762,0.9018,0.2179335339945372,0.2179335339945372,0.2179335339945372,0.0,False
msd,cqr,0,0.0,0.145,uncorrected,5000,726,10000142,0.1,4501,0.06547531616358215,27.951468578640544,28.535766911567762,0.8849,-0.5842983329272138,0.5842983329272138,0.5842983329272138,0.0,False
msd,cqr,0,0.0,0.145,tighter,5000,726,10000142,0.0855,4574,0.1028774095740741,28.771070741359928,28.535766911567762,0.9022,0.23530382979216957,0.23530382979216957,0.23530382979216957,0.0,False
msd,cqr,0,0.0,0.15,uncorrected,5000,751,10000142,0.1,4501,0.06318762857894555,27.90133786345794,28.535766911567762,0.8842,-0.6344290481098173,0.6344290481098173,0.6344290481098173,0.0,False
msd,cqr,0,0.0,0.15,tighter,5000,751,10000142,0.085,4576,0.10294779409199173,28.772613096288417,28.535766911567762,0.9022,0.23684618472065078,0.23684618472065078,0.23684618472065078,0.0,False
msd,cqr,0,0.0,0.155,uncorrected,5000,774,10000142,0.1,4501,0.05940195877532617,27.818381459806012,28.535766911567762,0.8823,-0.717385451761746,0.717385451761746,0.717385451761746,0.0,False
msd,cqr,0,0.0,0.155,tighter,5000,774,10000142,0.0845,4579,0.10208472568969384,28.753700445562295,28.535766911567762,0.9018,0.2179335339945372,0.2179335339945372,0.2179335339945372,0.0,False
msd,cqr,0,0.0,0.16,uncorrected,5000,798,10000142,0.1,4501,0.059222725894974126,27.81445388134792,28.535766911567762,0.882,-0.7213130302198472,0.7213130302198472,0.7213130302198472,0.0,False
msd,cqr,0,0.0,0.16,tighter,5000,798,10000142,0.084,4581,0.10294779409199173,28.772613096288417,28.535766911567762,0.9022,0.23684618472065078,0.23684618472065078,0.23684618472065078,0.0,False
msd,cqr,0,0.0,0.165,uncorrected,5000,817,10000142,0.1,4501,0.0581034681618694,27.789927284704643,28.535766911567762,0.881,-0.7458396268631171,0.7458396268631171,0.7458396268631171,0.0,False
msd,cqr,0,0.0,0.165,tighter,5000,817,10000142,0.0835,4584,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.17,uncorrected,5000,838,10000142,0.1,4501,0.05678287279276306,27.760988722129607,28.535766911567762,0.8804,-0.7747781894381488,0.7747781894381488,0.7747781894381488,0.0,False
msd,cqr,0,0.0,0.17,tighter,5000,838,10000142,0.083,4586,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.175,uncorrected,5000,857,10000142,0.1,4501,0.05592563536457862,27.74220384711225,28.535766911567762,0.88,-0.7935630644555167,0.7935630644555167,0.7935630644555167,0.0,False
msd,cqr,0,0.0,0.175,tighter,5000,857,10000142,0.0825,4589,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,0.0,0.18,uncorrected,5000,882,10000142,0.1,4501,0.05249098363388072,27.666939397185008,28.535766911567762,0.8785,-0.8688275143827537,0.8688275143827537,0.8688275143827537,0.0,False
msd,cqr,0,0.0,0.18,tighter,5000,882,10000142,0.08200000000000002,4591,0.10744014513163025,28.871055196503836,28.535766911567762,0.904,0.33528828493607926,0.33528828493607926,0.33528828493607926,0.0,False
msd,cqr,0,0.0,0.185,uncorrected,5000,911,10000142,0.1,4501,0.04991820256535706,27.610561351581445,28.535766911567762,0.8774,-0.9252055599863165,0.9252055599863165,0.9252055599863165,0.0,False
msd,cqr,0,0.0,0.185,tighter,5000,911,10000142,0.0815,4594,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,0.0,0.19,uncorrected,5000,941,10000142,0.1,4501,0.048411041092678464,27.57753451564962,28.535766911567762,0.8769,-0.9582323959181341,0.9582323959181341,0.9582323959181341,0.0,False
msd,cqr,0,0.0,0.19,tighter,5000,941,10000142,0.08100000000000002,4596,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.195,uncorrected,5000,971,10000142,0.1,4501,0.04740395930104102,27.555466060672998,28.535766911567762,0.8768,-0.9803008508947693,0.9803008508947693,0.9803008508947693,0.0,False
msd,cqr,0,0.0,0.195,tighter,5000,971,10000142,0.0805,4599,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,0.0,0.2,uncorrected,5000,1001,10000142,0.1,4501,0.04656079542307312,27.536989583158082,28.535766911567762,0.8767,-0.9987773284096736,0.9987773284096736,0.9987773284096736,0.0,False
msd,cqr,0,0.0,0.2,tighter,5000,1001,10000142,0.08000000000000002,4601,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.205,uncorrected,5000,1017,10000142,0.1,4501,0.04515591051869239,27.506203961258134,28.535766911567762,0.8763,-1.0295629503096315,1.0295629503096315,1.0295629503096315,0.0,False
msd,cqr,0,0.0,0.205,tighter,5000,1017,10000142,0.07950000000000002,4604,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.21,uncorrected,5000,1042,10000142,0.1,4501,0.04176679041676368,27.431937258195003,28.535766911567762,0.8742,-1.103829653372763,1.103829653372763,1.103829653372763,0.0,False
msd,cqr,0,0.0,0.21,tighter,5000,1042,10000142,0.07900000000000001,4606,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.215,uncorrected,5000,1069,10000142,0.1,4501,0.04017904188923682,27.39714449639065,28.535766911567762,0.8733,-1.138622415177119,1.138622415177119,1.138622415177119,0.0,False
msd,cqr,0,0.0,0.215,tighter,5000,1069,10000142,0.07850000000000001,4609,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.22,uncorrected,5000,1091,10000142,0.1,4501,0.03982660133819238,27.389421371519102,28.535766911567762,0.8733,-1.146345540048654,1.146345540048654,1.146345540048654,0.0,False
msd,cqr,0,0.0,0.22,tighter,5000,1091,10000142,0.07800000000000001,4611,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.225,uncorrected,5000,1111,10000142,0.1,4501,0.03859928209762231,27.362526793911417,28.535766911567762,0.873,-1.1732401176563385,1.1732401176563385,1.1732401176563385,0.0,False
msd,cqr,0,0.0,0.225,tighter,5000,1111,10000142,0.07750000000000001,4614,0.10744014513163025,28.871055196503836,28.535766911567762,0.904,0.33528828493607926,0.33528828493607926,0.33528828493607926,0.0,False
msd,cqr,0,0.0,0.23,uncorrected,5000,1129,10000142,0.1,4501,0.03804840911655838,27.35045536567054,28.535766911567762,0.8726,-1.1853115458972245,1.1853115458972245,1.1853115458972245,0.0,False
msd,cqr,0,0.0,0.23,tighter,5000,1129,10000142,0.07700000000000001,4616,0.10744014513163025,28.871055196503836,28.535766911567762,0.904,0.33528828493607926,0.33528828493607926,0.33528828493607926,0.0,False
msd,cqr,0,0.0,0.235,uncorrected,5000,1159,10000142,0.1,4501,0.03711977389149512,27.33010593146947,28.535766911567762,0.8719,-1.205660980098299,1.205660980098299,1.205660980098299,0.0,False
msd,cqr,0,0.0,0.235,tighter,5000,1159,10000142,0.07650000000000001,4619,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,0.0,0.24,uncorrected,5000,1189,10000142,0.1,4501,0.03562334310678894,27.29731423999796,28.535766911567762,0.8711,-1.2384526715697968,1.2384526715697968,1.2384526715697968,0.0,False
msd,cqr,0,0.0,0.24,tighter,5000,1189,10000142,0.07600000000000001,4621,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,0.0,0.245,uncorrected,5000,1215,10000142,0.1,4501,0.03500249941329614,27.283709524659894,28.535766911567762,0.8708,-1.2520573869078613,1.2520573869078613,1.2520573869078613,0.0,False
msd,cqr,0,0.0,0.245,tighter,5000,1215,10000142,0.07550000000000001,4624,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.25,uncorrected,5000,1241,10000142,0.1,4501,0.032660154369400396,27.23238108582783,28.535766911567762,0.8687,-1.303385825739936,1.303385825739936,1.303385825739936,0.0,False
msd,cqr,0,0.0,0.25,tighter,5000,1241,10000142,0.07500000000000001,4626,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.255,uncorrected,5000,1273,10000142,0.1,4501,0.03136667568664209,27.204036738515892,28.535766911567762,0.8682,-1.3317301730518636,1.3317301730518636,1.3317301730518636,0.0,False
msd,cqr,0,0.0,0.255,tighter,5000,1273,10000142,0.0745,4629,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.26,uncorrected,5000,1298,10000142,0.1,4501,0.03083255846480981,27.192332483747187,28.535766911567762,0.8678,-1.3434344278205714,1.3434344278205714,1.3434344278205714,0.0,False
msd,cqr,0,0.0,0.26,tighter,5000,1298,10000142,0.074,4631,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.265,uncorrected,5000,1316,10000142,0.1,4501,0.029515891861721433,27.163480013281752,28.535766911567762,0.867,-1.3722868982860057,1.3722868982860057,1.3722868982860057,0.0,False
msd,cqr,0,0.0,0.265,tighter,5000,1316,10000142,0.0735,4634,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.27,uncorrected,5000,1334,10000142,0.1,4501,0.028427626830387465,27.139632568073168,28.535766911567762,0.8663,-1.3961343434945932,1.3961343434945932,1.3961343434945932,0.0,False
msd,cqr,0,0.0,0.27,tighter,5000,1334,10000142,0.073,4636,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.275,uncorrected,5000,1357,10000142,0.1,4501,0.026039033722683347,27.087290682942697,28.535766911567762,0.8653,-1.4484762286250583,1.4484762286250583,1.4484762286250583,0.0,False
msd,cqr,0,0.0,0.275,tighter,5000,1357,10000142,0.0725,4639,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.28,uncorrected,5000,1383,10000142,0.1,4501,0.024683512924553064,27.057586790019776,28.535766911567762,0.8645,-1.4781801215479866,1.4781801215479866,1.4781801215479866,0.0,False
msd,cqr,0,0.0,0.28,tighter,5000,1383,10000142,0.072,4641,0.1086160834548916,28.896823850209707,28.535766911567762,0.9044,0.3610569386419486,0.3610569386419486,0.3610569386419486,0.0,False
msd,cqr,0,0.0,0.285,uncorrected,5000,1407,10000142,0.1,4501,0.0243078764198269,27.049355365957723,28.535766911567762,0.8643,-1.486411545610032,1.486411545610032,1.486411545610032,0.0,False
msd,cqr,0,0.0,0.285,tighter,5000,1407,10000142,0.07150000000000001,4644,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.29,uncorrected,5000,1429,10000142,0.1,4501,0.020820706677242673,26.972940074668443,28.535766911567762,0.8622,-1.562826836899313,1.562826836899313,1.562826836899313,0.0,False
msd,cqr,0,0.0,0.29,tighter,5000,1429,10000142,0.071,4646,0.10917916853408471,28.909162885451305,28.535766911567762,0.9047,0.3733959738835491,0.3733959738835491,0.3733959738835491,0.0,False
msd,cqr,0,0.0,0.295,uncorrected,5000,1447,10000142,0.1,4501,0.019868459445286146,26.952073224190602,28.535766911567762,0.8615,-1.5836936873771579,1.5836936873771579,1.5836936873771579,0.0,False
msd,cqr,0,0.0,0.295,tighter,5000,1447,10000142,0.07050000000000001,4649,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.3,uncorrected,5000,1470,10000142,0.1,4501,0.01962705892043337,26.94678334936783,28.535766911567762,0.8613,-1.5889835621999238,1.5889835621999238,1.5889835621999238,0.0,False
msd,cqr,0,0.0,0.3,tighter,5000,1470,10000142,0.06999999999999999,4651,0.11335043567215752,29.000568987514182,28.535766911567762,0.9068,0.46480207594643036,0.46480207594643036,0.46480207594643036,0.0,False
msd,cqr,0,0.0,0.305,uncorrected,5000,1497,10000142,0.1,4501,0.01710164065855385,26.89144317772315,28.535766911567762,0.8594,-1.6443237338446157,1.6443237338446157,1.6443237338446157,0.0,False
msd,cqr,0,0.0,0.305,tighter,5000,1497,10000142,0.0695,4654,0.11350847806039055,29.004032213002013,28.535766911567762,0.9068,0.46826530143425404,0.46826530143425404,0.46826530143425404,0.0,False
msd,cqr,0,0.0,0.31,uncorrected,5000,1518,10000142,0.1,4501,0.01616283867960011,26.87087095670142,28.535766911567762,0.8586,-1.6648959548663396,1.6648959548663396,1.6648959548663396,0.0,False
msd,cqr,0,0.0,0.31,tighter,5000,1518,10000142,0.06899999999999999,4656,0.11350847806039055,29.004032213002013,28.535766911567762,0.9068,0.46826530143425404,0.46826530143425404,0.46826530143425404,0.0,False
msd,cqr,0,0.0,0.315,uncorrected,5000,1550,10000142,0.1,4501,0.01575111660545518,26.86184877982205,28.535766911567762,0.8586,-1.673918131745716,1.673918131745716,1.673918131745716,0.0,False
msd,cqr,0,0.0,0.315,tighter,5000,1550,10000142,0.0685,4659,0.11388703797464406,29.012327698525663,28.535766911567762,0.9068,0.476560786957903,0.476560786957903,0.476560786957903,0.0,False
msd,cqr,0,0.0,0.32,uncorrected,5000,1567,10000142,0.1,4501,0.013791830655617066,26.818914418254394,28.535766911567762,0.8578,-1.7168524933133649,1.7168524933133649,1.7168524933133649,0.0,False
msd,cqr,0,0.0,0.32,tighter,5000,1567,10000142,0.06799999999999999,4661,0.1148600190554202,29.033648895425987,28.535766911567762,0.9073,0.49788198385822113,0.49788198385822113,0.49788198385822113,0.0,False
msd,cqr,0,0.0,0.325,uncorrected,5000,1592,10000142,0.1,4501,0.010060397790119024,26.737146523258808,28.535766911567762,0.8551,-1.7986203883089535,1.7986203883089535,1.7986203883089535,0.0,False
msd,cqr,0,0.0,0.325,tighter,5000,1592,10000142,0.0675,4664,0.11350847806039055,29.004032213002013,28.535766911567762,0.9068,0.46826530143425404,0.46826530143425404,0.46826530143425404,0.0,False
msd,cqr,0,0.0,0.33,uncorrected,5000,1617,10000142,0.1,4501,0.008022572737980238,26.692491113155256,28.535766911567762,0.854,-1.843275798412504,1.843275798412504,1.843275798412504,0.0,False
msd,cqr,0,0.0,0.33,tighter,5000,1617,10000142,0.06699999999999999,4666,0.11350847806039055,29.004032213002013,28.535766911567762,0.9068,0.46826530143425404,0.46826530143425404,0.46826530143425404,0.0,False
msd,cqr,0,0.0,0.335,uncorrected,5000,1639,10000142,0.1,4501,0.007478977399047626,26.68057916184966,28.535766911567762,0.8536,-1.8551877497181035,1.8551877497181035,1.8551877497181035,0.0,False
msd,cqr,0,0.0,0.335,tighter,5000,1639,10000142,0.0665,4669,0.11388703797464406,29.012327698525663,28.535766911567762,0.9068,0.476560786957903,0.476560786957903,0.476560786957903,0.0,False
msd,cqr,0,0.0,0.34,uncorrected,5000,1676,10000142,0.1,4501,0.004974508165733527,26.625698051919255,28.535766911567762,0.8523,-1.9100688596485074,1.9100688596485074,1.9100688596485074,0.0,False
msd,cqr,0,0.0,0.34,tighter,5000,1676,10000142,0.06599999999999999,4671,0.11335043567215752,29.000568987514182,28.535766911567762,0.9068,0.46480207594643036,0.46480207594643036,0.46480207594643036,0.0,False
msd,cqr,0,0.0,0.345,uncorrected,5000,1713,10000142,0.1,4501,0.0012258305708578998,26.543552268516777,28.535766911567762,0.8505,-1.9922146430509893,1.9922146430509893,1.9922146430509893,0.0,False
msd,cqr,0,0.0,0.345,tighter,5000,1713,10000142,0.0655,4674,0.10917916853408471,28.909162885451305,28.535766911567762,0.9047,0.3733959738835491,0.3733959738835491,0.3733959738835491,0.0,False
msd,cqr,0,0.0,0.35,uncorrected,5000,1740,10000142,0.1,4501,0.000644474816128171,26.530812863033322,28.535766911567762,0.85,-2.0049540485344353,2.0049540485344353,2.0049540485344353,0.0,False
msd,cqr,0,0.0,0.35,tighter,5000,1740,10000142,0.065,4676,0.10917916853408471,28.909162885451305,28.535766911567762,0.9047,0.3733959738835491,0.3733959738835491,0.3733959738835491,0.0,False
msd,cqr,0,0.0,0.355,uncorrected,5000,1769,10000142,0.1,4501,-0.0004016497313495959,26.50788885361555,28.535766911567762,0.8494,-2.02787805795221,2.02787805795221,2.02787805795221,0.0,False
msd,cqr,0,0.0,0.355,tighter,5000,1769,10000142,0.0645,4679,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.36,uncorrected,5000,1797,10000142,0.1,4501,-0.0012897010473705839,26.488428745561478,28.535766911567762,0.8489,-2.0473381660062797,2.0473381660062797,2.0473381660062797,0.0,False
msd,cqr,0,0.0,0.36,tighter,5000,1797,10000142,0.064,4681,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.365,uncorrected,5000,1817,10000142,0.1,4501,-0.0026452281653400744,26.45872471415021,28.535766911567762,0.8485,-2.0770421974175517,2.0770421974175517,2.0770421974175517,0.0,False
msd,cqr,0,0.0,0.365,tighter,5000,1817,10000142,0.0635,4684,0.10917916853408471,28.909162885451305,28.535766911567762,0.9047,0.3733959738835491,0.3733959738835491,0.3733959738835491,0.0,False
msd,cqr,0,0.0,0.37,uncorrected,5000,1842,10000142,0.1,4501,-0.00434228818436011,26.421536580144227,28.535766911567762,0.848,-2.114230331423528,2.114230331423528,2.114230331423528,0.0,False
msd,cqr,0,0.0,0.37,tighter,5000,1842,10000142,0.063,4686,0.11350847806039055,29.004032213002013,28.535766911567762,0.9068,0.46826530143425404,0.46826530143425404,0.46826530143425404,0.0,False
msd,cqr,0,0.0,0.375,uncorrected,5000,1867,10000142,0.1,4501,-0.006243641271434841,26.379871717026642,28.535766911567762,0.8475,-2.155895194541119,2.155895194541119,2.155895194541119,0.0,False
msd,cqr,0,0.0,0.375,tighter,5000,1867,10000142,0.0625,4689,0.11350847806039055,29.004032213002013,28.535766911567762,0.9068,0.46826530143425404,0.46826530143425404,0.46826530143425404,0.0,False
msd,cqr,0,0.0,0.38,uncorrected,5000,1893,10000142,0.1,4501,-0.01020118806071435,26.293148926621367,28.535766911567762,0.8441,-2.2426179849463974,2.2426179849463974,2.2426179849463974,0.0,False
msd,cqr,0,0.0,0.38,tighter,5000,1893,10000142,0.062,4691,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.385,uncorrected,5000,1912,10000142,0.1,4501,-0.013621900337886461,26.218189935699627,28.535766911567762,0.8415,-2.3175769758681346,2.3175769758681346,2.3175769758681346,0.0,False
msd,cqr,0,0.0,0.385,tighter,5000,1912,10000142,0.0615,4694,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.39,uncorrected,5000,1943,10000142,0.1,4501,-0.01514373351655185,26.184841594716598,28.535766911567762,0.8409,-2.350925316851163,2.350925316851163,2.350925316851163,0.0,False
msd,cqr,0,0.0,0.39,tighter,5000,1943,10000142,0.061,4696,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.395,uncorrected,5000,1962,10000142,0.1,4501,-0.01614543664784973,26.16289100377496,28.535766911567762,0.8401,-2.3728759077927983,2.3728759077927983,2.3728759077927983,0.0,False
msd,cqr,0,0.0,0.395,tighter,5000,1962,10000142,0.0605,4699,0.10917916853408471,28.909162885451305,28.535766911567762,0.9047,0.3733959738835491,0.3733959738835491,0.3733959738835491,0.0,False
msd,cqr,0,0.0,0.4,uncorrected,5000,1985,10000142,0.1,4501,-0.018821466162532774,26.10425044711778,28.535766911567762,0.8386,-2.4315164644499774,2.4315164644499774,2.4315164644499774,0.0,False
msd,cqr,0,0.0,0.4,tighter,5000,1985,10000142,0.06,4701,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,0.0,0.405,uncorrected,5000,2004,10000142,0.1,4501,-0.020877532331535525,26.059195314499554,28.535766911567762,0.8376,-2.4765715970681996,2.4765715970681996,2.4765715970681996,0.0,False
msd,cqr,0,0.0,0.405,tighter,5000,2004,10000142,0.0595,4704,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.41,uncorrected,5000,2029,10000142,0.1,4501,-0.02168354603953515,26.04153291868103,28.535766911567762,0.8372,-2.4942339928867376,2.4942339928867376,2.4942339928867376,0.0,False
msd,cqr,0,0.0,0.41,tighter,5000,2029,10000142,0.05900000000000001,4706,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.415,uncorrected,5000,2060,10000142,0.1,4501,-0.027931066486312495,25.904629317761838,28.535766911567762,0.8331,-2.6311375938059287,2.6311375938059287,2.6311375938059287,0.0,False
msd,cqr,0,0.0,0.415,tighter,5000,2060,10000142,0.058499999999999996,4709,0.10298773263101613,28.773488280268115,28.535766911567762,0.9022,0.23772136870035473,0.23772136870035473,0.23772136870035473,0.0,False
msd,cqr,0,0.0,0.42,uncorrected,5000,2085,10000142,0.1,4501,-0.03045175034088865,25.849392892461555,28.535766911567762,0.8315,-2.6863740191062004,2.6863740191062004,2.6863740191062004,0.0,False
msd,cqr,0,0.0,0.42,tighter,5000,2085,10000142,0.05800000000000001,4711,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,0.0,0.425,uncorrected,5000,2105,10000142,0.1,4501,-0.03240701939458812,25.80654655422262,28.535766911567762,0.8309,-2.7292203573451412,2.7292203573451412,2.7292203573451412,0.0,False
msd,cqr,0,0.0,0.425,tighter,5000,2105,10000142,0.057499999999999996,4714,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.43,uncorrected,5000,2131,10000142,0.1,4501,-0.037794323894454585,25.688493097405157,28.535766911567762,0.8283,-2.8472738141626084,2.8472738141626084,2.8472738141626084,0.0,False
msd,cqr,0,0.0,0.43,tighter,5000,2131,10000142,0.05700000000000001,4716,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.435,uncorrected,5000,2150,10000142,0.1,4501,-0.03859278942937816,25.670996106739473,28.535766911567762,0.8276,-2.864770804828289,2.864770804828289,2.864770804828289,0.0,False
msd,cqr,0,0.0,0.435,tighter,5000,2150,10000142,0.056499999999999995,4719,0.10917916853408471,28.909162885451305,28.535766911567762,0.9047,0.3733959738835491,0.3733959738835491,0.3733959738835491,0.0,False
msd,cqr,0,0.0,0.44,uncorrected,5000,2176,10000142,0.1,4501,-0.04029855515356029,25.633617202267775,28.535766911567762,0.8263,-2.902149709299987,2.902149709299987,2.902149709299987,0.0,False
msd,cqr,0,0.0,0.44,tighter,5000,2176,10000142,0.05600000000000001,4721,0.10850930448048571,28.89448397373821,28.535766911567762,0.9044,0.3587170621704524,0.3587170621704524,0.3587170621704524,0.0,False
msd,cqr,0,0.0,0.445,uncorrected,5000,2201,10000142,0.1,4501,-0.04119548242111548,25.613962593093305,28.535766911567762,0.8254,-2.921804318474456,2.921804318474456,2.921804318474456,0.0,False
msd,cqr,0,0.0,0.445,tighter,5000,2201,10000142,0.055499999999999994,4724,0.10917916853408471,28.909162885451305,28.535766911567762,0.9047,0.3733959738835491,0.3733959738835491,0.3733959738835491,0.0,False
msd,cqr,0,0.0,0.45,uncorrected,5000,2221,10000142,0.1,4501,-0.042727805483050996,25.580384384468367,28.535766911567762,0.8244,-2.955382527099399,2.955382527099399,2.955382527099399,0.0,False
msd,cqr,0,0.0,0.45,tighter,5000,2221,10000142,0.05500000000000001,4726,0.10917916853408471,28.909162885451305,28.535766911567762,0.9047,0.3733959738835491,0.3733959738835491,0.3733959738835491,0.0,False
msd,cqr,0,0.0,0.455,uncorrected,5000,2243,10000142,0.1,4501,-0.044820277574973755,25.53453147904011,28.535766911567762,0.8233,-3.0012354325276474,3.0012354325276474,3.0012354325276474,0.0,False
msd,cqr,0,0.0,0.455,tighter,5000,2243,10000142,0.05449999999999999,4729,0.11350847806039055,29.004032213002013,28.535766911567762,0.9068,0.46826530143425404,0.46826530143425404,0.46826530143425404,0.0,False
msd,cqr,0,0.0,0.46,uncorrected,5000,2271,10000142,0.1,4501,-0.048722121971797594,25.44902931018733,28.535766911567762,0.8201,-3.086737601380428,3.086737601380428,3.086737601380428,0.0,False
msd,cqr,0,0.0,0.46,tighter,5000,2271,10000142,0.054000000000000006,4731,0.11388703797464406,29.012327698525663,28.535766911567762,0.9068,0.476560786957903,0.476560786957903,0.476560786957903,0.0,False
msd,cqr,0,0.0,0.465,uncorrected,5000,2296,10000142,0.1,4501,-0.053601417797755846,25.342107984484713,28.535766911567762,0.8169,-3.193658927083049,3.193658927083049,3.193658927083049,0.0,False
msd,cqr,0,0.0,0.465,tighter,5000,2296,10000142,0.05349999999999999,4734,0.11615416195683326,29.06200779794048,28.535766911567762,0.9079,0.5262408863727134,0.5262408863727134,0.5262408863727134,0.0,False
msd,cqr,0,0.0,0.47,uncorrected,5000,2315,10000142,0.1,4501,-0.053705066847995364,25.33983669488582,28.535766911567762,0.8167,-3.195930216681943,3.195930216681943,3.195930216681943,0.0,False
msd,cqr,0,0.0,0.47,tighter,5000,2315,10000142,0.053000000000000005,4736,0.11643364984969751,29.06813229153315,28.535766911567762,0.9079,0.5323653799653943,0.5323653799653943,0.5323653799653943,0.0,False
msd,cqr,0,0.0,0.475,uncorrected,5000,2339,10000142,0.1,4501,-0.05609723966141089,25.287416366698416,28.535766911567762,0.8149,-3.248350544869346,3.248350544869346,3.248350544869346,0.0,False
msd,cqr,0,0.0,0.475,tighter,5000,2339,10000142,0.052500000000000005,4739,0.1170243267388843,29.081075953550478,28.535766911567762,0.9085,0.5453090419827203,0.5453090419827203,0.5453090419827203,0.0,False
msd,cqr,0,0.0,0.48,uncorrected,5000,2364,10000142,0.1,4501,-0.06050023648448144,25.19093230953538,28.535766911567762,0.8098,-3.3448346020323836,3.3448346020323836,3.3448346020323836,0.0,False
msd,cqr,0,0.0,0.48,tighter,5000,2364,10000142,0.052000000000000005,4741,0.1174212936730884,29.089774797067896,28.535766911567762,0.9087,0.5540078855001396,0.5540078855001396,0.5540078855001396,0.0,False
msd,cqr,0,0.0,0.485,uncorrected,5000,2391,10000142,0.1,4501,-0.06244334961767162,25.148352347261813,28.535766911567762,0.8088,-3.3874145643059483,3.3874145643059483,3.3874145643059483,0.0,False
msd,cqr,0,0.0,0.485,tighter,5000,2391,10000142,0.051500000000000004,4744,0.11833128121189918,29.10971559948962,28.535766911567762,0.9088,0.5739486879218507,0.5739486879218507,0.5739486879218507,0.0,False
msd,cqr,0,0.0,0.49,uncorrected,5000,2417,10000142,0.1,4501,-0.06384882885498777,25.117553701583905,28.535766911567762,0.8082,-3.4182132099838505,3.4182132099838505,3.4182132099838505,0.0,False
msd,cqr,0,0.0,0.49,tighter,5000,2417,10000142,0.051000000000000004,4746,0.12075695526270325,29.162870049329403,28.535766911567762,0.9098,0.6271031377616466,0.6271031377616466,0.6271031377616466,0.0,False
msd,cqr,0,0.0,0.495,uncorrected,5000,2445,10000142,0.1,4501,-0.06625291917033349,25.064872221961778,28.535766911567762,0.8065,-3.4708946896059873,3.4708946896059873,3.4708946896059873,0.0,False
msd,cqr,0,0.0,0.495,tighter,5000,2445,10000142,0.0505,4749,0.12162384521631653,29.181866442740418,28.535766911567762,0.91,0.6460995311726593,0.6460995311726593,0.6460995311726593,0.0,False
msd,cqr,0,0.0,0.5,uncorrected,5000,2472,10000142,0.1,4501,-0.07107380758494919,24.959230793620247,28.535766911567762,0.803,-3.5765361179475206,3.5765361179475206,3.5765361179475206,0.0,False
msd,cqr,0,0.0,0.5,tighter,5000,2472,10000142,0.05,4751,0.11831757214360084,29.109415188977753,28.535766911567762,0.9088,0.5736482774099877,0.5736482774099877,0.5736482774099877,0.0,False
msd,cqr,0,0.0,0.505,uncorrected,5000,2498,10000142,0.1,4501,-0.07355544354314769,24.904850035407087,28.535766911567762,0.8008,-3.6309168761606734,3.6309168761606734,3.6309168761606734,0.0,False
msd,cqr,0,0.0,0.505,tighter,5000,2498,10000142,0.0495,4754,0.11833128121189918,29.10971559948962,28.535766911567762,0.9088,0.5739486879218507,0.5739486879218507,0.5739486879218507,0.0,False
msd,cqr,0,0.0,0.51,uncorrected,5000,2525,10000142,0.1,4501,-0.0769742450446621,24.829932915827808,28.535766911567762,0.7981,-3.70583399573996,3.70583399573996,3.70583399573996,0.0,False
msd,cqr,0,0.0,0.51,tighter,5000,2525,10000142,0.049,4756,0.11833128121189918,29.10971559948962,28.535766911567762,0.9088,0.5739486879218507,0.5739486879218507,0.5739486879218507,0.0,False
msd,cqr,0,0.0,0.515,uncorrected,5000,2550,10000142,0.1,4501,-0.08029544663245032,24.757154529487146,28.535766911567762,0.7954,-3.77861238208062,3.77861238208062,3.77861238208062,0.0,False
msd,cqr,0,0.0,0.515,tighter,5000,2550,10000142,0.0485,4759,0.11831757214360084,29.109415188977753,28.535766911567762,0.9088,0.5736482774099877,0.5736482774099877,0.5736482774099877,0.0,False
msd,cqr,0,0.0,0.52,uncorrected,5000,2581,10000142,0.1,4501,-0.09075400787873045,24.527973255532565,28.535766911567762,0.7869,-4.007793656035189,4.007793656035189,4.007793656035189,0.0,False
msd,cqr,0,0.0,0.52,tighter,5000,2581,10000142,0.048,4761,0.11615416195683326,29.06200779794048,28.535766911567762,0.9079,0.5262408863727134,0.5262408863727134,0.5262408863727134,0.0,False
msd,cqr,0,0.0,0.525,uncorrected,5000,2603,10000142,0.1,4501,-0.0952595178367649,24.429242800388504,28.535766911567762,0.7835,-4.106524111179255,4.106524111179255,4.106524111179255,0.0,False
msd,cqr,0,0.0,0.525,tighter,5000,2603,10000142,0.0475,4764,0.11643364984969751,29.06813229153315,28.535766911567762,0.9079,0.5323653799653943,0.5323653799653943,0.5323653799653943,0.0,False
msd,cqr,0,0.0,0.53,uncorrected,5000,2645,10000142,0.1,4501,-0.10079214874166842,24.308004766853333,28.535766911567762,0.7793,-4.227762144714433,4.227762144714433,4.227762144714433,0.0,False
msd,cqr,0,0.0,0.53,tighter,5000,2645,10000142,0.047,4766,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.535,uncorrected,5000,2668,10000142,0.1,4501,-0.10191771771306957,24.28333987034271,28.535766911567762,0.7786,-4.252427041225049,4.252427041225049,4.252427041225049,0.0,False
msd,cqr,0,0.0,0.535,tighter,5000,2668,10000142,0.0465,4769,0.11350847806039055,29.004032213002013,28.535766911567762,0.9068,0.46826530143425404,0.46826530143425404,0.46826530143425404,0.0,False
msd,cqr,0,0.0,0.54,uncorrected,5000,2700,10000142,0.1,4501,-0.1055167653738972,24.204472968050098,28.535766911567762,0.7755,-4.331293943517663,4.331293943517663,4.331293943517663,0.0,False
msd,cqr,0,0.0,0.54,tighter,5000,2700,10000142,0.046,4771,0.10917916853408471,28.909162885451305,28.535766911567762,0.9047,0.3733959738835491,0.3733959738835491,0.3733959738835491,0.0,False
msd,cqr,0,0.0,0.545,uncorrected,5000,2733,10000142,0.1,4501,-0.10902265782899062,24.127647400910845,28.535766911567762,0.7721,-4.408119510656907,4.408119510656907,4.408119510656907,0.0,False
msd,cqr,0,0.0,0.545,tighter,5000,2733,10000142,0.0455,4774,0.10917916853408471,28.909162885451305,28.535766911567762,0.9047,0.3733959738835491,0.3733959738835491,0.3733959738835491,0.0,False
msd,cqr,0,0.0,0.55,uncorrected,5000,2756,10000142,0.1,4501,-0.1120004377097622,24.06239450707957,28.535766911567762,0.7699,-4.473372404488194,4.473372404488194,4.473372404488194,0.0,False
msd,cqr,0,0.0,0.55,tighter,5000,2756,10000142,0.045,4776,0.11350847806039055,29.004032213002013,28.535766911567762,0.9068,0.46826530143425404,0.46826530143425404,0.46826530143425404,0.0,False
msd,cqr,0,0.0,0.555,uncorrected,5000,2781,10000142,0.1,4501,-0.11239204022593652,24.053813215501577,28.535766911567762,0.7693,-4.48195369606619,4.48195369606619,4.48195369606619,0.0,False
msd,cqr,0,0.0,0.555,tighter,5000,2781,10000142,0.0445,4779,0.1148600190554202,29.033648895425987,28.535766911567762,0.9073,0.49788198385822113,0.49788198385822113,0.49788198385822113,0.0,False
msd,cqr,0,0.0,0.56,uncorrected,5000,2801,10000142,0.1,4501,-0.11320123459691966,24.036082827823684,28.535766911567762,0.7688,-4.499684083744078,4.499684083744078,4.499684083744078,0.0001,False
msd,cqr,0,0.0,0.56,tighter,5000,2801,10000142,0.044,4781,0.11615416195683326,29.06200779794048,28.535766911567762,0.9079,0.5262408863727134,0.5262408863727134,0.5262408863727134,0.0,False
msd,cqr,0,0.0,0.565,uncorrected,5000,2823,10000142,0.1,4501,-0.1197705060567319,23.892143005580124,28.535766911567762,0.7638,-4.643623905987638,4.643623905987638,4.643623905987638,0.0001,False
msd,cqr,0,0.0,0.565,tighter,5000,2823,10000142,0.04350000000000001,4784,0.1148600190554202,29.033648895425987,28.535766911567762,0.9073,0.49788198385822113,0.49788198385822113,0.49788198385822113,0.0,False
msd,cqr,0,0.0,0.57,uncorrected,5000,2847,10000142,0.1,4501,-0.12204894464035376,23.84222218454343,28.535766911567762,0.762,-4.69354472702433,4.69354472702433,4.69354472702433,0.0002,False
msd,cqr,0,0.0,0.57,tighter,5000,2847,10000142,0.04300000000000001,4786,0.11615416195683326,29.06200779794048,28.535766911567762,0.9079,0.5262408863727134,0.5262408863727134,0.5262408863727134,0.0,False
msd,cqr,0,0.0,0.575,uncorrected,5000,2873,10000142,0.1,4501,-0.12613210122604712,23.752764767846433,28.535766911567762,0.7596,-4.783002143721329,4.783002143721329,4.783002143721329,0.0002,False
msd,cqr,0,0.0,0.575,tighter,5000,2873,10000142,0.04250000000000001,4789,0.11615416195683326,29.06200779794048,28.535766911567762,0.9079,0.5262408863727134,0.5262408863727134,0.5262408863727134,0.0,False
msd,cqr,0,0.0,0.58,uncorrected,5000,2897,10000142,0.1,4501,-0.1270760038077351,23.732084912739406,28.535766911567762,0.7588,-4.803681998828354,4.803681998828354,4.803681998828354,0.0002,False
msd,cqr,0,0.0,0.58,tighter,5000,2897,10000142,0.04200000000000001,4791,0.11615416195683326,29.06200779794048,28.535766911567762,0.9079,0.5262408863727134,0.5262408863727134,0.5262408863727134,0.0,False
msd,cqr,0,0.0,0.585,uncorrected,5000,2928,10000142,0.1,4501,-0.13024649407262767,23.66262299943585,28.535766911567762,0.7563,-4.873143912131911,4.873143912131911,4.873143912131911,0.0002,False
msd,cqr,0,0.0,0.585,tighter,5000,2928,10000142,0.04150000000000001,4794,0.11643364984969751,29.06813229153315,28.535766911567762,0.9079,0.5323653799653943,0.5323653799653943,0.5323653799653943,0.0,False
msd,cqr,0,0.0,0.59,uncorrected,5000,2951,10000142,0.1,4501,-0.1318648759605442,23.62716605334921,28.535766911567762,0.7555,-4.9086008582185485,4.9086008582185485,4.9086008582185485,0.0002,False
msd,cqr,0,0.0,0.59,tighter,5000,2951,10000142,0.04100000000000001,4796,0.11615416195683326,29.06200779794048,28.535766911567762,0.9079,0.5262408863727134,0.5262408863727134,0.5262408863727134,0.0,False
msd,cqr,0,0.0,0.595,uncorrected,5000,2967,10000142,0.1,4501,-0.13256429967221073,23.61184245820678,28.535766911567762,0.755,-4.923924453360978,4.923924453360978,4.923924453360978,0.0002,False
msd,cqr,0,0.0,0.595,tighter,5000,2967,10000142,0.04050000000000001,4799,0.1174212936730884,29.089774797067896,28.535766911567762,0.9087,0.5540078855001396,0.5540078855001396,0.5540078855001396,0.0,False
msd,cqr,0,0.0,0.6,uncorrected,5000,2997,10000142,0.1,4501,-0.13727302071292133,23.508679620483463,28.535766911567762,0.7523,-5.027087291084295,5.027087291084295,5.027087291084295,0.0002,False
msd,cqr,0,0.0,0.6,tighter,5000,2997,10000142,0.04000000000000001,4801,0.11831757214360084,29.109415188977753,28.535766911567762,0.9088,0.5736482774099877,0.5736482774099877,0.5736482774099877,0.0,False
msd,cqr,0,0.0,0.605,uncorrected,5000,3022,10000142,0.1,4501,-0.1415452101408955,23.415080704584454,28.535766911567762,0.7489,-5.120686206983306,5.120686206983306,5.120686206983306,0.0002,False
msd,cqr,0,0.0,0.605,tighter,5000,3022,10000142,0.03950000000000001,4804,0.11833128121189918,29.10971559948962,28.535766911567762,0.9088,0.5739486879218507,0.5739486879218507,0.5739486879218507,0.0,False
msd,cqr,0,0.0,0.61,uncorrected,5000,3046,10000142,0.1,4501,-0.1461566409797207,23.31404938691136,28.535766911567762,0.7457,-5.221717524656403,5.221717524656403,5.221717524656403,0.0002,False
msd,cqr,0,0.0,0.61,tighter,5000,3046,10000142,0.03900000000000001,4806,0.1174212936730884,29.089774797067896,28.535766911567762,0.9087,0.5540078855001396,0.5540078855001396,0.5540078855001396,0.0,False
msd,cqr,0,0.0,0.615,uncorrected,5000,3074,10000142,0.1,4501,-0.14989510561819042,23.23214378717453,28.535766911567762,0.7423,-5.30362312439323,5.30362312439323,5.30362312439323,0.0002,False
msd,cqr,0,0.0,0.615,tighter,5000,3074,10000142,0.038500000000000006,4809,0.1174212936730884,29.089774797067896,28.535766911567762,0.9087,0.5540078855001396,0.5540078855001396,0.5540078855001396,0.0,False
msd,cqr,0,0.0,0.62,uncorrected,5000,3094,10000142,0.1,4501,-0.1527123174399868,23.170421811399912,28.535766911567762,0.7396,-5.3653451001678505,5.3653451001678505,5.3653451001678505,0.0002,False
msd,cqr,0,0.0,0.62,tighter,5000,3094,10000142,0.038000000000000006,4811,0.1174212936730884,29.089774797067896,28.535766911567762,0.9087,0.5540078855001396,0.5540078855001396,0.5540078855001396,0.0,False
msd,cqr,0,0.0,0.625,uncorrected,5000,3113,10000142,0.1,4501,-0.15427647162995517,23.136152933825965,28.535766911567762,0.738,-5.39961397774179,5.39961397774179,5.39961397774179,0.0002,False
msd,cqr,0,0.0,0.625,tighter,5000,3113,10000142,0.037500000000000006,4814,0.11833128121189918,29.10971559948962,28.535766911567762,0.9088,0.5739486879218507,0.5739486879218507,0.5739486879218507,0.0,False
msd,cqr,0,0.0,0.63,uncorrected,5000,3140,10000142,0.1,4501,-0.15709212976975218,23.07446499749487,28.535766911567762,0.7351,-5.461301914072883,5.461301914072883,5.461301914072883,0.0002,False
msd,cqr,0,0.0,0.63,tighter,5000,3140,10000142,0.037,4816,0.11831757214360084,29.109415188977753,28.535766911567762,0.9088,0.5736482774099877,0.5736482774099877,0.5736482774099877,0.0,False
msd,cqr,0,0.0,0.635,uncorrected,5000,3167,10000142,0.1,4501,-0.1595262711071393,23.021135669719165,28.535766911567762,0.7336,-5.5146312418486,5.5146312418486,5.5146312418486,0.0002,False
msd,cqr,0,0.0,0.635,tighter,5000,3167,10000142,0.0365,4819,0.11831757214360084,29.109415188977753,28.535766911567762,0.9088,0.5736482774099877,0.5736482774099877,0.5736482774099877,0.0,False
msd,cqr,0,0.0,0.64,uncorrected,5000,3193,10000142,0.1,4501,-0.1613284106878735,22.981654537126673,28.535766911567762,0.732,-5.55411237444108,5.55411237444108,5.55411237444108,0.0003,False
msd,cqr,0,0.0,0.64,tighter,5000,3193,10000142,0.036,4821,0.11831757214360084,29.109415188977753,28.535766911567762,0.9088,0.5736482774099877,0.5736482774099877,0.5736482774099877,0.0,False
msd,cqr,0,0.0,0.645,uncorrected,5000,3225,10000142,0.1,4501,-0.16668192278117722,22.86437677631668,28.535766911567762,0.7264,-5.6713901352510865,5.6713901352510865,5.6713901352510865,0.0003,False
msd,cqr,0,0.0,0.645,tighter,5000,3225,10000142,0.0355,4824,0.11615416195683326,29.06200779794048,28.535766911567762,0.9079,0.5262408863727134,0.5262408863727134,0.5262408863727134,0.0,False
msd,cqr,0,0.0,0.65,uncorrected,5000,3248,10000142,0.1,4501,-0.17206034618897215,22.746553290918495,28.535766911567762,0.7212,-5.789213620649257,5.789213620649257,5.789213620649257,0.0003,False
msd,cqr,0,0.0,0.65,tighter,5000,3248,10000142,0.034999999999999996,4826,0.11615416195683326,29.06200779794048,28.535766911567762,0.9079,0.5262408863727134,0.5262408863727134,0.5262408863727134,0.0,False
msd,cqr,0,0.0,0.655,uncorrected,5000,3271,10000142,0.1,4501,-0.17994186836762205,22.573910826573783,28.535766911567762,0.7131,-5.961856084993971,5.961856084993971,5.961856084993971,0.0004,False
msd,cqr,0,0.0,0.655,tighter,5000,3271,10000142,0.034499999999999996,4829,0.1148600190554202,29.033648895425987,28.535766911567762,0.9073,0.49788198385822113,0.49788198385822113,0.49788198385822113,0.0,False
msd,cqr,0,0.0,0.66,uncorrected,5000,3300,10000142,0.1,4501,-0.18681690308756982,22.423333758436033,28.535766911567762,0.7068,-6.112433153131724,6.112433153131724,6.112433153131724,0.0006,False
msd,cqr,0,0.0,0.66,tighter,5000,3300,10000142,0.033999999999999996,4831,0.11388703797464406,29.012327698525663,28.535766911567762,0.9068,0.476560786957903,0.476560786957903,0.476560786957903,0.0,False
msd,cqr,0,0.0,0.665,uncorrected,5000,3329,10000142,0.1,4501,-0.19710752922577635,22.197967792567848,28.535766911567762,0.6987,-6.337799118999908,6.337799118999908,6.337799118999908,0.0006,False
msd,cqr,0,0.0,0.665,tighter,5000,3329,10000142,0.033499999999999995,4834,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,0.0,0.67,uncorrected,5000,3362,10000142,0.1,4501,-0.2028482296645161,22.07224575371804,28.535766911567762,0.694,-6.46352115784972,6.46352115784972,6.46352115784972,0.0006,False
msd,cqr,0,0.0,0.67,tighter,5000,3362,10000142,0.032999999999999995,4836,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,0.0,0.675,uncorrected,5000,3397,10000142,0.1,4501,-0.21331284004730955,21.843103628465887,28.535766911567762,0.685,-6.6926632831018695,6.6926632831018695,6.6926632831018695,0.0008,False
msd,cqr,0,0.0,0.675,tighter,5000,3397,10000142,0.032499999999999994,4839,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.68,uncorrected,5000,3418,10000142,0.1,4501,-0.21759018513865624,21.74944799609019,28.535766911567762,0.6815,-6.786318915477574,6.786318915477574,6.786318915477574,0.0008,False
msd,cqr,0,0.0,0.68,tighter,5000,3418,10000142,0.031999999999999994,4841,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,0.0,0.685,uncorrected,5000,3439,10000142,0.1,4501,-0.22487226683182493,21.590004764846835,28.535766911567762,0.6741,-6.945762146720924,6.945762146720924,6.945762146720924,0.0009,False
msd,cqr,0,0.0,0.685,tighter,5000,3439,10000142,0.03149999999999999,4844,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.69,uncorrected,5000,3470,10000142,0.1,4501,-0.2328488658071517,21.41539573503018,28.535766911567762,0.6659,-7.120371176537581,7.120371176537581,7.120371176537581,0.0012,False
msd,cqr,0,0.0,0.69,tighter,5000,3470,10000142,0.031000000000000007,4846,0.11388703797464406,29.012327698525663,28.535766911567762,0.9068,0.476560786957903,0.476560786957903,0.476560786957903,0.0,False
msd,cqr,0,0.0,0.695,uncorrected,5000,3502,10000142,0.1,4501,-0.24109527680583154,21.23493311348959,28.535766911567762,0.6578,-7.300833798078177,7.300833798078177,7.300833798078177,0.0014,False
msd,cqr,0,0.0,0.695,tighter,5000,3502,10000142,0.030500000000000006,4849,0.11643364984969751,29.06813229153315,28.535766911567762,0.9079,0.5323653799653943,0.5323653799653943,0.5323653799653943,0.0,False
msd,cqr,0,0.0,0.7,uncorrected,5000,3518,10000142,0.1,4501,-0.24448925797493382,21.160664011065048,28.535766911567762,0.6559,-7.375102900502714,7.375102900502714,7.375102900502714,0.0014,False
msd,cqr,0,0.0,0.7,tighter,5000,3518,10000142,0.030000000000000006,4851,0.11615416195683326,29.06200779794048,28.535766911567762,0.9079,0.5262408863727134,0.5262408863727134,0.5262408863727134,0.0,False
msd,cqr,0,0.0,0.705,uncorrected,5000,3536,10000142,0.1,4501,-0.2468975539831616,21.10796425405637,28.535766911567762,0.654,-7.4278026575113865,7.4278026575113865,7.4278026575113865,0.0014,False
msd,cqr,0,0.0,0.705,tighter,5000,3536,10000142,0.029500000000000005,4854,0.1148600190554202,29.033648895425987,28.535766911567762,0.9073,0.49788198385822113,0.49788198385822113,0.49788198385822113,0.0,False
msd,cqr,0,0.0,0.71,uncorrected,5000,3558,10000142,0.1,4501,-0.25357643324417845,20.961826278959443,28.535766911567762,0.649,-7.5739406326083145,7.5739406326083145,7.5739406326083145,0.0015,False
msd,cqr,0,0.0,0.71,tighter,5000,3558,10000142,0.029000000000000005,4856,0.1148600190554202,29.033648895425987,28.535766911567762,0.9073,0.49788198385822113,0.49788198385822113,0.49788198385822113,0.0,False
msd,cqr,0,0.0,0.715,uncorrected,5000,3579,10000142,0.1,4501,-0.25956234719152416,20.83087036961216,28.535766911567762,0.6431,-7.704896541955601,7.704896541955601,7.704896541955601,0.0019,False
msd,cqr,0,0.0,0.715,tighter,5000,3579,10000142,0.028500000000000004,4859,0.1148600190554202,29.033648895425987,28.535766911567762,0.9073,0.49788198385822113,0.49788198385822113,0.49788198385822113,0.0,False
msd,cqr,0,0.0,0.72,uncorrected,5000,3609,10000142,0.1,4501,-0.2670392730414387,20.667363756051145,28.535766911567762,0.6368,-7.868403155516612,7.868403155516612,7.868403155516612,0.0022,False
msd,cqr,0,0.0,0.72,tighter,5000,3609,10000142,0.028000000000000004,4861,0.11643364984969751,29.06813229153315,28.535766911567762,0.9079,0.5323653799653943,0.5323653799653943,0.5323653799653943,0.0,False
msd,cqr,0,0.0,0.725,uncorrected,5000,3640,10000142,0.1,4501,-0.27019340340645237,20.598404983975787,28.535766911567762,0.6346,-7.937361927591978,7.937361927591978,7.937361927591978,0.0023,False
msd,cqr,0,0.0,0.725,tighter,5000,3640,10000142,0.027500000000000004,4864,0.11831757214360084,29.109415188977753,28.535766911567762,0.9088,0.5736482774099877,0.5736482774099877,0.5736482774099877,0.0,False
msd,cqr,0,0.0,0.73,uncorrected,5000,3668,10000142,0.1,4501,-0.28011075216812864,20.381617305663205,28.535766911567762,0.6252,-8.154149605904552,8.154149605904552,8.154149605904552,0.0026,False
msd,cqr,0,0.0,0.73,tighter,5000,3668,10000142,0.027000000000000003,4866,0.1148600190554202,29.033648895425987,28.535766911567762,0.9073,0.49788198385822113,0.49788198385822113,0.49788198385822113,0.0,False
msd,cqr,0,0.0,0.735,uncorrected,5000,3694,10000142,0.1,4501,-0.2888874186155278,20.189857784788117,28.535766911567762,0.6169,-8.345909126779647,8.345909126779647,8.345909126779647,0.0033,False
msd,cqr,0,0.0,0.735,tighter,5000,3694,10000142,0.026500000000000003,4869,0.11831757214360084,29.109415188977753,28.535766911567762,0.9088,0.5736482774099877,0.5736482774099877,0.5736482774099877,0.0,False
msd,cqr,0,0.0,0.74,uncorrected,5000,3725,10000142,0.1,4501,-0.30240902687902416,19.89458560961227,28.535766911567762,0.6047,-8.64118130195549,8.64118130195549,8.64118130195549,0.0037,False
msd,cqr,0,0.0,0.74,tighter,5000,3725,10000142,0.026000000000000002,4871,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.745,uncorrected,5000,3750,10000142,0.1,4501,-0.3127982408132016,19.66784193111355,28.535766911567762,0.597,-8.867924980454212,8.867924980454212,8.867924980454212,0.0045,False
msd,cqr,0,0.0,0.745,tighter,5000,3750,10000142,0.025500000000000002,4874,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,0.0,0.75,uncorrected,5000,3774,10000142,0.1,4501,-0.3212588800069768,19.483413395861067,28.535766911567762,0.5889,-9.052353515706692,9.052353515706692,9.052353515706692,0.0058,False
msd,cqr,0,0.0,0.75,tighter,5000,3774,10000142,0.025,4876,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,0.0,0.755,uncorrected,5000,3794,10000142,0.1,4501,-0.3289730323430974,19.315428891047997,28.535766911567762,0.582,-9.220338020519767,9.220338020519767,9.220338020519767,0.0069,False
msd,cqr,0,0.0,0.755,tighter,5000,3794,10000142,0.0245,4879,0.10208472568969384,28.753700445562295,28.535766911567762,0.9018,0.2179335339945372,0.2179335339945372,0.2179335339945372,0.0,False
msd,cqr,0,0.0,0.76,uncorrected,5000,3819,10000142,0.1,4501,-0.33942923333044017,19.087968385787924,28.535766911567762,0.5726,-9.447798525779834,9.447798525779834,9.447798525779834,0.0077,False
msd,cqr,0,0.0,0.76,tighter,5000,3819,10000142,0.024,4881,0.09094173665492611,28.50952112084322,28.535766911567762,0.8965,-0.02624579072454282,0.02624579072454282,0.02624579072454282,0.0,False
msd,cqr,0,0.0,0.765,uncorrected,5000,3843,10000142,0.1,4501,-0.35435900475378,18.763691574739973,28.535766911567762,0.5602,-9.772075336827786,9.772075336827786,9.772075336827786,0.0095,False
msd,cqr,0,0.0,0.765,tighter,5000,3843,10000142,0.0235,4884,0.09094173665492611,28.50952112084322,28.535766911567762,0.8965,-0.02624579072454282,0.02624579072454282,0.02624579072454282,0.0,False
msd,cqr,0,0.0,0.77,uncorrected,5000,3862,10000142,0.1,4501,-0.371509709986633,18.392006581510508,28.535766911567762,0.5449,-10.143760330057258,10.143760330057258,10.143760330057258,0.0124,False
msd,cqr,0,0.0,0.77,tighter,5000,3862,10000142,0.023,4886,0.09370699655680115,28.57011700704626,28.535766911567762,0.8978,0.034350095478504115,0.034350095478504115,0.034350095478504115,0.0,False
msd,cqr,0,0.0,0.775,uncorrected,5000,3885,10000142,0.1,4501,-0.3820949584569394,18.163090864943996,28.535766911567762,0.533,-10.372676046623766,10.372676046623766,10.372676046623766,0.0138,False
msd,cqr,0,0.0,0.775,tighter,5000,3885,10000142,0.0225,4889,0.09828808691792335,28.670503675952226,28.535766911567762,0.9,0.13473676438445828,0.13473676438445828,0.13473676438445828,0.0,False
msd,cqr,0,0.0,0.78,uncorrected,5000,3902,10000142,0.1,4501,-0.3881417201790387,18.03248737744318,28.535766911567762,0.5282,-10.503279534124577,10.503279534124577,10.503279534124577,0.0151,False
msd,cqr,0,0.0,0.78,tighter,5000,3902,10000142,0.022,4891,0.10136541855005676,28.737938074166777,28.535766911567762,0.9013,0.2021711625990205,0.2021711625990205,0.2021711625990205,0.0,False
msd,cqr,0,0.0,0.785,uncorrected,5000,3923,10000142,0.1,4501,-0.3985724417558518,17.80760073532387,28.535766911567762,0.5195,-10.728166176243892,10.728166176243892,10.728166176243892,0.0169,False
msd,cqr,0,0.0,0.785,tighter,5000,3923,10000142,0.0215,4894,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,0.0,0.79,uncorrected,5000,3948,10000142,0.1,4501,-0.412986729401302,17.497579354049307,28.535766911567762,0.5067,-11.038187557518452,11.038187557518452,11.038187557518452,0.02,False
msd,cqr,0,0.0,0.79,tighter,5000,3948,10000142,0.020999999999999998,4896,0.09828808691792335,28.670503675952226,28.535766911567762,0.9,0.13473676438445828,0.13473676438445828,0.13473676438445828,0.0,False
msd,cqr,0,0.0,0.795,uncorrected,5000,3980,10000142,0.1,4501,-0.4289126222156903,17.15627003472378,28.535766911567762,0.4939,-11.379496876843984,11.379496876843984,11.379496876843984,0.024,False
msd,cqr,0,0.0,0.795,tighter,5000,3980,10000142,0.020499999999999997,4899,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,0.0,0.8,uncorrected,5000,4008,10000142,0.1,4501,-0.4402348655177306,16.91453200907882,28.535766911567762,0.4848,-11.621234902488942,11.621234902488942,11.621234902488942,0.0266,False
msd,cqr,0,0.0,0.8,tighter,5000,4008,10000142,0.019999999999999997,4901,0.10208472568969384,28.753700445562295,28.535766911567762,0.9018,0.2179335339945372,0.2179335339945372,0.2179335339945372,0.0,False
msd,cqr,0,0.0,0.805,uncorrected,5000,4031,10000142,0.1,4501,-0.44762620370407447,16.756985038231136,28.535766911567762,0.4777,-11.778781873336621,11.778781873336621,11.778781873336621,0.028,False
msd,cqr,0,0.0,0.805,tighter,5000,4031,10000142,0.019499999999999997,4904,0.10208472568969384,28.753700445562295,28.535766911567762,0.9018,0.2179335339945372,0.2179335339945372,0.2179335339945372,0.0,False
msd,cqr,0,0.0,0.81,uncorrected,5000,4054,10000142,0.1,4501,-0.4582314231574055,16.53155047025023,28.535766911567762,0.4686,-12.004216441317526,12.004216441317526,12.004216441317526,0.0324,False
msd,cqr,0,0.0,0.81,tighter,5000,4054,10000142,0.018999999999999996,4906,0.09828808691792335,28.670503675952226,28.535766911567762,0.9,0.13473676438445828,0.13473676438445828,0.13473676438445828,0.0,False
msd,cqr,0,0.0,0.815,uncorrected,5000,4089,10000142,0.1,4501,-0.479628184470123,16.07911340468167,28.535766911567762,0.4506,-12.45665350688609,12.45665350688609,12.45665350688609,0.0386,False
msd,cqr,0,0.0,0.815,tighter,5000,4089,10000142,0.018500000000000006,4909,0.09828808691792335,28.670503675952226,28.535766911567762,0.9,0.13473676438445828,0.13473676438445828,0.13473676438445828,0.0,False
msd,cqr,0,0.0,0.82,uncorrected,5000,4112,10000142,0.1,4501,-0.49282391619449645,15.801771870826174,28.535766911567762,0.4405,-12.733995040741583,12.733995040741583,12.733995040741583,0.0432,False
msd,cqr,0,0.0,0.82,tighter,5000,4112,10000142,0.018000000000000006,4911,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,0.0,0.825,uncorrected,5000,4125,10000142,0.1,4501,-0.5053108670889851,15.54051034396043,28.535766911567762,0.4322,-12.995256567607333,12.995256567607333,12.995256567607333,0.0473,False
msd,cqr,0,0.0,0.825,tighter,5000,4125,10000142,0.017500000000000005,4914,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,0.0,0.83,uncorrected,5000,4144,10000142,0.1,4501,-0.5282869113561589,15.063056777615845,28.535766911567762,0.4146,-13.472710133951914,13.472710133951914,13.472710133951914,0.0567,False
msd,cqr,0,0.0,0.83,tighter,5000,4144,10000142,0.017000000000000005,4916,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.835,uncorrected,5000,4170,10000142,0.1,4501,-0.5674972939068714,14.260565907612314,28.535766911567762,0.3862,-14.275201003955445,14.275201003955445,14.275201003955445,0.0762,False
msd,cqr,0,0.0,0.835,tighter,5000,4170,10000142,0.016500000000000004,4919,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,0.0,0.84,uncorrected,5000,4193,10000142,0.1,4501,-0.5901026041375921,13.805552861064081,28.535766911567762,0.3694,-14.730214050503674,14.730214050503674,14.730214050503674,0.0867,False
msd,cqr,0,0.0,0.84,tighter,5000,4193,10000142,0.016000000000000004,4921,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.845,uncorrected,5000,4219,10000142,0.1,4501,-0.6295514580180013,13.027549655861858,28.535766911567762,0.3423,-15.508217255705901,15.508217255705901,15.508217255705901,0.112,False
msd,cqr,0,0.0,0.845,tighter,5000,4219,10000142,0.015500000000000003,4924,0.12998655569223816,29.36512077337472,28.535766911567762,0.9122,0.8293538618069634,0.8293538618069634,0.8293538618069634,0.0,False
msd,cqr,0,0.0,0.85,uncorrected,5000,4232,10000142,0.1,4501,-0.6491499965214154,12.649658746399526,28.535766911567762,0.3287,-15.886108165168235,15.886108165168235,15.886108165168235,0.1276,False
msd,cqr,0,0.0,0.85,tighter,5000,4232,10000142,0.015000000000000003,4926,0.1337243578255657,29.447028239854472,28.535766911567762,0.9135,0.911261328286712,0.911261328286712,0.911261328286712,0.0,False
msd,cqr,0,0.0,0.855,uncorrected,5000,4255,10000142,0.1,4501,-0.6741782235676685,12.175709974479474,28.535766911567762,0.3124,-16.36005693708828,16.36005693708828,16.36005693708828,0.1437,False
msd,cqr,0,0.0,0.855,tighter,5000,4255,10000142,0.014500000000000002,4929,0.14234858210532741,29.63601319301988,28.535766911567762,0.9176,1.1002462814521154,1.1002462814521154,1.1002462814521154,0.0,False
msd,cqr,0,0.0,0.86,uncorrected,5000,4280,10000142,0.1,4501,-0.7220847643600237,11.295577586354183,28.535766911567762,0.2825,-17.24018932521357,17.24018932521357,17.24018932521357,0.1793,False
msd,cqr,0,0.0,0.86,tighter,5000,4280,10000142,0.014000000000000002,4931,0.13762969608655928,29.532606970695337,28.535766911567762,0.9152,0.9968400591275735,0.9968400591275735,0.9968400591275735,0.0,False
msd,cqr,0,0.0,0.865,uncorrected,5000,4304,10000142,0.1,4501,-0.773995382072868,10.385996299176366,28.535766911567762,0.2533,-18.149770612391393,18.149770612391393,18.149770612391393,0.2202,False
msd,cqr,0,0.0,0.865,tighter,5000,4304,10000142,0.013500000000000002,4934,0.147657286927372,29.75234427389371,28.535766911567762,0.9199,1.2165773623259477,1.2165773623259477,1.2165773623259477,0.0,False
msd,cqr,0,0.0,0.87,uncorrected,5000,4327,10000142,0.1,4501,-0.8080087885697671,9.816595301591573,28.535766911567762,0.233,-18.719171609976186,18.719171609976186,18.719171609976186,0.2501,False
msd,cqr,0,0.0,0.87,tighter,5000,4327,10000142,0.013000000000000001,4936,0.15196046021275367,29.84664087094637,28.535766911567762,0.9211,1.3108739593786038,1.3108739593786038,1.3108739593786038,0.0,False
msd,cqr,0,0.0,0.875,uncorrected,5000,4367,10000142,0.1,4501,-0.8801339163202588,8.679330469848141,28.535766911567762,0.1961,-19.856436441719627,19.856436441719627,19.856436441719627,0.312,False
msd,cqr,0,0.0,0.875,tighter,5000,4367,10000142,0.0125,4939,0.15196046021275367,29.84664087094637,28.535766911567762,0.9211,1.3108739593786038,1.3108739593786038,1.3108739593786038,0.0,False
msd,cqr,0,0.0,0.88,uncorrected,5000,4403,10000142,0.1,4501,-0.9942278773652837,7.081281005107016,28.535766911567762,0.1468,-21.454485906460743,21.454485906460743,21.454485906460743,0.4101,False
msd,cqr,0,0.0,0.88,tighter,5000,4403,10000142,0.012,4941,0.147657286927372,29.75234427389371,28.535766911567762,0.9199,1.2165773623259477,1.2165773623259477,1.2165773623259477,0.0,False
msd,cqr,0,0.0,0.885,uncorrected,5000,4432,10000142,0.1,4501,-1.1070744925433045,5.742681143657181,28.535766911567762,0.1123,-22.793085767910576,22.793085767910576,22.793085767910576,0.5052,False
msd,cqr,0,0.0,0.885,tighter,5000,4432,10000142,0.0115,4944,0.1337243578255657,29.447028239854472,28.535766911567762,0.9135,0.911261328286712,0.911261328286712,0.911261328286712,0.0,False
msd,cqr,0,0.0,0.89,uncorrected,5000,4453,10000142,0.1,4501,-1.2265126605029983,4.562355304649402,28.535766911567762,0.082,-23.973411606918358,23.973411606918358,23.973411606918358,0.5951,False
msd,cqr,0,0.0,0.89,tighter,5000,4453,10000142,0.011,4946,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.895,uncorrected,5000,4483,10000142,0.1,4501,-1.6003682696377373,2.1404655175990297,28.535766911567762,0.0263,-26.39530139396873,26.39530139396873,26.39530139396873,0.7978,False
msd,cqr,0,0.0,0.895,tighter,5000,4483,10000142,0.010499999999999999,4949,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.9,uncorrected,5000,4502,10000142,0.1,4501,-47.75544333457947,0.0,28.535766911567762,0.0,-28.53576691156776,28.53576691156776,28.53576691156776,1.0,False
msd,cqr,0,0.0,0.9,tighter,5000,4502,10000142,0.009999999999999998,4951,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,0.0,0.905,uncorrected,5000,4525,10000142,0.1,4501,-47.75544333457947,0.0,28.535766911567762,0.0,-28.53576691156776,28.53576691156776,28.53576691156776,1.0,False
msd,cqr,0,0.0,0.905,tighter,5000,4525,10000142,0.009499999999999998,4954,0.12998655569223816,29.36512077337472,28.535766911567762,0.9122,0.8293538618069634,0.8293538618069634,0.8293538618069634,0.0,False
msd,cqr,0,0.0,0.91,uncorrected,5000,4544,10000142,0.1,4501,-47.75544333457947,0.0,28.535766911567762,0.0,-28.53576691156776,28.53576691156776,28.53576691156776,1.0,False
msd,cqr,0,0.0,0.91,tighter,5000,4544,10000142,0.008999999999999998,4956,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.915,uncorrected,5000,4564,10000142,0.1,4501,-47.75544333457947,0.0,28.535766911567762,0.0,-28.53576691156776,28.53576691156776,28.53576691156776,1.0,False
msd,cqr,0,0.0,0.915,tighter,5000,4564,10000142,0.008499999999999997,4959,0.11310758632140383,28.995247364178606,28.535766911567762,0.9065,0.4594804526108512,0.4594804526108512,0.4594804526108512,0.0,False
msd,cqr,0,0.0,0.92,uncorrected,5000,4601,10000142,0.1,4501,-47.75544333457947,0.0,28.535766911567762,0.0,-28.53576691156776,28.53576691156776,28.53576691156776,1.0,False
msd,cqr,0,0.0,0.92,tighter,5000,4601,10000142,0.007999999999999997,4961,0.147657286927372,29.75234427389371,28.535766911567762,0.9199,1.2165773623259477,1.2165773623259477,1.2165773623259477,0.0,False
msd,cqr,0,0.0,0.925,uncorrected,5000,4629,10000142,0.1,4501,-47.75544333457947,0.0,28.535766911567762,0.0,-28.53576691156776,28.53576691156776,28.53576691156776,1.0,False
msd,cqr,0,0.0,0.925,tighter,5000,4629,10000142,0.007499999999999996,4964,0.12998655569223816,29.36512077337472,28.535766911567762,0.9122,0.8293538618069634,0.8293538618069634,0.8293538618069634,0.0,False
msd,cqr,0,0.0,0.93,uncorrected,5000,4657,10000142,0.1,4501,-47.75544333457947,0.0,28.535766911567762,0.0,-28.53576691156776,28.53576691156776,28.53576691156776,1.0,False
msd,cqr,0,0.0,0.93,tighter,5000,4657,10000142,0.006999999999999996,4966,0.148248104122208,29.765291010466576,28.535766911567762,0.9202,1.229524098898811,1.229524098898811,1.229524098898811,0.0,False
msd,cqr,0,0.0,0.935,uncorrected,5000,4691,10000142,0.1,4501,-47.75544333457947,0.0,28.535766911567762,0.0,-28.53576691156776,28.53576691156776,28.53576691156776,1.0,False
msd,cqr,0,0.0,0.935,tighter,5000,4691,10000142,0.006499999999999995,4969,0.12998655569223816,29.36512077337472,28.535766911567762,0.9122,0.8293538618069634,0.8293538618069634,0.8293538618069634,0.0,False
msd,cqr,0,0.0,0.94,uncorrected,5000,4711,10000142,0.1,4501,-47.75544333457947,0.0,28.535766911567762,0.0,-28.53576691156776,28.53576691156776,28.53576691156776,1.0,False
msd,cqr,0,0.0,0.94,tighter,5000,4711,10000142,0.006000000000000005,4971,0.147657286927372,29.75234427389371,28.535766911567762,0.9199,1.2165773623259477,1.2165773623259477,1.2165773623259477,0.0,False
msd,cqr,0,0.0,0.945,uncorrected,5000,4737,10000142,0.1,4501,-47.75544333457947,0.0,28.535766911567762,0.0,-28.53576691156776,28.53576691156776,28.53576691156776,1.0,False
msd,cqr,0,0.0,0.945,tighter,5000,4737,10000142,0.005500000000000005,4974,0.15196046021275367,29.84664087094637,28.535766911567762,0.9211,1.3108739593786038,1.3108739593786038,1.3108739593786038,0.0,False
msd,cqr,0,0.0,0.95,uncorrected,5000,4762,10000142,0.1,4501,-47.75544333457947,0.0,28.535766911567762,0.0,-28.53576691156776,28.53576691156776,28.53576691156776,1.0,False
msd,cqr,0,0.0,0.95,tighter,5000,4762,10000142,0.0050000000000000044,4976,0.17823615629653589,30.422427287521213,28.535766911567762,0.9284,1.8866603759534577,1.8866603759534577,1.8866603759534577,0.0,False


==> anc/experiment_code/reference/checks/original/real/msd/rep00/dirac.csv <==
dataset,score,rep,delta_train,delta_cal,method,n_cal,n_cal_replaced,mask_seed,calibration_score_target,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
msd,absolute,0,0.0,0.0,uncorrected,5000,0,908943,200.0,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,0.0,0.005,uncorrected,5000,30,908943,200.0,0.1,4501,1.409041064498482,30.87669695780775,29.820264737576373,0.9028,1.0564322202313807,1.0564322202313807,1.0564322202313807,0.0,False
msd,absolute,0,0.0,0.01,uncorrected,5000,58,908943,200.0,0.1,4501,1.4740147254288676,32.300482317463626,29.820264737576373,0.909,2.480217579887252,2.480217579887252,2.480217579887252,0.0,False
msd,absolute,0,0.0,0.015,uncorrected,5000,79,908943,200.0,0.1,4501,1.530928402199398,33.547647069914454,29.820264737576373,0.9141,3.727382332338075,3.727382332338075,3.727382332338075,0.0,False
msd,absolute,0,0.0,0.02,uncorrected,5000,105,908943,200.0,0.1,4501,1.581670185891205,34.65956546436394,29.820264737576373,0.9168,4.839300726787567,4.839300726787567,4.839300726787567,0.0,False
msd,absolute,0,0.0,0.025,uncorrected,5000,128,908943,200.0,0.1,4501,1.6388172062784692,35.91184353843644,29.820264737576373,0.9223,6.091578800860064,6.091578800860064,6.091578800860064,0.0,False
msd,absolute,0,0.0,0.03,uncorrected,5000,146,908943,200.0,0.1,4501,1.6977907661767504,37.204147065552206,29.820264737576373,0.9258,7.383882327975835,7.383882327975835,7.383882327975835,0.0,False
msd,absolute,0,0.0,0.035,uncorrected,5000,176,908943,200.0,0.1,4501,1.8123995486191635,39.71560023277217,29.820264737576373,0.9343,9.895335495195802,9.895335495195802,9.895335495195802,0.0,False
msd,absolute,0,0.0,0.04,uncorrected,5000,203,908943,200.0,0.1,4501,1.9002488629802476,41.64066595712979,29.820264737576373,0.9409,11.820401219553409,11.820401219553409,11.820401219553409,0.0,False
msd,absolute,0,0.0,0.045,uncorrected,5000,237,908943,200.0,0.1,4501,2.032071094838974,44.52932208501381,29.820264737576373,0.9484,14.709057347437437,14.709057347437437,14.709057347437437,0.0,False
msd,absolute,0,0.0,0.05,uncorrected,5000,258,908943,200.0,0.1,4501,2.106071668370373,46.150916615650296,29.820264737576373,0.953,16.33065187807393,16.33065187807393,16.33065187807393,0.0,False
msd,absolute,0,0.0,0.055,uncorrected,5000,283,908943,200.0,0.1,4501,2.2330424661475488,48.933261959753054,29.820264737576373,0.9612,19.112997222176688,19.112997222176688,19.112997222176688,0.0,False
msd,absolute,0,0.0,0.06,uncorrected,5000,308,908943,200.0,0.1,4501,2.3604897141731875,51.7260478866805,29.820264737576373,0.9663,21.905783149104128,21.905783149104128,21.905783149104128,0.0,False
msd,absolute,0,0.0,0.065,uncorrected,5000,334,908943,200.0,0.1,4501,2.4841450678094636,54.43574100892944,29.820264737576373,0.9727,24.615476271353057,24.615476271353057,24.615476271353057,0.0,False
msd,absolute,0,0.0,0.07,uncorrected,5000,355,908943,200.0,0.1,4501,2.582028320906029,56.58068313961374,29.820264737576373,0.9764,26.76041840203735,26.76041840203735,26.76041840203735,0.0,False
msd,absolute,0,0.0,0.075,uncorrected,5000,381,908943,200.0,0.1,4501,2.730090485317341,59.82520929050513,29.820264737576373,0.9816,30.004944552928755,30.004944552928755,30.004944552928755,0.0,False
msd,absolute,0,0.0,0.08,uncorrected,5000,416,908943,200.0,0.1,4501,2.9302462357548222,64.2112762450693,29.820264737576373,0.9864,34.39101150749292,34.39101150749292,34.39101150749292,0.0,False
msd,absolute,0,0.0,0.085,uncorrected,5000,454,908943,200.0,0.1,4501,3.2878690804818804,72.04796211607814,29.820264737576373,0.9926,42.227697378501766,42.227697378501766,42.227697378501766,0.0,False
msd,absolute,0,0.0,0.09,uncorrected,5000,474,908943,200.0,0.1,4501,3.640428802248814,79.77369840780304,29.820264737576373,0.9951,49.95343367022667,49.95343367022667,49.95343367022667,0.0,False
msd,absolute,0,0.0,0.095,uncorrected,5000,500,908943,200.0,0.1,4501,200.0,4382.653953211456,29.820264737576373,1.0,4352.833688473879,4352.833688473879,4352.833688473879,0.0,False
msd,absolute,0,0.0,0.096,uncorrected,5000,504,908943,200.0,0.1,4501,200.0,4382.653953211456,29.820264737576373,1.0,4352.833688473879,4352.833688473879,4352.833688473879,0.0,False
msd,absolute,0,0.0,0.097,uncorrected,5000,512,908943,200.0,0.1,4501,200.0,4382.653953211456,29.820264737576373,1.0,4352.833688473879,4352.833688473879,4352.833688473879,0.0,False
msd,absolute,0,0.0,0.098,uncorrected,5000,519,908943,200.0,0.1,4501,200.0,4382.653953211456,29.820264737576373,1.0,4352.833688473879,4352.833688473879,4352.833688473879,0.0,False
msd,absolute,0,0.0,0.099,uncorrected,5000,523,908943,200.0,0.1,4501,200.0,4382.653953211456,29.820264737576373,1.0,4352.833688473879,4352.833688473879,4352.833688473879,0.0,False
msd,absolute,0,0.0,0.1,uncorrected,5000,524,908943,200.0,0.1,4501,200.0,4382.653953211456,29.820264737576373,1.0,4352.833688473879,4352.833688473879,4352.833688473879,0.0,False
msd,absolute,0,0.0,0.105,uncorrected,5000,554,908943,200.0,0.1,4501,200.0,4382.653953211456,29.820264737576373,1.0,4352.833688473879,4352.833688473879,4352.833688473879,0.0,False
msd,absolute,0,0.0,0.11,uncorrected,5000,583,908943,200.0,0.1,4501,200.0,4382.653953211456,29.820264737576373,1.0,4352.833688473879,4352.833688473879,4352.833688473879,0.0,False
msd,adaptive,0,0.0,0.0,uncorrected,5000,0,908943,200.0,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,0.0,0.005,uncorrected,5000,30,908943,200.0,0.1,4501,3.8609617330415147,29.9171219433585,28.976404119646723,0.9043,0.9407178237117773,0.9407178237117773,0.9407178237117773,0.0,False
msd,adaptive,0,0.0,0.01,uncorrected,5000,58,908943,200.0,0.1,4501,3.980180056732502,30.840899326911163,28.976404119646723,0.9102,1.8644952072644427,1.8644952072644427,1.8644952072644427,0.0,False
msd,adaptive,0,0.0,0.015,uncorrected,5000,79,908943,200.0,0.1,4501,4.0705378007156785,31.54104707044809,28.976404119646723,0.9146,2.5646429508013737,2.5646429508013737,2.5646429508013737,0.0,False
msd,adaptive,0,0.0,0.02,uncorrected,5000,105,908943,200.0,0.1,4501,4.200058037562509,32.54465005535177,28.976404119646723,0.9196,3.5682459357050407,3.5682459357050407,3.5682459357050407,0.0,False
msd,adaptive,0,0.0,0.025,uncorrected,5000,128,908943,200.0,0.1,4501,4.378968301712068,33.93095755062558,28.976404119646723,0.926,4.95455343097886,4.95455343097886,4.95455343097886,0.0,False
msd,adaptive,0,0.0,0.03,uncorrected,5000,146,908943,200.0,0.1,4501,4.4694501746039546,34.63206712179908,28.976404119646723,0.9297,5.65566300215236,5.65566300215236,5.65566300215236,0.0,False
msd,adaptive,0,0.0,0.035,uncorrected,5000,176,908943,200.0,0.1,4501,4.65141512703021,36.042044233088724,28.976404119646723,0.9353,7.065640113442001,7.065640113442001,7.065640113442001,0.0,False
msd,adaptive,0,0.0,0.04,uncorrected,5000,203,908943,200.0,0.1,4501,4.8782311195564985,37.79955497168062,28.976404119646723,0.9412,8.823150852033901,8.823150852033901,8.823150852033901,0.0,False
msd,adaptive,0,0.0,0.045,uncorrected,5000,237,908943,200.0,0.1,4501,5.108699880863374,39.58536962432184,28.976404119646723,0.9463,10.608965504675119,10.608965504675119,10.608965504675119,0.0,False
msd,adaptive,0,0.0,0.05,uncorrected,5000,258,908943,200.0,0.1,4501,5.245177679961638,40.64288410918245,28.976404119646723,0.9493,11.666479989535738,11.666479989535738,11.666479989535738,0.0,False
msd,adaptive,0,0.0,0.055,uncorrected,5000,283,908943,200.0,0.1,4501,5.4856319821979245,42.50607291528887,28.976404119646723,0.9538,13.529668795642147,13.529668795642147,13.529668795642147,0.0,False
msd,adaptive,0,0.0,0.06,uncorrected,5000,308,908943,200.0,0.1,4501,5.693885958172838,44.11975365734654,28.976404119646723,0.958,15.143349537699827,15.143349537699827,15.143349537699827,0.0,False
msd,adaptive,0,0.0,0.065,uncorrected,5000,334,908943,200.0,0.1,4501,6.093109470336035,47.213184600686546,28.976404119646723,0.9642,18.236780481039823,18.236780481039823,18.236780481039823,0.0,False
msd,adaptive,0,0.0,0.07,uncorrected,5000,355,908943,200.0,0.1,4501,6.519137236537632,50.514311499623545,28.976404119646723,0.9696,21.537907379976833,21.537907379976833,21.537907379976833,0.0,False
msd,adaptive,0,0.0,0.075,uncorrected,5000,381,908943,200.0,0.1,4501,7.112444350683776,55.11162235403327,28.976404119646723,0.9749,26.135218234386553,26.135218234386553,26.135218234386553,0.0,False
msd,adaptive,0,0.0,0.08,uncorrected,5000,416,908943,200.0,0.1,4501,7.813660597759258,60.54507998011947,28.976404119646723,0.9795,31.568675860472744,31.568675860472744,31.568675860472744,0.0,False
msd,adaptive,0,0.0,0.085,uncorrected,5000,454,908943,200.0,0.1,4501,9.771284366604085,75.71396096398028,28.976404119646723,0.9893,46.73755684433357,46.73755684433357,46.73755684433357,0.0,False
msd,adaptive,0,0.0,0.09,uncorrected,5000,474,908943,200.0,0.1,4501,11.32097777342562,87.72194494111648,28.976404119646723,0.994,58.74554082146976,58.74554082146976,58.74554082146976,0.0,False
msd,adaptive,0,0.0,0.095,uncorrected,5000,500,908943,200.0,0.1,4501,200.0,1549.7238259230794,28.976404119646723,1.0,1520.7474218034326,1520.7474218034326,1520.7474218034326,0.0,False
msd,adaptive,0,0.0,0.096,uncorrected,5000,504,908943,200.0,0.1,4501,200.0,1549.7238259230794,28.976404119646723,1.0,1520.7474218034326,1520.7474218034326,1520.7474218034326,0.0,False
msd,adaptive,0,0.0,0.097,uncorrected,5000,512,908943,200.0,0.1,4501,200.0,1549.7238259230794,28.976404119646723,1.0,1520.7474218034326,1520.7474218034326,1520.7474218034326,0.0,False
msd,adaptive,0,0.0,0.098,uncorrected,5000,519,908943,200.0,0.1,4501,200.0,1549.7238259230794,28.976404119646723,1.0,1520.7474218034326,1520.7474218034326,1520.7474218034326,0.0,False
msd,adaptive,0,0.0,0.099,uncorrected,5000,523,908943,200.0,0.1,4501,200.0,1549.7238259230794,28.976404119646723,1.0,1520.7474218034326,1520.7474218034326,1520.7474218034326,0.0,False
msd,adaptive,0,0.0,0.1,uncorrected,5000,524,908943,200.0,0.1,4501,200.0,1549.7238259230794,28.976404119646723,1.0,1520.7474218034326,1520.7474218034326,1520.7474218034326,0.0,False
msd,adaptive,0,0.0,0.105,uncorrected,5000,554,908943,200.0,0.1,4501,200.0,1549.7238259230794,28.976404119646723,1.0,1520.7474218034326,1520.7474218034326,1520.7474218034326,0.0,False
msd,adaptive,0,0.0,0.11,uncorrected,5000,583,908943,200.0,0.1,4501,200.0,1549.7238259230794,28.976404119646723,1.0,1520.7474218034326,1520.7474218034326,1520.7474218034326,0.0,False
msd,cqr,0,0.0,0.0,uncorrected,5000,0,908943,200.0,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,0.0,0.005,uncorrected,5000,30,908943,200.0,0.1,4501,0.11335043567215752,29.000568987514182,28.535766911567762,0.9068,0.46480207594643036,0.46480207594643036,0.46480207594643036,0.0,False
msd,cqr,0,0.0,0.01,uncorrected,5000,58,908943,200.0,0.1,4501,0.1249639668732151,29.255059429659493,28.535766911567762,0.9106,0.7192925180917266,0.7192925180917266,0.7192925180917266,0.0,False
msd,cqr,0,0.0,0.015,uncorrected,5000,79,908943,200.0,0.1,4501,0.13199602660279874,29.409154851524885,28.535766911567762,0.913,0.8733879399571207,0.8733879399571207,0.8733879399571207,0.0,False
msd,cqr,0,0.0,0.02,uncorrected,5000,105,908943,200.0,0.1,4501,0.14959356148223535,29.794774380555573,28.535766911567762,0.9205,1.2590074689878166,1.2590074689878166,1.2590074689878166,0.0,False
msd,cqr,0,0.0,0.025,uncorrected,5000,128,908943,200.0,0.1,4501,0.16369088586907987,30.103692852824125,28.535766911567762,0.9246,1.567925941256359,1.567925941256359,1.567925941256359,0.0,False
msd,cqr,0,0.0,0.03,uncorrected,5000,146,908943,200.0,0.1,4501,0.17682704117588843,30.391548967751046,28.535766911567762,0.928,1.8557820561832798,1.8557820561832798,1.8557820561832798,0.0,False
msd,cqr,0,0.0,0.035,uncorrected,5000,176,908943,200.0,0.1,4501,0.20180849003636947,30.93897419577773,28.535766911567762,0.9327,2.4032072842099677,2.4032072842099677,2.4032072842099677,0.0,False
msd,cqr,0,0.0,0.04,uncorrected,5000,203,908943,200.0,0.1,4501,0.22657605965118066,31.481712630196682,28.535766911567762,0.9385,2.945945718628926,2.945945718628926,2.945945718628926,0.0,False
msd,cqr,0,0.0,0.045,uncorrected,5000,237,908943,200.0,0.1,4501,0.26613441069106714,32.34856544803411,28.535766911567762,0.9459,3.8127985364663504,3.8127985364663504,3.8127985364663504,0.0,False
msd,cqr,0,0.0,0.05,uncorrected,5000,258,908943,200.0,0.1,4501,0.2977251137334176,33.040821045900536,28.535766911567762,0.951,4.505054134332784,4.505054134332784,4.505054134332784,0.0,False
msd,cqr,0,0.0,0.055,uncorrected,5000,283,908943,200.0,0.1,4501,0.3302610260533143,33.75378926965123,28.535766911567762,0.957,5.218022358083467,5.218022358083467,5.218022358083467,0.0,False
msd,cqr,0,0.0,0.06,uncorrected,5000,308,908943,200.0,0.1,4501,0.3889556593007202,35.039980601821426,28.535766911567762,0.9624,6.504213690253668,6.504213690253668,6.504213690253668,0.0,False
msd,cqr,0,0.0,0.065,uncorrected,5000,334,908943,200.0,0.1,4501,0.44852105717194,36.345253234096,28.535766911567762,0.9661,7.80948632252824,7.80948632252824,7.80948632252824,0.0,False
msd,cqr,0,0.0,0.07,uncorrected,5000,355,908943,200.0,0.1,4501,0.5421725902987711,38.397464543509095,28.535766911567762,0.971,9.86169763194134,9.86169763194134,9.86169763194134,0.0,False
msd,cqr,0,0.0,0.075,uncorrected,5000,381,908943,200.0,0.1,4501,0.6678556526738473,41.15159139435834,28.535766911567762,0.977,12.615824482790588,12.615824482790588,12.615824482790588,0.0,False
msd,cqr,0,0.0,0.08,uncorrected,5000,416,908943,200.0,0.1,4501,0.897746237619526,46.18924579894971,28.535766911567762,0.9848,17.653478887381954,17.653478887381954,17.653478887381954,0.0,False
msd,cqr,0,0.0,0.085,uncorrected,5000,454,908943,200.0,0.1,4501,1.296072893542393,54.91788526519898,28.535766911567762,0.993,26.38211835363122,26.38211835363122,26.38211835363122,0.0,False
msd,cqr,0,0.0,0.09,uncorrected,5000,474,908943,200.0,0.1,4501,1.5818673678029862,61.180576677319856,28.535766911567762,0.9963,32.64480976575211,32.64480976575211,32.64480976575211,0.0,False
msd,cqr,0,0.0,0.095,uncorrected,5000,500,908943,200.0,0.1,4501,200.0,4409.170643523986,28.535766911567762,1.0,4380.634876612419,4380.634876612419,4380.634876612419,0.0,False
msd,cqr,0,0.0,0.096,uncorrected,5000,504,908943,200.0,0.1,4501,200.0,4409.170643523986,28.535766911567762,1.0,4380.634876612419,4380.634876612419,4380.634876612419,0.0,False
msd,cqr,0,0.0,0.097,uncorrected,5000,512,908943,200.0,0.1,4501,200.0,4409.170643523986,28.535766911567762,1.0,4380.634876612419,4380.634876612419,4380.634876612419,0.0,False
msd,cqr,0,0.0,0.098,uncorrected,5000,519,908943,200.0,0.1,4501,200.0,4409.170643523986,28.535766911567762,1.0,4380.634876612419,4380.634876612419,4380.634876612419,0.0,False
msd,cqr,0,0.0,0.099,uncorrected,5000,523,908943,200.0,0.1,4501,200.0,4409.170643523986,28.535766911567762,1.0,4380.634876612419,4380.634876612419,4380.634876612419,0.0,False
msd,cqr,0,0.0,0.1,uncorrected,5000,524,908943,200.0,0.1,4501,200.0,4409.170643523986,28.535766911567762,1.0,4380.634876612419,4380.634876612419,4380.634876612419,0.0,False
msd,cqr,0,0.0,0.105,uncorrected,5000,554,908943,200.0,0.1,4501,200.0,4409.170643523986,28.535766911567762,1.0,4380.634876612419,4380.634876612419,4380.634876612419,0.0,False
msd,cqr,0,0.0,0.11,uncorrected,5000,583,908943,200.0,0.1,4501,200.0,4409.170643523986,28.535766911567762,1.0,4380.634876612419,4380.634876612419,4380.634876612419,0.0,False


==> anc/experiment_code/reference/checks/original/real/msd/rep00/trends.csv <==
dataset,score,rep,family,param,delta_train,delta_cal,method,n_cal,n_cal_replaced,mask_seed,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
msd,absolute,0,shift,3.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,shift,3.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,1.3841327094726346,30.330873454697628,29.820264737576373,0.9001,0.5106087171212533,0.5106087171212533,0.5106087171212533,0.0,False
msd,absolute,0,shift,3.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,1.4268283301886522,31.26647410927698,29.820264737576373,0.9051,1.4462093717006093,1.4462093717006093,1.4462093717006093,0.0,False
msd,absolute,0,shift,3.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,1.4480834090267753,31.732242385755598,29.820264737576373,0.9066,1.9119776481792214,1.9119776481792214,1.9119776481792214,0.0,False
msd,absolute,0,shift,3.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,1.4950820381618122,32.76213602462654,29.820264737576373,0.9104,2.941871287050163,2.941871287050163,2.941871287050163,0.0,False
msd,absolute,0,shift,3.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,1.5539717413035852,34.05260197601524,29.820264737576373,0.9158,4.232337238438867,4.232337238438867,4.232337238438867,0.0,False
msd,absolute,0,shift,3.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,1.581670185891205,34.65956546436394,29.820264737576373,0.9168,4.839300726787567,4.839300726787567,4.839300726787567,0.0,False
msd,absolute,0,shift,3.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,1.6082995057358125,35.24310093380545,29.820264737576373,0.9193,5.422836196229072,5.422836196229072,5.422836196229072,0.0,False
msd,absolute,0,shift,3.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,1.6443302928916925,36.03265329263563,29.820264737576373,0.9225,6.212388555059261,6.212388555059261,6.212388555059261,0.0,False
msd,absolute,0,shift,3.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,1.6774918522195237,36.75933148804951,29.820264737576373,0.9247,6.939066750473141,6.939066750473141,6.939066750473141,0.0,False
msd,absolute,0,shift,3.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,1.7047481570651009,37.35660624895654,29.820264737576373,0.9263,7.536341511380169,7.536341511380169,7.536341511380169,0.0,False
msd,absolute,0,shift,3.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,1.7460111043274882,38.26081234365983,29.820264737576373,0.9296,8.440547606083456,8.440547606083456,8.440547606083456,0.0,False
msd,absolute,0,shift,3.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,1.7907659023676454,39.2415363064392,29.820264737576373,0.9332,9.421271568862835,9.421271568862835,9.421271568862835,0.0,False
msd,absolute,0,shift,3.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,1.8030700477487784,39.511160363416764,29.820264737576373,0.9341,9.690895625840383,9.690895625840383,9.690895625840383,0.0,False
msd,absolute,0,shift,3.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,1.8374814003382265,40.26522561572425,29.820264737576373,0.9362,10.444960878147876,10.444960878147876,10.444960878147876,0.0,False
msd,absolute,0,shift,3.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,1.8562747402781412,40.67704914363283,29.820264737576373,0.9377,10.856784406056441,10.856784406056441,10.856784406056441,0.0,False
msd,absolute,0,shift,3.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,1.8709375619426996,40.99835951029988,29.820264737576373,0.9386,11.178094772723503,11.178094772723503,11.178094772723503,0.0,False
msd,absolute,0,shift,3.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,1.8854334439591782,41.31601168342391,29.820264737576373,0.9396,11.49574694584754,11.49574694584754,11.49574694584754,0.0,False
msd,absolute,0,shift,3.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,1.8989350606775008,41.611876252850436,29.820264737576373,0.9409,11.791611515274056,11.791611515274056,11.791611515274056,0.0,False
msd,absolute,0,shift,3.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,1.917057086778271,42.008989099504134,29.820264737576373,0.9415,12.188724361927761,12.188724361927761,12.188724361927761,0.0,False
msd,absolute,0,shift,3.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,1.918445862781238,42.03942172270177,29.820264737576373,0.9416,12.219156985125394,12.219156985125394,12.219156985125394,0.0,False
msd,absolute,0,shift,3.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,1.9224950295235101,42.128152205852935,29.820264737576373,0.942,12.30788746827656,12.30788746827656,12.30788746827656,0.0,False
msd,absolute,0,shift,3.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,1.9293855020651125,42.27914498947268,29.820264737576373,0.9426,12.458880251896302,12.458880251896302,12.458880251896302,0.0,False
msd,absolute,0,shift,3.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,1.932799168999614,42.35394959389987,29.820264737576373,0.9428,12.533684856323505,12.533684856323505,12.533684856323505,0.0,False
msd,absolute,0,shift,3.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,1.935686365241939,42.41721750402549,29.820264737576373,0.9431,12.596952766449116,12.596952766449116,12.596952766449116,0.0,False
msd,absolute,0,shift,3.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,1.9473984326676743,42.673867197043876,29.820264737576373,0.9438,12.853602459467506,12.853602459467506,12.853602459467506,0.0,False
msd,absolute,0,shift,3.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,1.9553516558069641,42.84814832120479,29.820264737576373,0.9444,13.027883583628412,13.027883583628412,13.027883583628412,0.0,False
msd,absolute,0,shift,5.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,shift,5.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,1.3888604367810555,30.434473418587405,29.820264737576373,0.901,0.6142086810110379,0.6142086810110379,0.6142086810110379,0.0,False
msd,absolute,0,shift,5.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,1.4477672677043991,31.725314695674168,29.820264737576373,0.9066,1.905049958097789,1.905049958097789,1.905049958097789,0.0,False
msd,absolute,0,shift,5.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,1.4834399902378654,32.50702068783973,29.820264737576373,0.9095,2.6867559502633505,2.6867559502633505,2.6867559502633505,0.0,False
msd,absolute,0,shift,5.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,1.5581547430437777,34.14426522157996,29.820264737576373,0.9159,4.324000484003588,4.324000484003588,4.324000484003588,0.0,False
msd,absolute,0,shift,5.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,1.6379770925184594,35.893433898979175,29.820264737576373,0.9222,6.073169161402789,6.073169161402789,6.073169161402789,0.0,False
msd,absolute,0,shift,5.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,1.6793969000417062,36.801077314894236,29.820264737576373,0.9248,6.980812577317865,6.980812577317865,6.980812577317865,0.0,False
msd,absolute,0,shift,5.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,1.7834595139739955,39.08142944655355,29.820264737576373,0.9326,9.26116470897719,9.26116470897719,9.26116470897719,0.0,False
msd,absolute,0,shift,5.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,1.8744189793166124,41.074648748382664,29.820264737576373,0.9389,11.25438401080629,11.25438401080629,11.25438401080629,0.0,False
msd,absolute,0,shift,5.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,1.9174782309225922,42.01821774474903,29.820264737576373,0.9415,12.197953007172664,12.197953007172664,12.197953007172664,0.0,False
msd,absolute,0,shift,5.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,1.992075442192309,43.65288655909791,29.820264737576373,0.9458,13.832621821521542,13.832621821521542,13.832621821521542,0.0,False
msd,absolute,0,shift,5.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,2.0567065646051406,45.06916577981335,29.820264737576373,0.9505,15.248901042236982,15.248901042236982,15.248901042236982,0.0,False
msd,absolute,0,shift,5.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,2.180487898853348,47.781619549196826,29.820264737576373,0.9581,17.961354811620463,17.961354811620463,17.961354811620463,0.0,False
msd,absolute,0,shift,5.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,2.2700397030555153,49.743992392716066,29.820264737576373,0.9632,19.923727655139693,19.923727655139693,19.923727655139693,0.0,False
msd,absolute,0,shift,5.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,2.3943893338280984,52.468899397145286,29.820264737576373,0.9683,22.648634659568927,22.648634659568927,22.648634659568927,0.0,False
msd,absolute,0,shift,5.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,2.4406965285078317,53.483641446271626,29.820264737576373,0.9705,23.663376708695253,23.663376708695253,23.663376708695253,0.0,False
msd,absolute,0,shift,5.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,2.4992102077146874,54.765867483735995,29.820264737576373,0.9733,24.94560274615961,24.94560274615961,24.94560274615961,0.0,False
msd,absolute,0,shift,5.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,2.5931359213990772,56.82408698567149,29.820264737576373,0.9768,27.003822248095112,27.003822248095112,27.003822248095112,0.0,False
msd,absolute,0,shift,5.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,2.657401720090031,58.23236076911749,29.820264737576373,0.9795,28.41209603154111,28.41209603154111,28.41209603154111,0.0,False
msd,absolute,0,shift,5.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,2.7202873000151624,59.610389446411844,29.820264737576373,0.9815,29.790124708835467,29.790124708835467,29.790124708835467,0.0,False
msd,absolute,0,shift,5.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,2.730068978321652,59.82473800190673,29.820264737576373,0.9816,30.004473264330358,30.004473264330358,30.004473264330358,0.0,False
msd,absolute,0,shift,5.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,2.7401791180326565,60.04628422076652,29.820264737576373,0.9816,30.226019483190136,30.226019483190136,30.226019483190136,0.0,False
msd,absolute,0,shift,5.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,2.7481937808935117,60.221911690120436,29.820264737576373,0.9818,30.40164695254406,30.40164695254406,30.40164695254406,0.0,False
msd,absolute,0,shift,5.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,2.7553000773030587,60.377633880380394,29.820264737576373,0.982,30.55736914280402,30.55736914280402,30.55736914280402,0.0,False
msd,absolute,0,shift,5.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,2.756694467554526,60.40818953011996,29.820264737576373,0.9822,30.587924792543596,30.587924792543596,30.587924792543596,0.0,False
msd,absolute,0,shift,5.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,2.805385861212924,61.47517717464171,29.820264737576373,0.9834,31.654912437065352,31.654912437065352,31.654912437065352,0.0,False
msd,absolute,0,shift,5.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,2.825774344308979,61.921955504846274,29.820264737576373,0.9838,32.10169076726992,32.10169076726992,32.10169076726992,0.0,False
msd,absolute,0,shift,10.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,shift,10.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,1.4056444290707744,30.80226556938344,29.820264737576373,0.9025,0.9820008318070704,0.9820008318070704,0.9820008318070704,0.0,False
msd,absolute,0,shift,10.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,1.4587487414778748,31.965954692901217,29.820264737576373,0.9078,2.145689955324845,2.145689955324845,2.145689955324845,0.0,False
msd,absolute,0,shift,10.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,1.504370463235203,32.965675788961555,29.820264737576373,0.9113,3.145411051385184,3.145411051385184,3.145411051385184,0.0,False
msd,absolute,0,shift,10.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,1.58592470754414,34.75279594507024,29.820264737576373,0.9175,4.932531207493864,4.932531207493864,4.932531207493864,0.0,False
msd,absolute,0,shift,10.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,1.673779337658535,36.67797815496416,29.820264737576373,0.9245,6.857713417387782,6.857713417387782,6.857713417387782,0.0,False
msd,absolute,0,shift,10.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,1.7176762993312458,37.63990411800854,29.820264737576373,0.9277,7.819639380432171,7.819639380432171,7.819639380432171,0.0,False
msd,absolute,0,shift,10.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,1.8305095602869035,40.11244980391379,29.820264737576373,0.9353,10.292185066337426,10.292185066337426,10.292185066337426,0.0,False
msd,absolute,0,shift,10.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,1.910849015518322,41.872949959257966,29.820264737576373,0.9412,12.052685221681589,12.052685221681589,12.052685221681589,0.0,False
msd,absolute,0,shift,10.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,1.9744751231654893,43.267206020294545,29.820264737576373,0.9452,13.44694128271817,13.44694128271817,13.44694128271817,0.0,False
msd,absolute,0,shift,10.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,2.084131136789944,45.67012782831766,29.820264737576373,0.9521,15.849863090741296,15.849863090741296,15.849863090741296,0.0,False
msd,absolute,0,shift,10.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,2.201962031601311,48.25218801309508,29.820264737576373,0.9593,18.431923275518695,18.431923275518695,18.431923275518695,0.0,False
msd,absolute,0,shift,10.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,2.3965022491201173,52.515200279932145,29.820264737576373,0.9683,22.69493554235576,22.69493554235576,22.69493554235576,0.0,False
msd,absolute,0,shift,10.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,2.4992102077146874,54.765867483735995,29.820264737576373,0.9733,24.94560274615961,24.94560274615961,24.94560274615961,0.0,False
msd,absolute,0,shift,10.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,2.7065337777413028,59.30900480259128,29.820264737576373,0.9812,29.488740065014905,29.488740065014905,29.488740065014905,0.0,False
msd,absolute,0,shift,10.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,2.825774344308979,61.921955504846274,29.820264737576373,0.9838,32.10169076726992,32.10169076726992,32.10169076726992,0.0,False
msd,absolute,0,shift,10.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,2.94569955381572,64.54990897251844,29.820264737576373,0.9866,34.72964423494205,34.72964423494205,34.72964423494205,0.0,False
msd,absolute,0,shift,10.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,3.200482467217564,70.13303568567505,29.820264737576373,0.9918,40.31277094809866,40.31277094809866,40.31277094809866,0.0,False
msd,absolute,0,shift,10.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,3.5526976114172033,77.85122115621249,29.820264737576373,0.995,48.030956418636144,48.030956418636144,48.030956418636144,0.0,False
msd,absolute,0,shift,10.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,4.317434427704244,94.6091053115462,29.820264737576373,0.9984,64.78884057396986,64.78884057396986,64.78884057396986,0.0,False
msd,absolute,0,shift,10.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,4.3904510449863094,96.20913814345309,29.820264737576373,0.9985,66.3888734058767,66.3888734058767,66.3888734058767,0.0,False
msd,absolute,0,shift,10.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,4.578822266424551,100.33696753499099,29.820264737576373,0.9988,70.51670279741461,70.51670279741461,70.51670279741461,0.0,False
msd,absolute,0,shift,10.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,4.7237526853035865,103.51286690119497,29.820264737576373,0.9991,73.69260216361859,73.69260216361859,73.69260216361859,0.0,False
msd,absolute,0,shift,10.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,4.870914952496179,106.73767336157084,29.820264737576373,0.9991,76.91740862399446,76.91740862399446,76.91740862399446,0.0,False
msd,absolute,0,shift,10.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,4.93465504769288,108.13442726253031,29.820264737576373,0.9991,78.31416252495397,78.31416252495397,78.31416252495397,0.0,False
msd,absolute,0,shift,10.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,5.288561204038961,115.88966833841047,29.820264737576373,0.9993,86.06940360083411,86.06940360083411,86.06940360083411,0.0,False
msd,absolute,0,shift,10.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,5.442529551424608,119.26361827010612,29.820264737576373,0.9995,89.44335353252976,89.44335353252976,89.44335353252976,0.0,False
msd,absolute,0,shift,15.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,shift,15.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,1.4056444290707744,30.80226556938344,29.820264737576373,0.9025,0.9820008318070704,0.9820008318070704,0.9820008318070704,0.0,False
msd,absolute,0,shift,15.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,1.4589358214707873,31.970054227253737,29.820264737576373,0.9078,2.1497894896773695,2.1497894896773695,2.1497894896773695,0.0,False
msd,absolute,0,shift,15.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,1.5052330140443346,32.984577097528984,29.820264737576373,0.9116,3.164312359952617,3.164312359952617,3.164312359952617,0.0,False
msd,absolute,0,shift,15.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,1.5877829007355195,34.79351503375039,29.820264737576373,0.9176,4.973250296174016,4.973250296174016,4.973250296174016,0.0,False
msd,absolute,0,shift,15.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,1.6749203493734703,36.70298145247977,29.820264737576373,0.9245,6.882716714903389,6.882716714903389,6.882716714903389,0.0,False
msd,absolute,0,shift,15.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,1.7305416758773768,37.9218265849058,29.820264737576373,0.9285,8.101561847329444,8.101561847329444,8.101561847329444,0.0,False
msd,absolute,0,shift,15.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,1.8374814003382265,40.26522561572425,29.820264737576373,0.9362,10.444960878147876,10.444960878147876,10.444960878147876,0.0,False
msd,absolute,0,shift,15.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,1.917057086778271,42.008989099504134,29.820264737576373,0.9415,12.188724361927761,12.188724361927761,12.188724361927761,0.0,False
msd,absolute,0,shift,15.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,1.9815089309510194,43.42133974778145,29.820264737576373,0.9455,13.601075010205077,13.601075010205077,13.601075010205077,0.0,False
msd,absolute,0,shift,15.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,2.088319383218426,45.761906002151726,29.820264737576373,0.9524,15.94164126457535,15.94164126457535,15.94164126457535,0.0,False
msd,absolute,0,shift,15.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,2.2288403885349046,48.841180699449296,29.820264737576373,0.9607,19.02091596187291,19.02091596187291,19.02091596187291,0.0,False
msd,absolute,0,shift,15.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,2.404500773502949,52.69047410246351,29.820264737576373,0.9689,22.870209364887135,22.870209364887135,22.870209364887135,0.0,False
msd,absolute,0,shift,15.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,2.502452966301327,54.83692692743123,29.820264737576373,0.9735,25.016662189854852,25.016662189854852,25.016662189854852,0.0,False
msd,absolute,0,shift,15.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,2.7129962652460367,59.450619034642294,29.820264737576373,0.9813,29.63035429706591,29.63035429706591,29.63035429706591,0.0,False
msd,absolute,0,shift,15.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,2.8350424699011882,62.12505044117406,29.820264737576373,0.9841,32.304785703597695,32.304785703597695,32.304785703597695,0.0,False
msd,absolute,0,shift,15.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,2.97851316760265,65.26896254343063,29.820264737576373,0.9873,35.44869780585427,35.44869780585427,35.44869780585427,0.0,False
msd,absolute,0,shift,15.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,3.2960814617100795,72.22792224135337,29.820264737576373,0.9926,42.40765750377699,42.40765750377699,42.40765750377699,0.0,False
msd,absolute,0,shift,15.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,3.8873548440161785,85.18465537331603,29.820264737576373,0.9966,55.36439063573964,55.36439063573964,55.36439063573964,0.0,False
msd,absolute,0,shift,15.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,7.0831807326152685,155.21565019553762,29.820264737576373,1.0,125.39538545796127,125.39538545796127,125.39538545796127,0.0,False
msd,absolute,0,shift,15.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,7.214268337227139,158.0882082383838,29.820264737576373,1.0,128.2679435008074,128.2679435008074,128.2679435008074,0.0,False
msd,absolute,0,shift,15.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,7.46653802882914,163.61626204425852,29.820264737576373,1.0,133.79599730668212,133.79599730668212,133.79599730668212,0.0,False
msd,absolute,0,shift,15.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,7.581442194617535,166.1341880264234,29.820264737576373,1.0,136.313923288847,136.313923288847,136.313923288847,0.0,False
msd,absolute,0,shift,15.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,7.822094223983562,171.40766086567027,29.820264737576373,1.0,141.5873961280939,141.5873961280939,141.5873961280939,0.0,False
msd,absolute,0,shift,15.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,7.999865227078679,175.3032048130762,29.820264737576373,1.0,145.48294007549978,145.48294007549978,145.48294007549978,0.0,False
msd,absolute,0,shift,15.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,8.421582489123349,184.5444089412641,29.820264737576373,1.0,154.72414420368773,154.72414420368773,154.72414420368773,0.0,False
msd,absolute,0,shift,15.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,8.587492583503243,188.18004159632278,29.820264737576373,1.0,158.35977685874633,158.35977685874633,158.35977685874633,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,1.3791559581132433,30.22181655960069,29.820264737576373,0.8993,0.4015518220243208,0.4015518220243208,0.4015518220243208,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,1.4035300310371364,30.75593219487951,29.820264737576373,0.9022,0.9356674573031418,0.9356674573031418,0.9356674573031418,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,1.4167541056621604,31.04571490954415,29.820264737576373,0.9038,1.2254501719677668,1.2254501719677668,1.2254501719677668,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,1.4331958037899781,31.40600627603109,29.820264737576373,0.9057,1.5857415384547149,1.5857415384547149,1.5857415384547149,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,1.4434838686419718,31.631451416503513,29.820264737576373,0.9064,1.8111866789271436,1.8111866789271436,1.8111866789271436,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,1.4587487414778748,31.965954692901217,29.820264737576373,0.9078,2.145689955324845,2.145689955324845,2.145689955324845,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,1.4796481467334253,32.423928998216255,29.820264737576373,0.9094,2.603664260639882,2.603664260639882,2.603664260639882,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,1.4834399902378654,32.50702068783973,29.820264737576373,0.9095,2.6867559502633505,2.6867559502633505,2.6867559502633505,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,1.4993355867575835,32.8553451824687,29.820264737576373,0.9108,3.0350804448923294,3.0350804448923294,3.0350804448923294,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,1.503659635376736,32.950099226341734,29.820264737576373,0.9113,3.1298344887653675,3.1298344887653675,3.1298344887653675,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,1.5296191214317247,33.51895644725292,29.820264737576373,0.914,3.6986917096765364,3.6986917096765364,3.6986917096765364,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,1.5330177817038422,33.593432206639,29.820264737576373,0.9141,3.773167469062629,3.773167469062629,3.773167469062629,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,1.5557074818304901,34.09063772642518,29.820264737576373,0.9158,4.27037298884881,4.27037298884881,4.27037298884881,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,1.5681165137558444,34.362560190541096,29.820264737576373,0.9163,4.542295452964715,4.542295452964715,4.542295452964715,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,1.58592470754414,34.75279594507024,29.820264737576373,0.9175,4.932531207493864,4.932531207493864,4.932531207493864,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,1.5986119574612732,35.03081507509376,29.820264737576373,0.9187,5.210550337517386,5.210550337517386,5.210550337517386,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,1.6033763883331023,35.135219334069895,29.820264737576373,0.9189,5.314954596493515,5.314954596493515,5.314954596493515,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,1.6062258049234648,35.197659368490385,29.820264737576373,0.9191,5.377394630914007,5.377394630914007,5.377394630914007,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,1.6062258049234648,35.197659368490385,29.820264737576373,0.9191,5.377394630914007,5.377394630914007,5.377394630914007,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,1.6043018357001686,35.155498911878695,29.820264737576373,0.9189,5.335234174302324,5.335234174302324,5.335234174302324,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,1.6079431533352166,35.23529208751941,29.820264737576373,0.9193,5.415027349943032,5.415027349943032,5.415027349943032,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,1.6135594542739833,35.358363605077955,29.820264737576373,0.9197,5.538098867501588,5.538098867501588,5.538098867501588,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,1.6135594542739833,35.358363605077955,29.820264737576373,0.9197,5.538098867501588,5.538098867501588,5.538098867501588,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,1.6388172062784692,35.91184353843644,29.820264737576373,0.9223,6.091578800860064,6.091578800860064,6.091578800860064,0.0,False
msd,absolute,0,variance_inflate,3.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,1.6617529600534975,36.41444089819649,29.820264737576373,0.9236,6.594176160620123,6.594176160620123,6.594176160620123,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,1.3715670930269281,30.05551971174606,29.820264737576373,0.8984,0.23525497416968275,0.23525497416968275,0.23525497416968275,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,1.4056444290707744,30.80226556938344,29.820264737576373,0.9025,0.9820008318070704,0.9820008318070704,0.9820008318070704,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,1.4331958037899781,31.40600627603109,29.820264737576373,0.9057,1.5857415384547149,1.5857415384547149,1.5857415384547149,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,1.468879185807995,32.187945852357174,29.820264737576373,0.9087,2.3676811147807966,2.3676811147807966,2.3676811147807966,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,1.4836190735100747,32.510944987894234,29.820264737576373,0.9095,2.690680250317857,2.690680250317857,2.690680250317857,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,1.5035017666232768,32.94663980575956,29.820264737576373,0.9113,3.1263750681831866,3.1263750681831866,3.1263750681831866,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,1.5402886847433717,33.75276146638706,29.820264737576373,0.9147,3.9324967288106847,3.9324967288106847,3.9324967288106847,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,1.5609531158503496,34.205586719796365,29.820264737576373,0.9162,4.385321982219995,4.385321982219995,4.385321982219995,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,1.5777039782248878,34.57265288582373,29.820264737576373,0.9166,4.752388148247353,4.752388148247353,4.752388148247353,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,1.59167267064777,34.878752611165424,29.820264737576373,0.9179,5.058487873589052,5.058487873589052,5.058487873589052,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,1.6079431533352166,35.23529208751941,29.820264737576373,0.9193,5.415027349943032,5.415027349943032,5.415027349943032,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,1.6412179781661942,35.964452300458916,29.820264737576373,0.9224,6.14418756288255,6.14418756288255,6.14418756288255,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,1.6640022089620934,36.46372929630157,29.820264737576373,0.9238,6.643464558725196,6.643464558725196,6.643464558725196,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,1.7151363780638085,37.58424613809065,29.820264737576373,0.9272,7.763981400514269,7.763981400514269,7.763981400514269,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,1.7804421394739687,39.015308905149254,29.820264737576373,0.9324,9.195044167572883,9.195044167572883,9.195044167572883,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,1.7971681278492395,39.38183000052051,29.820264737576373,0.9338,9.561565262944132,9.561565262944132,9.561565262944132,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,1.8368886651767653,40.25223685023133,29.820264737576373,0.9362,10.43197211265495,10.43197211265495,10.43197211265495,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,1.8658686087571525,40.88728217171347,29.820264737576373,0.9381,11.067017434137096,11.067017434137096,11.067017434137096,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,1.8744189793166124,41.074648748382664,29.820264737576373,0.9389,11.25438401080629,11.25438401080629,11.25438401080629,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,1.8744189793166124,41.074648748382664,29.820264737576373,0.9389,11.25438401080629,11.25438401080629,11.25438401080629,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,1.8805973629955368,41.21003733665715,29.820264737576373,0.9393,11.389772599080766,11.389772599080766,11.389772599080766,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,1.890925305602608,41.43635632913425,29.820264737576373,0.9399,11.616091591557884,11.616091591557884,11.616091591557884,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,1.891736880198147,41.454140582181566,29.820264737576373,0.9399,11.633875844605203,11.633875844605203,11.633875844605203,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,1.891736880198147,41.454140582181566,29.820264737576373,0.9399,11.633875844605203,11.633875844605203,11.633875844605203,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,1.9433397262964784,42.58492766943065,29.820264737576373,0.9437,12.764662931854275,12.764662931854275,12.764662931854275,0.0,False
msd,absolute,0,variance_inflate,5.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,1.9572937232540895,42.89070536907753,29.820264737576373,0.9444,13.07044063150115,13.07044063150115,13.07044063150115,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,1.3791559581132433,30.22181655960069,29.820264737576373,0.8993,0.4015518220243208,0.4015518220243208,0.4015518220243208,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,1.439554733885403,31.54535122663564,29.820264737576373,0.9061,1.725086489059258,1.725086489059258,1.725086489059258,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,1.4717402196971399,32.25064045977983,29.820264737576373,0.9089,2.4303757222034617,2.4303757222034617,2.4303757222034617,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,1.504370463235203,32.965675788961555,29.820264737576373,0.9113,3.145411051385184,3.145411051385184,3.145411051385184,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,1.5489555719922221,33.942681304703115,29.820264737576373,0.9153,4.122416567126744,4.122416567126744,4.122416567126744,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,1.5777039782248878,34.57265288582373,29.820264737576373,0.9166,4.752388148247353,4.752388148247353,4.752388148247353,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,1.615101768106369,35.39216074415095,29.820264737576373,0.9199,5.571896006574576,5.571896006574576,5.571896006574576,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,1.6640022089620934,36.46372929630157,29.820264737576373,0.9238,6.643464558725196,6.643464558725196,6.643464558725196,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,1.694269265872288,37.12697947939927,29.820264737576373,0.9257,7.306714741822897,7.306714741822897,7.306714741822897,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,1.7342161365877344,38.00234603369666,29.820264737576373,0.9288,8.18208129612029,8.18208129612029,8.18208129612029,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,1.7840667811007718,39.094736654922684,29.820264737576373,0.9326,9.274471917346299,9.274471917346299,9.274471917346299,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,1.840760600373417,40.337083610712256,29.820264737576373,0.9366,10.516818873135875,10.516818873135875,10.516818873135875,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,1.8805973629955368,41.21003733665715,29.820264737576373,0.9393,11.389772599080766,11.389772599080766,11.389772599080766,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,1.9279684764431764,42.24809332475378,29.820264737576373,0.9425,12.427828587177398,12.427828587177398,12.427828587177398,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,2.0046612669032924,43.928683131218,29.820264737576373,0.9463,14.108418393641626,14.108418393641626,14.108418393641626,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,2.044649716684296,44.804960818795564,29.820264737576373,0.9494,14.984696081219198,14.984696081219198,14.984696081219198,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,2.1031939761623155,46.08785696999147,29.820264737576373,0.953,16.26759223241509,16.26759223241509,16.26759223241509,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,2.1755923521803666,47.67434211429948,29.820264737576373,0.9579,17.854077376723097,17.854077376723097,17.854077376723097,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,2.2010386398714754,48.23195348101944,29.820264737576373,0.9593,18.411688743443065,18.411688743443065,18.411688743443065,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,2.2010386398714754,48.23195348101944,29.820264737576373,0.9593,18.411688743443065,18.411688743443065,18.411688743443065,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,2.231518128104065,48.899858728991546,29.820264737576373,0.961,19.07959399141517,19.07959399141517,19.07959399141517,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,2.2573588131660385,49.4661126316943,29.820264737576373,0.9626,19.645847894117917,19.645847894117917,19.645847894117917,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,2.2775988442727244,49.90963789340849,29.820264737576373,0.9634,20.089373155832117,20.089373155832117,20.089373155832117,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,2.296509951956412,50.324042097656104,29.820264737576373,0.9639,20.50377736007972,20.50377736007972,20.50377736007972,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,2.404500773502949,52.69047410246351,29.820264737576373,0.9689,22.870209364887135,22.870209364887135,22.870209364887135,0.0,False
msd,absolute,0,variance_inflate,10.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,2.439268155978521,53.45234113371042,29.820264737576373,0.9705,23.632076396134043,23.632076396134043,23.632076396134043,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,1.4472599283896828,31.71419723240786,29.820264737576373,0.9066,1.8939324948314846,1.8939324948314846,1.8939324948314846,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,1.4796481467334253,32.423928998216255,29.820264737576373,0.9094,2.603664260639882,2.603664260639882,2.603664260639882,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,1.530928402199398,33.547647069914454,29.820264737576373,0.9141,3.727382332338075,3.727382332338075,3.727382332338075,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,1.5744545169462052,34.50144656422959,29.820264737576373,0.9164,4.681181826653223,4.681181826653223,4.681181826653223,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,1.604283918322975,35.155106283558744,29.820264737576373,0.9189,5.334841545982375,5.334841545982375,5.334841545982375,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,1.6494565946148683,36.1449873251978,29.820264737576373,0.9227,6.324722587621417,6.324722587621417,6.324722587621417,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,1.7012413570579492,37.27976079438421,29.820264737576373,0.9261,7.459496056807839,7.459496056807839,7.459496056807839,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,1.7460111043274882,38.26081234365983,29.820264737576373,0.9296,8.440547606083456,8.440547606083456,8.440547606083456,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,1.7971681278492395,39.38183000052051,29.820264737576373,0.9338,9.561565262944132,9.561565262944132,9.561565262944132,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,1.8374814003382265,40.26522561572425,29.820264737576373,0.9362,10.444960878147876,10.444960878147876,10.444960878147876,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,1.8942951946252748,41.51020161636963,29.820264737576373,0.9402,11.689936878793247,11.689936878793247,11.689936878793247,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,1.9440146990407792,42.59971852926123,29.820264737576373,0.9437,12.779453791684872,12.779453791684872,12.779453791684872,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,2.0320810265389904,44.529539721035476,29.820264737576373,0.9484,14.709274983459123,14.709274983459123,14.709274983459123,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,2.106071668370373,46.150916615650296,29.820264737576373,0.953,16.33065187807393,16.33065187807393,16.33065187807393,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,2.180487898853348,47.781619549196826,29.820264737576373,0.9581,17.961354811620463,17.961354811620463,17.961354811620463,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,2.3020561817578753,50.44557812748011,29.820264737576373,0.9643,20.625313389903738,20.625313389903738,20.625313389903738,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,2.379815012990364,52.14952837297095,29.820264737576373,0.9676,22.32926363539459,22.32926363539459,22.32926363539459,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,2.404500773502949,52.69047410246351,29.820264737576373,0.9689,22.870209364887135,22.870209364887135,22.870209364887135,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,2.404500773502949,52.69047410246351,29.820264737576373,0.9689,22.870209364887135,22.870209364887135,22.870209364887135,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,2.41677478889954,52.95943791296177,29.820264737576373,0.9696,23.139173175385388,23.139173175385388,23.139173175385388,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,2.4644721341418077,54.004642706380345,29.820264737576373,0.9718,24.184377968803965,24.184377968803965,24.184377968803965,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,2.4841450678094636,54.43574100892944,29.820264737576373,0.9727,24.615476271353057,24.615476271353057,24.615476271353057,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,2.4929788418401566,54.629317882316386,29.820264737576373,0.9728,24.809053144740027,24.809053144740027,24.809053144740027,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,2.6628963708416253,58.352766533307445,29.820264737576373,0.9796,28.532501795731065,28.532501795731065,28.532501795731065,0.0,False
msd,absolute,0,variance_inflate,15.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,2.7070506806949313,59.32033183645701,29.820264737576373,0.9812,29.500067098880642,29.500067098880642,29.500067098880642,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,1.3488964692794227,29.558732217802188,29.820264737576373,0.8948,-0.2615325197741873,0.2615325197741873,0.2615325197741873,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,1.3448506733456271,29.470075600086506,29.820264737576373,0.8943,-0.35018913748986696,0.35018913748986696,0.35018913748986696,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,1.3407317046494982,29.379815527890283,29.820264737576373,0.8941,-0.44044920968608686,0.44044920968608686,0.44044920968608686,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,1.335250515980061,29.25970476193825,29.820264737576373,0.8936,-0.5605599756381232,0.5605599756381232,0.5605599756381232,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,1.3359334098222773,29.27466919892432,29.820264737576373,0.8936,-0.5455955386520566,0.5455955386520566,0.5455955386520566,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,1.340530032992752,29.375396242471847,29.820264737576373,0.894,-0.4448684951045334,0.4448684951045334,0.4448684951045334,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,1.340530032992752,29.375396242471847,29.820264737576373,0.894,-0.4448684951045334,0.4448684951045334,0.4448684951045334,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,1.331399709239628,29.17532099501819,29.820264737576373,0.8929,-0.6449437425581814,0.6449437425581814,0.6449437425581814,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,1.331399709239628,29.17532099501819,29.820264737576373,0.8929,-0.6449437425581814,0.6449437425581814,0.6449437425581814,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,1.3299682417183383,29.143952861062825,29.820264737576373,0.8928,-0.676311876513552,0.676311876513552,0.676311876513552,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,1.3280430759030648,29.101766183208337,29.820264737576373,0.8925,-0.7184985543680308,0.7184985543680308,0.7184985543680308,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,1.3292188658873252,29.127531586321673,29.820264737576373,0.8927,-0.6927331512547038,0.6927331512547038,0.6927331512547038,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,1.3280430759030648,29.101766183208337,29.820264737576373,0.8925,-0.7184985543680308,0.7184985543680308,0.7184985543680308,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,1.3191791494487763,28.90752857162903,29.820264737576373,0.8908,-0.9127361659473469,0.9127361659473469,0.9127361659473469,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,1.3182015082657816,28.886105256651657,29.820264737576373,0.8907,-0.9341594809247159,0.9341594809247159,0.9341594809247159,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,1.3182015082657816,28.886105256651657,29.820264737576373,0.8907,-0.9341594809247159,0.9341594809247159,0.9341594809247159,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,1.3168094297924655,28.85560026553036,29.820264737576373,0.8905,-0.9646644720460125,0.9646644720460125,0.9646644720460125,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,1.308456542074585,28.67256118364286,29.820264737576373,0.8899,-1.1477035539335154,1.1477035539335154,1.1477035539335154,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,1.3082837309220965,28.668774326239788,29.820264737576373,0.8899,-1.1514904113365798,1.1514904113365798,1.1514904113365798,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,1.306609752953926,28.632091995440838,29.820264737576373,0.8895,-1.1881727421355373,1.1881727421355373,1.1881727421355373,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,1.30518896046344,28.600957786315227,29.820264737576373,0.8894,-1.2193069512611474,1.2193069512611474,1.2193069512611474,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,1.304351575343201,28.58260794027735,29.820264737576373,0.8892,-1.2376567972990247,1.2376567972990247,1.2376567972990247,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,1.30518896046344,28.600957786315227,29.820264737576373,0.8894,-1.2193069512611474,1.2193069512611474,1.2193069512611474,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,1.30518896046344,28.600957786315227,29.820264737576373,0.8894,-1.2193069512611474,1.2193069512611474,1.2193069512611474,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,1.3025489039269906,28.543105515234373,29.820264737576373,0.8889,-1.2771592223420005,1.2771592223420005,1.2771592223420005,0.0,False
msd,absolute,0,t_noise,1.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,1.3014674477596626,28.519407274499553,29.820264737576373,0.8888,-1.300857463076826,1.300857463076826,1.300857463076826,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,1.3635521545569114,29.879886202894234,29.820264737576373,0.8975,0.059621465317856226,0.059621465317856226,0.059621465317856226,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,1.3674828051322863,29.966019609308532,29.820264737576373,0.898,0.14575487173215163,0.14575487173215163,0.14575487173215163,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,1.3785864965163612,30.209337794006807,29.820264737576373,0.8993,0.3890730564304337,0.3890730564304337,0.3890730564304337,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,1.3868352549821397,30.39009506350246,29.820264737576373,0.9006,0.5698303259260868,0.5698303259260868,0.5698303259260868,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,1.3977058022154047,30.628304297529663,29.820264737576373,0.9017,0.8080395599532892,0.8080395599532892,0.8080395599532892,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,1.4129892251313212,30.963214066834883,29.820264737576373,0.9034,1.14294932925851,1.14294932925851,1.14294932925851,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,1.4258313144193677,31.244626233763636,29.820264737576373,0.9051,1.4243614961872655,1.4243614961872655,1.4243614961872655,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,1.4245070553866845,31.215607388340317,29.820264737576373,0.9049,1.3953426507639446,1.3953426507639446,1.3953426507639446,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,1.4432029639127768,31.6252958753941,29.820264737576373,0.9064,1.8050311378177313,1.8050311378177313,1.8050311378177313,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,1.4480834090267753,31.732242385755598,29.820264737576373,0.9066,1.9119776481792214,1.9119776481792214,1.9119776481792214,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,1.4694727811719468,32.200953467699314,29.820264737576373,0.9087,2.380688730122953,2.380688730122953,2.380688730122953,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,1.4773107867244797,32.37270979779984,29.820264737576373,0.9094,2.5524450602234587,2.5524450602234587,2.5524450602234587,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,1.4812498616725465,32.45902780976554,29.820264737576373,0.9094,2.6387630721891684,2.6387630721891684,2.6387630721891684,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,1.4881431137238168,32.61008150153045,29.820264737576373,0.9102,2.7898167639540827,2.7898167639540827,2.7898167639540827,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,1.5010975773311237,32.89395615723195,29.820264737576373,0.911,3.0736914196555705,3.0736914196555705,3.0736914196555705,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,1.5052330140443346,32.984577097528984,29.820264737576373,0.9116,3.164312359952617,3.164312359952617,3.164312359952617,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,1.5209702991728442,33.329432471935384,29.820264737576373,0.9134,3.5091677343590053,3.5091677343590053,3.5091677343590053,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,1.5212218390825312,33.33494453383329,29.820264737576373,0.9136,3.514679796256908,3.514679796256908,3.514679796256908,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,1.525938428020576,33.43830041960826,29.820264737576373,0.914,3.6180356820318913,3.6180356820318913,3.6180356820318913,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,1.525938428020576,33.43830041960826,29.820264737576373,0.914,3.6180356820318913,3.6180356820318913,3.6180356820318913,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,1.525938428020576,33.43830041960826,29.820264737576373,0.914,3.6180356820318913,3.6180356820318913,3.6180356820318913,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,1.525938428020576,33.43830041960826,29.820264737576373,0.914,3.6180356820318913,3.6180356820318913,3.6180356820318913,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,1.532532774102978,33.58280410424268,29.820264737576373,0.9141,3.7625393666663025,3.7625393666663025,3.7625393666663025,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,1.5330177817038422,33.593432206639,29.820264737576373,0.9141,3.773167469062629,3.773167469062629,3.773167469062629,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,1.539261715702557,33.73025721675429,29.820264737576373,0.9147,3.909992479177924,3.909992479177924,3.909992479177924,0.0,False
msd,absolute,0,t_noise,3.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,1.5450968423157199,33.858123920347644,29.820264737576373,0.915,4.037859182771262,4.037859182771262,4.037859182771262,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,1.3847023622974168,30.343356410720084,29.820264737576373,0.9002,0.5230916731437038,0.5230916731437038,0.5230916731437038,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,1.4129892251313212,30.963214066834883,29.820264737576373,0.9034,1.14294932925851,1.14294932925851,1.14294932925851,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,1.439554733885403,31.54535122663564,29.820264737576373,0.9061,1.725086489059258,1.725086489059258,1.725086489059258,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,1.4556597117753527,31.898263951714483,29.820264737576373,0.9076,2.0779992141381163,2.0779992141381163,2.0779992141381163,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,1.4812498616725465,32.45902780976554,29.820264737576373,0.9094,2.6387630721891684,2.6387630721891684,2.6387630721891684,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,1.503659635376736,32.950099226341734,29.820264737576373,0.9113,3.1298344887653675,3.1298344887653675,3.1298344887653675,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,1.522282484873913,33.35818675118606,29.820264737576373,0.9136,3.5379220136096925,3.5379220136096925,3.5379220136096925,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,1.5428664330811999,33.80924836110289,29.820264737576373,0.915,3.9889836235265195,3.9889836235265195,3.9889836235265195,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,1.5744545169462052,34.50144656422959,29.820264737576373,0.9164,4.681181826653223,4.681181826653223,4.681181826653223,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,1.5986119574612732,35.03081507509376,29.820264737576373,0.9187,5.210550337517386,5.210550337517386,5.210550337517386,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,1.6231675236219332,35.568907820630585,29.820264737576373,0.9208,5.748643083054197,5.748643083054197,5.748643083054197,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,1.6379770925184594,35.893433898979175,29.820264737576373,0.9222,6.073169161402789,6.073169161402789,6.073169161402789,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,1.6694533300800352,36.58318118388648,29.820264737576373,0.924,6.762916446310104,6.762916446310104,6.762916446310104,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,1.6911386402994653,37.0583772366855,29.820264737576373,0.9256,7.238112499109119,7.238112499109119,7.238112499109119,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,1.7026075149896094,37.30969778168372,29.820264737576373,0.9262,7.489433044107354,7.489433044107354,7.489433044107354,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,1.738286802052872,38.0915476241616,29.820264737576373,0.9289,8.271282886585215,8.271282886585215,8.271282886585215,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,1.7559951322696474,38.47959504130821,29.820264737576373,0.9305,8.65933030373184,8.65933030373184,8.65933030373184,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,1.7693628418099625,38.77252526661943,29.820264737576373,0.9312,8.95226052904306,8.95226052904306,8.95226052904306,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,1.7693628418099625,38.77252526661943,29.820264737576373,0.9312,8.95226052904306,8.95226052904306,8.95226052904306,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,1.7693628418099625,38.77252526661943,29.820264737576373,0.9312,8.95226052904306,8.95226052904306,8.95226052904306,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,1.7693628418099625,38.77252526661943,29.820264737576373,0.9312,8.95226052904306,8.95226052904306,8.95226052904306,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,1.7804421394739687,39.015308905149254,29.820264737576373,0.9324,9.195044167572883,9.195044167572883,9.195044167572883,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,1.780776965575127,39.022646039828665,29.820264737576373,0.9324,9.20238130225228,9.20238130225228,9.20238130225228,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,1.8021379833559252,39.49073578493683,29.820264737576373,0.934,9.67047104736046,9.67047104736046,9.67047104736046,0.0,False
msd,absolute,0,t_noise,5.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,1.814302178724415,39.75729307953357,29.820264737576373,0.9345,9.937028341957198,9.937028341957198,9.937028341957198,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,1.3715670930269281,30.05551971174606,29.820264737576373,0.8984,0.23525497416968275,0.23525497416968275,0.23525497416968275,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,1.4035300310371364,30.75593219487951,29.820264737576373,0.9022,0.9356674573031418,0.9356674573031418,0.9356674573031418,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,1.4477672677043991,31.725314695674168,29.820264737576373,0.9066,1.905049958097789,1.905049958097789,1.905049958097789,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,1.4740147254288676,32.300482317463626,29.820264737576373,0.909,2.480217579887252,2.480217579887252,2.480217579887252,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,1.4993355867575835,32.8553451824687,29.820264737576373,0.9108,3.0350804448923294,3.0350804448923294,3.0350804448923294,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,1.5539717413035852,34.05260197601524,29.820264737576373,0.9158,4.232337238438867,4.232337238438867,4.232337238438867,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,1.5934572319988327,34.917858185465334,29.820264737576373,0.9183,5.097593447888964,5.097593447888964,5.097593447888964,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,1.6363949863904879,35.8587647805984,29.820264737576373,0.9222,6.038500043022014,6.038500043022014,6.038500043022014,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,1.6749203493734703,36.70298145247977,29.820264737576373,0.9245,6.882716714903389,6.882716714903389,6.882716714903389,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,1.7395255452110274,38.11869253715711,29.820264737576373,0.929,8.298427799580734,8.298427799580734,8.298427799580734,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,1.7790371927172204,38.98452192786167,29.820264737576373,0.9324,9.164257190285312,9.164257190285312,9.164257190285312,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,1.8163593218766594,39.8023718123761,29.820264737576373,0.9345,9.98210707479973,9.98210707479973,9.98210707479973,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,1.8562747402781412,40.67704914363283,29.820264737576373,0.9377,10.856784406056441,10.856784406056441,10.856784406056441,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,1.8890771236539883,41.39585661951739,29.820264737576373,0.9397,11.575591881941017,11.575591881941017,11.575591881941017,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,1.9213932806548082,42.104009285678615,29.820264737576373,0.942,12.283744548102238,12.283744548102238,12.283744548102238,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,1.96266355213266,43.0083758778912,29.820264737576373,0.9446,13.188111140314831,13.188111140314831,13.188111140314831,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,2.026706231520498,44.41176038785802,29.820264737576373,0.9479,14.591495650281635,14.591495650281635,14.591495650281635,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,2.046769942446842,44.851421897895186,29.820264737576373,0.9495,15.031157160318811,15.031157160318811,15.031157160318811,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,2.090623581289665,45.812398516081224,29.820264737576373,0.9524,15.992133778504842,15.992133778504842,15.992133778504842,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,2.100430113404167,46.02729169977579,29.820264737576373,0.9528,16.20702696219942,16.20702696219942,16.20702696219942,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,2.105436191793644,46.13699124599444,29.820264737576373,0.953,16.316726508418068,16.316726508418068,16.316726508418068,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,2.105436191793644,46.13699124599444,29.820264737576373,0.953,16.316726508418068,16.316726508418068,16.316726508418068,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,2.1227977569816554,46.5174399075203,29.820264737576373,0.9543,16.697175169943947,16.697175169943947,16.697175169943947,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,2.1378278161126443,46.84679764785746,29.820264737576373,0.9555,17.026532910281098,17.026532910281098,17.026532910281098,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,2.194189704392263,48.08187091025314,29.820264737576373,0.959,18.261606172676757,18.261606172676757,18.261606172676757,0.0,False
msd,absolute,0,t_noise,10.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,2.2573588131660385,49.4661126316943,29.820264737576373,0.9626,19.645847894117917,19.645847894117917,19.645847894117917,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,1.3671682525731697,29.959126734224995,29.820264737576373,0.8979,0.13886199664862867,0.13886199664862867,0.13886199664862867,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,1.3767630700440905,30.169380557821363,29.820264737576373,0.8992,0.3491158202449948,0.3491158202449948,0.3491158202449948,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,1.4137842335968478,30.980635301806274,29.820264737576373,0.9035,1.1603705642298934,1.1603705642298934,1.1603705642298934,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,1.4714442138047716,32.244154002808024,29.820264737576373,0.9089,2.423889265231652,2.423889265231652,2.423889265231652,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,1.5052330140443346,32.984577097528984,29.820264737576373,0.9116,3.164312359952617,3.164312359952617,3.164312359952617,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,1.5480618714088366,33.92309740272931,29.820264737576373,0.9153,4.102832665152934,4.102832665152934,4.102832665152934,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,1.593629803131413,34.92163978324741,29.820264737576373,0.9184,5.101375045671031,5.101375045671031,5.101375045671031,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,1.633798687710415,35.8018713872287,29.820264737576373,0.9218,5.98160664965232,5.98160664965232,5.98160664965232,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,1.677314116090683,36.75543670831105,29.820264737576373,0.9246,6.935171970734677,6.935171970734677,6.935171970734677,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,1.7154686768650056,37.59152789136421,29.820264737576373,0.9273,7.771263153787835,7.771263153787835,7.771263153787835,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,1.7834595139739955,39.08142944655355,29.820264737576373,0.9326,9.26116470897719,9.26116470897719,9.26116470897719,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,1.81007100667062,39.66457426489215,29.820264737576373,0.9342,9.844309527315794,9.844309527315794,9.844309527315794,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,1.8658686087571525,40.88728217171347,29.820264737576373,0.9381,11.067017434137096,11.067017434137096,11.067017434137096,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,1.891736880198147,41.454140582181566,29.820264737576373,0.9399,11.633875844605203,11.633875844605203,11.633875844605203,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,1.9479332173165285,42.68558607732096,29.820264737576373,0.9438,12.865321339744588,12.865321339744588,12.865321339744588,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,2.011531073555134,44.079223057620446,29.820264737576373,0.9466,14.258958320044089,14.258958320044089,14.258958320044089,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,2.0369460951460656,44.63614928185272,29.820264737576373,0.9488,14.815884544276338,14.815884544276338,14.815884544276338,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,2.084131136789944,45.67012782831766,29.820264737576373,0.9521,15.849863090741296,15.849863090741296,15.849863090741296,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,2.113425709484459,46.31206770245396,29.820264737576373,0.9535,16.49180296487758,16.49180296487758,16.49180296487758,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,2.113425709484459,46.31206770245396,29.820264737576373,0.9535,16.49180296487758,16.49180296487758,16.49180296487758,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,2.125702989745567,46.581103056809084,29.820264737576373,0.9547,16.760838319232725,16.760838319232725,16.760838319232725,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,2.1411663084623207,46.919954931327844,29.820264737576373,0.9558,17.09969019375147,17.09969019375147,17.09969019375147,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,2.147817906874519,47.06571320170981,29.820264737576373,0.9564,17.245448464133453,17.245448464133453,17.245448464133453,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,2.147817906874519,47.06571320170981,29.820264737576373,0.9564,17.245448464133453,17.245448464133453,17.245448464133453,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,2.1749597961741753,47.66048074389365,29.820264737576373,0.9578,17.840216006317288,17.840216006317288,17.840216006317288,0.0,False
msd,absolute,0,heteroscedastic,1.5,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,2.2288403885349046,48.841180699449296,29.820264737576373,0.9607,19.02091596187291,19.02091596187291,19.02091596187291,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,1.367383678001698,29.963847409754806,29.820264737576373,0.898,0.14358267217843387,0.14358267217843387,0.14358267217843387,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,1.3847023622974168,30.343356410720084,29.820264737576373,0.9002,0.5230916731437038,0.5230916731437038,0.5230916731437038,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,1.4434838686419718,31.631451416503513,29.820264737576373,0.9064,1.8111866789271436,1.8111866789271436,1.8111866789271436,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,1.4828574848597607,32.494256090349126,29.820264737576373,0.9095,2.6739913527727572,2.6739913527727572,2.6739913527727572,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,1.5459515809551507,33.876854038732965,29.820264737576373,0.9151,4.056589301156584,4.056589301156584,4.056589301156584,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,1.581670185891205,34.65956546436394,29.820264737576373,0.9168,4.839300726787567,4.839300726787567,4.839300726787567,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,1.6252165793911248,35.61380933246657,29.820264737576373,0.9209,5.793544594890193,5.793544594890193,5.793544594890193,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,1.694269265872288,37.12697947939927,29.820264737576373,0.9257,7.306714741822897,7.306714741822897,7.306714741822897,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,1.7569034830035248,38.49949997598187,29.820264737576373,0.9307,8.679235238405493,8.679235238405493,8.679235238405493,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,1.8000068425670892,39.44403552192162,29.820264737576373,0.9339,9.623770784345247,9.623770784345247,9.623770784345247,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,1.8744189793166124,41.074648748382664,29.820264737576373,0.9389,11.25438401080629,11.25438401080629,11.25438401080629,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,1.8976777931591378,41.58432541055244,29.820264737576373,0.9408,11.76406067297606,11.76406067297606,11.76406067297606,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,1.9513102938531877,42.75958886648939,29.820264737576373,0.944,12.939324128913027,12.939324128913027,12.939324128913027,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,2.006668053964016,43.97265839744267,29.820264737576373,0.9465,14.152393659866293,14.152393659866293,14.152393659866293,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,2.0688782508212396,45.33588722337453,29.820264737576373,0.9512,15.515622485798163,15.515622485798163,15.515622485798163,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,2.164228067575821,47.425313480061796,29.820264737576373,0.9572,17.60504874248544,17.60504874248544,17.60504874248544,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,2.2207094065740978,48.663004298279176,29.820264737576373,0.9605,18.842739560702803,18.842739560702803,18.842739560702803,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,2.288454282266532,50.14751603459551,29.820264737576373,0.9635,20.32725129701913,20.32725129701913,20.32725129701913,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,2.3411570869673577,51.302406811432526,29.820264737576373,0.9656,21.482142073856153,21.482142073856153,21.482142073856153,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,2.3477702463704415,51.447322757438236,29.820264737576373,0.9657,21.62705801986187,21.62705801986187,21.62705801986187,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,2.3604897141731875,51.7260478866805,29.820264737576373,0.9663,21.905783149104128,21.905783149104128,21.905783149104128,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,2.3789193002537163,52.12990037813991,29.820264737576373,0.9676,22.309635640563528,22.309635640563528,22.309635640563528,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,2.3943893338280984,52.468899397145286,29.820264737576373,0.9683,22.648634659568927,22.648634659568927,22.648634659568927,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,2.3943893338280984,52.468899397145286,29.820264737576373,0.9683,22.648634659568927,22.648634659568927,22.648634659568927,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,2.4280268975626185,53.206008405532785,29.820264737576373,0.9702,23.385743667956408,23.385743667956408,23.385743667956408,0.0,False
msd,absolute,0,heteroscedastic,3.0,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,2.487078094896843,54.50001322272633,29.820264737576373,0.9728,24.679748485149958,24.679748485149958,24.679748485149958,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,1.3695586021659816,30.011507109687468,29.820264737576373,0.8982,0.19124237211109998,0.19124237211109998,0.19124237211109998,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,1.3944486462627983,30.556929360470086,29.820264737576373,0.9015,0.7366646228937079,0.7366646228937079,0.7366646228937079,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,1.4480834090267753,31.732242385755598,29.820264737576373,0.9066,1.9119776481792214,1.9119776481792214,1.9119776481792214,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,1.5010975773311237,32.89395615723195,29.820264737576373,0.911,3.0736914196555705,3.0736914196555705,3.0736914196555705,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,1.5569134580019037,34.11706460760081,29.820264737576373,0.9158,4.296799870024434,4.296799870024434,4.296799870024434,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,1.6028478353891908,35.12363701082432,29.820264737576373,0.9189,5.303372273247937,5.303372273247937,5.303372273247937,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,1.673779337658535,36.67797815496416,29.820264737576373,0.9245,6.857713417387782,6.857713417387782,6.857713417387782,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,1.7342161365877344,38.00234603369666,29.820264737576373,0.9288,8.18208129612029,8.18208129612029,8.18208129612029,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,1.8123995486191635,39.71560023277217,29.820264737576373,0.9343,9.895335495195802,9.895335495195802,9.895335495195802,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,1.8659269433762018,40.8885604739574,29.820264737576373,0.9381,11.068295736381028,11.068295736381028,11.068295736381028,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,1.9254283614744034,42.192431100206235,29.820264737576373,0.9423,12.372166362629878,12.372166362629878,12.372166362629878,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,1.96266355213266,43.0083758778912,29.820264737576373,0.9446,13.188111140314831,13.188111140314831,13.188111140314831,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,2.0351134162689632,44.595989295224214,29.820264737576373,0.9487,14.775724557647836,14.775724557647836,14.775724557647836,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,2.113425709484459,46.31206770245396,29.820264737576373,0.9535,16.49180296487758,16.49180296487758,16.49180296487758,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,2.2288403885349046,48.841180699449296,29.820264737576373,0.9607,19.02091596187291,19.02091596187291,19.02091596187291,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,2.325066181053595,50.94980244936399,29.820264737576373,0.9651,21.129537711787627,21.129537711787627,21.129537711787627,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,2.3854609233767903,52.27324873034369,29.820264737576373,0.9679,22.452983992767322,22.452983992767322,22.452983992767322,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,2.4437477157120853,53.550502934585175,29.820264737576373,0.9706,23.730238197008806,23.730238197008806,23.730238197008806,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,2.496442398382786,54.70521573118503,29.820264737576373,0.9731,24.884950993608648,24.884950993608648,24.884950993608648,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,2.502452966301327,54.83692692743123,29.820264737576373,0.9735,25.016662189854852,25.016662189854852,25.016662189854852,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,2.5269371645435106,55.37345576851783,29.820264737576373,0.9748,25.55319103094144,25.55319103094144,25.55319103094144,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,2.5648695788067553,56.20467899514614,29.820264737576373,0.9758,26.384414257569773,26.384414257569773,26.384414257569773,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,2.572928635729912,56.38127928356328,29.820264737576373,0.9762,26.561014545986918,26.561014545986918,26.561014545986918,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,2.572928635729912,56.38127928356328,29.820264737576373,0.9762,26.561014545986918,26.561014545986918,26.561014545986918,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,2.6409272232323153,57.87135067521429,29.820264737576373,0.9787,28.05108593763793,28.05108593763793,28.05108593763793,0.0,False
msd,absolute,0,heteroscedastic,5.0,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,2.7129962652460367,59.450619034642294,29.820264737576373,0.9813,29.63035429706591,29.63035429706591,29.63035429706591,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,1.3608313618156014,29.820264737576373,29.820264737576373,0.8971,0.0,0.0,0.0,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,1.370742566019928,30.03745162901226,29.820264737576373,0.8983,0.21718689143588607,0.21718689143588607,0.21718689143588607,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,1.3977058022154047,30.628304297529663,29.820264737576373,0.9017,0.8080395599532892,0.8080395599532892,0.8080395599532892,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,1.4568340900967753,31.92399842067923,29.820264737576373,0.9078,2.103733683102858,2.103733683102858,2.103733683102858,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,1.5126810770038681,33.147788510395834,29.820264737576373,0.9123,3.327523772819451,3.327523772819451,3.327523772819451,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,1.5777039782248878,34.57265288582373,29.820264737576373,0.9166,4.752388148247353,4.752388148247353,4.752388148247353,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,1.615101768106369,35.39216074415095,29.820264737576373,0.9199,5.571896006574576,5.571896006574576,5.571896006574576,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,1.6977907661767504,37.204147065552206,29.820264737576373,0.9258,7.383882327975835,7.383882327975835,7.383882327975835,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,1.7790371927172204,38.98452192786167,29.820264737576373,0.9324,9.164257190285312,9.164257190285312,9.164257190285312,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,1.840760600373417,40.337083610712256,29.820264737576373,0.9366,10.516818873135875,10.516818873135875,10.516818873135875,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,1.8890771236539883,41.39585661951739,29.820264737576373,0.9397,11.575591881941017,11.575591881941017,11.575591881941017,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,1.9572937232540895,42.89070536907753,29.820264737576373,0.9444,13.07044063150115,13.07044063150115,13.07044063150115,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,2.0293776217392807,44.47029928237259,29.820264737576373,0.9482,14.65003454479623,14.65003454479623,14.65003454479623,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,2.0925665854946405,45.854976091381424,29.820264737576373,0.9525,16.03471135380505,16.03471135380505,16.03471135380505,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,2.180487898853348,47.781619549196826,29.820264737576373,0.9581,17.961354811620463,17.961354811620463,17.961354811620463,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,2.3323325722948343,51.109032840858994,29.820264737576373,0.9653,21.28876810328262,21.28876810328262,21.28876810328262,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,2.419463307973427,53.018352156699024,29.820264737576373,0.97,23.198087419122658,23.198087419122658,23.198087419122658,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,2.4941223076266024,54.65437495656304,29.820264737576373,0.9728,24.834110218986666,24.834110218986666,24.834110218986666,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,2.5908430041949937,56.77384167242718,29.820264737576373,0.9767,26.953576934850798,26.953576934850798,26.953576934850798,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,2.6871323625916754,58.883856358574235,29.820264737576373,0.9808,29.06359162099785,29.06359162099785,29.06359162099785,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,2.701053628726124,59.18891681886349,29.820264737576373,0.9811,29.3686520812871,29.3686520812871,29.3686520812871,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,2.717519162473061,59.54973050170221,29.820264737576373,0.9815,29.729465764125855,29.729465764125855,29.729465764125855,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,2.734239965257996,59.916137963833535,29.820264737576373,0.9816,30.09587322625717,30.09587322625717,30.09587322625717,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,2.759006435079693,60.45885229818932,29.820264737576373,0.9824,30.63858756061294,30.63858756061294,30.63858756061294,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,2.759006435079693,60.45885229818932,29.820264737576373,0.9824,30.63858756061294,30.63858756061294,30.63858756061294,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,2.838296614464271,62.19635938884264,29.820264737576373,0.9842,32.37609465126627,32.37609465126627,32.37609465126627,0.0,False
msd,absolute,0,heteroscedastic,8.0,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,2.94569955381572,64.54990897251844,29.820264737576373,0.9866,34.72964423494205,34.72964423494205,34.72964423494205,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,3.7925675483661063,29.387161455628178,28.976404119646723,0.902,0.41075733598145997,0.41075733598145997,0.41075733598145997,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,3.852605389251974,29.852371818017218,28.976404119646723,0.9042,0.8759676983704985,0.8759676983704985,0.8759676983704985,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,3.9201419975749316,30.375687273217835,28.976404119646723,0.9068,1.3992831535711119,1.3992831535711119,1.3992831535711119,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,4.023385071826285,31.175678533362166,28.976404119646723,0.9125,2.1992744137154485,2.1992744137154485,2.1992744137154485,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,4.090116665843392,31.692756239312857,28.976404119646723,0.9151,2.716352119666135,2.716352119666135,2.716352119666135,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,4.163619987958882,32.26230548714722,28.976404119646723,0.918,3.285901367500506,3.285901367500506,3.285901367500506,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,4.262017882655006,33.024753296303494,28.976404119646723,0.9221,4.048349176656772,4.048349176656772,4.048349176656772,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,4.383898906736983,33.96916293104221,28.976404119646723,0.926,4.992758811395491,4.992758811395491,4.992758811395491,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,4.431368820249425,34.3369892109659,28.976404119646723,0.9279,5.360585091319188,5.360585091319188,5.360585091319188,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,4.52007347649001,35.024327807197665,28.976404119646723,0.932,6.047923687550945,6.047923687550945,6.047923687550945,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,4.585747937508141,35.533214192169936,28.976404119646723,0.9331,6.556810072523213,6.556810072523213,6.556810072523213,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,4.724287990003407,36.60670829315268,28.976404119646723,0.9375,7.6303041735059525,7.6303041735059525,7.6303041735059525,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,4.790179300405498,37.11727496140974,28.976404119646723,0.9396,8.140870841763022,8.140870841763022,8.140870841763022,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,4.991417899081705,38.6765962167292,28.976404119646723,0.9442,9.700192097082478,9.700192097082478,9.700192097082478,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,5.08545862425901,39.405281978800964,28.976404119646723,0.946,10.428877859154245,10.428877859154245,10.428877859154245,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,5.10895566456223,39.58735159478384,28.976404119646723,0.9463,10.610947475137118,10.610947475137118,10.610947475137118,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,5.185871137467514,40.18334029950114,28.976404119646723,0.9483,11.206936179854422,11.206936179854422,11.206936179854422,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,5.208287277330701,40.35703442965717,28.976404119646723,0.9488,11.380630310010442,11.380630310010442,11.380630310010442,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,5.355469826299161,41.49749594413973,28.976404119646723,0.9511,12.521091824493007,12.521091824493007,12.521091824493007,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,5.366445212394956,41.58254003079652,28.976404119646723,0.9514,12.606135911149803,12.606135911149803,12.606135911149803,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,5.376432608371373,41.65992855831443,28.976404119646723,0.9517,12.683524438667709,12.683524438667709,12.683524438667709,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,5.399116258118738,41.83569552067635,28.976404119646723,0.9524,12.859291401029637,12.859291401029637,12.859291401029637,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,5.408103790203497,41.90533648371635,28.976404119646723,0.9526,12.928932364069633,12.928932364069633,12.928932364069633,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,5.420056426090794,41.99795290680199,28.976404119646723,0.9528,13.021548787155275,13.021548787155275,13.021548787155275,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,5.496280159878409,42.58858158855941,28.976404119646723,0.9545,13.612177468912693,13.612177468912693,13.612177468912693,0.0,False
msd,adaptive,0,shift,3.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,5.555196809793002,43.045104269140474,28.976404119646723,0.9554,14.068700149493763,14.068700149493763,14.068700149493763,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,3.8213883258699193,29.610482683524616,28.976404119646723,0.9031,0.6340785638778942,0.6340785638778942,0.6340785638778942,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,3.91745111375669,30.354836639388232,28.976404119646723,0.9066,1.3784325197415124,1.3784325197415124,1.3784325197415124,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,3.988430504597203,30.904828905063475,28.976404119646723,0.9105,1.928424785416757,1.928424785416757,1.928424785416757,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,4.109711404163034,31.84458840349624,28.976404119646723,0.9166,2.8681842838495175,2.8681842838495175,2.8681842838495175,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,4.258863979608918,33.000314902827625,28.976404119646723,0.922,4.023910783180903,4.023910783180903,4.023910783180903,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,4.361045473435719,33.79208038058665,28.976404119646723,0.9256,4.815676260939928,4.815676260939928,4.815676260939928,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,4.513664223790689,34.97466494912517,28.976404119646723,0.9319,5.998260829478449,5.998260829478449,5.998260829478449,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,4.671144482449557,36.194919493906056,28.976404119646723,0.9362,7.21851537425933,7.21851537425933,7.21851537425933,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,4.80275883785047,37.214749005897566,28.976404119646723,0.9398,8.238344886250843,8.238344886250843,8.238344886250843,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,4.991417899081705,38.6765962167292,28.976404119646723,0.9442,9.700192097082478,9.700192097082478,9.700192097082478,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,5.088400072369987,39.428074139902456,28.976404119646723,0.9461,10.451670020255737,10.451670020255737,10.451670020255737,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,5.225033662551113,40.48679579052796,28.976404119646723,0.9491,11.510391670881239,11.510391670881239,11.510391670881239,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,5.374757190318918,41.646946381943074,28.976404119646723,0.9516,12.67054226229635,12.67054226229635,12.67054226229635,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,5.59406062506551,43.346245171610875,28.976404119646723,0.956,14.369841051964158,14.369841051964158,14.369841051964158,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,5.814316853239798,45.052926794659086,28.976404119646723,0.9608,16.076522675012377,16.076522675012377,16.076522675012377,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,5.9518001999168355,46.118232884724335,28.976404119646723,0.963,17.14182876507762,17.14182876507762,17.14182876507762,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,6.164648586107623,47.76751396167003,28.976404119646723,0.9654,18.791109842023314,18.791109842023314,18.791109842023314,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,6.434986814710793,49.86226193129091,28.976404119646723,0.9683,20.885857811644183,20.885857811644183,20.885857811644183,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,6.675055329486465,51.72246141730004,28.976404119646723,0.9711,22.746057297653312,22.746057297653312,22.746057297653312,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,6.678240529171692,51.74714231651263,28.976404119646723,0.9713,22.770738196865906,22.770738196865906,22.770738196865906,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,6.712084594877953,52.00938709146812,28.976404119646723,0.972,23.0329829718214,23.0329829718214,23.0329829718214,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,6.738060637517581,52.21066555237724,28.976404119646723,0.9721,23.234261432730527,23.234261432730527,23.234261432730527,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,6.786051841561319,52.58253111408382,28.976404119646723,0.9731,23.606126994437112,23.606126994437112,23.606126994437112,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,6.850264674319633,53.0800918983617,28.976404119646723,0.9736,24.10368777871498,24.10368777871498,24.10368777871498,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,7.016205486563683,54.36590405049987,28.976404119646723,0.9746,25.38949993085314,25.38949993085314,25.38949993085314,0.0,False
msd,adaptive,0,shift,5.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,7.156341161706262,55.45176202365123,28.976404119646723,0.9753,26.475357904004497,26.475357904004497,26.475357904004497,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,3.849108876995271,29.825278676257994,28.976404119646723,0.9041,0.8488745566112746,0.8488745566112746,0.8488745566112746,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,3.9422443477388542,30.54694996650746,28.976404119646723,0.9088,1.57054584686074,1.57054584686074,1.57054584686074,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,4.039666490360312,31.301837044472204,28.976404119646723,0.913,2.3254329248254866,2.3254329248254866,2.3254329248254866,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,4.192244335311888,32.484104652619486,28.976404119646723,0.9191,3.5077005329727626,3.5077005329727626,3.5077005329727626,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,4.381250658818625,33.94864266656206,28.976404119646723,0.926,4.97223854691534,4.97223854691534,4.97223854691534,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,4.483381409991268,34.74001495882039,28.976404119646723,0.9302,5.763610839173672,5.763610839173672,5.763610839173672,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,4.675117953376326,36.22570840674019,28.976404119646723,0.9363,7.249304287093461,7.249304287093461,7.249304287093461,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,4.879850180012551,37.81210045450239,28.976404119646723,0.9412,8.835696334855673,8.835696334855673,8.835696334855673,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,5.039864657374375,39.05199169480363,28.976404119646723,0.9453,10.075587575156911,10.075587575156911,10.075587575156911,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,5.195444515430919,40.25752075912341,28.976404119646723,0.9486,11.281116639476695,11.281116639476695,11.281116639476695,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,5.455577344430203,42.27319097414824,28.976404119646723,0.9534,13.296786854501523,13.296786854501523,13.296786854501523,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,5.704191106168284,44.199604324237576,28.976404119646723,0.9581,15.223200204590857,15.223200204590857,15.223200204590857,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,6.093109470336035,47.213184600686546,28.976404119646723,0.9642,18.236780481039823,18.236780481039823,18.236780481039823,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,6.647714728912752,51.51060951667939,28.976404119646723,0.9707,22.534205397032668,22.534205397032668,22.534205397032668,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,7.108496935122138,55.08103533429983,28.976404119646723,0.9749,26.104631214653097,26.104631214653097,26.104631214653097,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,7.461828424598711,57.8188664727535,28.976404119646723,0.9769,28.84246235310678,28.84246235310678,28.84246235310678,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,8.254713605006392,63.96263174924902,28.976404119646723,0.9816,34.98622762960229,34.98622762960229,34.98622762960229,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,9.007399012728083,69.79490429810366,28.976404119646723,0.9851,40.818500178456944,40.818500178456944,40.818500178456944,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,9.570958926056306,74.16171542320313,28.976404119646723,0.9884,45.18531130355642,45.18531130355642,45.18531130355642,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,9.771284366604085,75.71396096398028,28.976404119646723,0.9893,46.73755684433357,46.73755684433357,46.73755684433357,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,9.902973857394175,76.73437267148569,28.976404119646723,0.9898,47.757968551838964,47.757968551838964,47.757968551838964,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,10.03941050576568,77.79156829503775,28.976404119646723,0.99,48.815164175391025,48.815164175391025,48.815164175391025,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,10.142237272460173,78.58833374648319,28.976404119646723,0.9903,49.61192962683647,49.61192962683647,49.61192962683647,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,10.171934874266565,78.81844915194391,28.976404119646723,0.9904,49.84204503229718,49.84204503229718,49.84204503229718,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,10.426244113672865,80.7889945892455,28.976404119646723,0.9912,51.81259046959878,51.81259046959878,51.81259046959878,0.0,False
msd,adaptive,0,shift,10.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,10.724992472933922,83.10388184075694,28.976404119646723,0.9926,54.12747772111022,54.12747772111022,54.12747772111022,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,3.849108876995271,29.825278676257994,28.976404119646723,0.9041,0.8488745566112746,0.8488745566112746,0.8488745566112746,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,3.9455494670327895,30.57256007709411,28.976404119646723,0.909,1.5961559574473878,1.5961559574473878,1.5961559574473878,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,4.044826719102353,31.34182169161598,28.976404119646723,0.9132,2.365417571969259,2.365417571969259,2.365417571969259,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,4.192646210778364,32.48721863254674,28.976404119646723,0.9191,3.5108145129000228,3.5108145129000228,3.5108145129000228,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,4.38481399025726,33.97625356471262,28.976404119646723,0.9261,4.999849445065904,4.999849445065904,4.999849445065904,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,4.4887031523622865,34.78125111355935,28.976404119646723,0.9303,5.80484699391263,5.80484699391263,5.80484699391263,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,4.697466071353625,36.39887546120998,28.976404119646723,0.9369,7.422471341563264,7.422471341563264,7.422471341563264,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,4.897839417197673,37.95149220188222,28.976404119646723,0.9415,8.975088082235498,8.975088082235498,8.975088082235498,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,5.062098380555873,39.22427234757036,28.976404119646723,0.9455,10.24786822792364,10.24786822792364,10.24786822792364,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,5.2228394669616645,40.469793804609445,28.976404119646723,0.949,11.493389684962718,11.493389684962718,11.493389684962718,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,5.4856319821979245,42.50607291528887,28.976404119646723,0.9538,13.529668795642147,13.529668795642147,13.529668795642147,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,5.814316853239798,45.052926794659086,28.976404119646723,0.9608,16.076522675012377,16.076522675012377,16.076522675012377,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,6.170147990300499,47.810126750200446,28.976404119646723,0.9654,18.83372263055373,18.83372263055373,18.83372263055373,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,6.874081460185532,53.26463910092815,28.976404119646723,0.9738,24.288234981281434,24.288234981281434,24.288234981281434,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,7.443473756941142,57.67664314382433,28.976404119646723,0.9769,28.700239024177602,28.700239024177602,28.700239024177602,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,7.910933197369709,61.29880830624843,28.976404119646723,0.9802,32.3224041866017,32.3224041866017,32.3224041866017,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,9.397234820746657,72.81559349752547,28.976404119646723,0.9876,43.839189377878746,43.839189377878746,43.839189377878746,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,10.352489569352096,80.21749871622552,28.976404119646723,0.9908,51.2410945965788,51.2410945965788,51.2410945965788,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,12.615135595586842,97.74988099865635,28.976404119646723,0.996,68.77347687900962,68.77347687900962,68.77347687900962,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,13.155649586307213,101.93811804697695,28.976404119646723,0.9962,72.96171392733024,72.96171392733024,72.96171392733024,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,13.43416551291346,104.09623188378066,28.976404119646723,0.9964,75.11982776413396,75.11982776413396,75.11982776413396,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,13.518129843069701,104.74683949863469,28.976404119646723,0.9965,75.77043537898795,75.77043537898795,75.77043537898795,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,13.750355384997034,106.54626677519809,28.976404119646723,0.9967,77.56986265555138,77.56986265555138,77.56986265555138,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,14.002594448963317,108.50077121148354,28.976404119646723,0.9968,79.52436709183681,79.52436709183681,79.52436709183681,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,14.91624373804314,115.58029157060695,28.976404119646723,0.9979,86.60388745096023,86.60388745096023,86.60388745096023,0.0,False
msd,adaptive,0,shift,15.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,15.549663233576563,120.48841799076857,28.976404119646723,0.9982,91.51201387112185,91.51201387112185,91.51201387112185,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,3.8039274628204205,29.475185106079675,28.976404119646723,0.9024,0.49878098643295327,0.49878098643295327,0.49878098643295327,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,3.826438795295432,29.649616847528684,28.976404119646723,0.9033,0.6732127278819607,0.6732127278819607,0.6732127278819607,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,3.852605389251974,29.852371818017218,28.976404119646723,0.9042,0.8759676983704985,0.8759676983704985,0.8759676983704985,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,3.8872810095185244,30.12105999254589,28.976404119646723,0.9053,1.1446558728991714,1.1446558728991714,1.1446558728991714,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,3.9047803858072707,30.256655994413215,28.976404119646723,0.906,1.2802518747664893,1.2802518747664893,1.2802518747664893,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,3.9352802669315055,30.492987956743452,28.976404119646723,0.9081,1.5165838370967297,1.5165838370967297,1.5165838370967297,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,3.984509034762088,30.874442928882896,28.976404119646723,0.9103,1.8980388092361768,1.8980388092361768,1.8980388092361768,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,4.0205348420597735,31.153593188469582,28.976404119646723,0.9122,2.177189068822861,2.177189068822861,2.177189068822861,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,4.033383095817309,31.253149413317374,28.976404119646723,0.9129,2.2767452936706567,2.2767452936706567,2.2767452936706567,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,4.061100465033347,31.467920750647373,28.976404119646723,0.914,2.4915166310006556,2.4915166310006556,2.4915166310006556,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,4.105965424681572,31.815562235227038,28.976404119646723,0.9164,2.8391581155803176,2.8391581155803176,2.8391581155803176,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,4.158730444244599,32.22441827518763,28.976404119646723,0.918,3.2480141555409165,3.2480141555409165,3.2480141555409165,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,4.21884107397062,32.69019265057591,28.976404119646723,0.9202,3.7137885309291945,3.7137885309291945,3.7137885309291945,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,4.290317975597579,33.24403993784821,28.976404119646723,0.923,4.267635818201483,4.267635818201483,4.267635818201483,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,4.361045473435719,33.79208038058665,28.976404119646723,0.9256,4.815676260939928,4.815676260939928,4.815676260939928,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,4.415726798579692,34.21578514262996,28.976404119646723,0.9271,5.23938102298324,5.23938102298324,5.23938102298324,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,4.443468953609783,34.43074853579288,28.976404119646723,0.9286,5.454344416146159,5.454344416146159,5.454344416146159,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,4.478110677462743,34.699174059922775,28.976404119646723,0.93,5.722769940276056,5.722769940276056,5.722769940276056,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,4.478110677462743,34.699174059922775,28.976404119646723,0.93,5.722769940276056,5.722769940276056,5.722769940276056,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,4.4694501746039546,34.63206712179908,28.976404119646723,0.9297,5.65566300215236,5.65566300215236,5.65566300215236,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,4.481427559275148,34.72487531378505,28.976404119646723,0.9301,5.7484711941383315,5.7484711941383315,5.7484711941383315,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,4.483381409991268,34.74001495882039,28.976404119646723,0.9302,5.763610839173672,5.763610839173672,5.763610839173672,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,4.48303525856058,34.73733276322282,28.976404119646723,0.9302,5.7609286435761,5.7609286435761,5.7609286435761,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,4.559619622736935,35.330755832509155,28.976404119646723,0.9327,6.354351712862439,6.354351712862439,6.354351712862439,0.0,False
msd,adaptive,0,variance_inflate,3.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,4.601497629113586,35.655252553829435,28.976404119646723,0.9336,6.678848434182711,6.678848434182711,6.678848434182711,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,3.7670674352209343,29.189570791104146,28.976404119646723,0.9009,0.2131666714574232,0.2131666714574232,0.2131666714574232,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,3.8509669159725575,29.83967591262097,28.976404119646723,0.9042,0.8632717929742486,0.8632717929742486,0.8632717929742486,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,3.896176853229648,30.189990497299974,28.976404119646723,0.9056,1.2135863776532523,1.2135863776532523,1.2135863776532523,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,3.9523382989656253,30.62516415007662,28.976404119646723,0.9091,1.648760030429903,1.648760030429903,1.648760030429903,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,3.9846166980512674,30.87527717070499,28.976404119646723,0.9103,1.8988730510582696,1.8988730510582696,1.8988730510582696,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,4.033383095817309,31.253149413317374,28.976404119646723,0.9129,2.2767452936706567,2.2767452936706567,2.2767452936706567,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,4.066098631108515,31.506649635910417,28.976404119646723,0.9144,2.5302455162636996,2.5302455162636996,2.5302455162636996,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,4.126078883496655,31.971413766964325,28.976404119646723,0.9172,2.9950096473176018,2.9950096473176018,2.9950096473176018,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,4.175891146517002,32.35739002109322,28.976404119646723,0.9185,3.3809859014464965,3.3809859014464965,3.3809859014464965,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,4.240978683301755,32.8617285537231,28.976404119646723,0.9213,3.8853244340763777,3.8853244340763777,3.8853244340763777,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,4.291441084963277,33.2527424845639,28.976404119646723,0.923,4.2763383649171836,4.2763383649171836,4.2763383649171836,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,4.398919139713654,34.08554899561652,28.976404119646723,0.9267,5.1091448759698075,5.1091448759698075,5.1091448759698075,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,4.443468953609783,34.43074853579288,28.976404119646723,0.9286,5.454344416146159,5.454344416146159,5.454344416146159,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,4.533172843718676,35.12582981469156,28.976404119646723,0.9322,6.149425695044841,6.149425695044841,6.149425695044841,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,4.615355570786386,35.762632465772384,28.976404119646723,0.934,6.786228346125662,6.786228346125662,6.786228346125662,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,4.707335798476099,36.47535221759527,28.976404119646723,0.937,7.498948097948553,7.498948097948553,7.498948097948553,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,4.793291707159159,37.1413918159203,28.976404119646723,0.9396,8.164987696273583,8.164987696273583,8.164987696273583,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,4.864071683287938,37.68983889294549,28.976404119646723,0.9409,8.713434773298763,8.713434773298763,8.713434773298763,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,4.931436293902239,38.21182160341055,28.976404119646723,0.9428,9.23541748376383,9.23541748376383,9.23541748376383,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,4.931436293902239,38.21182160341055,28.976404119646723,0.9428,9.23541748376383,9.23541748376383,9.23541748376383,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,4.931436293902239,38.21182160341055,28.976404119646723,0.9428,9.23541748376383,9.23541748376383,9.23541748376383,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,5.012547223937334,38.840319307501375,28.976404119646723,0.9447,9.86391518785466,9.86391518785466,9.86391518785466,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,5.022228343872166,38.91533461862452,28.976404119646723,0.9452,9.938930498977806,9.938930498977806,9.938930498977806,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,5.022228343872166,38.91533461862452,28.976404119646723,0.9452,9.938930498977806,9.938930498977806,9.938930498977806,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,5.140135832670276,39.82895484185047,28.976404119646723,0.947,10.852550722203747,10.852550722203747,10.852550722203747,0.0,False
msd,adaptive,0,variance_inflate,5.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,5.203816634684361,40.322393122526066,28.976404119646723,0.9487,11.345989002879337,11.345989002879337,11.345989002879337,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,3.8039274628204205,29.475185106079675,28.976404119646723,0.9024,0.49878098643295327,0.49878098643295327,0.49878098643295327,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,3.896176853229648,30.189990497299974,28.976404119646723,0.9056,1.2135863776532523,1.2135863776532523,1.2135863776532523,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,3.9597087262286914,30.682274783760658,28.976404119646723,0.9094,1.705870664113936,1.705870664113936,1.705870664113936,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,4.030399844495559,31.23003333505721,28.976404119646723,0.9129,2.25362921541049,2.25362921541049,2.25362921541049,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,4.072709461367833,31.557874441720415,28.976404119646723,0.9147,2.5814703220736948,2.5814703220736948,2.5814703220736948,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,4.175891146517002,32.35739002109322,28.976404119646723,0.9185,3.3809859014464965,3.3809859014464965,3.3809859014464965,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,4.253303035465411,32.95722526465852,28.976404119646723,0.9218,3.9808211450117987,3.9808211450117987,3.9808211450117987,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,4.381250658818625,33.94864266656206,28.976404119646723,0.926,4.97223854691534,4.97223854691534,4.97223854691534,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,4.434938467636323,34.36464904899401,28.976404119646723,0.9282,5.388244929347291,5.388244929347291,5.388244929347291,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,4.535814484239294,35.146298880963194,28.976404119646723,0.9322,6.169894761316472,6.169894761316472,6.169894761316472,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,4.601497629113586,35.655252553829435,28.976404119646723,0.9336,6.678848434182711,6.678848434182711,6.678848434182711,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,4.737937790820995,36.71247540088328,28.976404119646723,0.9377,7.736071281236556,7.736071281236556,7.736071281236556,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,4.828910794849374,37.41739056017616,28.976404119646723,0.9403,8.440986440529436,8.440986440529436,8.440986440529436,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,5.022228343872166,38.91533461862452,28.976404119646723,0.9452,9.938930498977806,9.938930498977806,9.938930498977806,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,5.164014743067516,40.01398342374889,28.976404119646723,0.9474,11.037579304102174,11.037579304102174,11.037579304102174,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,5.255707214641667,40.72447346303009,28.976404119646723,0.9495,11.74806934338336,11.74806934338336,11.74806934338336,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,5.430977462009558,42.08257585463734,28.976404119646723,0.953,13.106171734990621,13.106171734990621,13.106171734990621,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,5.560680143053455,43.08759253013648,28.976404119646723,0.9556,14.111188410489765,14.111188410489765,14.111188410489765,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,5.626561103027161,43.59807899686617,28.976404119646723,0.9565,14.62167487721945,14.62167487721945,14.62167487721945,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,5.626561103027161,43.59807899686617,28.976404119646723,0.9565,14.62167487721945,14.62167487721945,14.62167487721945,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,5.654232241296162,43.81249210819559,28.976404119646723,0.9571,14.836087988548865,14.836087988548865,14.836087988548865,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,5.742559097275789,44.4969032740981,28.976404119646723,0.9589,15.520499154451384,15.520499154451384,15.520499154451384,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,5.802257560440143,44.95948392778206,28.976404119646723,0.9606,15.983079808135342,15.983079808135342,15.983079808135342,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,5.875906020508326,45.5301577943331,28.976404119646723,0.9617,16.55375367468638,16.55375367468638,16.55375367468638,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,6.1493010953307765,47.64859210104497,28.976404119646723,0.9652,18.672187981398253,18.672187981398253,18.672187981398253,0.0,False
msd,adaptive,0,variance_inflate,10.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,6.339247595811122,49.12041518827048,28.976404119646723,0.9675,20.14401106862375,20.14401106862375,20.14401106862375,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,3.8194744477683082,29.595652771054723,28.976404119646723,0.9031,0.6192486514079989,0.6192486514079989,0.6192486514079989,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,3.9252219263993786,30.415049706884027,28.976404119646723,0.9071,1.4386455872373056,1.4386455872373056,1.4386455872373056,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,3.984509034762088,30.874442928882896,28.976404119646723,0.9103,1.8980388092361768,1.8980388092361768,1.8980388092361768,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,4.061100465033347,31.467920750647373,28.976404119646723,0.914,2.4915166310006556,2.4915166310006556,2.4915166310006556,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,4.156777068780819,32.209282312701674,28.976404119646723,0.918,3.2328781930549537,3.2328781930549537,3.2328781930549537,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,4.225781207817433,32.74396910446342,28.976404119646723,0.9204,3.7675649848167,3.7675649848167,3.7675649848167,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,4.3769704913574925,33.91547727909477,28.976404119646723,0.926,4.939073159448051,4.939073159448051,4.939073159448051,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,4.48303525856058,34.73733276322282,28.976404119646723,0.9302,5.7609286435761,5.7609286435761,5.7609286435761,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,4.538468925190364,35.166867132895085,28.976404119646723,0.9322,6.190463013248368,6.190463013248368,6.190463013248368,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,4.637756416885608,35.93620809037638,28.976404119646723,0.9349,6.959803970729665,6.959803970729665,6.959803970729665,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,4.735430710156325,36.69304898768553,28.976404119646723,0.9377,7.716644868038804,7.716644868038804,7.716644868038804,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,4.893070039206379,37.91453610834252,28.976404119646723,0.9414,8.938131988695792,8.938131988695792,8.938131988695792,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,5.021827570018115,38.91222917467237,28.976404119646723,0.9451,9.935825055025655,9.935825055025655,9.935825055025655,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,5.145254956798724,39.86862098499904,28.976404119646723,0.947,10.89221686535232,10.89221686535232,10.89221686535232,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,5.273111678701751,40.85933402618675,28.976404119646723,0.9498,11.882929906540028,11.882929906540028,11.882929906540028,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,5.4618233422503435,42.32158883234092,28.976404119646723,0.9534,13.345184712694198,13.345184712694198,13.345184712694198,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,5.603160985202554,43.41676039625517,28.976404119646723,0.9561,14.440356276608444,14.440356276608444,14.440356276608444,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,5.931733681818403,45.962745078722044,28.976404119646723,0.9626,16.98634095907533,16.98634095907533,16.98634095907533,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,6.01410294777072,46.60099314857255,28.976404119646723,0.9634,17.624589028925833,17.624589028925833,17.624589028925833,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,6.01410294777072,46.60099314857255,28.976404119646723,0.9634,17.624589028925833,17.624589028925833,17.624589028925833,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,6.055971417923893,46.925415977329166,28.976404119646723,0.9639,17.949011857682443,17.949011857682443,17.949011857682443,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,6.140712205750441,47.58204006694063,28.976404119646723,0.965,18.605635947293912,18.605635947293912,18.605635947293912,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,6.164648586107623,47.76751396167003,28.976404119646723,0.9654,18.791109842023314,18.791109842023314,18.791109842023314,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,6.253477473653195,48.45581517896812,28.976404119646723,0.9662,19.479411059321393,19.479411059321393,19.479411059321393,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,6.723362636102412,52.09677633744456,28.976404119646723,0.9721,23.120372217797836,23.120372217797836,23.120372217797836,0.0,False
msd,adaptive,0,variance_inflate,15.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,7.062480830488513,54.72447406566533,28.976404119646723,0.9746,25.748069946018614,25.748069946018614,25.748069946018614,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,3.7019557313670868,28.68504499706037,28.976404119646723,0.8965,-0.29135912258635277,0.29135912258635277,0.29135912258635277,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,3.699996227012875,28.66986154413675,28.976404119646723,0.8964,-0.30654257550996444,0.30654257550996444,0.30654257550996444,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,3.702355989877155,28.68814644780828,28.976404119646723,0.8965,-0.28825767183844525,0.28825767183844525,0.28825767183844525,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,3.692705165377387,28.61336588447281,28.976404119646723,0.8963,-0.36303823517390993,0.36303823517390993,0.36303823517390993,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,3.699996227012875,28.66986154413675,28.976404119646723,0.8964,-0.30654257550996444,0.30654257550996444,0.30654257550996444,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,3.7079580057942776,28.731554335508097,28.976404119646723,0.8967,-0.24484978413862055,0.24484978413862055,0.24484978413862055,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,3.712794435810233,28.76902998964878,28.976404119646723,0.8968,-0.20737412999794327,0.20737412999794327,0.20737412999794327,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,3.7019557313670868,28.68504499706037,28.976404119646723,0.8965,-0.29135912258635277,0.29135912258635277,0.29135912258635277,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,3.7079580057942776,28.731554335508097,28.976404119646723,0.8967,-0.24484978413862055,0.24484978413862055,0.24484978413862055,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,3.699996227012875,28.66986154413675,28.976404119646723,0.8964,-0.30654257550996444,0.30654257550996444,0.30654257550996444,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,3.699996227012875,28.66986154413675,28.976404119646723,0.8964,-0.30654257550996444,0.30654257550996444,0.30654257550996444,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,3.6931566119690875,28.616863972169263,28.976404119646723,0.8963,-0.3595401474774599,0.3595401474774599,0.3595401474774599,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,3.6931566119690875,28.616863972169263,28.976404119646723,0.8963,-0.3595401474774599,0.3595401474774599,0.3595401474774599,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,3.7019557313670868,28.68504499706037,28.976404119646723,0.8965,-0.29135912258635277,0.29135912258635277,0.29135912258635277,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,3.6931566119690875,28.616863972169263,28.976404119646723,0.8963,-0.3595401474774599,0.3595401474774599,0.3595401474774599,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,3.692705165377387,28.61336588447281,28.976404119646723,0.8963,-0.36303823517390993,0.36303823517390993,0.36303823517390993,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,3.692705165377387,28.61336588447281,28.976404119646723,0.8963,-0.36303823517390993,0.36303823517390993,0.36303823517390993,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,3.6708342696910257,28.44389664377565,28.976404119646723,0.8952,-0.5325074758710723,0.5325074758710723,0.5325074758710723,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,3.6698853273381054,28.436543650906906,28.976404119646723,0.8951,-0.5398604687398129,0.5398604687398129,0.5398604687398129,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,3.6637063281891677,28.38866493989957,28.976404119646723,0.8948,-0.5877391797471481,0.5877391797471481,0.5877391797471481,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,3.662526627962868,28.379523892158854,28.976404119646723,0.8946,-0.5968802274878648,0.5968802274878648,0.5968802274878648,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,3.6605968600719607,28.364570855763656,28.976404119646723,0.8944,-0.6118332638830675,0.6118332638830675,0.6118332638830675,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,3.662526627962868,28.379523892158854,28.976404119646723,0.8946,-0.5968802274878648,0.5968802274878648,0.5968802274878648,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,3.662526627962868,28.379523892158854,28.976404119646723,0.8946,-0.5968802274878648,0.5968802274878648,0.5968802274878648,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,3.655334094543713,28.323791690116792,28.976404119646723,0.8941,-0.6526124295299268,0.6526124295299268,0.6526124295299268,0.0,False
msd,adaptive,0,t_noise,1.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,3.655334094543713,28.323791690116792,28.976404119646723,0.8941,-0.6526124295299268,0.6526124295299268,0.6526124295299268,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,3.7370128690629,28.956689404839704,28.976404119646723,0.8987,-0.019714714807014415,0.019714714807014415,0.019714714807014415,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,3.826438795295432,29.649616847528684,28.976404119646723,0.9033,0.6732127278819607,0.6732127278819607,0.6732127278819607,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,3.841655894881736,29.767528356480376,28.976404119646723,0.9039,0.791124236833658,0.791124236833658,0.791124236833658,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,3.895141474228274,30.18196773976353,28.976404119646723,0.9054,1.2055636201168052,1.2055636201168052,1.2055636201168052,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,3.9352802669315055,30.492987956743452,28.976404119646723,0.9081,1.5165838370967297,1.5165838370967297,1.5165838370967297,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,3.9707053637050054,30.76748353927107,28.976404119646723,0.9099,1.7910794196243485,1.7910794196243485,1.7910794196243485,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,3.97748409927464,30.820009379380544,28.976404119646723,0.9102,1.8436052597338244,1.8436052597338244,1.8436052597338244,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,3.991403663472721,30.9278667808017,28.976404119646723,0.9105,1.951462661154982,1.951462661154982,1.951462661154982,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,4.030399844495559,31.23003333505721,28.976404119646723,0.9129,2.25362921541049,2.25362921541049,2.25362921541049,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,4.060843682117709,31.465931037635112,28.976404119646723,0.9139,2.4895269179883885,2.4895269179883885,2.4895269179883885,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,4.076001564452659,31.58338369466016,28.976404119646723,0.9147,2.606979575013437,2.606979575013437,2.606979575013437,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,4.0948796275303145,31.72966261535377,28.976404119646723,0.9155,2.753258495707048,2.753258495707048,2.753258495707048,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,4.162210653495509,32.25138509116431,28.976404119646723,0.918,3.274980971517587,3.274980971517587,3.274980971517587,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,4.199602854947839,32.54112301863626,28.976404119646723,0.9196,3.5647188989895437,3.5647188989895437,3.5647188989895437,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,4.239972812528817,32.85393444421,28.976404119646723,0.9212,3.8775303245632733,3.8775303245632733,3.8775303245632733,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,4.260170646252476,33.010439764977924,28.976404119646723,0.9221,4.034035645331205,4.034035645331205,4.034035645331205,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,4.283965469864336,33.19481679040261,28.976404119646723,0.9227,4.218412670755888,4.218412670755888,4.218412670755888,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,4.288206884059053,33.22768189356841,28.976404119646723,0.9229,4.2512777739216965,4.2512777739216965,4.2512777739216965,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,4.288206884059053,33.22768189356841,28.976404119646723,0.9229,4.2512777739216965,4.2512777739216965,4.2512777739216965,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,4.289165128016612,33.23510696102879,28.976404119646723,0.9229,4.258702841382075,4.258702841382075,4.258702841382075,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,4.288206884059053,33.22768189356841,28.976404119646723,0.9229,4.2512777739216965,4.2512777739216965,4.2512777739216965,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,4.2910789966647584,33.24993680024739,28.976404119646723,0.923,4.273532680600674,4.273532680600674,4.273532680600674,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,4.2985626669940356,33.30792491132057,28.976404119646723,0.9235,4.331520791673845,4.331520791673845,4.331520791673845,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,4.378968301712068,33.93095755062558,28.976404119646723,0.926,4.95455343097886,4.95455343097886,4.95455343097886,0.0,False
msd,adaptive,0,t_noise,3.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,4.415726798579692,34.21578514262996,28.976404119646723,0.9271,5.23938102298324,5.23938102298324,5.23938102298324,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,3.752741631383697,29.078565593443805,28.976404119646723,0.8997,0.10216147379709008,0.10216147379709008,0.10216147379709008,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,3.807934848524613,29.506236811606932,28.976404119646723,0.9024,0.5298326919602075,0.5298326919602075,0.5298326919602075,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,3.8896457071072685,30.13938313351779,28.976404119646723,0.9053,1.1629790138710694,1.1629790138710694,1.1629790138710694,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,3.9252219263993786,30.415049706884027,28.976404119646723,0.9071,1.4386455872373056,1.4386455872373056,1.4386455872373056,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,3.9597087262286914,30.682274783760658,28.976404119646723,0.9094,1.705870664113936,1.705870664113936,1.705870664113936,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,4.030399844495559,31.23003333505721,28.976404119646723,0.9129,2.25362921541049,2.25362921541049,2.25362921541049,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,4.076001564452659,31.58338369466016,28.976404119646723,0.9147,2.606979575013437,2.606979575013437,2.606979575013437,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,4.146593606391204,32.13037454122378,28.976404119646723,0.9176,3.153970421577063,3.153970421577063,3.153970421577063,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,4.192244335311888,32.484104652619486,28.976404119646723,0.9191,3.5077005329727626,3.5077005329727626,3.5077005329727626,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,4.277351371665454,33.1435666625736,28.976404119646723,0.9225,4.167162542926878,4.167162542926878,4.167162542926878,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,4.357378581258304,33.7636670297145,28.976404119646723,0.9255,4.787262910067778,4.787262910067778,4.787262910067778,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,4.431368820249425,34.3369892109659,28.976404119646723,0.9279,5.360585091319188,5.360585091319188,5.360585091319188,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,4.479848244647777,34.71263780625173,28.976404119646723,0.93,5.736233686605005,5.736233686605005,5.736233686605005,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,4.538468925190364,35.166867132895085,28.976404119646723,0.9322,6.190463013248368,6.190463013248368,6.190463013248368,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,4.624417575719372,35.832850490548786,28.976404119646723,0.9345,6.8564463709020655,6.8564463709020655,6.8564463709020655,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,4.727100507472818,36.62850141981853,28.976404119646723,0.9375,7.652097300171807,7.652097300171807,7.652097300171807,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,4.789357730951326,37.11090893262084,28.976404119646723,0.9396,8.134504812974118,8.134504812974118,8.134504812974118,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,4.828910794849374,37.41739056017616,28.976404119646723,0.9403,8.440986440529436,8.440986440529436,8.440986440529436,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,4.879850180012551,37.81210045450239,28.976404119646723,0.9412,8.835696334855673,8.835696334855673,8.835696334855673,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,4.879850180012551,37.81210045450239,28.976404119646723,0.9412,8.835696334855673,8.835696334855673,8.835696334855673,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,4.884798024431497,37.8504394164174,28.976404119646723,0.9413,8.874035296770677,8.874035296770677,8.874035296770677,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,4.885927999090551,37.85919515967652,28.976404119646723,0.9413,8.882791040029808,8.882791040029808,8.882791040029808,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,4.896725807186337,37.94286326204545,28.976404119646723,0.9415,8.96645914239873,8.96645914239873,8.96645914239873,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,4.897839417197673,37.95149220188222,28.976404119646723,0.9415,8.975088082235498,8.975088082235498,8.975088082235498,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,4.98690958150882,38.641662980941554,28.976404119646723,0.9442,9.665258861294834,9.665258861294834,9.665258861294834,0.0,False
msd,adaptive,0,t_noise,5.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,5.0288527301785795,38.96666446508036,28.976404119646723,0.9452,9.99026034543364,9.99026034543364,9.99026034543364,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,3.7670674352209343,29.189570791104146,28.976404119646723,0.9009,0.2131666714574232,0.2131666714574232,0.2131666714574232,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,3.841655894881736,29.767528356480376,28.976404119646723,0.9039,0.791124236833658,0.791124236833658,0.791124236833658,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,3.9337156291141278,30.480864174220798,28.976404119646723,0.9078,1.5044600545740774,1.5044600545740774,1.5044600545740774,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,3.980180056732502,30.840899326911163,28.976404119646723,0.9102,1.8644952072644427,1.8644952072644427,1.8644952072644427,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,4.039666490360312,31.301837044472204,28.976404119646723,0.913,2.3254329248254866,2.3254329248254866,2.3254329248254866,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,4.156777068780819,32.209282312701674,28.976404119646723,0.918,3.2328781930549537,3.2328781930549537,3.2328781930549537,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,4.2531017249016445,32.95566538577313,28.976404119646723,0.9218,3.979261266126405,3.979261266126405,3.979261266126405,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,4.378968301712068,33.93095755062558,28.976404119646723,0.926,4.95455343097886,4.95455343097886,4.95455343097886,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,4.436131296930656,34.37389182888244,28.976404119646723,0.9282,5.39748770923572,5.39748770923572,5.39748770923572,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,4.566730667282691,35.38585660830795,28.976404119646723,0.9327,6.409452488661228,6.409452488661228,6.409452488661228,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,4.65141512703021,36.042044233088724,28.976404119646723,0.9353,7.065640113442001,7.065640113442001,7.065640113442001,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,4.776404569628691,37.01053981900727,28.976404119646723,0.9391,8.034135699360556,8.034135699360556,8.034135699360556,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,4.828910794849374,37.41739056017616,28.976404119646723,0.9403,8.440986440529436,8.440986440529436,8.440986440529436,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,4.965918344758496,38.47900988230371,28.976404119646723,0.9437,9.50260576265699,9.50260576265699,9.50260576265699,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,5.08545862425901,39.405281978800964,28.976404119646723,0.946,10.428877859154245,10.428877859154245,10.428877859154245,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,5.175692884168942,40.10447289128576,28.976404119646723,0.948,11.128068771639036,11.128068771639036,11.128068771639036,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,5.273111678701751,40.85933402618675,28.976404119646723,0.9498,11.882929906540028,11.882929906540028,11.882929906540028,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,5.420056426090794,41.99795290680199,28.976404119646723,0.9528,13.021548787155275,13.021548787155275,13.021548787155275,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,5.461392049848015,42.31824691178177,28.976404119646723,0.9534,13.341842792135052,13.341842792135052,13.341842792135052,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,5.4618233422503435,42.32158883234092,28.976404119646723,0.9534,13.345184712694198,13.345184712694198,13.345184712694198,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,5.4856319821979245,42.50607291528887,28.976404119646723,0.9538,13.529668795642147,13.529668795642147,13.529668795642147,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,5.496280159878409,42.58858158855941,28.976404119646723,0.9545,13.612177468912693,13.612177468912693,13.612177468912693,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,5.522572753263629,42.79231288063133,28.976404119646723,0.9551,13.815908760984609,13.815908760984609,13.815908760984609,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,5.528964939547285,42.84184349754893,28.976404119646723,0.9552,13.86543937790221,13.86543937790221,13.86543937790221,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,5.6313183088774075,43.634940773120896,28.976404119646723,0.9568,14.658536653474188,14.658536653474188,14.658536653474188,0.0,False
msd,adaptive,0,t_noise,10.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,5.875906020508326,45.5301577943331,28.976404119646723,0.9617,16.55375367468638,16.55375367468638,16.55375367468638,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,3.7556486860289753,29.101091252679048,28.976404119646723,0.9,0.12468713303232866,0.12468713303232866,0.12468713303232866,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,3.807934848524613,29.506236811606932,28.976404119646723,0.9024,0.5298326919602075,0.5298326919602075,0.5298326919602075,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,3.8678011070443477,29.970117647591444,28.976404119646723,0.9044,0.9937135279447231,0.9937135279447231,0.9937135279447231,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,3.9601339879586606,30.68556997493659,28.976404119646723,0.9094,1.7091658552898683,1.7091658552898683,1.7091658552898683,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,4.029928839897769,31.22638369982064,28.976404119646723,0.9128,2.249979580173919,2.249979580173919,2.249979580173919,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,4.066098631108515,31.506649635910417,28.976404119646723,0.9144,2.5302455162636996,2.5302455162636996,2.5302455162636996,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,4.146593606391204,32.13037454122378,28.976404119646723,0.9176,3.153970421577063,3.153970421577063,3.153970421577063,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,4.2531017249016445,32.95566538577313,28.976404119646723,0.9218,3.979261266126405,3.979261266126405,3.979261266126405,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,4.313237567803013,33.42163512845421,28.976404119646723,0.9239,4.445231008807492,4.445231008807492,4.445231008807492,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,4.392242770823221,34.03381635591575,28.976404119646723,0.9264,5.057412236269026,5.057412236269026,5.057412236269026,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,4.489356045193503,34.786310131440906,28.976404119646723,0.9303,5.809906011794184,5.809906011794184,5.809906011794184,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,4.5492054204828,35.25006014570308,28.976404119646723,0.9324,6.273656026056364,6.273656026056364,6.273656026056364,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,4.637756416885608,35.93620809037638,28.976404119646723,0.9349,6.959803970729665,6.959803970729665,6.959803970729665,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,4.735430710156325,36.69304898768553,28.976404119646723,0.9377,7.716644868038804,7.716644868038804,7.716644868038804,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,4.8782311195564985,37.79955497168062,28.976404119646723,0.9412,8.823150852033901,8.823150852033901,8.823150852033901,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,5.015230174030892,38.861108465920125,28.976404119646723,0.9449,9.884704346273406,9.884704346273406,9.884704346273406,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,5.053807624434452,39.16003043608894,28.976404119646723,0.9455,10.183626316442218,10.183626316442218,10.183626316442218,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,5.111327755351046,39.60573202284724,28.976404119646723,0.9465,10.629327903200522,10.629327903200522,10.629327903200522,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,5.166323115797698,40.03187012484426,28.976404119646723,0.9475,11.055466005197546,11.055466005197546,11.055466005197546,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,5.1671527441280505,40.038298598795315,28.976404119646723,0.9476,11.061894479148588,11.061894479148588,11.061894479148588,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,5.1899623948727305,40.215041894895386,28.976404119646723,0.9483,11.23863777524866,11.23863777524866,11.23863777524866,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,5.207761149992484,40.35295766929964,28.976404119646723,0.9487,11.376553549652922,11.376553549652922,11.376553549652922,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,5.2228394669616645,40.469793804609445,28.976404119646723,0.949,11.493389684962718,11.493389684962718,11.493389684962718,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,5.2228394669616645,40.469793804609445,28.976404119646723,0.949,11.493389684962718,11.493389684962718,11.493389684962718,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,5.319093258513057,41.21562777512257,28.976404119646723,0.9508,12.239223655475849,12.239223655475849,12.239223655475849,0.0,False
msd,adaptive,0,heteroscedastic,1.5,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,5.382503557126897,41.7069700279764,28.976404119646723,0.9517,12.730565908329678,12.730565908329678,12.730565908329678,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,3.7556486860289753,29.101091252679048,28.976404119646723,0.9,0.12468713303232866,0.12468713303232866,0.12468713303232866,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,3.807934848524613,29.506236811606932,28.976404119646723,0.9024,0.5298326919602075,0.5298326919602075,0.5298326919602075,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,3.8678011070443477,29.970117647591444,28.976404119646723,0.9044,0.9937135279447231,0.9937135279447231,0.9937135279447231,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,3.9597087262286914,30.682274783760658,28.976404119646723,0.9094,1.705870664113936,1.705870664113936,1.705870664113936,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,4.029928839897769,31.22638369982064,28.976404119646723,0.9128,2.249979580173919,2.249979580173919,2.249979580173919,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,4.066098631108515,31.506649635910417,28.976404119646723,0.9144,2.5302455162636996,2.5302455162636996,2.5302455162636996,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,4.162210653495509,32.25138509116431,28.976404119646723,0.918,3.274980971517587,3.274980971517587,3.274980971517587,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,4.237274645247526,32.83302737359927,28.976404119646723,0.9211,3.8566232539525545,3.8566232539525545,3.8566232539525545,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,4.2910789966647584,33.24993680024739,28.976404119646723,0.923,4.273532680600674,4.273532680600674,4.273532680600674,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,4.381250658818625,33.94864266656206,28.976404119646723,0.926,4.97223854691534,4.97223854691534,4.97223854691534,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,4.48303525856058,34.73733276322282,28.976404119646723,0.9302,5.7609286435761,5.7609286435761,5.7609286435761,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,4.535814484239294,35.146298880963194,28.976404119646723,0.9322,6.169894761316472,6.169894761316472,6.169894761316472,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,4.601497629113586,35.655252553829435,28.976404119646723,0.9336,6.678848434182711,6.678848434182711,6.678848434182711,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,4.697466071353625,36.39887546120998,28.976404119646723,0.9369,7.422471341563264,7.422471341563264,7.422471341563264,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,4.817538435930722,37.32927048231023,28.976404119646723,0.94,8.35286636266351,8.35286636266351,8.35286636266351,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,4.9707748430938175,38.51664103820773,28.976404119646723,0.9437,9.540236918561009,9.540236918561009,9.540236918561009,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,5.025419219570655,38.94005949910207,28.976404119646723,0.9452,9.96365537945534,9.96365537945534,9.96365537945534,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,5.08545862425901,39.405281978800964,28.976404119646723,0.946,10.428877859154245,10.428877859154245,10.428877859154245,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,5.111327755351046,39.60573202284724,28.976404119646723,0.9465,10.629327903200522,10.629327903200522,10.629327903200522,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,5.119169561685947,39.666495193424595,28.976404119646723,0.9466,10.690091073777877,10.690091073777877,10.690091073777877,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,5.144755961080622,39.86475445723215,28.976404119646723,0.947,10.888350337585438,10.888350337585438,10.888350337585438,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,5.164014743067516,40.01398342374889,28.976404119646723,0.9474,11.037579304102174,11.037579304102174,11.037579304102174,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,5.166323115797698,40.03187012484426,28.976404119646723,0.9475,11.055466005197546,11.055466005197546,11.055466005197546,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,5.166323115797698,40.03187012484426,28.976404119646723,0.9475,11.055466005197546,11.055466005197546,11.055466005197546,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,5.207761149992484,40.35295766929964,28.976404119646723,0.9487,11.376553549652922,11.376553549652922,11.376553549652922,0.0,False
msd,adaptive,0,heteroscedastic,3.0,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,5.283257317568131,40.937948717588945,28.976404119646723,0.9501,11.961544597942229,11.961544597942229,11.961544597942229,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,3.7925675483661063,29.387161455628178,28.976404119646723,0.902,0.41075733598145997,0.41075733598145997,0.41075733598145997,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,3.8565123447210556,29.882645327903507,28.976404119646723,0.9042,0.9062412082567812,0.9062412082567812,0.9062412082567812,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,3.9455494670327895,30.57256007709411,28.976404119646723,0.909,1.5961559574473878,1.5961559574473878,1.5961559574473878,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,4.0198881556423025,31.1485822617243,28.976404119646723,0.9122,2.1721781420775823,2.1721781420775823,2.1721781420775823,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,4.045617317643098,31.347947738592637,28.976404119646723,0.9133,2.371543618945917,2.371543618945917,2.371543618945917,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,4.109711404163034,31.84458840349624,28.976404119646723,0.9166,2.8681842838495175,2.8681842838495175,2.8681842838495175,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,4.192244335311888,32.484104652619486,28.976404119646723,0.9191,3.5077005329727626,3.5077005329727626,3.5077005329727626,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,4.253303035465411,32.95722526465852,28.976404119646723,0.9218,3.9808211450117987,3.9808211450117987,3.9808211450117987,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,4.3000906664178915,33.3197647968863,28.976404119646723,0.9235,4.343360677239577,4.343360677239577,4.343360677239577,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,4.434938467636323,34.36464904899401,28.976404119646723,0.9282,5.388244929347291,5.388244929347291,5.388244929347291,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,4.4887031523622865,34.78125111355935,28.976404119646723,0.9303,5.80484699391263,5.80484699391263,5.80484699391263,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,4.566730667282691,35.38585660830795,28.976404119646723,0.9327,6.409452488661228,6.409452488661228,6.409452488661228,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,4.659778109231383,36.10684579695336,28.976404119646723,0.9356,7.130441677306642,7.130441677306642,7.130441677306642,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,4.787736086988712,37.0983434311907,28.976404119646723,0.9396,8.121939311543981,8.121939311543981,8.121939311543981,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,4.879850180012551,37.81210045450239,28.976404119646723,0.9412,8.835696334855673,8.835696334855673,8.835696334855673,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,5.012547223937334,38.840319307501375,28.976404119646723,0.9447,9.86391518785466,9.86391518785466,9.86391518785466,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,5.059932397970091,39.20748897347177,28.976404119646723,0.9455,10.23108485382504,10.23108485382504,10.23108485382504,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,5.089973513790329,39.44026613819144,28.976404119646723,0.9461,10.463862018544724,10.463862018544724,10.463862018544724,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,5.108010530037032,39.58002810732183,28.976404119646723,0.9463,10.603623987675112,10.603623987675112,10.603623987675112,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,5.119169561685947,39.666495193424595,28.976404119646723,0.9466,10.690091073777877,10.690091073777877,10.690091073777877,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,5.144755961080622,39.86475445723215,28.976404119646723,0.947,10.888350337585438,10.888350337585438,10.888350337585438,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,5.145254956798724,39.86862098499904,28.976404119646723,0.947,10.89221686535232,10.89221686535232,10.89221686535232,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,5.145254956798724,39.86862098499904,28.976404119646723,0.947,10.89221686535232,10.89221686535232,10.89221686535232,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,5.185871137467514,40.18334029950114,28.976404119646723,0.9483,11.206936179854422,11.206936179854422,11.206936179854422,0.0,False
msd,adaptive,0,heteroscedastic,5.0,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,5.205153482892278,40.33275185012332,28.976404119646723,0.9487,11.356347730476598,11.356347730476598,11.356347730476598,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,3.739557156564613,28.976404119646723,28.976404119646723,0.8988,0.0,0.0,0.0,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,3.755264947301338,29.09811780743331,28.976404119646723,0.8999,0.12171368778658616,0.12171368778658616,0.12171368778658616,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,3.7925675483661063,29.387161455628178,28.976404119646723,0.902,0.41075733598145997,0.41075733598145997,0.41075733598145997,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,3.853476169042481,29.859119158959626,28.976404119646723,0.9042,0.8827150393129046,0.8827150393129046,0.8827150393129046,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,3.9422443477388542,30.54694996650746,28.976404119646723,0.9088,1.57054584686074,1.57054584686074,1.57054584686074,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,3.9831553266423763,30.863953560250586,28.976404119646723,0.9102,1.8875494406038626,1.8875494406038626,1.8875494406038626,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,4.033383095817309,31.253149413317374,28.976404119646723,0.9129,2.2767452936706567,2.2767452936706567,2.2767452936706567,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,4.076001564452659,31.58338369466016,28.976404119646723,0.9147,2.606979575013437,2.606979575013437,2.606979575013437,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,4.163619987958882,32.26230548714722,28.976404119646723,0.918,3.285901367500506,3.285901367500506,3.285901367500506,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,4.220811014891328,32.705456972478316,28.976404119646723,0.9202,3.7290528528316003,3.7290528528316003,3.7290528528316003,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,4.289165128016612,33.23510696102879,28.976404119646723,0.9229,4.258702841382075,4.258702841382075,4.258702841382075,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,4.398919139713654,34.08554899561652,28.976404119646723,0.9267,5.1091448759698075,5.1091448759698075,5.1091448759698075,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,4.436131296930656,34.37389182888244,28.976404119646723,0.9282,5.39748770923572,5.39748770923572,5.39748770923572,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,4.513664223790689,34.97466494912517,28.976404119646723,0.9319,5.998260829478449,5.998260829478449,5.998260829478449,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,4.596506763365205,35.61658023601817,28.976404119646723,0.9334,6.6401761163714585,6.6401761163714585,6.6401761163714585,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,4.746965132295673,36.78242483172354,28.976404119646723,0.9379,7.80602071207682,7.80602071207682,7.80602071207682,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,4.831356155582224,37.436338729129524,28.976404119646723,0.9403,8.459934609482804,8.459934609482804,8.459934609482804,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,4.908329933519346,38.03277921733187,28.976404119646723,0.9419,9.056375097685159,9.056375097685159,9.056375097685159,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,5.019235061383895,38.89214081267557,28.976404119646723,0.9449,9.915736693028846,9.915736693028846,9.915736693028846,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,5.046223148417715,39.101261220137545,28.976404119646723,0.9454,10.124857100490823,10.124857100490823,10.124857100490823,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,5.053807624434452,39.16003043608894,28.976404119646723,0.9455,10.183626316442218,10.183626316442218,10.183626316442218,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,5.070449249258269,39.288980048546655,28.976404119646723,0.9456,10.312575928899934,10.312575928899934,10.312575928899934,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,5.089973513790329,39.44026613819144,28.976404119646723,0.9461,10.463862018544724,10.463862018544724,10.463862018544724,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,5.108010530037032,39.58002810732183,28.976404119646723,0.9463,10.603623987675112,10.603623987675112,10.603623987675112,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,5.108010530037032,39.58002810732183,28.976404119646723,0.9463,10.603623987675112,10.603623987675112,10.603623987675112,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,5.1377907047002225,39.81078333840032,28.976404119646723,0.9469,10.834379218753597,10.834379218753597,10.834379218753597,0.0,False
msd,adaptive,0,heteroscedastic,8.0,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,5.183301478849904,40.16342899358015,28.976404119646723,0.9482,11.187024873933423,11.187024873933423,11.187024873933423,0.0,False
msd,cqr,0,shift,3.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,shift,3.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,0.10723801892714724,28.866625950458207,28.535766911567762,0.9039,0.3308590388904524,0.3308590388904524,0.3308590388904524,0.0,False
msd,cqr,0,shift,3.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,0.11853721697311059,29.11422832537951,28.535766911567762,0.9088,0.5784614138117544,0.5784614138117544,0.5784614138117544,0.0,False
msd,cqr,0,shift,3.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,0.12660694266955175,29.291062401503723,28.535766911567762,0.911,0.7552954899359574,0.7552954899359574,0.7552954899359574,0.0,False
msd,cqr,0,shift,3.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,0.13762969608655928,29.532606970695337,28.535766911567762,0.9152,0.9968400591275735,0.9968400591275735,0.9968400591275735,0.0,False
msd,cqr,0,shift,3.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,0.15617343571476783,29.938960939639795,28.535766911567762,0.9229,1.4031940280720308,1.4031940280720308,1.4031940280720308,0.0,False
msd,cqr,0,shift,3.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,0.1650201955109104,30.132822373608178,28.535766911567762,0.925,1.5970554620404127,1.5970554620404127,1.5970554620404127,0.0,False
msd,cqr,0,shift,3.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,0.18615415651778833,30.595936562377222,28.535766911567762,0.9294,2.0601696508094633,2.0601696508094633,2.0601696508094633,0.0,False
msd,cqr,0,shift,3.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,0.2058938790418281,31.028498427153625,28.535766911567762,0.9332,2.4927315155858683,2.4927315155858683,2.4927315155858683,0.0,False
msd,cqr,0,shift,3.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,0.22479455801530768,31.442674104261137,28.535766911567762,0.938,2.9069071926933727,2.9069071926933727,2.9069071926933727,0.0,False
msd,cqr,0,shift,3.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,0.2370108677115863,31.71037339418138,28.535766911567762,0.9411,3.1746064826136253,3.1746064826136253,3.1746064826136253,0.0,False
msd,cqr,0,shift,3.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,0.2569039920291288,32.1462967938414,28.535766911567762,0.9441,3.6105298822736485,3.6105298822736485,3.6105298822736485,0.0,False
msd,cqr,0,shift,3.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,0.2908304663309249,32.88973677742788,28.535766911567762,0.9502,4.3539698658601145,4.3539698658601145,4.3539698658601145,0.0,False
msd,cqr,0,shift,3.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,0.31347468454818384,33.38594563986413,28.535766911567762,0.954,4.8501787282963775,4.8501787282963775,4.8501787282963775,0.0,False
msd,cqr,0,shift,3.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,0.3709463771102871,34.64533834288941,28.535766911567762,0.9613,6.109571431321655,6.109571431321655,6.109571431321655,0.0,False
msd,cqr,0,shift,3.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,0.4230098995856171,35.7862203558625,28.535766911567762,0.965,7.250453444294748,7.250453444294748,7.250453444294748,0.0,False
msd,cqr,0,shift,3.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,0.4390826565312196,36.13842701469577,28.535766911567762,0.966,7.602660103128007,7.602660103128007,7.602660103128007,0.0,False
msd,cqr,0,shift,3.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,0.5115522779835928,37.72647337942568,28.535766911567762,0.9692,9.190706467857911,9.190706467857911,9.190706467857911,0.0,False
msd,cqr,0,shift,3.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,0.588932313202263,39.422122965679414,28.535766911567762,0.9734,10.886356054111646,10.886356054111646,10.886356054111646,0.0,False
msd,cqr,0,shift,3.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,0.6446311724631664,40.64266709432524,28.535766911567762,0.976,12.10690018275748,12.10690018275748,12.10690018275748,0.0,False
msd,cqr,0,shift,3.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,0.6527795195095056,40.82122402129912,28.535766911567762,0.9766,12.285457109731368,12.285457109731368,12.285457109731368,0.0,False
msd,cqr,0,shift,3.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,0.6623669182036975,41.0313152752397,28.535766911567762,0.9769,12.49554836367194,12.49554836367194,12.49554836367194,0.0,False
msd,cqr,0,shift,3.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,0.678918509735714,41.394014765538365,28.535766911567762,0.9774,12.858247853970607,12.858247853970607,12.858247853970607,0.0,False
msd,cqr,0,shift,3.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,0.6868487544621995,41.5677923575407,28.535766911567762,0.9777,13.03202544597294,13.03202544597294,13.03202544597294,0.0,False
msd,cqr,0,shift,3.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,0.6981533050812381,41.81551202483974,28.535766911567762,0.9783,13.27974511327198,13.27974511327198,13.27974511327198,0.0,False
msd,cqr,0,shift,3.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,0.7449592896070054,42.84118419041878,28.535766911567762,0.9803,14.30541727885102,14.30541727885102,14.30541727885102,0.0,False
msd,cqr,0,shift,3.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,0.7816103083157075,43.64432785058338,28.535766911567762,0.9815,15.108560939015625,15.108560939015625,15.108560939015625,0.0,False
msd,cqr,0,shift,5.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,shift,5.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,shift,5.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,0.1202009201325076,29.150685501522027,28.535766911567762,0.9097,0.614918589954265,0.614918589954265,0.614918589954265,0.0,False
msd,cqr,0,shift,5.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,0.12977877047352637,29.360567519823697,28.535766911567762,0.9121,0.8248006082559312,0.8248006082559312,0.8248006082559312,0.0,False
msd,cqr,0,shift,5.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,0.14280774806146657,29.64607502048414,28.535766911567762,0.9178,1.1103081089163784,1.1103081089163784,1.1103081089163784,0.0,False
msd,cqr,0,shift,5.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,0.1589303310630764,29.99937353112406,28.535766911567762,0.9233,1.4636066195563047,1.4636066195563047,1.4636066195563047,0.0,False
msd,cqr,0,shift,5.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,0.17371061232380713,30.323257821608664,28.535766911567762,0.9275,1.7874909100408987,1.7874909100408987,1.7874909100408987,0.0,False
msd,cqr,0,shift,5.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,0.19355769659726696,30.758172333362666,28.535766911567762,0.9312,2.2224054217949,2.2224054217949,2.2224054217949,0.0,False
msd,cqr,0,shift,5.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,0.21807112906580006,31.295341791937652,28.535766911567762,0.9369,2.7595748803698896,2.7595748803698896,2.7595748803698896,0.0,False
msd,cqr,0,shift,5.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,0.23230591033105885,31.60727239386408,28.535766911567762,0.9397,3.0715054822963235,3.0715054822963235,3.0715054822963235,0.0,False
msd,cqr,0,shift,5.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,0.25652148368920913,32.13791478540097,28.535766911567762,0.9441,3.6021478738332204,3.6021478738332204,3.6021478738332204,0.0,False
msd,cqr,0,shift,5.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,0.2908304663309249,32.88973677742788,28.535766911567762,0.9502,4.3539698658601145,4.3539698658601145,4.3539698658601145,0.0,False
msd,cqr,0,shift,5.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,0.3457529855933612,34.09326875825712,28.535766911567762,0.9592,5.557501846689361,5.557501846689361,5.557501846689361,0.0,False
msd,cqr,0,shift,5.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,0.3976523414553681,35.230553343945886,28.535766911567762,0.963,6.694786432378123,6.694786432378123,6.694786432378123,0.0,False
msd,cqr,0,shift,5.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,0.4902342795127794,37.25932632806234,28.535766911567762,0.9683,8.723559416494579,8.723559416494579,8.723559416494579,0.0,False
msd,cqr,0,shift,5.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,0.6271867307573815,40.26040233730811,28.535766911567762,0.9755,11.724635425740358,11.724635425740358,11.724635425740358,0.0,False
msd,cqr,0,shift,5.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,0.7069556268602868,42.00839967655167,28.535766911567762,0.9784,13.472632764983917,13.472632764983917,13.472632764983917,0.0,False
msd,cqr,0,shift,5.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,0.8578043535029856,45.313988517339354,28.535766911567762,0.9837,16.778221605771606,16.778221605771606,16.778221605771606,0.0,False
msd,cqr,0,shift,5.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,1.0364607017159335,49.22893327114835,28.535766911567762,0.9883,20.693166359580598,20.693166359580598,20.693166359580598,0.0,False
msd,cqr,0,shift,5.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,1.3316399769882725,55.6972763595404,28.535766911567762,0.9933,27.16150944797264,27.16150944797264,27.16150944797264,0.0,False
msd,cqr,0,shift,5.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,1.3581420677429317,56.27802382361179,28.535766911567762,0.9939,27.742256912044027,27.742256912044027,27.742256912044027,0.0,False
msd,cqr,0,shift,5.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,1.3796346767514729,56.74899716279233,28.535766911567762,0.9941,28.213230251224584,28.213230251224584,28.213230251224584,0.0,False
msd,cqr,0,shift,5.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,1.4001897699796935,57.1994264657688,28.535766911567762,0.9943,28.66365955420104,28.66365955420104,28.66365955420104,0.0,False
msd,cqr,0,shift,5.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,1.4334181835790978,57.927569656870666,28.535766911567762,0.9946,29.39180274530292,29.39180274530292,29.39180274530292,0.0,False
msd,cqr,0,shift,5.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,1.4496101284436937,58.2823881127257,28.535766911567762,0.9949,29.746621201157932,29.746621201157932,29.746621201157932,0.0,False
msd,cqr,0,shift,5.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,1.5415659724583346,60.297441329184,28.535766911567762,0.9959,31.761674417616234,31.761674417616234,31.761674417616234,0.0,False
msd,cqr,0,shift,5.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,1.5860195882284422,61.27156540363103,28.535766911567762,0.9963,32.73579849206326,32.73579849206326,32.73579849206326,0.0,False
msd,cqr,0,shift,10.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,shift,10.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,0.10954120714645044,28.917096335229804,28.535766911567762,0.9048,0.38132942366204814,0.38132942366204814,0.38132942366204814,0.0,False
msd,cqr,0,shift,10.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,0.1220164592979397,29.190469901024976,28.535766911567762,0.9101,0.6547029894572187,0.6547029894572187,0.6547029894572187,0.0,False
msd,cqr,0,shift,10.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,0.1308556972200499,29.384166506138545,28.535766911567762,0.9127,0.8483995945707862,0.8483995945707862,0.8483995945707862,0.0,False
msd,cqr,0,shift,10.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,0.1464355881927456,29.725572859948983,28.535766911567762,0.9196,1.1898059483812247,1.1898059483812247,1.1898059483812247,0.0,False
msd,cqr,0,shift,10.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,0.1650201955109104,30.132822373608178,28.535766911567762,0.925,1.5970554620404127,1.5970554620404127,1.5970554620404127,0.0,False
msd,cqr,0,shift,10.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,0.18100565935867668,30.483116155239838,28.535766911567762,0.9289,1.9473492436720732,1.9473492436720732,1.9473492436720732,0.0,False
msd,cqr,0,shift,10.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,0.20792916376571313,31.07309817035885,28.535766911567762,0.9336,2.5373312587910917,2.5373312587910917,2.5373312587910917,0.0,False
msd,cqr,0,shift,10.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,0.22811206963353003,31.51537163130327,28.535766911567762,0.9389,2.979604719735505,2.979604719735505,2.979604719735505,0.0,False
msd,cqr,0,shift,10.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,0.24597814467243995,31.906875753291526,28.535766911567762,0.9422,3.371108841723761,3.371108841723761,3.371108841723761,0.0,False
msd,cqr,0,shift,10.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,0.2844378015816692,32.74965259025347,28.535766911567762,0.949,4.213885678685711,4.213885678685711,4.213885678685711,0.0,False
msd,cqr,0,shift,10.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,0.32057753164748803,33.54159224445824,28.535766911567762,0.9549,5.005825332890489,5.005825332890489,5.005825332890489,0.0,False
msd,cqr,0,shift,10.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,0.3976523414553681,35.230553343945886,28.535766911567762,0.963,6.694786432378123,6.694786432378123,6.694786432378123,0.0,False
msd,cqr,0,shift,10.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,0.4729752709268571,36.881125017024324,28.535766911567762,0.9676,8.345358105456567,8.345358105456567,8.345358105456567,0.0,False
msd,cqr,0,shift,10.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,0.6407172985662308,40.55690131979136,28.535766911567762,0.9758,12.021134408223602,12.021134408223602,12.021134408223602,0.0,False
msd,cqr,0,shift,10.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,0.7827921150916979,43.67022510127702,28.535766911567762,0.9816,15.134458189709251,15.134458189709251,15.134458189709251,0.0,False
msd,cqr,0,shift,10.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,0.9427222473450816,47.174817233066626,28.535766911567762,0.986,18.63905032149887,18.63905032149887,18.63905032149887,0.0,False
msd,cqr,0,shift,10.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,1.296072893542393,54.91788526519898,28.535766911567762,0.993,26.38211835363122,26.38211835363122,26.38211835363122,0.0,False
msd,cqr,0,shift,10.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,1.803815289912575,66.04418136852314,28.535766911567762,0.9971,37.5084144569554,37.5084144569554,37.5084144569554,0.0,False
msd,cqr,0,shift,10.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,3.0033415004266715,92.32972281097496,28.535766911567762,0.9997,63.7939558994072,63.7939558994072,63.7939558994072,0.0,False
msd,cqr,0,shift,10.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,3.038460615019464,93.09929744299187,28.535766911567762,0.9997,64.56353053142415,64.56353053142415,64.56353053142415,0.0,False
msd,cqr,0,shift,10.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,3.23736197371306,97.45787657288002,28.535766911567762,1.0,68.92210966131222,68.92210966131222,68.92210966131222,0.0,False
msd,cqr,0,shift,10.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,3.3923482990662013,100.8541337303933,28.535766911567762,1.0,72.31836681882555,72.31836681882555,72.31836681882555,0.0,False
msd,cqr,0,shift,10.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,3.6250177155829792,105.95268142083658,28.535766911567762,1.0,77.41691450926885,77.41691450926885,77.41691450926885,0.0,False
msd,cqr,0,shift,10.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,3.71627093490447,107.95233783284964,28.535766911567762,1.0,79.41657092128186,79.41657092128186,79.41657092128186,0.0,False
msd,cqr,0,shift,10.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,4.355090171434991,121.9509560946897,28.535766911567762,1.0,93.41518918312192,93.41518918312192,93.41518918312192,0.0,False
msd,cqr,0,shift,10.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,4.549293371104589,126.20658319848106,28.535766911567762,1.0,97.67081628691334,97.67081628691334,97.67081628691334,0.0,False
msd,cqr,0,shift,15.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,shift,15.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,0.10954120714645044,28.917096335229804,28.535766911567762,0.9048,0.38132942366204814,0.38132942366204814,0.38132942366204814,0.0,False
msd,cqr,0,shift,15.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,0.12247457717065846,29.20050876155452,28.535766911567762,0.9101,0.6647418499867573,0.6647418499867573,0.6647418499867573,0.0,False
msd,cqr,0,shift,15.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,0.13092887203519044,29.385770005602804,28.535766911567762,0.9127,0.8500030940350429,0.8500030940350429,0.8500030940350429,0.0,False
msd,cqr,0,shift,15.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,0.147657286927372,29.75234427389371,28.535766911567762,0.9199,1.2165773623259477,1.2165773623259477,1.2165773623259477,0.0,False
msd,cqr,0,shift,15.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,0.16566410448841895,30.14693252473711,28.535766911567762,0.925,1.6111656131693435,1.6111656131693435,1.6111656131693435,0.0,False
msd,cqr,0,shift,15.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,0.18202337239389454,30.505417575524994,28.535766911567762,0.9289,1.9696506639572322,1.9696506639572322,1.9696506639572322,0.0,False
msd,cqr,0,shift,15.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,0.20879581701425964,31.092089376787882,28.535766911567762,0.9339,2.5563224652201235,2.5563224652201235,2.5563224652201235,0.0,False
msd,cqr,0,shift,15.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,0.2301906045196499,31.560919126980966,28.535766911567762,0.9394,3.02515221541321,3.02515221541321,3.02515221541321,0.0,False
msd,cqr,0,shift,15.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,0.24644449312667505,31.917094972774155,28.535766911567762,0.9423,3.381328061206397,3.381328061206397,3.381328061206397,0.0,False
msd,cqr,0,shift,15.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,0.28523653019695694,32.767155345870144,28.535766911567762,0.9491,4.231388434302379,4.231388434302379,4.231388434302379,0.0,False
msd,cqr,0,shift,15.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,0.3214661445737881,33.56106465922987,28.535766911567762,0.955,5.025297747662109,5.025297747662109,5.025297747662109,0.0,False
msd,cqr,0,shift,15.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,0.3996483307625238,35.27429199608376,28.535766911567762,0.9632,6.738525084515996,6.738525084515996,6.738525084515996,0.0,False
msd,cqr,0,shift,15.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,0.4748945747588733,36.92318323965832,28.535766911567762,0.9676,8.387416328090566,8.387416328090566,8.387416328090566,0.0,False
msd,cqr,0,shift,15.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,0.6420500618504335,40.5861065211724,28.535766911567762,0.9759,12.050339609604631,12.050339609604631,12.050339609604631,0.0,False
msd,cqr,0,shift,15.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,0.7918690800205499,43.869131082420004,28.535766911567762,0.9818,15.333364170852228,15.333364170852228,15.333364170852228,0.0,False
msd,cqr,0,shift,15.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,0.9524701187285007,47.38842496833632,28.535766911567762,0.9861,18.85265805676856,18.85265805676856,18.85265805676856,0.0,False
msd,cqr,0,shift,15.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,1.3095807262788965,55.21388604790876,28.535766911567762,0.9932,26.678119136340996,26.678119136340996,26.678119136340996,0.0,False
msd,cqr,0,shift,15.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,1.8151833416043286,66.29329255195903,28.535766911567762,0.9972,37.757525640391286,37.757525640391286,37.757525640391286,0.0,False
msd,cqr,0,shift,15.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,6.152445101551567,161.33687954368722,28.535766911567762,1.0,132.80111263211947,132.80111263211947,132.80111263211947,0.0,False
msd,cqr,0,shift,15.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,6.187564216144359,162.1064541757042,28.535766911567762,1.0,133.57068726413644,133.57068726413644,133.57068726413644,0.0,False
msd,cqr,0,shift,15.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,6.386465574837956,166.4650333055923,28.535766911567762,1.0,137.92926639402458,137.92926639402458,137.92926639402458,0.0,False
msd,cqr,0,shift,15.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,6.541451900191097,169.86129046310563,28.535766911567762,1.0,141.32552355153783,141.32552355153783,141.32552355153783,0.0,False
msd,cqr,0,shift,15.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,6.774121316707875,174.95983815354893,28.535766911567762,1.0,146.42407124198115,146.42407124198115,146.42407124198115,0.0,False
msd,cqr,0,shift,15.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,6.865374536029366,176.9594945655619,28.535766911567762,1.0,148.42372765399412,148.42372765399412,148.42372765399412,0.0,False
msd,cqr,0,shift,15.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,7.504193772559887,190.95811282740198,28.535766911567762,1.0,162.42234591583423,162.42234591583423,162.42234591583423,0.0,False
msd,cqr,0,shift,15.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,7.698396972229485,195.2137399311934,28.535766911567762,1.0,166.67797301962557,166.67797301962557,166.67797301962557,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,0.09828808691792335,28.670503675952226,28.535766911567762,0.9,0.13473676438445828,0.13473676438445828,0.13473676438445828,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,0.10751368473448575,28.872666689659702,28.535766911567762,0.904,0.3368997780919425,0.3368997780919425,0.3368997780919425,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,0.1148600190554202,29.033648895425987,28.535766911567762,0.9073,0.49788198385822113,0.49788198385822113,0.49788198385822113,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,0.1174212936730884,29.089774797067896,28.535766911567762,0.9087,0.5540078855001396,0.5540078855001396,0.5540078855001396,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,0.12247457717065846,29.20050876155452,28.535766911567762,0.9101,0.6647418499867573,0.6647418499867573,0.6647418499867573,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,0.1249639668732151,29.255059429659493,28.535766911567762,0.9106,0.7192925180917266,0.7192925180917266,0.7192925180917266,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,0.12990495522002832,29.363332640214146,28.535766911567762,0.9121,0.8275657286463893,0.8275657286463893,0.8275657286463893,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,0.13199602660279874,29.409154851524885,28.535766911567762,0.913,0.8733879399571207,0.8733879399571207,0.8733879399571207,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,0.1337243578255657,29.447028239854472,28.535766911567762,0.9135,0.911261328286712,0.911261328286712,0.911261328286712,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,0.14123603489689673,29.61163364591406,28.535766911567762,0.9173,1.0758667343462964,1.0758667343462964,1.0758667343462964,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,0.14622107739603818,29.720872226993006,28.535766911567762,0.9196,1.1851053154252456,1.1851053154252456,1.1851053154252456,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,0.15289071333078796,29.867025758472565,28.535766911567762,0.9213,1.3312588469048068,1.3312588469048068,1.3312588469048068,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,0.1553729436219219,29.921419540463663,28.535766911567762,0.9223,1.3856526288959012,1.3856526288959012,1.3856526288959012,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,0.16197648261194264,30.066124671762665,28.535766911567762,0.9242,1.530357760194903,1.530357760194903,1.530357760194903,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,0.17094823506169166,30.262725103468306,28.535766911567762,0.9265,1.7269581919005395,1.7269581919005395,1.7269581919005395,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,0.17669386788962416,30.388630705603504,28.535766911567762,0.928,1.8528637940357424,1.8528637940357424,1.8528637940357424,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,0.1841766783165262,30.55260354909647,28.535766911567762,0.9294,2.016836637528713,2.016836637528713,2.016836637528713,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,0.18843982058947734,30.646022935774738,28.535766911567762,0.9301,2.1102560242069726,2.1102560242069726,2.1102560242069726,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,0.1884562649994358,30.6463832865663,28.535766911567762,0.9301,2.1106163749985334,2.1106163749985334,2.1106163749985334,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,0.1884562649994358,30.6463832865663,28.535766911567762,0.9301,2.1106163749985334,2.1106163749985334,2.1106163749985334,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,0.18937757228021657,30.666572141547476,28.535766911567762,0.9303,2.130805229979714,2.130805229979714,2.130805229979714,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,0.19386210825733985,30.764842988189773,28.535766911567762,0.9314,2.2290760766220075,2.2290760766220075,2.2290760766220075,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,0.19496849310068542,30.789087497727074,28.535766911567762,0.9314,2.2533205861593175,2.2533205861593175,2.2533205861593175,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,0.19496849310068542,30.789087497727074,28.535766911567762,0.9314,2.2533205861593175,2.2533205861593175,2.2533205861593175,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,0.20879581701425964,31.092089376787882,28.535766911567762,0.9339,2.5563224652201235,2.5563224652201235,2.5563224652201235,0.0,False
msd,cqr,0,variance_inflate,3.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,0.22138866741637842,31.36803990477311,28.535766911567762,0.9377,2.8322729932053536,2.8322729932053536,2.8322729932053536,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,0.10054398927107244,28.71993787278265,28.535766911567762,0.901,0.18417096121489804,0.18417096121489804,0.18417096121489804,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,0.11350847806039055,29.004032213002013,28.535766911567762,0.9068,0.46826530143425404,0.46826530143425404,0.46826530143425404,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,0.1202009201325076,29.150685501522027,28.535766911567762,0.9097,0.614918589954265,0.614918589954265,0.614918589954265,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,0.12631347406046278,29.284631544704876,28.535766911567762,0.9108,0.7488646331371183,0.7488646331371183,0.7488646331371183,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,0.13092887203519044,29.385770005602804,28.535766911567762,0.9127,0.8500030940350429,0.8500030940350429,0.8500030940350429,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,0.13467028471745301,29.467756591015366,28.535766911567762,0.9137,0.931989679447609,0.931989679447609,0.931989679447609,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,0.14584514634475254,29.71263434845275,28.535766911567762,0.9194,1.1768674368849872,1.1768674368849872,1.1768674368849872,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,0.15282013971786157,29.86547925985414,28.535766911567762,0.9213,1.3297123482863833,1.3297123482863833,1.3297123482863833,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,0.15552494060663635,29.924750291393337,28.535766911567762,0.9223,1.3889833798255782,1.3889833798255782,1.3889833798255782,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,0.1637236752777561,30.10441137598192,28.535766911567762,0.9246,1.5686444644141508,1.5686444644141508,1.5686444644141508,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,0.17457747775403587,30.342253677632133,28.535766911567762,0.9277,1.8064867660643704,1.8064867660643704,1.8064867660643704,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,0.18487036206379415,30.567804428182686,28.535766911567762,0.9294,2.032037516614923,2.032037516614923,2.032037516614923,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,0.18937757228021657,30.666572141547476,28.535766911567762,0.9303,2.130805229979714,2.130805229979714,2.130805229979714,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,0.20792916376571313,31.07309817035885,28.535766911567762,0.9336,2.5373312587910917,2.5373312587910917,2.5373312587910917,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,0.22142496664504663,31.368835339563216,28.535766911567762,0.9377,2.83306842799546,2.83306842799546,2.83306842799546,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,0.22811206963353003,31.51537163130327,28.535766911567762,0.9389,2.979604719735505,2.979604719735505,2.979604719735505,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,0.23916002305666106,31.757468415027166,28.535766911567762,0.9414,3.2217015034594128,3.2217015034594128,3.2217015034594128,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,0.2536688122443085,32.07540342647494,28.535766911567762,0.9438,3.539636514907186,3.539636514907186,3.539636514907186,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,0.25687619660501515,32.14568770521454,28.535766911567762,0.9441,3.6099207936467823,3.6099207936467823,3.6099207936467823,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,0.25687619660501515,32.14568770521454,28.535766911567762,0.9441,3.6099207936467823,3.6099207936467823,3.6099207936467823,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,0.25815430414347107,32.17369522049476,28.535766911567762,0.9445,3.637928308927,3.637928308927,3.637928308927,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,0.27619783367025397,32.56908795054697,28.535766911567762,0.9479,4.0333210389792145,4.0333210389792145,4.0333210389792145,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,0.2814250303473895,32.68363292145328,28.535766911567762,0.9487,4.147866009885524,4.147866009885524,4.147866009885524,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,0.2814250303473895,32.68363292145328,28.535766911567762,0.9487,4.147866009885524,4.147866009885524,4.147866009885524,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,0.31247916777114526,33.364130612172254,28.535766911567762,0.9537,4.828363700604496,4.828363700604496,4.828363700604496,0.0,False
msd,cqr,0,variance_inflate,5.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,0.3293949659584011,33.73481106115777,28.535766911567762,0.9569,5.199044149590016,5.199044149590016,5.199044149590016,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,0.1028774095740741,28.771070741359928,28.535766911567762,0.9022,0.23530382979216957,0.23530382979216957,0.23530382979216957,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,0.1174212936730884,29.089774797067896,28.535766911567762,0.9087,0.5540078855001396,0.5540078855001396,0.5540078855001396,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,0.12660694266955175,29.291062401503723,28.535766911567762,0.911,0.7552954899359574,0.7552954899359574,0.7552954899359574,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,0.13166430380635108,29.401885720398777,28.535766911567762,0.9129,0.8661188088310122,0.8661188088310122,0.8661188088310122,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,0.1437507565734829,29.666739420399637,28.535766911567762,0.9183,1.130972508831881,1.130972508831881,1.130972508831881,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,0.15289071333078796,29.867025758472565,28.535766911567762,0.9213,1.3312588469048068,1.3312588469048068,1.3312588469048068,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,0.16220453169636573,30.071121972869534,28.535766911567762,0.9243,1.535355061301769,1.535355061301769,1.535355061301769,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,0.17514809925536767,30.354757860525122,28.535766911567762,0.9278,1.8189909489573657,1.8189909489573657,1.8189909489573657,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,0.18202337239389454,30.505417575524994,28.535766911567762,0.9289,1.9696506639572322,1.9696506639572322,1.9696506639572322,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,0.19382956240778004,30.7641298022086,28.535766911567762,0.9314,2.2283628906408377,2.2283628906408377,2.2283628906408377,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,0.20692816164784278,31.05116294091357,28.535766911567762,0.9335,2.515396029345805,2.515396029345805,2.515396029345805,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,0.22570645083218033,31.462656657554994,28.535766911567762,0.9383,2.9268897459872285,2.9268897459872285,2.9268897459872285,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,0.23193797085886037,31.599209636952214,28.535766911567762,0.9396,3.063442725384458,3.063442725384458,3.063442725384458,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,0.2536688122443085,32.07540342647494,28.535766911567762,0.9438,3.539636514907186,3.539636514907186,3.539636514907186,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,0.28523653019695694,32.767155345870144,28.535766911567762,0.9491,4.231388434302379,4.231388434302379,4.231388434302379,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,0.3090166210666925,33.28825489216001,28.535766911567762,0.9532,4.752487980592252,4.752487980592252,4.752487980592252,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,0.3232495088304095,33.60014400127636,28.535766911567762,0.9553,5.064377089708598,5.064377089708598,5.064377089708598,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,0.3740740265229876,34.71387536820357,28.535766911567762,0.9616,6.178108456635811,6.178108456635811,6.178108456635811,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,0.3976523414553681,35.230553343945886,28.535766911567762,0.963,6.694786432378123,6.694786432378123,6.694786432378123,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,0.3976523414553681,35.230553343945886,28.535766911567762,0.963,6.694786432378123,6.694786432378123,6.694786432378123,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,0.4211820773999082,35.746166795222685,28.535766911567762,0.9648,7.210399883654926,7.210399883654926,7.210399883654926,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,0.4372181040333558,36.09756857281711,28.535766911567762,0.9658,7.561801661249343,7.561801661249343,7.561801661249343,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,0.4453733581570134,36.27627685643956,28.535766911567762,0.9661,7.7405099448718016,7.7405099448718016,7.7405099448718016,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,0.4668172726629525,36.74618313984847,28.535766911567762,0.9669,8.210416228280714,8.210416228280714,8.210416228280714,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,0.583262504961823,39.29787892818483,28.535766911567762,0.9732,10.762112016617067,10.762112016617067,10.762112016617067,0.0,False
msd,cqr,0,variance_inflate,10.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,0.6357554011358488,40.448169922847896,28.535766911567762,0.9756,11.912403011280132,11.912403011280132,11.912403011280132,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,0.10298773263101613,28.773488280268115,28.535766911567762,0.9022,0.23772136870035473,0.23772136870035473,0.23772136870035473,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,0.1202009201325076,29.150685501522027,28.535766911567762,0.9097,0.614918589954265,0.614918589954265,0.614918589954265,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,0.12983592961435353,29.361820063496236,28.535766911567762,0.9121,0.8260531519284723,0.8260531519284723,0.8260531519284723,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,0.1342079933402981,29.457626275357246,28.535766911567762,0.9137,0.921859363789489,0.921859363789489,0.921859363789489,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,0.148248104122208,29.765291010466576,28.535766911567762,0.9202,1.229524098898811,1.229524098898811,1.229524098898811,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,0.15647426035694922,29.945552991176196,28.535766911567762,0.9229,1.4097860796084292,1.4097860796084292,1.4097860796084292,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,0.17156007674031104,30.27613255522601,28.535766911567762,0.9267,1.740365643658243,1.740365643658243,1.740365643658243,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,0.18469399909314355,30.563939738830076,28.535766911567762,0.9294,2.028172827262313,2.028172827262313,2.028172827262313,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,0.19355769659726696,30.758172333362666,28.535766911567762,0.9312,2.2224054217949,2.2224054217949,2.2224054217949,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,0.20692816164784278,31.05116294091357,28.535766911567762,0.9335,2.515396029345805,2.515396029345805,2.515396029345805,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,0.22142496664504663,31.368835339563216,28.535766911567762,0.9377,2.83306842799546,2.83306842799546,2.83306842799546,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,0.2370108677115863,31.71037339418138,28.535766911567762,0.9411,3.1746064826136253,3.1746064826136253,3.1746064826136253,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,0.2512084539649929,32.021488931779146,28.535766911567762,0.9433,3.4857220202113894,3.4857220202113894,3.4857220202113894,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,0.2844378015816692,32.74965259025347,28.535766911567762,0.949,4.213885678685711,4.213885678685711,4.213885678685711,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,0.31347468454818384,33.38594563986413,28.535766911567762,0.954,4.8501787282963775,4.8501787282963775,4.8501787282963775,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,0.3457529855933612,34.09326875825712,28.535766911567762,0.9592,5.557501846689361,5.557501846689361,5.557501846689361,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,0.39503022441752167,35.17309418593738,28.535766911567762,0.9628,6.63732727436962,6.63732727436962,6.63732727436962,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,0.46880674917606124,36.78977907537345,28.535766911567762,0.967,8.254012163805704,8.254012163805704,8.254012163805704,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,0.4894568153749659,37.242289546677,28.535766911567762,0.9683,8.70652263510924,8.70652263510924,8.70652263510924,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,0.4894568153749659,37.242289546677,28.535766911567762,0.9683,8.70652263510924,8.70652263510924,8.70652263510924,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,0.5208493098867653,37.93020174754353,28.535766911567762,0.9697,9.394434835975773,9.394434835975773,9.394434835975773,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,0.5677344997452523,38.957609560945365,28.535766911567762,0.9725,10.42184264937761,10.42184264937761,10.42184264937761,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,0.5851949981871685,39.34022617355289,28.535766911567762,0.9733,10.804459261985144,10.804459261985144,10.804459261985144,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,0.588932313202263,39.422122965679414,28.535766911567762,0.9734,10.886356054111646,10.886356054111646,10.886356054111646,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,0.7638836349824603,43.25587847577715,28.535766911567762,0.9812,14.7201115642094,14.7201115642094,14.7201115642094,0.0,False
msd,cqr,0,variance_inflate,15.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,0.8241384200961019,44.5762578366682,28.535766911567762,0.9828,16.040490925100446,16.040490925100446,16.040490925100446,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,0.091244483408501,28.516155292125095,28.535766911567762,0.8966,-0.01961161944266139,0.01961161944266139,0.01961161944266139,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,0.091244483408501,28.516155292125095,28.535766911567762,0.8966,-0.01961161944266139,0.01961161944266139,0.01961161944266139,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,0.0913451625075763,28.518361500382937,28.535766911567762,0.8966,-0.017405411184819506,0.017405411184819506,0.017405411184819506,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,0.09526356500106081,28.604226511274653,28.535766911567762,0.8984,0.06845959970689691,0.06845959970689691,0.06845959970689691,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,0.09670003694014773,28.635704308387236,28.535766911567762,0.8993,0.09993739681947986,0.09993739681947986,0.09993739681947986,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,0.09670003694014773,28.635704308387236,28.535766911567762,0.8993,0.09993739681947986,0.09993739681947986,0.09993739681947986,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,0.0971442737846836,28.645438990201583,28.535766911567762,0.8994,0.1096720786338165,0.1096720786338165,0.1096720786338165,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,0.09669634487919654,28.63562340325963,28.535766911567762,0.8993,0.09985649169186377,0.09985649169186377,0.09985649169186377,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,0.09828808691792335,28.670503675952226,28.535766911567762,0.9,0.13473676438445828,0.13473676438445828,0.13473676438445828,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,0.09670003694014773,28.635704308387236,28.535766911567762,0.8993,0.09993739681947986,0.09993739681947986,0.09993739681947986,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,0.09669634487919654,28.63562340325963,28.535766911567762,0.8993,0.09985649169186377,0.09985649169186377,0.09985649169186377,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,0.09828808691792335,28.670503675952226,28.535766911567762,0.9,0.13473676438445828,0.13473676438445828,0.13473676438445828,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,0.09904250119333302,28.687035359484636,28.535766911567762,0.9005,0.15126844791687472,0.15126844791687472,0.15126844791687472,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,0.10054398927107244,28.71993787278265,28.535766911567762,0.901,0.18417096121489804,0.18417096121489804,0.18417096121489804,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,0.10054398927107244,28.71993787278265,28.535766911567762,0.901,0.18417096121489804,0.18417096121489804,0.18417096121489804,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,0.09983093033806223,28.70431242002451,28.535766911567762,0.9008,0.16854550845675131,0.16854550845675131,0.16854550845675131,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,0.10076895144276465,28.724867529538113,28.535766911567762,0.9011,0.18910061797034736,0.18910061797034736,0.18910061797034736,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,0.10208472568969384,28.753700445562295,28.535766911567762,0.9018,0.2179335339945372,0.2179335339945372,0.2179335339945372,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,0.10136541855005676,28.737938074166777,28.535766911567762,0.9013,0.2021711625990205,0.2021711625990205,0.2021711625990205,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,0.10136541855005676,28.737938074166777,28.535766911567762,0.9013,0.2021711625990205,0.2021711625990205,0.2021711625990205,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,0.10076895144276465,28.724867529538113,28.535766911567762,0.9011,0.18910061797034736,0.18910061797034736,0.18910061797034736,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,0.10054398927107244,28.71993787278265,28.535766911567762,0.901,0.18417096121489804,0.18417096121489804,0.18417096121489804,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,0.10054398927107244,28.71993787278265,28.535766911567762,0.901,0.18417096121489804,0.18417096121489804,0.18417096121489804,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,0.10076895144276465,28.724867529538113,28.535766911567762,0.9011,0.18910061797034736,0.18910061797034736,0.18910061797034736,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,0.10208472568969384,28.753700445562295,28.535766911567762,0.9018,0.2179335339945372,0.2179335339945372,0.2179335339945372,0.0,False
msd,cqr,0,t_noise,1.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,0.10294779409199173,28.772613096288417,28.535766911567762,0.9022,0.23684618472065078,0.23684618472065078,0.23684618472065078,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,0.09670003694014773,28.635704308387236,28.535766911567762,0.8993,0.09993739681947986,0.09993739681947986,0.09993739681947986,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,0.10518315222554053,28.82159710209262,28.535766911567762,0.9031,0.2858301905248565,0.2858301905248565,0.2858301905248565,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,0.11388703797464406,29.012327698525663,28.535766911567762,0.9068,0.476560786957903,0.476560786957903,0.476560786957903,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,0.1170243267388843,29.081075953550478,28.535766911567762,0.9085,0.5453090419827203,0.5453090419827203,0.5453090419827203,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,0.12193676617436255,29.18872356410954,28.535766911567762,0.9101,0.6529566525417735,0.6529566525417735,0.6529566525417735,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,0.12631347406046278,29.284631544704876,28.535766911567762,0.9108,0.7488646331371183,0.7488646331371183,0.7488646331371183,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,0.12914493468098487,29.346678105114353,28.535766911567762,0.9118,0.8109111935465864,0.8109111935465864,0.8109111935465864,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,0.13158693697743262,29.400190360205745,28.535766911567762,0.9129,0.8644234486379774,0.8644234486379774,0.8644234486379774,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,0.13577494156031067,29.491963234411827,28.535766911567762,0.9145,0.9561963228440694,0.9561963228440694,0.9561963228440694,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,0.14234858210532741,29.63601319301988,28.535766911567762,0.9176,1.1002462814521154,1.1002462814521154,1.1002462814521154,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,0.148248104122208,29.765291010466576,28.535766911567762,0.9202,1.229524098898811,1.229524098898811,1.229524098898811,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,0.15164312679748193,29.839687058211727,28.535766911567762,0.9211,1.3039201466439692,1.3039201466439692,1.3039201466439692,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,0.15617343571476783,29.938960939639795,28.535766911567762,0.9229,1.4031940280720308,1.4031940280720308,1.4031940280720308,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,0.16369088586907987,30.103692852824125,28.535766911567762,0.9246,1.567925941256359,1.567925941256359,1.567925941256359,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,0.16825166304092065,30.203634393333537,28.535766911567762,0.9256,1.667867481765782,1.667867481765782,1.667867481765782,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,0.17514809925536767,30.354757860525122,28.535766911567762,0.9278,1.8189909489573657,1.8189909489573657,1.8189909489573657,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,0.17948559057382996,30.44980647789452,28.535766911567762,0.9287,1.9140395663267635,1.9140395663267635,1.9140395663267635,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,0.1841766783165262,30.55260354909647,28.535766911567762,0.9294,2.016836637528713,2.016836637528713,2.016836637528713,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,0.18454590399245874,30.56069449093773,28.535766911567762,0.9294,2.024927579369973,2.024927579369973,2.024927579369973,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,0.18454590399245874,30.56069449093773,28.535766911567762,0.9294,2.024927579369973,2.024927579369973,2.024927579369973,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,0.18454590399245874,30.56069449093773,28.535766911567762,0.9294,2.024927579369973,2.024927579369973,2.024927579369973,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,0.18527075436405982,30.57657833267066,28.535766911567762,0.9294,2.040811421102895,2.040811421102895,2.040811421102895,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,0.18615415651778833,30.595936562377222,28.535766911567762,0.9294,2.0601696508094633,2.0601696508094633,2.0601696508094633,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,0.19319334414295997,30.75018817974151,28.535766911567762,0.9312,2.214421268173742,2.214421268173742,2.214421268173742,0.0,False
msd,cqr,0,t_noise,3.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,0.20180849003636947,30.93897419577773,28.535766911567762,0.9327,2.4032072842099677,2.4032072842099677,2.4032072842099677,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,0.0971442737846836,28.645438990201583,28.535766911567762,0.8994,0.1096720786338165,0.1096720786338165,0.1096720786338165,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,0.10298773263101613,28.773488280268115,28.535766911567762,0.9022,0.23772136870035473,0.23772136870035473,0.23772136870035473,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,0.11531987745742456,29.043725896643288,28.535766911567762,0.9076,0.50795898507553,0.50795898507553,0.50795898507553,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,0.12075695526270325,29.162870049329403,28.535766911567762,0.9098,0.6271031377616466,0.6271031377616466,0.6271031377616466,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,0.1256155665634121,29.26933810945025,28.535766911567762,0.9106,0.7335711978824924,0.7335711978824924,0.7335711978824924,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,0.1308556972200499,29.384166506138545,28.535766911567762,0.9127,0.8483995945707862,0.8483995945707862,0.8483995945707862,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,0.13447919618753845,29.463569216510148,28.535766911567762,0.9137,0.9278023049423915,0.9278023049423915,0.9278023049423915,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,0.1437507565734829,29.666739420399637,28.535766911567762,0.9183,1.130972508831881,1.130972508831881,1.130972508831881,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,0.15164312679748193,29.839687058211727,28.535766911567762,0.9211,1.3039201466439692,1.3039201466439692,1.3039201466439692,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,0.16105940897445337,30.046028589749017,28.535766911567762,0.924,1.5102616781812617,1.5102616781812617,1.5102616781812617,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,0.16897073979533017,30.21939171623542,28.535766911567762,0.9257,1.683624804667661,1.683624804667661,1.683624804667661,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,0.18202337239389454,30.505417575524994,28.535766911567762,0.9289,1.9696506639572322,1.9696506639572322,1.9696506639572322,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,0.18925287936334645,30.663839712022185,28.535766911567762,0.9303,2.128072800454423,2.128072800454423,2.128072800454423,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,0.20180849003636947,30.93897419577773,28.535766911567762,0.9327,2.4032072842099677,2.4032072842099677,2.4032072842099677,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,0.21661314341537463,31.26339255906483,28.535766911567762,0.9365,2.7276256474970766,2.7276256474970766,2.7276256474970766,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,0.22457738656280335,31.437915167636913,28.535766911567762,0.9379,2.902148256069156,2.902148256069156,2.902148256069156,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,0.22957210578345943,31.54736579732487,28.535766911567762,0.9392,3.011598885757105,3.011598885757105,3.011598885757105,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,0.23274876716699233,31.61697683517763,28.535766911567762,0.9398,3.0812099236098773,3.0812099236098773,3.0812099236098773,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,0.23946513603606046,31.76415443805388,28.535766911567762,0.9415,3.2283875264861193,3.2283875264861193,3.2283875264861193,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,0.2409840503006443,31.79743881608522,28.535766911567762,0.9415,3.261671904517453,3.261671904517453,3.261671904517453,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,0.24230677040214066,31.826423938494294,28.535766911567762,0.9418,3.2906570269265307,3.2906570269265307,3.2906570269265307,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,0.24230677040214066,31.826423938494294,28.535766911567762,0.9418,3.2906570269265307,3.2906570269265307,3.2906570269265307,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,0.24802916566763722,31.951820329655124,28.535766911567762,0.9425,3.416053418087367,3.416053418087367,3.416053418087367,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,0.24952498037795678,31.98459852092239,28.535766911567762,0.9429,3.4488316093546336,3.4488316093546336,3.4488316093546336,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,0.26613441069106714,32.34856544803411,28.535766911567762,0.9459,3.8127985364663504,3.8127985364663504,3.8127985364663504,0.0,False
msd,cqr,0,t_noise,5.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,0.28577866884983827,32.779035376421334,28.535766911567762,0.9492,4.243268464853577,4.243268464853577,4.243268464853577,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,0.09983093033806223,28.70431242002451,28.535766911567762,0.9008,0.16854550845675131,0.16854550845675131,0.16854550845675131,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,0.10954120714645044,28.917096335229804,28.535766911567762,0.9048,0.38132942366204814,0.38132942366204814,0.38132942366204814,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,0.12075695526270325,29.162870049329403,28.535766911567762,0.9098,0.6271031377616466,0.6271031377616466,0.6271031377616466,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,0.12914493468098487,29.346678105114353,28.535766911567762,0.9118,0.8109111935465864,0.8109111935465864,0.8109111935465864,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,0.1317145539489215,29.4029868653287,28.535766911567762,0.913,0.867219953760942,0.867219953760942,0.867219953760942,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,0.1437507565734829,29.666739420399637,28.535766911567762,0.9183,1.130972508831881,1.130972508831881,1.130972508831881,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,0.15481808741073266,29.909260826626497,28.535766911567762,0.9221,1.3734939150587393,1.3734939150587393,1.3734939150587393,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,0.17156007674031104,30.27613255522601,28.535766911567762,0.9267,1.740365643658243,1.740365643658243,1.740365643658243,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,0.18100565935867668,30.483116155239838,28.535766911567762,0.9289,1.9473492436720732,1.9473492436720732,1.9473492436720732,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,0.20197000834263612,30.9425135899951,28.535766911567762,0.9327,2.4067466784273455,2.4067466784273455,2.4067466784273455,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,0.2139976210443002,31.20607791176833,28.535766911567762,0.9357,2.6703110002005688,2.6703110002005688,2.6703110002005688,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,0.22711911928324158,31.493612842413093,28.535766911567762,0.9388,2.957845930845334,2.957845930845334,2.957845930845334,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,0.2386447251903341,31.746176553872477,28.535766911567762,0.9413,3.210409642304718,3.210409642304718,3.210409642304718,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,0.2569039920291288,32.1462967938414,28.535766911567762,0.9441,3.6105298822736485,3.6105298822736485,3.6105298822736485,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,0.28523653019695694,32.767155345870144,28.535766911567762,0.9491,4.231388434302379,4.231388434302379,4.231388434302379,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,0.31009843733601417,33.311961023906974,28.535766911567762,0.9535,4.776194112339206,4.776194112339206,4.776194112339206,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,0.3293949659584011,33.73481106115777,28.535766911567762,0.9569,5.199044149590016,5.199044149590016,5.199044149590016,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,0.36068317253570215,34.420437972382295,28.535766911567762,0.9606,5.88467106081454,5.88467106081454,5.88467106081454,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,0.3716479794227028,34.660712743629865,28.535766911567762,0.9613,6.12494583206211,6.12494583206211,6.12494583206211,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,0.373151803431084,34.6936664448062,28.535766911567762,0.9615,6.1578995332384405,6.1578995332384405,6.1578995332384405,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,0.3740740265229876,34.71387536820357,28.535766911567762,0.9616,6.178108456635811,6.178108456635811,6.178108456635811,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,0.3740740265229876,34.71387536820357,28.535766911567762,0.9616,6.178108456635811,6.178108456635811,6.178108456635811,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,0.38744033374215836,35.006774864073265,28.535766911567762,0.9624,6.4710079525055,6.4710079525055,6.4710079525055,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,0.39479330259455114,35.167902454117154,28.535766911567762,0.9628,6.6321355425494,6.6321355425494,6.6321355425494,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,0.43466094095687524,36.041532768486384,28.535766911567762,0.9656,7.50576585691862,7.50576585691862,7.50576585691862,0.0,False
msd,cqr,0,t_noise,10.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,0.4894568153749659,37.242289546677,28.535766911567762,0.9683,8.70652263510924,8.70652263510924,8.70652263510924,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,0.09669634487919654,28.63562340325963,28.535766911567762,0.8993,0.09985649169186377,0.09985649169186377,0.09985649169186377,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,0.11614519196448558,29.061811236078352,28.535766911567762,0.9079,0.526044324510601,0.526044324510601,0.526044324510601,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,0.1249639668732151,29.255059429659493,28.535766911567762,0.9106,0.7192925180917266,0.7192925180917266,0.7192925180917266,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,0.1317145539489215,29.4029868653287,28.535766911567762,0.913,0.867219953760942,0.867219953760942,0.867219953760942,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,0.14234858210532741,29.63601319301988,28.535766911567762,0.9176,1.1002462814521154,1.1002462814521154,1.1002462814521154,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,0.15518608648757592,29.917324889671022,28.535766911567762,0.9223,1.3815579781032659,1.3815579781032659,1.3815579781032659,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,0.16566410448841895,30.14693252473711,28.535766911567762,0.925,1.6111656131693435,1.6111656131693435,1.6111656131693435,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,0.17948559057382996,30.44980647789452,28.535766911567762,0.9287,1.9140395663267635,1.9140395663267635,1.9140395663267635,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,0.19286265928725854,30.742941793290964,28.535766911567762,0.9312,2.207174881723207,2.207174881723207,2.207174881723207,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,0.21036639769057885,31.126505934837418,28.535766911567762,0.9345,2.590739023269662,2.590739023269662,2.590739023269662,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,0.22138866741637842,31.36803990477311,28.535766911567762,0.9377,2.8322729932053536,2.8322729932053536,2.8322729932053536,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,0.23120566819314992,31.583162491088103,28.535766911567762,0.9395,3.047395579520341,3.047395579520341,3.047395579520341,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,0.24413111936716492,31.866401389512294,28.535766911567762,0.9421,3.3306344779445354,3.3306344779445354,3.3306344779445354,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,0.2769326363040201,32.5851898788855,28.535766911567762,0.948,4.049422967317739,4.049422967317739,4.049422967317739,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,0.30281673757998595,33.15239517279769,28.535766911567762,0.9519,4.616628261229928,4.616628261229928,4.616628261229928,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,0.3179457493413773,33.483921288818905,28.535766911567762,0.9547,4.94815437725115,4.94815437725115,4.94815437725115,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,0.34956862446527137,34.17688188218714,28.535766911567762,0.9599,5.6411149706193795,5.6411149706193795,5.6411149706193795,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,0.3740740265229876,34.71387536820357,28.535766911567762,0.9616,6.178108456635811,6.178108456635811,6.178108456635811,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,0.3758853354721531,34.753567069836315,28.535766911567762,0.9616,6.217800158268548,6.217800158268548,6.217800158268548,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,0.3840968323913043,34.93350781700882,28.535766911567762,0.9621,6.39774090544106,6.39774090544106,6.39774090544106,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,0.3996483307625238,35.27429199608376,28.535766911567762,0.9632,6.738525084515996,6.738525084515996,6.738525084515996,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,0.41529428501700894,35.61714601240967,28.535766911567762,0.9641,7.081379100841915,7.081379100841915,7.081379100841915,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,0.41529428501700894,35.61714601240967,28.535766911567762,0.9641,7.081379100841915,7.081379100841915,7.081379100841915,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,0.43466094095687524,36.041532768486384,28.535766911567762,0.9656,7.50576585691862,7.50576585691862,7.50576585691862,0.0,False
msd,cqr,0,heteroscedastic,1.5,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,0.4708908081329959,36.83544762150514,28.535766911567762,0.9674,8.299680709937379,8.299680709937379,8.299680709937379,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,0.09669634487919654,28.63562340325963,28.535766911567762,0.8993,0.09985649169186377,0.09985649169186377,0.09985649169186377,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,0.10332549791064838,28.780889821958308,28.535766911567762,0.9023,0.24512291039054754,0.24512291039054754,0.24512291039054754,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,0.11615416195683326,29.06200779794048,28.535766911567762,0.9079,0.5262408863727134,0.5262408863727134,0.5262408863727134,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,0.1249639668732151,29.255059429659493,28.535766911567762,0.9106,0.7192925180917266,0.7192925180917266,0.7192925180917266,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,0.1317145539489215,29.4029868653287,28.535766911567762,0.913,0.867219953760942,0.867219953760942,0.867219953760942,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,0.14234858210532741,29.63601319301988,28.535766911567762,0.9176,1.1002462814521154,1.1002462814521154,1.1002462814521154,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,0.15518608648757592,29.917324889671022,28.535766911567762,0.9223,1.3815579781032659,1.3815579781032659,1.3815579781032659,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,0.1637236752777561,30.10441137598192,28.535766911567762,0.9246,1.5686444644141508,1.5686444644141508,1.5686444644141508,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,0.17820772659449036,30.421804299790924,28.535766911567762,0.9284,1.8860373882231674,1.8860373882231674,1.8860373882231674,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,0.18920249062863914,30.662735530085374,28.535766911567762,0.9303,2.126968618517613,2.126968618517613,2.126968618517613,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,0.20792916376571313,31.07309817035885,28.535766911567762,0.9336,2.5373312587910917,2.5373312587910917,2.5373312587910917,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,0.21807112906580006,31.295341791937652,28.535766911567762,0.9369,2.7595748803698896,2.7595748803698896,2.7595748803698896,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,0.22893991854481544,31.533512507821804,28.535766911567762,0.939,2.9977455962540387,2.9977455962540387,2.9977455962540387,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,0.2409840503006443,31.79743881608522,28.535766911567762,0.9415,3.261671904517453,3.261671904517453,3.261671904517453,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,0.26613441069106714,32.34856544803411,28.535766911567762,0.9459,3.8127985364663504,3.8127985364663504,3.8127985364663504,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,0.2919653334885105,32.91460542760069,28.535766911567762,0.9503,4.3788385160329275,4.3788385160329275,4.3788385160329275,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,0.3136347809105381,33.38945387464098,28.535766911567762,0.954,4.853686963073211,4.853686963073211,4.853686963073211,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,0.34433838684539453,34.06227027428219,28.535766911567762,0.959,5.526503362714437,5.526503362714437,5.526503362714437,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,0.3711035449125286,34.64878240333848,28.535766911567762,0.9613,6.113015491770713,6.113015491770713,6.113015491770713,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,0.3716479794227028,34.660712743629865,28.535766911567762,0.9613,6.12494583206211,6.12494583206211,6.12494583206211,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,0.38284756873300285,34.90613236545553,28.535766911567762,0.9621,6.370365453887769,6.370365453887769,6.370365453887769,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,0.3976523414553681,35.230553343945886,28.535766911567762,0.963,6.694786432378123,6.694786432378123,6.694786432378123,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,0.41517829307265197,35.61460424964229,28.535766911567762,0.9641,7.078837338074533,7.078837338074533,7.078837338074533,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,0.41517829307265197,35.61460424964229,28.535766911567762,0.9641,7.078837338074533,7.078837338074533,7.078837338074533,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,0.4327037722670024,35.99864480300753,28.535766911567762,0.9654,7.462877891439758,7.462877891439758,7.462877891439758,0.0,False
msd,cqr,0,heteroscedastic,3.0,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,0.46718468140044034,36.75423426662744,28.535766911567762,0.967,8.218467355059696,8.218467355059696,8.218467355059696,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,0.09669634487919654,28.63562340325963,28.535766911567762,0.8993,0.09985649169186377,0.09985649169186377,0.09985649169186377,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,0.10298773263101613,28.773488280268115,28.535766911567762,0.9022,0.23772136870035473,0.23772136870035473,0.23772136870035473,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,0.11541106913690602,29.04572420451619,28.535766911567762,0.9077,0.5099572929484273,0.5099572929484273,0.5099572929484273,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,0.12337055761794702,29.22014262280106,28.535766911567762,0.9102,0.6843757112333043,0.6843757112333043,0.6843757112333043,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,0.13166430380635108,29.401885720398777,28.535766911567762,0.9129,0.8661188088310122,0.8661188088310122,0.8661188088310122,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,0.14133600163304916,29.613824243971,28.535766911567762,0.9173,1.0780573324032385,1.0780573324032385,1.0780573324032385,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,0.15413739894037282,29.89434471654886,28.535766911567762,0.9219,1.358577804981099,1.358577804981099,1.358577804981099,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,0.16220453169636573,30.071121972869534,28.535766911567762,0.9243,1.535355061301769,1.535355061301769,1.535355061301769,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,0.1750104073853992,30.351740581433912,28.535766911567762,0.9278,1.8159736698661537,1.8159736698661537,1.8159736698661537,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,0.18527075436405982,30.57657833267066,28.535766911567762,0.9294,2.040811421102895,2.040811421102895,2.040811421102895,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,0.2024322411835674,30.952642622933162,28.535766911567762,0.9327,2.4168757113654,2.4168757113654,2.4168757113654,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,0.21213653814463074,31.16529550013087,28.535766911567762,0.9351,2.6295285885631134,2.6295285885631134,2.6295285885631134,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,0.22657605965118066,31.481712630196682,28.535766911567762,0.9385,2.945945718628926,2.945945718628926,2.945945718628926,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,0.2370108677115863,31.71037339418138,28.535766911567762,0.9411,3.1746064826136253,3.1746064826136253,3.1746064826136253,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,0.25815019142298157,32.1736050973412,28.535766911567762,0.9445,3.6378381857734414,3.6378381857734414,3.6378381857734414,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,0.2886240890902254,32.841387837746744,28.535766911567762,0.9499,4.305620926178981,4.305620926178981,4.305620926178981,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,0.31112626154403344,33.33448401304937,28.535766911567762,0.9535,4.798717101481614,4.798717101481614,4.798717101481614,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,0.34433838684539453,34.06227027428219,28.535766911567762,0.959,5.526503362714437,5.526503362714437,5.526503362714437,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,0.3710450531064038,34.64750065661175,28.535766911567762,0.9613,6.111733745043997,6.111733745043997,6.111733745043997,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,0.37109163362960473,34.648521388182495,28.535766911567762,0.9613,6.11275447661474,6.11275447661474,6.11275447661474,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,0.3771286247962877,34.78081160419333,28.535766911567762,0.9618,6.245044692625569,6.245044692625569,6.245044692625569,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,0.39599129174356495,35.1941543135163,28.535766911567762,0.9629,6.658387401948546,6.658387401948546,6.658387401948546,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,0.3996483307625238,35.27429199608376,28.535766911567762,0.9632,6.738525084515996,6.738525084515996,6.738525084515996,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,0.3996483307625238,35.27429199608376,28.535766911567762,0.9632,6.738525084515996,6.738525084515996,6.738525084515996,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,0.43186778149921423,35.98032551179104,28.535766911567762,0.9654,7.444558600223282,7.444558600223282,7.444558600223282,0.0,False
msd,cqr,0,heteroscedastic,5.0,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,0.4632994774754442,36.66909674492287,28.535766911567762,0.9666,8.133329833355107,8.133329833355107,8.133329833355107,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,0.09213944886331593,28.535766911567762,28.535766911567762,0.897,0.0,0.0,0.0,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,0.09669634487919654,28.63562340325963,28.535766911567762,0.8993,0.09985649169186377,0.09985649169186377,0.09985649169186377,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,0.1028774095740741,28.771070741359928,28.535766911567762,0.9022,0.23530382979216957,0.23530382979216957,0.23530382979216957,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,0.1148600190554202,29.033648895425987,28.535766911567762,0.9073,0.49788198385822113,0.49788198385822113,0.49788198385822113,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,0.12247457717065846,29.20050876155452,28.535766911567762,0.9101,0.6647418499867573,0.6647418499867573,0.6647418499867573,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,0.1308556972200499,29.384166506138545,28.535766911567762,0.9127,0.8483995945707862,0.8483995945707862,0.8483995945707862,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,0.137005196684167,29.51892214682197,28.535766911567762,0.9152,0.9831552352542081,0.9831552352542081,0.9831552352542081,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,0.1527145943642818,29.863166416048596,28.535766911567762,0.9213,1.3273995044808384,1.3273995044808384,1.3273995044808384,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,0.15871986877588684,29.9947616142493,28.535766911567762,0.9233,1.4589947026815397,1.4589947026815397,1.4589947026815397,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,0.16897073979533017,30.21939171623542,28.535766911567762,0.9257,1.683624804667661,1.683624804667661,1.683624804667661,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,0.1795062120674099,30.450258362246316,28.535766911567762,0.9287,1.9144914506785575,1.9144914506785575,1.9144914506785575,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,0.19386210825733985,30.764842988189773,28.535766911567762,0.9314,2.2290760766220075,2.2290760766220075,2.2290760766220075,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,0.20276825894146377,30.960005870708137,28.535766911567762,0.9329,2.4242389591403697,2.4242389591403697,2.4242389591403697,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,0.21862450030140723,31.30746796510429,28.535766911567762,0.937,2.771701053536526,2.771701053536526,2.771701053536526,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,0.23120566819314992,31.583162491088103,28.535766911567762,0.9395,3.047395579520341,3.047395579520341,3.047395579520341,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,0.24952498037795678,31.98459852092239,28.535766911567762,0.9429,3.4488316093546336,3.4488316093546336,3.4488316093546336,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,0.2769326363040201,32.5851898788855,28.535766911567762,0.948,4.049422967317739,4.049422967317739,4.049422967317739,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,0.2977251137334176,33.040821045900536,28.535766911567762,0.951,4.505054134332784,4.505054134332784,4.505054134332784,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,0.3214661445737881,33.56106465922987,28.535766911567762,0.955,5.025297747662109,5.025297747662109,5.025297747662109,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,0.34433838684539453,34.06227027428219,28.535766911567762,0.959,5.526503362714437,5.526503362714437,5.526503362714437,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,0.3457863624809231,34.09400015499821,28.535766911567762,0.9592,5.558233243430452,5.558233243430452,5.558233243430452,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,0.36650855350533296,34.54809111705988,28.535766911567762,0.9612,6.012324205492118,6.012324205492118,6.012324205492118,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,0.3716479794227028,34.660712743629865,28.535766911567762,0.9613,6.12494583206211,6.12494583206211,6.12494583206211,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,0.3758853354721531,34.753567069836315,28.535766911567762,0.9616,6.217800158268548,6.217800158268548,6.217800158268548,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,0.3758853354721531,34.753567069836315,28.535766911567762,0.9616,6.217800158268548,6.217800158268548,6.217800158268548,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,0.3976523414553681,35.230553343945886,28.535766911567762,0.963,6.694786432378123,6.694786432378123,6.694786432378123,0.0,False
msd,cqr,0,heteroscedastic,8.0,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,0.44037989887416096,36.166853836108594,28.535766911567762,0.966,7.631086924540834,7.631086924540834,7.631086924540834,0.0,False


==> anc/experiment_code/reference/checks/original/synthetic/synthetic/rep00/correction.csv <==
dataset,score,rep,delta_train,delta_cal,method,n_cal,n_cal_replaced,mask_seed,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
synthetic,absolute,0,0.0,0.0,uncorrected,5000,0,10000142,0.1,4501,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.0,tighter,5000,0,10000142,0.1,4501,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.0,naive,5000,0,10000142,0.1,4501,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.005,uncorrected,5000,23,10000142,0.1,4501,4.984075355505322,9.968150711010644,9.96867352557423,0.8999,-0.0005228145635864934,0.0005228145635864934,0.0005228145635864934,0.0,False
synthetic,absolute,0,0.0,0.005,tighter,5000,23,10000142,0.0995,4504,4.98663311192864,9.97326622385728,9.96867352557423,0.9,0.0045926982830497565,0.0045926982830497565,0.0045926982830497565,0.0,False
synthetic,absolute,0,0.0,0.005,naive,5000,23,10000142,0.095,4526,5.063291262453841,10.126582524907684,9.96867352557423,0.905,0.15790899933345234,0.15790899933345234,0.15790899933345234,0.0,False
synthetic,absolute,0,0.0,0.01,uncorrected,5000,53,10000142,0.1,4501,4.9639631574636205,9.927926314927241,9.96867352557423,0.898,-0.040747210646989274,0.040747210646989274,0.040747210646989274,0.0,False
synthetic,absolute,0,0.0,0.01,tighter,5000,53,10000142,0.099,4506,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.01,naive,5000,53,10000142,0.09000000000000001,4551,5.128468229684212,10.256936459368422,9.96867352557423,0.9096,0.28826293379419354,0.28826293379419354,0.28826293379419354,0.0,False
synthetic,absolute,0,0.0,0.015,uncorrected,5000,80,10000142,0.1,4501,4.952287951154309,9.90457590230862,9.96867352557423,0.8968,-0.06409762326561186,0.06409762326561186,0.06409762326561186,0.0,False
synthetic,absolute,0,0.0,0.015,tighter,5000,80,10000142,0.0985,4509,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.015,naive,5000,80,10000142,0.085,4576,5.197817492064045,10.395634984128092,9.96867352557423,0.915,0.42696145855386014,0.42696145855386014,0.42696145855386014,0.0,False
synthetic,absolute,0,0.0,0.02,uncorrected,5000,96,10000142,0.1,4501,4.94974468892756,9.89948937785512,9.96867352557423,0.8968,-0.06918414771910975,0.06918414771910975,0.06918414771910975,0.0,False
synthetic,absolute,0,0.0,0.02,tighter,5000,96,10000142,0.098,4511,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.02,naive,5000,96,10000142,0.08,4601,5.277600956580599,10.555201913161197,9.96867352557423,0.919,0.5865283875869682,0.5865283875869682,0.5865283875869682,0.0,False
synthetic,absolute,0,0.0,0.025,uncorrected,5000,124,10000142,0.1,4501,4.94974468892756,9.89948937785512,9.96867352557423,0.8968,-0.06918414771910975,0.06918414771910975,0.06918414771910975,0.0,False
synthetic,absolute,0,0.0,0.025,tighter,5000,124,10000142,0.0975,4514,5.004356330609934,10.00871266121987,9.96867352557423,0.9017,0.0400391356456371,0.0400391356456371,0.0400391356456371,0.0,False
synthetic,absolute,0,0.0,0.025,naive,5000,124,10000142,0.07500000000000001,4626,5.347092099398496,10.694184198796991,9.96867352557423,0.9227,0.7255106732227611,0.7255106732227611,0.7255106732227611,0.0,False
synthetic,absolute,0,0.0,0.03,uncorrected,5000,149,10000142,0.1,4501,4.933082555853877,9.866165111707756,9.96867352557423,0.8955,-0.10250841386647558,0.10250841386647558,0.10250841386647558,0.0,False
synthetic,absolute,0,0.0,0.03,tighter,5000,149,10000142,0.097,4516,4.98663311192864,9.97326622385728,9.96867352557423,0.9,0.0045926982830497565,0.0045926982830497565,0.0045926982830497565,0.0,False
synthetic,absolute,0,0.0,0.03,naive,5000,149,10000142,0.07,4651,5.429803837641555,10.859607675283113,9.96867352557423,0.9278,0.8909341497088795,0.8909341497088795,0.8909341497088795,0.0,False
synthetic,absolute,0,0.0,0.035,uncorrected,5000,181,10000142,0.1,4501,4.930652125851202,9.861304251702407,9.96867352557423,0.8952,-0.10736927387182682,0.10736927387182682,0.10736927387182682,0.0,False
synthetic,absolute,0,0.0,0.035,tighter,5000,181,10000142,0.0965,4519,5.001508982245661,10.00301796449132,9.96867352557423,0.9014,0.034344438917091935,0.034344438917091935,0.034344438917091935,0.0,False
synthetic,absolute,0,0.0,0.035,naive,5000,181,10000142,0.065,4676,5.525019251034175,11.050038502068347,9.96867352557423,0.9335,1.0813649764941202,1.0813649764941202,1.0813649764941202,0.0,False
synthetic,absolute,0,0.0,0.04,uncorrected,5000,203,10000142,0.1,4501,4.923381989487053,9.846763978974108,9.96867352557423,0.8947,-0.12190954660012387,0.12190954660012387,0.12190954660012387,0.0,False
synthetic,absolute,0,0.0,0.04,tighter,5000,203,10000142,0.096,4521,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.04,naive,5000,203,10000142,0.060000000000000005,4701,5.625165993951827,11.250331987903651,9.96867352557423,0.9389,1.2816584623294227,1.2816584623294227,1.2816584623294227,0.0,False
synthetic,absolute,0,0.0,0.045,uncorrected,5000,227,10000142,0.1,4501,4.9221981634237455,9.844396326847487,9.96867352557423,0.8947,-0.12427719872673924,0.12427719872673924,0.12427719872673924,0.0,False
synthetic,absolute,0,0.0,0.045,tighter,5000,227,10000142,0.0955,4524,5.001508982245661,10.00301796449132,9.96867352557423,0.9014,0.034344438917091935,0.034344438917091935,0.034344438917091935,0.0,False
synthetic,absolute,0,0.0,0.045,naive,5000,227,10000142,0.05500000000000001,4726,5.752839056728412,11.505678113456824,9.96867352557423,0.9451,1.5370045878825938,1.5370045878825938,1.5370045878825938,0.0,False
synthetic,absolute,0,0.0,0.05,uncorrected,5000,255,10000142,0.1,4501,4.920863095007759,9.84172619001552,9.96867352557423,0.8947,-0.12694733555871274,0.12694733555871274,0.12694733555871274,0.0,False
synthetic,absolute,0,0.0,0.05,tighter,5000,255,10000142,0.095,4526,5.001508982245661,10.00301796449132,9.96867352557423,0.9014,0.034344438917091935,0.034344438917091935,0.034344438917091935,0.0,False
synthetic,absolute,0,0.0,0.05,naive,5000,255,10000142,0.05,4751,5.88497559511543,11.769951190230858,9.96867352557423,0.95,1.8012776646566293,1.8012776646566293,1.8012776646566293,0.0,False
synthetic,absolute,0,0.0,0.055,uncorrected,5000,287,10000142,0.1,4501,4.919312720332812,9.838625440665622,9.96867352557423,0.8943,-0.13004808490860675,0.13004808490860675,0.13004808490860675,0.0,False
synthetic,absolute,0,0.0,0.055,tighter,5000,287,10000142,0.0945,4529,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.055,naive,5000,287,10000142,0.045000000000000005,4776,6.0529685803719655,12.105937160743933,9.96867352557423,0.9572,2.1372636351697007,2.1372636351697007,2.1372636351697007,0.0,False
synthetic,absolute,0,0.0,0.06,uncorrected,5000,311,10000142,0.1,4501,4.916660423519547,9.83332084703909,9.96867352557423,0.8943,-0.13535267853513663,0.13535267853513663,0.13535267853513663,0.0,False
synthetic,absolute,0,0.0,0.06,tighter,5000,311,10000142,0.094,4531,5.004356330609934,10.00871266121987,9.96867352557423,0.9017,0.0400391356456371,0.0400391356456371,0.0400391356456371,0.0,False
synthetic,absolute,0,0.0,0.06,naive,5000,311,10000142,0.04000000000000001,4801,6.192894662225694,12.38578932445139,9.96867352557423,0.9622,2.417115798877157,2.417115798877157,2.417115798877157,0.0,False
synthetic,absolute,0,0.0,0.065,uncorrected,5000,343,10000142,0.1,4501,4.9079469209688655,9.815893841937731,9.96867352557423,0.8937,-0.1527796836364992,0.1527796836364992,0.1527796836364992,0.0,False
synthetic,absolute,0,0.0,0.065,tighter,5000,343,10000142,0.09350000000000001,4534,5.001508982245661,10.00301796449132,9.96867352557423,0.9014,0.034344438917091935,0.034344438917091935,0.034344438917091935,0.0,False
synthetic,absolute,0,0.0,0.065,naive,5000,343,10000142,0.035,4826,6.317916555990811,12.635833111981624,9.96867352557423,0.9651,2.667159586407392,2.667159586407392,2.667159586407392,0.0,False
synthetic,absolute,0,0.0,0.07,uncorrected,5000,373,10000142,0.1,4501,4.892230895914974,9.78446179182995,9.96867352557423,0.8927,-0.1842117337442826,0.1842117337442826,0.1842117337442826,0.0,False
synthetic,absolute,0,0.0,0.07,tighter,5000,373,10000142,0.093,4536,4.98663311192864,9.97326622385728,9.96867352557423,0.9,0.0045926982830497565,0.0045926982830497565,0.0045926982830497565,0.0,False
synthetic,absolute,0,0.0,0.07,naive,5000,373,10000142,0.03,4851,6.54283963317708,13.085679266354159,9.96867352557423,0.9688,3.117005740779931,3.117005740779931,3.117005740779931,0.0,False
synthetic,absolute,0,0.0,0.075,uncorrected,5000,392,10000142,0.1,4501,4.892230895914974,9.78446179182995,9.96867352557423,0.8927,-0.1842117337442826,0.1842117337442826,0.1842117337442826,0.0,False
synthetic,absolute,0,0.0,0.075,tighter,5000,392,10000142,0.09250000000000001,4539,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.075,naive,5000,392,10000142,0.02500000000000001,4876,6.8237041360457615,13.647408272091521,9.96867352557423,0.9761,3.678734746517293,3.678734746517293,3.678734746517293,0.0,False
synthetic,absolute,0,0.0,0.08,uncorrected,5000,423,10000142,0.1,4501,4.870248126847137,9.740496253694273,9.96867352557423,0.8915,-0.2281772718799555,0.2281772718799555,0.2281772718799555,0.0,False
synthetic,absolute,0,0.0,0.08,tighter,5000,423,10000142,0.09200000000000001,4541,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.08,naive,5000,423,10000142,0.020000000000000004,4901,7.094841843537245,14.189683687074492,9.96867352557423,0.9809,4.22101016150026,4.22101016150026,4.22101016150026,0.0,False
synthetic,absolute,0,0.0,0.085,uncorrected,5000,457,10000142,0.1,4501,4.867917741132531,9.735835482265061,9.96867352557423,0.8913,-0.23283804330916882,0.23283804330916882,0.23283804330916882,0.0,False
synthetic,absolute,0,0.0,0.085,tighter,5000,457,10000142,0.09150000000000001,4544,4.98663311192864,9.97326622385728,9.96867352557423,0.9,0.0045926982830497565,0.0045926982830497565,0.0045926982830497565,0.0,False
synthetic,absolute,0,0.0,0.085,naive,5000,457,10000142,0.015,4926,7.397714550963752,14.795429101927509,9.96867352557423,0.9857,4.826755576353271,4.826755576353271,4.826755576353271,0.0,False
synthetic,absolute,0,0.0,0.09,uncorrected,5000,482,10000142,0.1,4501,4.866558419777432,9.733116839554867,9.96867352557423,0.8911,-0.2355566860193665,0.2355566860193665,0.2355566860193665,0.0,False
synthetic,absolute,0,0.0,0.09,tighter,5000,482,10000142,0.09100000000000001,4546,4.98663311192864,9.97326622385728,9.96867352557423,0.9,0.0045926982830497565,0.0045926982830497565,0.0045926982830497565,0.0,False
synthetic,absolute,0,0.0,0.09,naive,5000,482,10000142,0.010000000000000009,4951,7.777974199787069,15.555948399574142,9.96867352557423,0.9896,5.587274873999909,5.587274873999909,5.587274873999909,0.0,False
synthetic,absolute,0,0.0,0.095,uncorrected,5000,499,10000142,0.1,4501,4.8634115721263305,9.72682314425266,9.96867352557423,0.8909,-0.24185038132156933,0.24185038132156933,0.24185038132156933,0.0,False
synthetic,absolute,0,0.0,0.095,tighter,5000,499,10000142,0.09050000000000001,4549,5.004356330609934,10.00871266121987,9.96867352557423,0.9017,0.0400391356456371,0.0400391356456371,0.0400391356456371,0.0,False
synthetic,absolute,0,0.0,0.095,naive,5000,499,10000142,0.0050000000000000044,4976,8.413494648227026,16.826989296454055,9.96867352557423,0.9941,6.8583157708798215,6.8583157708798215,6.8583157708798215,0.0,False
synthetic,absolute,0,0.0,0.1,uncorrected,5000,521,10000142,0.1,4501,4.8599533865178435,9.719906773035689,9.96867352557423,0.8908,-0.24876675253854327,0.24876675253854327,0.24876675253854327,0.0,False
synthetic,absolute,0,0.0,0.1,tighter,5000,521,10000142,0.09000000000000001,4551,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.1,naive,5000,521,10000142,0.0,5001,inf,inf,9.96867352557423,1.0,inf,inf,inf,0.0,True
synthetic,absolute,0,0.0,0.105,uncorrected,5000,546,10000142,0.1,4501,4.834136612418844,9.668273224837687,9.96867352557423,0.8886,-0.300400300736543,0.300400300736543,0.300400300736543,0.0,False
synthetic,absolute,0,0.0,0.105,tighter,5000,546,10000142,0.08950000000000001,4554,5.001508982245661,10.00301796449132,9.96867352557423,0.9014,0.034344438917091935,0.034344438917091935,0.034344438917091935,0.0,False
synthetic,absolute,0,0.0,0.11,uncorrected,5000,567,10000142,0.1,4501,4.827930361300411,9.65586072260082,9.96867352557423,0.8879,-0.31281280297340786,0.31281280297340786,0.31281280297340786,0.0,False
synthetic,absolute,0,0.0,0.11,tighter,5000,567,10000142,0.08900000000000001,4556,5.004356330609934,10.00871266121987,9.96867352557423,0.9017,0.0400391356456371,0.0400391356456371,0.0400391356456371,0.0,False
synthetic,absolute,0,0.0,0.115,uncorrected,5000,595,10000142,0.1,4501,4.801559604841869,9.603119209683738,9.96867352557423,0.8863,-0.3655543158904919,0.3655543158904919,0.3655543158904919,0.0,False
synthetic,absolute,0,0.0,0.115,tighter,5000,595,10000142,0.08850000000000001,4559,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.12,uncorrected,5000,609,10000142,0.1,4501,4.7979238477999955,9.595847695599991,9.96867352557423,0.8858,-0.3728258299742393,0.3728258299742393,0.3728258299742393,0.0,False
synthetic,absolute,0,0.0,0.12,tighter,5000,609,10000142,0.08800000000000001,4561,4.98663311192864,9.97326622385728,9.96867352557423,0.9,0.0045926982830497565,0.0045926982830497565,0.0045926982830497565,0.0,False
synthetic,absolute,0,0.0,0.125,uncorrected,5000,635,10000142,0.1,4501,4.792000749477598,9.584001498955194,9.96867352557423,0.8856,-0.3846720266190342,0.3846720266190342,0.3846720266190342,0.0,False
synthetic,absolute,0,0.0,0.125,tighter,5000,635,10000142,0.08750000000000001,4564,5.001508982245661,10.00301796449132,9.96867352557423,0.9014,0.034344438917091935,0.034344438917091935,0.034344438917091935,0.0,False
synthetic,absolute,0,0.0,0.13,uncorrected,5000,652,10000142,0.1,4501,4.789869171883367,9.579738343766733,9.96867352557423,0.8855,-0.3889351818074971,0.3889351818074971,0.3889351818074971,0.0,False
synthetic,absolute,0,0.0,0.13,tighter,5000,652,10000142,0.08700000000000001,4566,5.004356330609934,10.00871266121987,9.96867352557423,0.9017,0.0400391356456371,0.0400391356456371,0.0400391356456371,0.0,False
synthetic,absolute,0,0.0,0.135,uncorrected,5000,678,10000142,0.1,4501,4.7825656778439845,9.56513135568797,9.96867352557423,0.8849,-0.40354216988626135,0.40354216988626135,0.40354216988626135,0.0,False
synthetic,absolute,0,0.0,0.135,tighter,5000,678,10000142,0.08650000000000001,4569,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.14,uncorrected,5000,699,10000142,0.1,4501,4.765709280592425,9.53141856118485,9.96867352557423,0.8832,-0.43725496438938005,0.43725496438938005,0.43725496438938005,0.0,False
synthetic,absolute,0,0.0,0.14,tighter,5000,699,10000142,0.08600000000000001,4571,5.004356330609934,10.00871266121987,9.96867352557423,0.9017,0.0400391356456371,0.0400391356456371,0.0400391356456371,0.0,False
synthetic,absolute,0,0.0,0.145,uncorrected,5000,726,10000142,0.1,4501,4.763098319082144,9.526196638164288,9.96867352557423,0.883,-0.442476887409942,0.442476887409942,0.442476887409942,0.0,False
synthetic,absolute,0,0.0,0.145,tighter,5000,726,10000142,0.0855,4574,5.014417324356175,10.02883464871235,9.96867352557423,0.902,0.06016112313811916,0.06016112313811916,0.06016112313811916,0.0,False
synthetic,absolute,0,0.0,0.15,uncorrected,5000,751,10000142,0.1,4501,4.75748250560246,9.514965011204922,9.96867352557423,0.8826,-0.4537085143693104,0.4537085143693104,0.4537085143693104,0.0,False
synthetic,absolute,0,0.0,0.15,tighter,5000,751,10000142,0.085,4576,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.155,uncorrected,5000,774,10000142,0.1,4501,4.75748250560246,9.514965011204922,9.96867352557423,0.8826,-0.4537085143693104,0.4537085143693104,0.4537085143693104,0.0,False
synthetic,absolute,0,0.0,0.155,tighter,5000,774,10000142,0.0845,4579,5.016060147382105,10.032120294764212,9.96867352557423,0.902,0.06344676918998005,0.06344676918998005,0.06344676918998005,0.0,False
synthetic,absolute,0,0.0,0.16,uncorrected,5000,798,10000142,0.1,4501,4.756301763593532,9.512603527187066,9.96867352557423,0.8825,-0.4560699983871662,0.4560699983871662,0.4560699983871662,0.0,False
synthetic,absolute,0,0.0,0.16,tighter,5000,798,10000142,0.084,4581,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.165,uncorrected,5000,817,10000142,0.1,4501,4.7551449221952256,9.510289844390451,9.96867352557423,0.8824,-0.4583836811837791,0.4583836811837791,0.4583836811837791,0.0,False
synthetic,absolute,0,0.0,0.165,tighter,5000,817,10000142,0.0835,4584,5.019754655896654,10.039509311793308,9.96867352557423,0.9022,0.07083578621907805,0.07083578621907805,0.07083578621907805,0.0,False
synthetic,absolute,0,0.0,0.17,uncorrected,5000,838,10000142,0.1,4501,4.7473257410516005,9.4946514821032,9.96867352557423,0.8816,-0.47402204347102905,0.47402204347102905,0.47402204347102905,0.0,False
synthetic,absolute,0,0.0,0.17,tighter,5000,838,10000142,0.083,4586,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.175,uncorrected,5000,857,10000142,0.1,4501,4.725096127627187,9.450192255254374,9.96867352557423,0.8802,-0.5184812703198568,0.5184812703198568,0.5184812703198568,0.0,False
synthetic,absolute,0,0.0,0.175,tighter,5000,857,10000142,0.0825,4589,5.022040219575916,10.04408043915183,9.96867352557423,0.9022,0.0754069135776021,0.0754069135776021,0.0754069135776021,0.0,False
synthetic,absolute,0,0.0,0.18,uncorrected,5000,882,10000142,0.1,4501,4.718726100688414,9.437452201376828,9.96867352557423,0.8798,-0.5312213241974018,0.5312213241974018,0.5312213241974018,0.0,False
synthetic,absolute,0,0.0,0.18,tighter,5000,882,10000142,0.08200000000000002,4591,5.019754655896654,10.039509311793308,9.96867352557423,0.9022,0.07083578621907805,0.07083578621907805,0.07083578621907805,0.0,False
synthetic,absolute,0,0.0,0.185,uncorrected,5000,911,10000142,0.1,4501,4.711214869072604,9.42242973814521,9.96867352557423,0.8795,-0.5462437874290221,0.5462437874290221,0.5462437874290221,0.0,False
synthetic,absolute,0,0.0,0.185,tighter,5000,911,10000142,0.0815,4594,5.022040219575916,10.04408043915183,9.96867352557423,0.9022,0.0754069135776021,0.0754069135776021,0.0754069135776021,0.0,False
synthetic,absolute,0,0.0,0.19,uncorrected,5000,941,10000142,0.1,4501,4.707829407877977,9.415658815755956,9.96867352557423,0.8793,-0.5530147098182763,0.5530147098182763,0.5530147098182763,0.0,False
synthetic,absolute,0,0.0,0.19,tighter,5000,941,10000142,0.08100000000000002,4596,5.022040219575916,10.04408043915183,9.96867352557423,0.9022,0.0754069135776021,0.0754069135776021,0.0754069135776021,0.0,False
synthetic,absolute,0,0.0,0.195,uncorrected,5000,971,10000142,0.1,4501,4.70194538122676,9.40389076245352,9.96867352557423,0.8787,-0.5647827631207107,0.5647827631207107,0.5647827631207107,0.0,False
synthetic,absolute,0,0.0,0.195,tighter,5000,971,10000142,0.0805,4599,5.040283742920511,10.080567485841021,9.96867352557423,0.9034,0.11189396026679256,0.11189396026679256,0.11189396026679256,0.0,False
synthetic,absolute,0,0.0,0.2,uncorrected,5000,1001,10000142,0.1,4501,4.6932168068044895,9.386433613608979,9.96867352557423,0.8782,-0.5822399119652513,0.5822399119652513,0.5822399119652513,0.0,False
synthetic,absolute,0,0.0,0.2,tighter,5000,1001,10000142,0.08000000000000002,4601,5.040283742920511,10.080567485841021,9.96867352557423,0.9034,0.11189396026679256,0.11189396026679256,0.11189396026679256,0.0,False
synthetic,absolute,0,0.0,0.205,uncorrected,5000,1017,10000142,0.1,4501,4.674154941499825,9.34830988299965,9.96867352557423,0.8773,-0.6203636425745795,0.6203636425745795,0.6203636425745795,0.0,False
synthetic,absolute,0,0.0,0.205,tighter,5000,1017,10000142,0.07950000000000002,4604,5.042211689523399,10.084423379046799,9.96867352557423,0.9034,0.11574985347256828,0.11574985347256828,0.11574985347256828,0.0,False
synthetic,absolute,0,0.0,0.21,uncorrected,5000,1042,10000142,0.1,4501,4.669726367531957,9.339452735063912,9.96867352557423,0.8772,-0.6292207905103169,0.6292207905103169,0.6292207905103169,0.0,False
synthetic,absolute,0,0.0,0.21,tighter,5000,1042,10000142,0.07900000000000001,4606,5.040283742920511,10.080567485841021,9.96867352557423,0.9034,0.11189396026679256,0.11189396026679256,0.11189396026679256,0.0,False
synthetic,absolute,0,0.0,0.215,uncorrected,5000,1069,10000142,0.1,4501,4.668726276162211,9.337452552324423,9.96867352557423,0.8771,-0.6312209732498086,0.6312209732498086,0.6312209732498086,0.0,False
synthetic,absolute,0,0.0,0.215,tighter,5000,1069,10000142,0.07850000000000001,4609,5.040283742920511,10.080567485841021,9.96867352557423,0.9034,0.11189396026679256,0.11189396026679256,0.11189396026679256,0.0,False
synthetic,absolute,0,0.0,0.22,uncorrected,5000,1091,10000142,0.1,4501,4.663467151318534,9.326934302637069,9.96867352557423,0.8766,-0.6417392229371615,0.6417392229371615,0.6417392229371615,0.0,False
synthetic,absolute,0,0.0,0.22,tighter,5000,1091,10000142,0.07800000000000001,4611,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.225,uncorrected,5000,1111,10000142,0.1,4501,4.6476922770343085,9.295384554068615,9.96867352557423,0.8758,-0.6732889715056132,0.6732889715056132,0.6732889715056132,0.0,False
synthetic,absolute,0,0.0,0.225,tighter,5000,1111,10000142,0.07750000000000001,4614,5.040283742920511,10.080567485841021,9.96867352557423,0.9034,0.11189396026679256,0.11189396026679256,0.11189396026679256,0.0,False
synthetic,absolute,0,0.0,0.23,uncorrected,5000,1129,10000142,0.1,4501,4.643947973095853,9.287895946191707,9.96867352557423,0.8754,-0.680777579382525,0.680777579382525,0.680777579382525,0.0,False
synthetic,absolute,0,0.0,0.23,tighter,5000,1129,10000142,0.07700000000000001,4616,5.040283742920511,10.080567485841021,9.96867352557423,0.9034,0.11189396026679256,0.11189396026679256,0.11189396026679256,0.0,False
synthetic,absolute,0,0.0,0.235,uncorrected,5000,1159,10000142,0.1,4501,4.634427281702746,9.268854563405494,9.96867352557423,0.8746,-0.6998189621687381,0.6998189621687381,0.6998189621687381,0.0,False
synthetic,absolute,0,0.0,0.235,tighter,5000,1159,10000142,0.07650000000000001,4619,5.042211689523399,10.084423379046799,9.96867352557423,0.9034,0.11574985347256828,0.11574985347256828,0.11574985347256828,0.0,False
synthetic,absolute,0,0.0,0.24,uncorrected,5000,1189,10000142,0.1,4501,4.613819100519985,9.227638201039968,9.96867352557423,0.8729,-0.7410353245342609,0.7410353245342609,0.7410353245342609,0.0,False
synthetic,absolute,0,0.0,0.24,tighter,5000,1189,10000142,0.07600000000000001,4621,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.245,uncorrected,5000,1215,10000142,0.1,4501,4.605416628789085,9.210833257578173,9.96867352557423,0.8727,-0.7578402679960609,0.7578402679960609,0.7578402679960609,0.0,False
synthetic,absolute,0,0.0,0.245,tighter,5000,1215,10000142,0.07550000000000001,4624,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.25,uncorrected,5000,1241,10000142,0.1,4501,4.591102466194812,9.182204932389624,9.96867352557423,0.8717,-0.7864685931846065,0.7864685931846065,0.7864685931846065,0.0,False
synthetic,absolute,0,0.0,0.25,tighter,5000,1241,10000142,0.07500000000000001,4626,5.019754655896654,10.039509311793308,9.96867352557423,0.9022,0.07083578621907805,0.07083578621907805,0.07083578621907805,0.0,False
synthetic,absolute,0,0.0,0.255,uncorrected,5000,1273,10000142,0.1,4501,4.568976372631081,9.137952745262163,9.96867352557423,0.8697,-0.8307207803120688,0.8307207803120688,0.8307207803120688,0.0,False
synthetic,absolute,0,0.0,0.255,tighter,5000,1273,10000142,0.0745,4629,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.26,uncorrected,5000,1298,10000142,0.1,4501,4.564727208562404,9.129454417124807,9.96867352557423,0.8694,-0.8392191084494217,0.8392191084494217,0.8392191084494217,0.0,False
synthetic,absolute,0,0.0,0.26,tighter,5000,1298,10000142,0.074,4631,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.265,uncorrected,5000,1316,10000142,0.1,4501,4.54558479521249,9.091169590424983,9.96867352557423,0.8681,-0.8775039351492494,0.8775039351492494,0.8775039351492494,0.0,False
synthetic,absolute,0,0.0,0.265,tighter,5000,1316,10000142,0.0735,4634,5.004356330609934,10.00871266121987,9.96867352557423,0.9017,0.0400391356456371,0.0400391356456371,0.0400391356456371,0.0,False
synthetic,absolute,0,0.0,0.27,uncorrected,5000,1334,10000142,0.1,4501,4.535745982295437,9.071491964590875,9.96867352557423,0.8675,-0.8971815609833557,0.8971815609833557,0.8971815609833557,0.0,False
synthetic,absolute,0,0.0,0.27,tighter,5000,1334,10000142,0.073,4636,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.275,uncorrected,5000,1357,10000142,0.1,4501,4.52907061116363,9.058141222327261,9.96867352557423,0.8671,-0.9105323032469707,0.9105323032469707,0.9105323032469707,0.0,False
synthetic,absolute,0,0.0,0.275,tighter,5000,1357,10000142,0.0725,4639,5.004356330609934,10.00871266121987,9.96867352557423,0.9017,0.0400391356456371,0.0400391356456371,0.0400391356456371,0.0,False
synthetic,absolute,0,0.0,0.28,uncorrected,5000,1383,10000142,0.1,4501,4.5239804809283335,9.047960961856665,9.96867352557423,0.8663,-0.9207125637175632,0.9207125637175632,0.9207125637175632,0.0,False
synthetic,absolute,0,0.0,0.28,tighter,5000,1383,10000142,0.072,4641,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.285,uncorrected,5000,1407,10000142,0.1,4501,4.509120944445145,9.01824188889029,9.96867352557423,0.8649,-0.9504316366839394,0.9504316366839394,0.9504316366839394,0.0,False
synthetic,absolute,0,0.0,0.285,tighter,5000,1407,10000142,0.07150000000000001,4644,5.001508982245661,10.00301796449132,9.96867352557423,0.9014,0.034344438917091935,0.034344438917091935,0.034344438917091935,0.0,False
synthetic,absolute,0,0.0,0.29,uncorrected,5000,1429,10000142,0.1,4501,4.486227866519044,8.972455733038087,9.96867352557423,0.8627,-0.996217792536143,0.996217792536143,0.996217792536143,0.0,False
synthetic,absolute,0,0.0,0.29,tighter,5000,1429,10000142,0.071,4646,4.972623165968495,9.945246331936989,9.96867352557423,0.8989,-0.02342719363723944,0.02342719363723944,0.02342719363723944,0.0,False
synthetic,absolute,0,0.0,0.295,uncorrected,5000,1447,10000142,0.1,4501,4.47968721583862,8.959374431677242,9.96867352557423,0.8621,-1.0092990938969901,1.0092990938969901,1.0092990938969901,0.0,False
synthetic,absolute,0,0.0,0.295,tighter,5000,1447,10000142,0.07050000000000001,4649,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.3,uncorrected,5000,1470,10000142,0.1,4501,4.476686603270782,8.953373206541562,9.96867352557423,0.8618,-1.0153003190326668,1.0153003190326668,1.0153003190326668,0.0,False
synthetic,absolute,0,0.0,0.3,tighter,5000,1470,10000142,0.06999999999999999,4651,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.305,uncorrected,5000,1497,10000142,0.1,4501,4.448782567370393,8.897565134740788,9.96867352557423,0.8606,-1.0711083908334444,1.0711083908334444,1.0711083908334444,0.0,False
synthetic,absolute,0,0.0,0.305,tighter,5000,1497,10000142,0.0695,4654,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.31,uncorrected,5000,1518,10000142,0.1,4501,4.436829175014412,8.873658350028823,9.96867352557423,0.8589,-1.0950151755454058,1.0950151755454058,1.0950151755454058,0.0,False
synthetic,absolute,0,0.0,0.31,tighter,5000,1518,10000142,0.06899999999999999,4656,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.315,uncorrected,5000,1550,10000142,0.1,4501,4.412689331074638,8.825378662149276,9.96867352557423,0.8575,-1.1432948634249536,1.1432948634249536,1.1432948634249536,0.0,False
synthetic,absolute,0,0.0,0.315,tighter,5000,1550,10000142,0.0685,4659,4.9639631574636205,9.927926314927241,9.96867352557423,0.898,-0.040747210646989274,0.040747210646989274,0.040747210646989274,0.0,False
synthetic,absolute,0,0.0,0.32,uncorrected,5000,1567,10000142,0.1,4501,4.392063411761784,8.784126823523566,9.96867352557423,0.8555,-1.1845467020506621,1.1845467020506621,1.1845467020506621,0.0,False
synthetic,absolute,0,0.0,0.32,tighter,5000,1567,10000142,0.06799999999999999,4661,4.966767684180498,9.933535368360994,9.96867352557423,0.8983,-0.03513815721323432,0.03513815721323432,0.03513815721323432,0.0,False
synthetic,absolute,0,0.0,0.325,uncorrected,5000,1592,10000142,0.1,4501,4.383981419242338,8.767962838484676,9.96867352557423,0.855,-1.200710687089554,1.200710687089554,1.200710687089554,0.0,False
synthetic,absolute,0,0.0,0.325,tighter,5000,1592,10000142,0.0675,4664,4.972623165968495,9.945246331936989,9.96867352557423,0.8989,-0.02342719363723944,0.02342719363723944,0.02342719363723944,0.0,False
synthetic,absolute,0,0.0,0.33,uncorrected,5000,1617,10000142,0.1,4501,4.371737119346307,8.743474238692613,9.96867352557423,0.854,-1.225199286881617,1.225199286881617,1.225199286881617,0.0,False
synthetic,absolute,0,0.0,0.33,tighter,5000,1617,10000142,0.06699999999999999,4666,4.972623165968495,9.945246331936989,9.96867352557423,0.8989,-0.02342719363723944,0.02342719363723944,0.02342719363723944,0.0,False
synthetic,absolute,0,0.0,0.335,uncorrected,5000,1639,10000142,0.1,4501,4.370265391164074,8.74053078232815,9.96867352557423,0.8539,-1.2281427432460816,1.2281427432460816,1.2281427432460816,0.0,False
synthetic,absolute,0,0.0,0.335,tighter,5000,1639,10000142,0.0665,4669,4.972623165968495,9.945246331936989,9.96867352557423,0.8989,-0.02342719363723944,0.02342719363723944,0.02342719363723944,0.0,False
synthetic,absolute,0,0.0,0.34,uncorrected,5000,1676,10000142,0.1,4501,4.363457456061512,8.726914912123021,9.96867352557423,0.8531,-1.241758613451207,1.241758613451207,1.241758613451207,0.0,False
synthetic,absolute,0,0.0,0.34,tighter,5000,1676,10000142,0.06599999999999999,4671,4.984075355505322,9.968150711010644,9.96867352557423,0.8999,-0.0005228145635864934,0.0005228145635864934,0.0005228145635864934,0.0,False
synthetic,absolute,0,0.0,0.345,uncorrected,5000,1713,10000142,0.1,4501,4.352971337923753,8.705942675847508,9.96867352557423,0.8522,-1.262730849726724,1.262730849726724,1.262730849726724,0.0,False
synthetic,absolute,0,0.0,0.345,tighter,5000,1713,10000142,0.0655,4674,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.35,uncorrected,5000,1740,10000142,0.1,4501,4.326763570824562,8.653527141649121,9.96867352557423,0.8492,-1.3151463839251054,1.3151463839251054,1.3151463839251054,0.0,False
synthetic,absolute,0,0.0,0.35,tighter,5000,1740,10000142,0.065,4676,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.355,uncorrected,5000,1769,10000142,0.1,4501,4.317786166030775,8.635572332061548,9.96867352557423,0.848,-1.3331011935126809,1.3331011935126809,1.3331011935126809,0.0,False
synthetic,absolute,0,0.0,0.355,tighter,5000,1769,10000142,0.0645,4679,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.36,uncorrected,5000,1797,10000142,0.1,4501,4.309163756425446,8.618327512850891,9.96867352557423,0.8476,-1.3503460127233389,1.3503460127233389,1.3503460127233389,0.0,False
synthetic,absolute,0,0.0,0.36,tighter,5000,1797,10000142,0.064,4681,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.365,uncorrected,5000,1817,10000142,0.1,4501,4.305961760350032,8.611923520700062,9.96867352557423,0.8472,-1.356750004874167,1.356750004874167,1.356750004874167,0.0,False
synthetic,absolute,0,0.0,0.365,tighter,5000,1817,10000142,0.0635,4684,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.37,uncorrected,5000,1842,10000142,0.1,4501,4.30043628203963,8.600872564079259,9.96867352557423,0.8463,-1.3678009614949698,1.3678009614949698,1.3678009614949698,0.0,False
synthetic,absolute,0,0.0,0.37,tighter,5000,1842,10000142,0.063,4686,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.375,uncorrected,5000,1867,10000142,0.1,4501,4.274754731546173,8.549509463092349,9.96867352557423,0.8424,-1.4191640624818849,1.4191640624818849,1.4191640624818849,0.0,False
synthetic,absolute,0,0.0,0.375,tighter,5000,1867,10000142,0.0625,4689,5.004356330609934,10.00871266121987,9.96867352557423,0.9017,0.0400391356456371,0.0400391356456371,0.0400391356456371,0.0,False
synthetic,absolute,0,0.0,0.38,uncorrected,5000,1893,10000142,0.1,4501,4.268565978556534,8.53713195711307,9.96867352557423,0.8419,-1.4315415684611617,1.4315415684611617,1.4315415684611617,0.0,False
synthetic,absolute,0,0.0,0.38,tighter,5000,1893,10000142,0.062,4691,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.385,uncorrected,5000,1912,10000142,0.1,4501,4.260209705211561,8.52041941042312,9.96867352557423,0.8411,-1.4482541151511086,1.4482541151511086,1.4482541151511086,0.0,False
synthetic,absolute,0,0.0,0.385,tighter,5000,1912,10000142,0.0615,4694,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.39,uncorrected,5000,1943,10000142,0.1,4501,4.23749185671761,8.474983713435222,9.96867352557423,0.8387,-1.49368981213901,1.49368981213901,1.49368981213901,0.0,False
synthetic,absolute,0,0.0,0.39,tighter,5000,1943,10000142,0.061,4696,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.395,uncorrected,5000,1962,10000142,0.1,4501,4.22961387881056,8.45922775762112,9.96867352557423,0.8379,-1.5094457679531104,1.5094457679531104,1.5094457679531104,0.0,False
synthetic,absolute,0,0.0,0.395,tighter,5000,1962,10000142,0.0605,4699,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.4,uncorrected,5000,1985,10000142,0.1,4501,4.221328557821107,8.442657115642215,9.96867352557423,0.8373,-1.5260164099320157,1.5260164099320157,1.5260164099320157,0.0,False
synthetic,absolute,0,0.0,0.4,tighter,5000,1985,10000142,0.06,4701,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.405,uncorrected,5000,2004,10000142,0.1,4501,4.21467656474269,8.42935312948538,9.96867352557423,0.8364,-1.5393203960888506,1.5393203960888506,1.5393203960888506,0.0,False
synthetic,absolute,0,0.0,0.405,tighter,5000,2004,10000142,0.0595,4704,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.41,uncorrected,5000,2029,10000142,0.1,4501,4.196484479313748,8.392968958627494,9.96867352557423,0.8346,-1.5757045669467349,1.5757045669467349,1.5757045669467349,0.0,False
synthetic,absolute,0,0.0,0.41,tighter,5000,2029,10000142,0.05900000000000001,4706,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.415,uncorrected,5000,2060,10000142,0.1,4501,4.182277575480016,8.364555150960031,9.96867352557423,0.8334,-1.604118374614199,1.604118374614199,1.604118374614199,0.0,False
synthetic,absolute,0,0.0,0.415,tighter,5000,2060,10000142,0.058499999999999996,4709,5.019754655896654,10.039509311793308,9.96867352557423,0.9022,0.07083578621907805,0.07083578621907805,0.07083578621907805,0.0,False
synthetic,absolute,0,0.0,0.42,uncorrected,5000,2085,10000142,0.1,4501,4.167332892234846,8.334665784469692,9.96867352557423,0.8324,-1.6340077411045382,1.6340077411045382,1.6340077411045382,0.0,False
synthetic,absolute,0,0.0,0.42,tighter,5000,2085,10000142,0.05800000000000001,4711,5.043778366051954,10.087556732103907,9.96867352557423,0.904,0.11888320652967721,0.11888320652967721,0.11888320652967721,0.0,False
synthetic,absolute,0,0.0,0.425,uncorrected,5000,2105,10000142,0.1,4501,4.162481300899656,8.324962601799312,9.96867352557423,0.8322,-1.6437109237749181,1.6437109237749181,1.6437109237749181,0.0,False
synthetic,absolute,0,0.0,0.425,tighter,5000,2105,10000142,0.057499999999999996,4714,5.048553434419039,10.097106868838077,9.96867352557423,0.9041,0.12843334326384692,0.12843334326384692,0.12843334326384692,0.0,False
synthetic,absolute,0,0.0,0.43,uncorrected,5000,2131,10000142,0.1,4501,4.143078886559363,8.286157773118726,9.96867352557423,0.83,-1.6825157524555048,1.6825157524555048,1.6825157524555048,0.0,False
synthetic,absolute,0,0.0,0.43,tighter,5000,2131,10000142,0.05700000000000001,4716,5.043778366051954,10.087556732103907,9.96867352557423,0.904,0.11888320652967721,0.11888320652967721,0.11888320652967721,0.0,False
synthetic,absolute,0,0.0,0.435,uncorrected,5000,2150,10000142,0.1,4501,4.140125998282007,8.280251996564015,9.96867352557423,0.8297,-1.688421529010217,1.688421529010217,1.688421529010217,0.0,False
synthetic,absolute,0,0.0,0.435,tighter,5000,2150,10000142,0.056499999999999995,4719,5.053278649275386,10.10655729855077,9.96867352557423,0.9044,0.1378837729765419,0.1378837729765419,0.1378837729765419,0.0,False
synthetic,absolute,0,0.0,0.44,uncorrected,5000,2176,10000142,0.1,4501,4.126711829741105,8.25342365948221,9.96867352557423,0.8288,-1.7152498660920195,1.7152498660920195,1.7152498660920195,0.0,False
synthetic,absolute,0,0.0,0.44,tighter,5000,2176,10000142,0.05600000000000001,4721,5.048553434419039,10.097106868838077,9.96867352557423,0.9041,0.12843334326384692,0.12843334326384692,0.12843334326384692,0.0,False
synthetic,absolute,0,0.0,0.445,uncorrected,5000,2201,10000142,0.1,4501,4.120805825699333,8.241611651398667,9.96867352557423,0.8283,-1.727061874175565,1.727061874175565,1.727061874175565,0.0,False
synthetic,absolute,0,0.0,0.445,tighter,5000,2201,10000142,0.055499999999999994,4724,5.048553434419039,10.097106868838077,9.96867352557423,0.9041,0.12843334326384692,0.12843334326384692,0.12843334326384692,0.0,False
synthetic,absolute,0,0.0,0.45,uncorrected,5000,2221,10000142,0.1,4501,4.097138241274497,8.194276482548995,9.96867352557423,0.8253,-1.7743970430252354,1.7743970430252354,1.7743970430252354,0.0,False
synthetic,absolute,0,0.0,0.45,tighter,5000,2221,10000142,0.05500000000000001,4726,5.043778366051954,10.087556732103907,9.96867352557423,0.904,0.11888320652967721,0.11888320652967721,0.11888320652967721,0.0,False
synthetic,absolute,0,0.0,0.455,uncorrected,5000,2243,10000142,0.1,4501,4.084368015749576,8.168736031499153,9.96867352557423,0.824,-1.7999374940750779,1.7999374940750779,1.7999374940750779,0.0,False
synthetic,absolute,0,0.0,0.455,tighter,5000,2243,10000142,0.05449999999999999,4729,5.048553434419039,10.097106868838077,9.96867352557423,0.9041,0.12843334326384692,0.12843334326384692,0.12843334326384692,0.0,False
synthetic,absolute,0,0.0,0.46,uncorrected,5000,2271,10000142,0.1,4501,4.055900110014242,8.111800220028485,9.96867352557423,0.8208,-1.8568733055457458,1.8568733055457458,1.8568733055457458,0.0,False
synthetic,absolute,0,0.0,0.46,tighter,5000,2271,10000142,0.054000000000000006,4731,5.048553434419039,10.097106868838077,9.96867352557423,0.9041,0.12843334326384692,0.12843334326384692,0.12843334326384692,0.0,False
synthetic,absolute,0,0.0,0.465,uncorrected,5000,2296,10000142,0.1,4501,4.028179456128312,8.056358912256627,9.96867352557423,0.8168,-1.9123146133176065,1.9123146133176065,1.9123146133176065,0.0,False
synthetic,absolute,0,0.0,0.465,tighter,5000,2296,10000142,0.05349999999999999,4734,5.053278649275386,10.10655729855077,9.96867352557423,0.9044,0.1378837729765419,0.1378837729765419,0.1378837729765419,0.0,False
synthetic,absolute,0,0.0,0.47,uncorrected,5000,2315,10000142,0.1,4501,4.020849573375306,8.041699146750611,9.96867352557423,0.8154,-1.926974378823619,1.926974378823619,1.926974378823619,0.0,False
synthetic,absolute,0,0.0,0.47,tighter,5000,2315,10000142,0.053000000000000005,4736,5.058659930634899,10.117319861269799,9.96867352557423,0.9047,0.14864633569556848,0.14864633569556848,0.14864633569556848,0.0,False
synthetic,absolute,0,0.0,0.475,uncorrected,5000,2339,10000142,0.1,4501,4.015204773562185,8.030409547124368,9.96867352557423,0.8146,-1.9382639784498605,1.9382639784498605,1.9382639784498605,0.0,False
synthetic,absolute,0,0.0,0.475,tighter,5000,2339,10000142,0.052500000000000005,4739,5.065327787364377,10.130655574728753,9.96867352557423,0.905,0.16198204915452408,0.16198204915452408,0.16198204915452408,0.0,False
synthetic,absolute,0,0.0,0.48,uncorrected,5000,2364,10000142,0.1,4501,3.9995677388684,7.9991354777368,9.96867352557423,0.8121,-1.9695380478374303,1.9695380478374303,1.9695380478374303,0.0,False
synthetic,absolute,0,0.0,0.48,tighter,5000,2364,10000142,0.052000000000000005,4741,5.065327787364377,10.130655574728753,9.96867352557423,0.905,0.16198204915452408,0.16198204915452408,0.16198204915452408,0.0,False
synthetic,absolute,0,0.0,0.485,uncorrected,5000,2391,10000142,0.1,4501,3.984258182195688,7.968516364391378,9.96867352557423,0.8094,-2.0001571611828544,2.0001571611828544,2.0001571611828544,0.0,False
synthetic,absolute,0,0.0,0.485,tighter,5000,2391,10000142,0.051500000000000004,4744,5.065327787364377,10.130655574728753,9.96867352557423,0.905,0.16198204915452408,0.16198204915452408,0.16198204915452408,0.0,False
synthetic,absolute,0,0.0,0.49,uncorrected,5000,2417,10000142,0.1,4501,3.972974484068188,7.945948968136376,9.96867352557423,0.8078,-2.022724557437854,2.022724557437854,2.022724557437854,0.0,False
synthetic,absolute,0,0.0,0.49,tighter,5000,2417,10000142,0.051000000000000004,4746,5.0662474474116275,10.132494894823255,9.96867352557423,0.9052,0.16382136924902468,0.16382136924902468,0.16382136924902468,0.0,False
synthetic,absolute,0,0.0,0.495,uncorrected,5000,2445,10000142,0.1,4501,3.9673501969258154,7.93470039385163,9.96867352557423,0.8073,-2.0339731317225995,2.0339731317225995,2.0339731317225995,0.0,False
synthetic,absolute,0,0.0,0.495,tighter,5000,2445,10000142,0.0505,4749,5.075473576759306,10.150947153518613,9.96867352557423,0.9061,0.1822736279443813,0.1822736279443813,0.1822736279443813,0.0,False
synthetic,absolute,0,0.0,0.5,uncorrected,5000,2472,10000142,0.1,4501,3.9529523379912543,7.905904675982511,9.96867352557423,0.8049,-2.062768849591721,2.062768849591721,2.062768849591721,0.0,False
synthetic,absolute,0,0.0,0.5,tighter,5000,2472,10000142,0.05,4751,5.058659930634899,10.117319861269799,9.96867352557423,0.9047,0.14864633569556848,0.14864633569556848,0.14864633569556848,0.0,False
synthetic,absolute,0,0.0,0.505,uncorrected,5000,2498,10000142,0.1,4501,3.928271988418074,7.856543976836149,9.96867352557423,0.8035,-2.112129548738082,2.112129548738082,2.112129548738082,0.0,False
synthetic,absolute,0,0.0,0.505,tighter,5000,2498,10000142,0.0495,4754,5.043778366051954,10.087556732103907,9.96867352557423,0.904,0.11888320652967721,0.11888320652967721,0.11888320652967721,0.0,False
synthetic,absolute,0,0.0,0.51,uncorrected,5000,2525,10000142,0.1,4501,3.8977779734785147,7.795555946957029,9.96867352557423,0.8005,-2.1731175786172012,2.1731175786172012,2.1731175786172012,0.0,False
synthetic,absolute,0,0.0,0.51,tighter,5000,2525,10000142,0.049,4756,5.043778366051954,10.087556732103907,9.96867352557423,0.904,0.11888320652967721,0.11888320652967721,0.11888320652967721,0.0,False
synthetic,absolute,0,0.0,0.515,uncorrected,5000,2550,10000142,0.1,4501,3.8841409459020912,7.76828189180418,9.96867352557423,0.7981,-2.2003916337700478,2.2003916337700478,2.2003916337700478,0.0,False
synthetic,absolute,0,0.0,0.515,tighter,5000,2550,10000142,0.0485,4759,5.048553434419039,10.097106868838077,9.96867352557423,0.9041,0.12843334326384692,0.12843334326384692,0.12843334326384692,0.0,False
synthetic,absolute,0,0.0,0.52,uncorrected,5000,2581,10000142,0.1,4501,3.851101566909271,7.702203133818542,9.96867352557423,0.7935,-2.2664703917556888,2.2664703917556888,2.2664703917556888,0.0,False
synthetic,absolute,0,0.0,0.52,tighter,5000,2581,10000142,0.048,4761,5.048553434419039,10.097106868838077,9.96867352557423,0.9041,0.12843334326384692,0.12843334326384692,0.12843334326384692,0.0,False
synthetic,absolute,0,0.0,0.525,uncorrected,5000,2603,10000142,0.1,4501,3.8319460648689,7.663892129737802,9.96867352557423,0.7911,-2.30478139583643,2.30478139583643,2.30478139583643,0.0,False
synthetic,absolute,0,0.0,0.525,tighter,5000,2603,10000142,0.0475,4764,5.053278649275386,10.10655729855077,9.96867352557423,0.9044,0.1378837729765419,0.1378837729765419,0.1378837729765419,0.0,False
synthetic,absolute,0,0.0,0.53,uncorrected,5000,2645,10000142,0.1,4501,3.801517812861693,7.603035625723385,9.96867352557423,0.7873,-2.3656378998508445,2.3656378998508445,2.3656378998508445,0.0,False
synthetic,absolute,0,0.0,0.53,tighter,5000,2645,10000142,0.047,4766,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.535,uncorrected,5000,2668,10000142,0.1,4501,3.778796061034239,7.557592122068478,9.96867352557423,0.7844,-2.4110814035057526,2.4110814035057526,2.4110814035057526,0.0,False
synthetic,absolute,0,0.0,0.535,tighter,5000,2668,10000142,0.0465,4769,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.54,uncorrected,5000,2700,10000142,0.1,4501,3.760030163489249,7.520060326978498,9.96867352557423,0.7825,-2.448613198595733,2.448613198595733,2.448613198595733,0.0,False
synthetic,absolute,0,0.0,0.54,tighter,5000,2700,10000142,0.046,4771,5.005596002340881,10.011192004681762,9.96867352557423,0.9017,0.042518479107531704,0.042518479107531704,0.042518479107531704,0.0,False
synthetic,absolute,0,0.0,0.545,uncorrected,5000,2733,10000142,0.1,4501,3.728431857955315,7.45686371591063,9.96867352557423,0.7783,-2.5118098096636,2.5118098096636,2.5118098096636,0.0,False
synthetic,absolute,0,0.0,0.545,tighter,5000,2733,10000142,0.0455,4774,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.55,uncorrected,5000,2756,10000142,0.1,4501,3.717453728208575,7.43490745641715,9.96867352557423,0.777,-2.5337660691570805,2.5337660691570805,2.5337660691570805,0.0,False
synthetic,absolute,0,0.0,0.55,tighter,5000,2756,10000142,0.045,4776,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.555,uncorrected,5000,2781,10000142,0.1,4501,3.6924194162704995,7.384838832540999,9.96867352557423,0.7739,-2.5838346930332317,2.5838346930332317,2.5838346930332317,0.0,False
synthetic,absolute,0,0.0,0.555,tighter,5000,2781,10000142,0.0445,4779,4.972623165968495,9.945246331936989,9.96867352557423,0.8989,-0.02342719363723944,0.02342719363723944,0.02342719363723944,0.0,False
synthetic,absolute,0,0.0,0.56,uncorrected,5000,2801,10000142,0.1,4501,3.6628011098971553,7.3256022197943125,9.96867352557423,0.7696,-2.643071305779919,2.643071305779919,2.643071305779919,0.0,False
synthetic,absolute,0,0.0,0.56,tighter,5000,2801,10000142,0.044,4781,4.972623165968495,9.945246331936989,9.96867352557423,0.8989,-0.02342719363723944,0.02342719363723944,0.02342719363723944,0.0,False
synthetic,absolute,0,0.0,0.565,uncorrected,5000,2823,10000142,0.1,4501,3.651502654661307,7.303005309322616,9.96867352557423,0.7677,-2.6656682162516163,2.6656682162516163,2.6656682162516163,0.0,False
synthetic,absolute,0,0.0,0.565,tighter,5000,2823,10000142,0.04350000000000001,4784,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.57,uncorrected,5000,2847,10000142,0.1,4501,3.6412323984783725,7.282464796956745,9.96867352557423,0.7668,-2.6862087286174856,2.6862087286174856,2.6862087286174856,0.0,False
synthetic,absolute,0,0.0,0.57,tighter,5000,2847,10000142,0.04300000000000001,4786,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.575,uncorrected,5000,2873,10000142,0.1,4501,3.5970722254415044,7.1941444508830115,9.96867352557423,0.7613,-2.7745290746912215,2.7745290746912215,2.7745290746912215,0.0,False
synthetic,absolute,0,0.0,0.575,tighter,5000,2873,10000142,0.04250000000000001,4789,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.58,uncorrected,5000,2897,10000142,0.1,4501,3.5551157948733483,7.1102315897466974,9.96867352557423,0.756,-2.858441935827534,2.858441935827534,2.858441935827534,0.0,False
synthetic,absolute,0,0.0,0.58,tighter,5000,2897,10000142,0.04200000000000001,4791,4.972623165968495,9.945246331936989,9.96867352557423,0.8989,-0.02342719363723944,0.02342719363723944,0.02342719363723944,0.0,False
synthetic,absolute,0,0.0,0.585,uncorrected,5000,2928,10000142,0.1,4501,3.531783262564471,7.063566525128941,9.96867352557423,0.7537,-2.905107000445288,2.905107000445288,2.905107000445288,0.0,False
synthetic,absolute,0,0.0,0.585,tighter,5000,2928,10000142,0.04150000000000001,4794,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.59,uncorrected,5000,2951,10000142,0.1,4501,3.51168805414185,7.023376108283701,9.96867352557423,0.7506,-2.9452974172905297,2.9452974172905297,2.9452974172905297,0.0,False
synthetic,absolute,0,0.0,0.59,tighter,5000,2951,10000142,0.04100000000000001,4796,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.595,uncorrected,5000,2967,10000142,0.1,4501,3.4833808691185455,6.966761738237089,9.96867352557423,0.7473,-3.0019117873371397,3.0019117873371397,3.0019117873371397,0.0,False
synthetic,absolute,0,0.0,0.595,tighter,5000,2967,10000142,0.04050000000000001,4799,5.001508982245661,10.00301796449132,9.96867352557423,0.9014,0.034344438917091935,0.034344438917091935,0.034344438917091935,0.0,False
synthetic,absolute,0,0.0,0.6,uncorrected,5000,2997,10000142,0.1,4501,3.4402835293876968,6.8805670587753935,9.96867352557423,0.7405,-3.088106466798837,3.088106466798837,3.088106466798837,0.0,False
synthetic,absolute,0,0.0,0.6,tighter,5000,2997,10000142,0.04000000000000001,4801,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.605,uncorrected,5000,3022,10000142,0.1,4501,3.4255547344747317,6.851109468949461,9.96867352557423,0.7386,-3.117564056624767,3.117564056624767,3.117564056624767,0.0,False
synthetic,absolute,0,0.0,0.605,tighter,5000,3022,10000142,0.03950000000000001,4804,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.61,uncorrected,5000,3046,10000142,0.1,4501,3.4216919158453805,6.843383831690758,9.96867352557423,0.7381,-3.1252896938834698,3.1252896938834698,3.1252896938834698,0.0,False
synthetic,absolute,0,0.0,0.61,tighter,5000,3046,10000142,0.03900000000000001,4806,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.615,uncorrected,5000,3074,10000142,0.1,4501,3.4076872013683843,6.815374402736768,9.96867352557423,0.7358,-3.1532991228374607,3.1532991228374607,3.1532991228374607,0.0,False
synthetic,absolute,0,0.0,0.615,tighter,5000,3074,10000142,0.038500000000000006,4809,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.62,uncorrected,5000,3094,10000142,0.1,4501,3.3866672976926466,6.773334595385292,9.96867352557423,0.7328,-3.1953389301889374,3.1953389301889374,3.1953389301889374,0.0,False
synthetic,absolute,0,0.0,0.62,tighter,5000,3094,10000142,0.038000000000000006,4811,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.625,uncorrected,5000,3113,10000142,0.1,4501,3.359249979637559,6.71849995927512,9.96867352557423,0.7284,-3.2501735662991114,3.2501735662991114,3.2501735662991114,0.0,False
synthetic,absolute,0,0.0,0.625,tighter,5000,3113,10000142,0.037500000000000006,4814,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.63,uncorrected,5000,3140,10000142,0.1,4501,3.331824841651281,6.663649683302561,9.96867352557423,0.7243,-3.3050238422716682,3.3050238422716682,3.3050238422716682,0.0,False
synthetic,absolute,0,0.0,0.63,tighter,5000,3140,10000142,0.037,4816,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.635,uncorrected,5000,3167,10000142,0.1,4501,3.318547054473048,6.637094108946094,9.96867352557423,0.7233,-3.331579416628134,3.331579416628134,3.331579416628134,0.0,False
synthetic,absolute,0,0.0,0.635,tighter,5000,3167,10000142,0.0365,4819,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.64,uncorrected,5000,3193,10000142,0.1,4501,3.297971330489798,6.595942660979596,9.96867352557423,0.7204,-3.372730864594634,3.372730864594634,3.372730864594634,0.0,False
synthetic,absolute,0,0.0,0.64,tighter,5000,3193,10000142,0.036,4821,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.645,uncorrected,5000,3225,10000142,0.1,4501,3.261968734715497,6.523937469430991,9.96867352557423,0.715,-3.444736056143236,3.444736056143236,3.444736056143236,0.0,False
synthetic,absolute,0,0.0,0.645,tighter,5000,3225,10000142,0.0355,4824,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.65,uncorrected,5000,3248,10000142,0.1,4501,3.2461084751541893,6.492216950308377,9.96867352557423,0.712,-3.47645657526585,3.47645657526585,3.47645657526585,0.0,False
synthetic,absolute,0,0.0,0.65,tighter,5000,3248,10000142,0.034999999999999996,4826,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.655,uncorrected,5000,3271,10000142,0.1,4501,3.215400035262475,6.430800070524951,9.96867352557423,0.7067,-3.5378734550492807,3.5378734550492807,3.5378734550492807,0.0,False
synthetic,absolute,0,0.0,0.655,tighter,5000,3271,10000142,0.034499999999999996,4829,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.66,uncorrected,5000,3300,10000142,0.1,4501,3.169524006084029,6.339048012168058,9.96867352557423,0.7006,-3.629625513406172,3.629625513406172,3.629625513406172,0.0,False
synthetic,absolute,0,0.0,0.66,tighter,5000,3300,10000142,0.033999999999999996,4831,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.665,uncorrected,5000,3329,10000142,0.1,4501,3.1333197932001084,6.266639586400217,9.96867352557423,0.6951,-3.7020339391740142,3.7020339391740142,3.7020339391740142,0.0,False
synthetic,absolute,0,0.0,0.665,tighter,5000,3329,10000142,0.033499999999999995,4834,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.67,uncorrected,5000,3362,10000142,0.1,4501,3.0999460043582934,6.199892008716588,9.96867352557423,0.69,-3.768781516857643,3.768781516857643,3.768781516857643,0.0,False
synthetic,absolute,0,0.0,0.67,tighter,5000,3362,10000142,0.032999999999999995,4836,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.675,uncorrected,5000,3397,10000142,0.1,4501,3.074893528865345,6.149787057730691,9.96867352557423,0.6855,-3.81888646784354,3.81888646784354,3.81888646784354,0.0,False
synthetic,absolute,0,0.0,0.675,tighter,5000,3397,10000142,0.032499999999999994,4839,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.68,uncorrected,5000,3418,10000142,0.1,4501,3.0479609859848535,6.095921971969708,9.96867352557423,0.6817,-3.872751553604523,3.872751553604523,3.872751553604523,0.0,False
synthetic,absolute,0,0.0,0.68,tighter,5000,3418,10000142,0.031999999999999994,4841,4.966767684180498,9.933535368360994,9.96867352557423,0.8983,-0.03513815721323432,0.03513815721323432,0.03513815721323432,0.0,False
synthetic,absolute,0,0.0,0.685,uncorrected,5000,3439,10000142,0.1,4501,3.0223639971934038,6.0447279943868075,9.96867352557423,0.6764,-3.923945531187422,3.923945531187422,3.923945531187422,0.0,False
synthetic,absolute,0,0.0,0.685,tighter,5000,3439,10000142,0.03149999999999999,4844,4.966767684180498,9.933535368360994,9.96867352557423,0.8983,-0.03513815721323432,0.03513815721323432,0.03513815721323432,0.0,False
synthetic,absolute,0,0.0,0.69,uncorrected,5000,3470,10000142,0.1,4501,2.9704534907225617,5.940906981445123,9.96867352557423,0.6682,-4.027766544129107,4.027766544129107,4.027766544129107,0.0,False
synthetic,absolute,0,0.0,0.69,tighter,5000,3470,10000142,0.031000000000000007,4846,4.935523682195857,9.871047364391716,9.96867352557423,0.8956,-0.09762616118251621,0.09762616118251621,0.09762616118251621,0.0,False
synthetic,absolute,0,0.0,0.695,uncorrected,5000,3502,10000142,0.1,4501,2.913916189309348,5.827832378618695,9.96867352557423,0.659,-4.140841146955534,4.140841146955534,4.140841146955534,0.0,False
synthetic,absolute,0,0.0,0.695,tighter,5000,3502,10000142,0.030500000000000006,4849,4.935523682195857,9.871047364391716,9.96867352557423,0.8956,-0.09762616118251621,0.09762616118251621,0.09762616118251621,0.0,False
synthetic,absolute,0,0.0,0.7,uncorrected,5000,3518,10000142,0.1,4501,2.8753211172461763,5.750642234492353,9.96867352557423,0.652,-4.218031291081878,4.218031291081878,4.218031291081878,0.0,False
synthetic,absolute,0,0.0,0.7,tighter,5000,3518,10000142,0.030000000000000006,4851,4.952287951154309,9.90457590230862,9.96867352557423,0.8968,-0.06409762326561186,0.06409762326561186,0.06409762326561186,0.0,False
synthetic,absolute,0,0.0,0.705,uncorrected,5000,3536,10000142,0.1,4501,2.8438189025038763,5.6876378050077525,9.96867352557423,0.6468,-4.281035720566479,4.281035720566479,4.281035720566479,0.0,False
synthetic,absolute,0,0.0,0.705,tighter,5000,3536,10000142,0.029500000000000005,4854,4.984336762787115,9.96867352557423,9.96867352557423,0.8999,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.71,uncorrected,5000,3558,10000142,0.1,4501,2.8043865430304846,5.608773086060971,9.96867352557423,0.64,-4.359900439513261,4.359900439513261,4.359900439513261,0.0,False
synthetic,absolute,0,0.0,0.71,tighter,5000,3558,10000142,0.029000000000000005,4856,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.715,uncorrected,5000,3579,10000142,0.1,4501,2.7840551305741967,5.568110261148393,9.96867352557423,0.6372,-4.400563264425837,4.400563264425837,4.400563264425837,0.0,False
synthetic,absolute,0,0.0,0.715,tighter,5000,3579,10000142,0.028500000000000004,4859,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.72,uncorrected,5000,3609,10000142,0.1,4501,2.7273648239810697,5.454729647962139,9.96867352557423,0.6275,-4.513943877612093,4.513943877612093,4.513943877612093,0.0,False
synthetic,absolute,0,0.0,0.72,tighter,5000,3609,10000142,0.028000000000000004,4861,4.935523682195857,9.871047364391716,9.96867352557423,0.8956,-0.09762616118251621,0.09762616118251621,0.09762616118251621,0.0,False
synthetic,absolute,0,0.0,0.725,uncorrected,5000,3640,10000142,0.1,4501,2.6861388420977326,5.372277684195466,9.96867352557423,0.6211,-4.596395841378765,4.596395841378765,4.596395841378765,0.0,False
synthetic,absolute,0,0.0,0.725,tighter,5000,3640,10000142,0.027500000000000004,4864,4.966767684180498,9.933535368360994,9.96867352557423,0.8983,-0.03513815721323432,0.03513815721323432,0.03513815721323432,0.0,False
synthetic,absolute,0,0.0,0.73,uncorrected,5000,3668,10000142,0.1,4501,2.644711132653231,5.289422265306463,9.96867352557423,0.6124,-4.679251260267769,4.679251260267769,4.679251260267769,0.0,False
synthetic,absolute,0,0.0,0.73,tighter,5000,3668,10000142,0.027000000000000003,4866,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.735,uncorrected,5000,3694,10000142,0.1,4501,2.6292875562751865,5.258575112550374,9.96867352557423,0.6093,-4.710098413023857,4.710098413023857,4.710098413023857,0.0,False
synthetic,absolute,0,0.0,0.735,tighter,5000,3694,10000142,0.026500000000000003,4869,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.74,uncorrected,5000,3725,10000142,0.1,4501,2.578398748582174,5.156797497164348,9.96867352557423,0.6013,-4.811876028409882,4.811876028409882,4.811876028409882,0.0,False
synthetic,absolute,0,0.0,0.74,tighter,5000,3725,10000142,0.026000000000000002,4871,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.745,uncorrected,5000,3750,10000142,0.1,4501,2.5193371327949277,5.038674265589856,9.96867352557423,0.5891,-4.929999259984376,4.929999259984376,4.929999259984376,0.0,False
synthetic,absolute,0,0.0,0.745,tighter,5000,3750,10000142,0.025500000000000002,4874,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.75,uncorrected,5000,3774,10000142,0.1,4501,2.479351435132225,4.958702870264449,9.96867352557423,0.5811,-5.009970655309779,5.009970655309779,5.009970655309779,0.0,False
synthetic,absolute,0,0.0,0.75,tighter,5000,3774,10000142,0.025,4876,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.755,uncorrected,5000,3794,10000142,0.1,4501,2.43930280067865,4.8786056013573,9.96867352557423,0.5749,-5.090067924216931,5.090067924216931,5.090067924216931,0.0,False
synthetic,absolute,0,0.0,0.755,tighter,5000,3794,10000142,0.0245,4879,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.76,uncorrected,5000,3819,10000142,0.1,4501,2.3840908334927717,4.768181666985543,9.96867352557423,0.5645,-5.200491858588687,5.200491858588687,5.200491858588687,0.0,False
synthetic,absolute,0,0.0,0.76,tighter,5000,3819,10000142,0.024,4881,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.765,uncorrected,5000,3843,10000142,0.1,4501,2.3296379079952727,4.659275815990547,9.96867352557423,0.5574,-5.309397709583685,5.309397709583685,5.309397709583685,0.0,False
synthetic,absolute,0,0.0,0.765,tighter,5000,3843,10000142,0.0235,4884,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.77,uncorrected,5000,3862,10000142,0.1,4501,2.3100312341700144,4.620062468340031,9.96867352557423,0.5542,-5.348611057234202,5.348611057234202,5.348611057234202,0.0,False
synthetic,absolute,0,0.0,0.77,tighter,5000,3862,10000142,0.023,4886,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.775,uncorrected,5000,3885,10000142,0.1,4501,2.247104580626819,4.494209161253638,9.96867352557423,0.5395,-5.474464364320593,5.474464364320593,5.474464364320593,0.0,False
synthetic,absolute,0,0.0,0.775,tighter,5000,3885,10000142,0.0225,4889,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.78,uncorrected,5000,3902,10000142,0.1,4501,2.139357776514233,4.278715553028466,9.96867352557423,0.5178,-5.689957972545763,5.689957972545763,5.689957972545763,0.0,False
synthetic,absolute,0,0.0,0.78,tighter,5000,3902,10000142,0.022,4891,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.785,uncorrected,5000,3923,10000142,0.1,4501,2.105997905334616,4.211995810669232,9.96867352557423,0.5121,-5.756677714904997,5.756677714904997,5.756677714904997,0.0,False
synthetic,absolute,0,0.0,0.785,tighter,5000,3923,10000142,0.0215,4894,5.065327787364377,10.130655574728753,9.96867352557423,0.905,0.16198204915452408,0.16198204915452408,0.16198204915452408,0.0,False
synthetic,absolute,0,0.0,0.79,uncorrected,5000,3948,10000142,0.1,4501,2.0617130138757616,4.123426027751522,9.96867352557423,0.5041,-5.845247497822706,5.845247497822706,5.845247497822706,0.0,False
synthetic,absolute,0,0.0,0.79,tighter,5000,3948,10000142,0.020999999999999998,4896,5.053278649275386,10.10655729855077,9.96867352557423,0.9044,0.1378837729765419,0.1378837729765419,0.1378837729765419,0.0,False
synthetic,absolute,0,0.0,0.795,uncorrected,5000,3980,10000142,0.1,4501,2.004946988818055,4.009893977636111,9.96867352557423,0.4917,-5.958779547938121,5.958779547938121,5.958779547938121,0.0,False
synthetic,absolute,0,0.0,0.795,tighter,5000,3980,10000142,0.020499999999999997,4899,5.053278649275386,10.10655729855077,9.96867352557423,0.9044,0.1378837729765419,0.1378837729765419,0.1378837729765419,0.0,False
synthetic,absolute,0,0.0,0.8,uncorrected,5000,4008,10000142,0.1,4501,1.927421470842654,3.8548429416853076,9.96867352557423,0.4741,-6.113830583888921,6.113830583888921,6.113830583888921,0.0,False
synthetic,absolute,0,0.0,0.8,tighter,5000,4008,10000142,0.019999999999999997,4901,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.805,uncorrected,5000,4031,10000142,0.1,4501,1.8792573548107203,3.7585147096214393,9.96867352557423,0.4624,-6.210158815952789,6.210158815952789,6.210158815952789,0.0,False
synthetic,absolute,0,0.0,0.805,tighter,5000,4031,10000142,0.019499999999999997,4904,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.81,uncorrected,5000,4054,10000142,0.1,4501,1.8119388052711123,3.6238776105422237,9.96867352557423,0.4479,-6.344795915032006,6.344795915032006,6.344795915032006,0.0,False
synthetic,absolute,0,0.0,0.81,tighter,5000,4054,10000142,0.018999999999999996,4906,5.012909969382693,10.025819938765384,9.96867352557423,0.902,0.05714641319115543,0.05714641319115543,0.05714641319115543,0.0,False
synthetic,absolute,0,0.0,0.815,uncorrected,5000,4089,10000142,0.1,4501,1.7162131144457193,3.4324262288914373,9.96867352557423,0.4279,-6.536247296682789,6.536247296682789,6.536247296682789,0.0,False
synthetic,absolute,0,0.0,0.815,tighter,5000,4089,10000142,0.018500000000000006,4909,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.82,uncorrected,5000,4112,10000142,0.1,4501,1.6881145021930504,3.3762290043861007,9.96867352557423,0.422,-6.592444521188128,6.592444521188128,6.592444521188128,0.0,False
synthetic,absolute,0,0.0,0.82,tighter,5000,4112,10000142,0.018000000000000006,4911,4.925577380590749,9.851154761181498,9.96867352557423,0.8948,-0.11751876439273269,0.11751876439273269,0.11751876439273269,0.0,False
synthetic,absolute,0,0.0,0.825,uncorrected,5000,4125,10000142,0.1,4501,1.6411855062354364,3.282371012470872,9.96867352557423,0.4107,-6.6863025131033575,6.6863025131033575,6.6863025131033575,0.0,False
synthetic,absolute,0,0.0,0.825,tighter,5000,4125,10000142,0.017500000000000005,4914,4.986568924139393,9.973137848278784,9.96867352557423,0.9,0.0044643227045551015,0.0044643227045551015,0.0044643227045551015,0.0,False
synthetic,absolute,0,0.0,0.83,uncorrected,5000,4144,10000142,0.1,4501,1.559855946138903,3.1197118922778064,9.96867352557423,0.3927,-6.848961633296424,6.848961633296424,6.848961633296424,0.0,False
synthetic,absolute,0,0.0,0.83,tighter,5000,4144,10000142,0.017000000000000005,4916,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.835,uncorrected,5000,4170,10000142,0.1,4501,1.474095902826551,2.9481918056531025,9.96867352557423,0.3724,-7.020481719921127,7.020481719921127,7.020481719921127,0.0,False
synthetic,absolute,0,0.0,0.835,tighter,5000,4170,10000142,0.016500000000000004,4919,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.84,uncorrected,5000,4193,10000142,0.1,4501,1.4398798837506597,2.8797597675013193,9.96867352557423,0.3643,-7.088913758072912,7.088913758072912,7.088913758072912,0.0,False
synthetic,absolute,0,0.0,0.84,tighter,5000,4193,10000142,0.016000000000000004,4921,5.0175497906904525,10.035099581380905,9.96867352557423,0.902,0.06642605580667471,0.06642605580667471,0.06642605580667471,0.0,False
synthetic,absolute,0,0.0,0.845,uncorrected,5000,4219,10000142,0.1,4501,1.3363151543745204,2.6726303087490413,9.96867352557423,0.3384,-7.296043216825189,7.296043216825189,7.296043216825189,0.0,False
synthetic,absolute,0,0.0,0.845,tighter,5000,4219,10000142,0.015500000000000003,4924,5.035761280827723,10.071522561655444,9.96867352557423,0.903,0.1028490360812153,0.1028490360812153,0.1028490360812153,0.0,False
synthetic,absolute,0,0.0,0.85,uncorrected,5000,4232,10000142,0.1,4501,1.2743535104523667,2.548707020904733,9.96867352557423,0.3231,-7.419966504669498,7.419966504669498,7.419966504669498,0.0,False
synthetic,absolute,0,0.0,0.85,tighter,5000,4232,10000142,0.015000000000000003,4926,5.085708768927752,10.171417537855504,9.96867352557423,0.9068,0.2027440122812738,0.2027440122812738,0.2027440122812738,0.0,False
synthetic,absolute,0,0.0,0.855,uncorrected,5000,4255,10000142,0.1,4501,1.1731142874155123,2.346228574831024,9.96867352557423,0.3004,-7.622444950743206,7.622444950743206,7.622444950743206,0.0,False
synthetic,absolute,0,0.0,0.855,tighter,5000,4255,10000142,0.014500000000000002,4929,5.090033439293744,10.180066878587485,9.96867352557423,0.907,0.211393353013257,0.211393353013257,0.211393353013257,0.0,False
synthetic,absolute,0,0.0,0.86,uncorrected,5000,4280,10000142,0.1,4501,1.1065496673497024,2.213099334699404,9.96867352557423,0.2852,-7.7555741908748255,7.7555741908748255,7.7555741908748255,0.0,False
synthetic,absolute,0,0.0,0.86,tighter,5000,4280,10000142,0.014000000000000002,4931,5.119012435063937,10.238024870127877,9.96867352557423,0.9092,0.26935134455364457,0.26935134455364457,0.26935134455364457,0.0,False
synthetic,absolute,0,0.0,0.865,uncorrected,5000,4304,10000142,0.1,4501,0.9628644268438169,1.9257288536876338,9.96867352557423,0.251,-8.042944671886598,8.042944671886598,8.042944671886598,0.0,False
synthetic,absolute,0,0.0,0.865,tighter,5000,4304,10000142,0.013500000000000002,4934,5.119445072780112,10.238890145560223,9.96867352557423,0.9092,0.27021661998599456,0.27021661998599456,0.27021661998599456,0.0,False
synthetic,absolute,0,0.0,0.87,uncorrected,5000,4327,10000142,0.1,4501,0.8809437619175425,1.7618875238350855,9.96867352557423,0.2289,-8.206786001739145,8.206786001739145,8.206786001739145,0.0,False
synthetic,absolute,0,0.0,0.87,tighter,5000,4327,10000142,0.013000000000000001,4936,5.119445072780112,10.238890145560223,9.96867352557423,0.9092,0.27021661998599456,0.27021661998599456,0.27021661998599456,0.0,False
synthetic,absolute,0,0.0,0.875,uncorrected,5000,4367,10000142,0.1,4501,0.7310004531861655,1.4620009063723312,9.96867352557423,0.1925,-8.506672619201897,8.506672619201897,8.506672619201897,0.0,False
synthetic,absolute,0,0.0,0.875,tighter,5000,4367,10000142,0.0125,4939,5.13068583966276,10.26137167932552,9.96867352557423,0.9098,0.2926981537512905,0.2926981537512905,0.2926981537512905,0.0,False
synthetic,absolute,0,0.0,0.88,uncorrected,5000,4403,10000142,0.1,4501,0.5692889715693543,1.1385779431387084,9.96867352557423,0.1533,-8.83009558243552,8.83009558243552,8.83009558243552,0.0,False
synthetic,absolute,0,0.0,0.88,tighter,5000,4403,10000142,0.012,4941,5.0992362002817995,10.1984724005636,9.96867352557423,0.9074,0.22979887498936868,0.22979887498936868,0.22979887498936868,0.0,False
synthetic,absolute,0,0.0,0.885,uncorrected,5000,4432,10000142,0.1,4501,0.45528473980914946,0.910569479618299,9.96867352557423,0.1231,-9.05810404595593,9.05810404595593,9.05810404595593,0.0,False
synthetic,absolute,0,0.0,0.885,tighter,5000,4432,10000142,0.0115,4944,5.119012435063937,10.238024870127877,9.96867352557423,0.9092,0.26935134455364457,0.26935134455364457,0.26935134455364457,0.0,False
synthetic,absolute,0,0.0,0.89,uncorrected,5000,4453,10000142,0.1,4501,0.3084096368947256,0.6168192737894511,9.96867352557423,0.08,-9.35185425178478,9.35185425178478,9.35185425178478,0.0,False
synthetic,absolute,0,0.0,0.89,tighter,5000,4453,10000142,0.011,4946,5.090033439293744,10.180066878587485,9.96867352557423,0.907,0.211393353013257,0.211393353013257,0.211393353013257,0.0,False
synthetic,absolute,0,0.0,0.895,uncorrected,5000,4483,10000142,0.1,4501,0.13874289888835417,0.2774857977767083,9.96867352557423,0.036,-9.691187727797523,9.691187727797523,9.691187727797523,0.0,False
synthetic,absolute,0,0.0,0.895,tighter,5000,4483,10000142,0.010499999999999999,4949,5.090033439293744,10.180066878587485,9.96867352557423,0.907,0.211393353013257,0.211393353013257,0.211393353013257,0.0,False
synthetic,absolute,0,0.0,0.9,uncorrected,5000,4502,10000142,0.1,4501,0.0,0.0,9.96867352557423,0.0,-9.96867352557423,9.96867352557423,9.96867352557423,0.0,False
synthetic,absolute,0,0.0,0.9,tighter,5000,4502,10000142,0.009999999999999998,4951,5.119012435063937,10.238024870127877,9.96867352557423,0.9092,0.26935134455364457,0.26935134455364457,0.26935134455364457,0.0,False
synthetic,absolute,0,0.0,0.905,uncorrected,5000,4525,10000142,0.1,4501,0.0,0.0,9.96867352557423,0.0,-9.96867352557423,9.96867352557423,9.96867352557423,0.0,False
synthetic,absolute,0,0.0,0.905,tighter,5000,4525,10000142,0.009499999999999998,4954,5.119445072780112,10.238890145560223,9.96867352557423,0.9092,0.27021661998599456,0.27021661998599456,0.27021661998599456,0.0,False
synthetic,absolute,0,0.0,0.91,uncorrected,5000,4544,10000142,0.1,4501,0.0,0.0,9.96867352557423,0.0,-9.96867352557423,9.96867352557423,9.96867352557423,0.0,False
synthetic,absolute,0,0.0,0.91,tighter,5000,4544,10000142,0.008999999999999998,4956,5.149348954931132,10.298697909862266,9.96867352557423,0.9118,0.33002438428803416,0.33002438428803416,0.33002438428803416,0.0,False
synthetic,absolute,0,0.0,0.915,uncorrected,5000,4564,10000142,0.1,4501,0.0,0.0,9.96867352557423,0.0,-9.96867352557423,9.96867352557423,9.96867352557423,0.0,False
synthetic,absolute,0,0.0,0.915,tighter,5000,4564,10000142,0.008499999999999997,4959,5.240154897019459,10.480309794038918,9.96867352557423,0.9172,0.511636268464688,0.511636268464688,0.511636268464688,0.0,False
synthetic,absolute,0,0.0,0.92,uncorrected,5000,4601,10000142,0.1,4501,0.0,0.0,9.96867352557423,0.0,-9.96867352557423,9.96867352557423,9.96867352557423,0.0,False
synthetic,absolute,0,0.0,0.92,tighter,5000,4601,10000142,0.007999999999999997,4961,5.187782960491169,10.375565920982337,9.96867352557423,0.9146,0.4068923954081072,0.4068923954081072,0.4068923954081072,0.0,False
synthetic,absolute,0,0.0,0.925,uncorrected,5000,4629,10000142,0.1,4501,0.0,0.0,9.96867352557423,0.0,-9.96867352557423,9.96867352557423,9.96867352557423,0.0,False
synthetic,absolute,0,0.0,0.925,tighter,5000,4629,10000142,0.007499999999999996,4964,5.240154897019459,10.480309794038918,9.96867352557423,0.9172,0.511636268464688,0.511636268464688,0.511636268464688,0.0,False
synthetic,absolute,0,0.0,0.93,uncorrected,5000,4657,10000142,0.1,4501,0.0,0.0,9.96867352557423,0.0,-9.96867352557423,9.96867352557423,9.96867352557423,0.0,False
synthetic,absolute,0,0.0,0.93,tighter,5000,4657,10000142,0.006999999999999996,4966,5.149348954931132,10.298697909862266,9.96867352557423,0.9118,0.33002438428803416,0.33002438428803416,0.33002438428803416,0.0,False
synthetic,absolute,0,0.0,0.935,uncorrected,5000,4691,10000142,0.1,4501,0.0,0.0,9.96867352557423,0.0,-9.96867352557423,9.96867352557423,9.96867352557423,0.0,False
synthetic,absolute,0,0.0,0.935,tighter,5000,4691,10000142,0.006499999999999995,4969,5.25424190024243,10.50848380048486,9.96867352557423,0.918,0.5398102749106304,0.5398102749106304,0.5398102749106304,0.0,False
synthetic,absolute,0,0.0,0.94,uncorrected,5000,4711,10000142,0.1,4501,0.0,0.0,9.96867352557423,0.0,-9.96867352557423,9.96867352557423,9.96867352557423,0.0,False
synthetic,absolute,0,0.0,0.94,tighter,5000,4711,10000142,0.006000000000000005,4971,5.268771406130159,10.537542812260316,9.96867352557423,0.9188,0.5688692866860876,0.5688692866860876,0.5688692866860876,0.0,False
synthetic,absolute,0,0.0,0.945,uncorrected,5000,4737,10000142,0.1,4501,0.0,0.0,9.96867352557423,0.0,-9.96867352557423,9.96867352557423,9.96867352557423,0.0,False
synthetic,absolute,0,0.0,0.945,tighter,5000,4737,10000142,0.005500000000000005,4974,5.480000971873257,10.960001943746516,9.96867352557423,0.9311,0.9913284181722837,0.9913284181722837,0.9913284181722837,0.0,False
synthetic,absolute,0,0.0,0.95,uncorrected,5000,4762,10000142,0.1,4501,0.0,0.0,9.96867352557423,0.0,-9.96867352557423,9.96867352557423,9.96867352557423,0.0,False
synthetic,absolute,0,0.0,0.95,tighter,5000,4762,10000142,0.0050000000000000044,4976,5.573588300550529,11.147176601101059,9.96867352557423,0.9361,1.1785030755268286,1.1785030755268286,1.1785030755268286,0.0,False
synthetic,adaptive,0,0.0,0.0,uncorrected,5000,0,10000142,0.1,4501,3.254445144366735,10.097033936141132,10.097033936141132,0.9018,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,0.0,0.0,tighter,5000,0,10000142,0.1,4501,3.254445144366735,10.097033936141132,10.097033936141132,0.9018,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,0.0,0.0,naive,5000,0,10000142,0.1,4501,3.254445144366735,10.097033936141132,10.097033936141132,0.9018,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,0.0,0.005,uncorrected,5000,23,10000142,0.1,4501,3.2541631555139174,10.09615905551165,10.097033936141132,0.9018,-0.0008748806294803499,0.0008748806294803499,0.0008748806294803499,0.0,False
synthetic,adaptive,0,0.0,0.005,tighter,5000,23,10000142,0.0995,4504,3.2587576191718877,10.11041354542161,10.097033936141132,0.9021,0.013379609280479201,0.013379609280479201,0.013379609280479201,0.0,False
synthetic,adaptive,0,0.0,0.005,naive,5000,23,10000142,0.095,4526,3.3077581867888903,10.262439581250009,10.097033936141132,0.9058,0.16540564510887748,0.16540564510887748,0.16540564510887748,0.0,False
synthetic,adaptive,0,0.0,0.01,uncorrected,5000,53,10000142,0.1,4501,3.2406288280109523,10.05416831422144,10.097033936141132,0.9003,-0.04286562191969142,0.04286562191969142,0.04286562191969142,0.0,False
synthetic,adaptive,0,0.0,0.01,tighter,5000,53,10000142,0.099,4506,3.254445144366735,10.097033936141132,10.097033936141132,0.9018,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,0.0,0.01,naive,5000,53,10000142,0.09000000000000001,4551,3.3539872500080223,10.405866924300346,10.097033936141132,0.9111,0.308832988159214,0.308832988159214,0.308832988159214,0.0,False
synthetic,adaptive,0,0.0,0.015,uncorrected,5000,80,10000142,0.1,4501,3.2387039708202914,10.04819637506924,10.097033936141132,0.9001,-0.048837561071890766,0.048837561071890766,0.048837561071890766,0.0,False
synthetic,adaptive,0,0.0,0.015,tighter,5000,80,10000142,0.0985,4509,3.2587576191718877,10.11041354542161,10.097033936141132,0.9021,0.013379609280479201,0.013379609280479201,0.013379609280479201,0.0,False
synthetic,adaptive,0,0.0,0.015,naive,5000,80,10000142,0.085,4576,3.3911702882557893,10.52122864723072,10.097033936141132,0.9151,0.42419471108958806,0.42419471108958806,0.42419471108958806,0.0,False
synthetic,adaptive,0,0.0,0.02,uncorrected,5000,96,10000142,0.1,4501,3.2387039708202914,10.04819637506924,10.097033936141132,0.9001,-0.048837561071890766,0.048837561071890766,0.048837561071890766,0.0,False
synthetic,adaptive,0,0.0,0.02,tighter,5000,96,10000142,0.098,4511,3.262610374331603,10.122366857851112,10.097033936141132,0.9027,0.025332921709980524,0.025332921709980524,0.025332921709980524,0.0,False
synthetic,adaptive,0,0.0,0.02,naive,5000,96,10000142,0.08,4601,3.452910126893496,10.712778732816231,10.097033936141132,0.9218,0.6157447966750996,0.6157447966750996,0.6157447966750996,0.0,False
synthetic,adaptive,0,0.0,0.025,uncorrected,5000,124,10000142,0.1,4501,3.2387039708202914,10.04819637506924,10.097033936141132,0.9001,-0.048837561071890766,0.048837561071890766,0.048837561071890766,0.0,False
synthetic,adaptive,0,0.0,0.025,tighter,5000,124,10000142,0.0975,4514,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.025,naive,5000,124,10000142,0.07500000000000001,4626,3.5218642966016334,10.92671154185025,10.097033936141132,0.9284,0.8296776057091189,0.8296776057091189,0.8296776057091189,0.0,False
synthetic,adaptive,0,0.0,0.03,uncorrected,5000,149,10000142,0.1,4501,3.231560804686437,10.026034443414051,10.097033936141132,0.8996,-0.07099949272708102,0.07099949272708102,0.07099949272708102,0.0,False
synthetic,adaptive,0,0.0,0.03,tighter,5000,149,10000142,0.097,4516,3.2650248233324866,10.129857773327503,10.097033936141132,0.9027,0.03282383718637168,0.03282383718637168,0.03282383718637168,0.0,False
synthetic,adaptive,0,0.0,0.03,naive,5000,149,10000142,0.07,4651,3.573506136260396,11.086932219854871,10.097033936141132,0.9314,0.9898982837137396,0.9898982837137396,0.9898982837137396,0.0,False
synthetic,adaptive,0,0.0,0.035,uncorrected,5000,181,10000142,0.1,4501,3.2283376349858104,10.016034442674908,10.097033936141132,0.8992,-0.08099949346622443,0.08099949346622443,0.08099949346622443,0.0,False
synthetic,adaptive,0,0.0,0.035,tighter,5000,181,10000142,0.0965,4519,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.035,naive,5000,181,10000142,0.065,4676,3.6196492017957542,11.23009275197647,10.097033936141132,0.9347,1.1330588158353387,1.1330588158353387,1.1330588158353387,0.0,False
synthetic,adaptive,0,0.0,0.04,uncorrected,5000,203,10000142,0.1,4501,3.2144406640546164,9.9729185870137,10.097033936141132,0.8977,-0.12411534912743163,0.12411534912743163,0.12411534912743163,0.0,False
synthetic,adaptive,0,0.0,0.04,tighter,5000,203,10000142,0.096,4521,3.264868862456926,10.129373899062188,10.097033936141132,0.9027,0.0323399629210552,0.0323399629210552,0.0323399629210552,0.0,False
synthetic,adaptive,0,0.0,0.04,naive,5000,203,10000142,0.060000000000000005,4701,3.7053344196049713,11.495934243741317,10.097033936141132,0.9407,1.3989003076001842,1.3989003076001842,1.3989003076001842,0.0,False
synthetic,adaptive,0,0.0,0.045,uncorrected,5000,227,10000142,0.1,4501,3.2140361071238583,9.971663434483004,10.097033936141132,0.8977,-0.12537050165812816,0.12537050165812816,0.12537050165812816,0.0,False
synthetic,adaptive,0,0.0,0.045,tighter,5000,227,10000142,0.0955,4524,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.045,naive,5000,227,10000142,0.05500000000000001,4726,3.750005869812786,11.634529036007422,10.097033936141132,0.943,1.5374950998662897,1.5374950998662897,1.5374950998662897,0.0,False
synthetic,adaptive,0,0.0,0.05,uncorrected,5000,255,10000142,0.1,4501,3.21018653251334,9.959719989822585,10.097033936141132,0.8971,-0.1373139463185469,0.1373139463185469,0.1373139463185469,0.0,False
synthetic,adaptive,0,0.0,0.05,tighter,5000,255,10000142,0.095,4526,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.05,naive,5000,255,10000142,0.05,4751,3.813200267160855,11.830591942675833,10.097033936141132,0.9482,1.7335580065347007,1.7335580065347007,1.7335580065347007,0.0,False
synthetic,adaptive,0,0.0,0.055,uncorrected,5000,287,10000142,0.1,4501,3.2087642450102827,9.955307291329209,10.097033936141132,0.897,-0.1417266448119216,0.1417266448119216,0.1417266448119216,0.0,False
synthetic,adaptive,0,0.0,0.055,tighter,5000,287,10000142,0.0945,4529,3.273696123693632,10.156760796771765,10.097033936141132,0.903,0.05972686063063211,0.05972686063063211,0.05972686063063211,0.0,False
synthetic,adaptive,0,0.0,0.055,naive,5000,287,10000142,0.045000000000000005,4776,3.9600057412512615,12.286061243323871,10.097033936141132,0.9567,2.1890273071827395,2.1890273071827395,2.1890273071827395,0.0,False
synthetic,adaptive,0,0.0,0.06,uncorrected,5000,311,10000142,0.1,4501,3.2010654717454172,9.931421568426012,10.097033936141132,0.8957,-0.16561236771511975,0.16561236771511975,0.16561236771511975,0.0,False
synthetic,adaptive,0,0.0,0.06,tighter,5000,311,10000142,0.094,4531,3.2707937028662775,10.147755931029446,10.097033936141132,0.9029,0.050721994888314165,0.050721994888314165,0.050721994888314165,0.0,False
synthetic,adaptive,0,0.0,0.06,naive,5000,311,10000142,0.04000000000000001,4801,4.077635709030075,12.651012478905683,10.097033936141132,0.9629,2.5539785427645527,2.5539785427645527,2.5539785427645527,0.0,False
synthetic,adaptive,0,0.0,0.065,uncorrected,5000,343,10000142,0.1,4501,3.1875863063949437,9.889601969711876,10.097033936141132,0.8942,-0.20743196642925696,0.20743196642925696,0.20743196642925696,0.0,False
synthetic,adaptive,0,0.0,0.065,tighter,5000,343,10000142,0.09350000000000001,4534,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.065,naive,5000,343,10000142,0.035,4826,4.195230673851916,13.015855116545684,10.097033936141132,0.9676,2.9188211804045516,2.9188211804045516,2.9188211804045516,0.0,False
synthetic,adaptive,0,0.0,0.07,uncorrected,5000,373,10000142,0.1,4501,3.177510629482866,9.858341817151942,10.097033936141132,0.8933,-0.23869211898919102,0.23869211898919102,0.23869211898919102,0.0,False
synthetic,adaptive,0,0.0,0.07,tighter,5000,373,10000142,0.093,4536,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.07,naive,5000,373,10000142,0.03,4851,4.324416250552234,13.4166580473497,10.097033936141132,0.9725,3.3196241112085647,3.3196241112085647,3.3196241112085647,0.0,False
synthetic,adaptive,0,0.0,0.075,uncorrected,5000,392,10000142,0.1,4501,3.1749649493902936,9.850443752460405,10.097033936141132,0.8932,-0.24659018368072694,0.24659018368072694,0.24659018368072694,0.0,False
synthetic,adaptive,0,0.0,0.075,tighter,5000,392,10000142,0.09250000000000001,4539,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.075,naive,5000,392,10000142,0.02500000000000001,4876,4.497185106403083,13.95267968030112,10.097033936141132,0.9767,3.8556457441599896,3.8556457441599896,3.8556457441599896,0.0,False
synthetic,adaptive,0,0.0,0.08,uncorrected,5000,423,10000142,0.1,4501,3.164893800053726,9.81919764686748,10.097033936141132,0.8916,-0.2778362892736526,0.2778362892736526,0.2778362892736526,0.0,False
synthetic,adaptive,0,0.0,0.08,tighter,5000,423,10000142,0.09200000000000001,4541,3.2650248233324866,10.129857773327503,10.097033936141132,0.9027,0.03282383718637168,0.03282383718637168,0.03282383718637168,0.0,False
synthetic,adaptive,0,0.0,0.08,naive,5000,423,10000142,0.020000000000000004,4901,4.6347377109171495,14.379441617950366,10.097033936141132,0.9804,4.282407681809236,4.282407681809236,4.282407681809236,0.0,False
synthetic,adaptive,0,0.0,0.085,uncorrected,5000,457,10000142,0.1,4501,3.1597724693272955,9.803308532794539,10.097033936141132,0.8905,-0.2937254033465937,0.2937254033465937,0.2937254033465937,0.0,False
synthetic,adaptive,0,0.0,0.085,tighter,5000,457,10000142,0.09150000000000001,4544,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.085,naive,5000,457,10000142,0.015,4926,4.8591048841164275,15.07554889936223,10.097033936141132,0.9853,4.978514963221099,4.978514963221099,4.978514963221099,0.0,False
synthetic,adaptive,0,0.0,0.09,uncorrected,5000,482,10000142,0.1,4501,3.157075935202414,9.794942438003842,10.097033936141132,0.8903,-0.3020914981372892,0.3020914981372892,0.3020914981372892,0.0,False
synthetic,adaptive,0,0.0,0.09,tighter,5000,482,10000142,0.09100000000000001,4546,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.09,naive,5000,482,10000142,0.010000000000000009,4951,5.143117412425039,15.956708055350802,10.097033936141132,0.9893,5.859674119209671,5.859674119209671,5.859674119209671,0.0,False
synthetic,adaptive,0,0.0,0.095,uncorrected,5000,499,10000142,0.1,4501,3.155126690180495,9.78889483472184,10.097033936141132,0.89,-0.3081391014192918,0.3081391014192918,0.3081391014192918,0.0,False
synthetic,adaptive,0,0.0,0.095,tighter,5000,499,10000142,0.09050000000000001,4549,3.2781562457623306,10.170598487035168,10.097033936141132,0.9036,0.07356455089403485,0.07356455089403485,0.07356455089403485,0.0,False
synthetic,adaptive,0,0.0,0.095,naive,5000,499,10000142,0.0050000000000000044,4976,5.532128814684467,17.163630020822612,10.097033936141132,0.9937,7.066596084681481,7.066596084681481,7.066596084681481,0.0,False
synthetic,adaptive,0,0.0,0.1,uncorrected,5000,521,10000142,0.1,4501,3.1516505120823193,9.778109866265355,10.097033936141132,0.889,-0.3189240698757755,0.3189240698757755,0.3189240698757755,0.0,False
synthetic,adaptive,0,0.0,0.1,tighter,5000,521,10000142,0.09000000000000001,4551,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.1,naive,5000,521,10000142,0.0,5001,inf,inf,10.097033936141132,1.0,inf,inf,inf,0.0,True
synthetic,adaptive,0,0.0,0.105,uncorrected,5000,546,10000142,0.1,4501,3.1417846214575262,9.747500583260164,10.097033936141132,0.8887,-0.3495333528809667,0.3495333528809667,0.3495333528809667,0.0,False
synthetic,adaptive,0,0.0,0.105,tighter,5000,546,10000142,0.08950000000000001,4554,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.11,uncorrected,5000,567,10000142,0.1,4501,3.140182034930658,9.742528500515002,10.097033936141132,0.8886,-0.354505435626131,0.354505435626131,0.354505435626131,0.0,False
synthetic,adaptive,0,0.0,0.11,tighter,5000,567,10000142,0.08900000000000001,4556,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.115,uncorrected,5000,595,10000142,0.1,4501,3.126795604832191,9.700996616279076,10.097033936141132,0.8867,-0.39603731986205504,0.39603731986205504,0.39603731986205504,0.0,False
synthetic,adaptive,0,0.0,0.115,tighter,5000,595,10000142,0.08850000000000001,4559,3.2650248233324866,10.129857773327503,10.097033936141132,0.9027,0.03282383718637168,0.03282383718637168,0.03282383718637168,0.0,False
synthetic,adaptive,0,0.0,0.12,uncorrected,5000,609,10000142,0.1,4501,3.1234277940948956,9.69054786148478,10.097033936141132,0.8867,-0.4064860746563501,0.4064860746563501,0.4064860746563501,0.0,False
synthetic,adaptive,0,0.0,0.12,tighter,5000,609,10000142,0.08800000000000001,4561,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.125,uncorrected,5000,635,10000142,0.1,4501,3.1198854570835017,9.679557632603768,10.097033936141132,0.8865,-0.4174763035373633,0.4174763035373633,0.4174763035373633,0.0,False
synthetic,adaptive,0,0.0,0.125,tighter,5000,635,10000142,0.08750000000000001,4564,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.13,uncorrected,5000,652,10000142,0.1,4501,3.1174245730753287,9.67192265083539,10.097033936141132,0.8863,-0.4251112853057423,0.4251112853057423,0.4251112853057423,0.0,False
synthetic,adaptive,0,0.0,0.13,tighter,5000,652,10000142,0.08700000000000001,4566,3.2781562457623306,10.170598487035168,10.097033936141132,0.9036,0.07356455089403485,0.07356455089403485,0.07356455089403485,0.0,False
synthetic,adaptive,0,0.0,0.135,uncorrected,5000,678,10000142,0.1,4501,3.1156566380765023,9.666437568467066,10.097033936141132,0.8859,-0.4305963676740659,0.4305963676740659,0.4305963676740659,0.0,False
synthetic,adaptive,0,0.0,0.135,tighter,5000,678,10000142,0.08650000000000001,4569,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.14,uncorrected,5000,699,10000142,0.1,4501,3.108520070188661,9.64429610810912,10.097033936141132,0.8852,-0.45273782803201246,0.45273782803201246,0.45273782803201246,0.0,False
synthetic,adaptive,0,0.0,0.14,tighter,5000,699,10000142,0.08600000000000001,4571,3.2781562457623306,10.170598487035168,10.097033936141132,0.9036,0.07356455089403485,0.07356455089403485,0.07356455089403485,0.0,False
synthetic,adaptive,0,0.0,0.145,uncorrected,5000,726,10000142,0.1,4501,3.108520070188661,9.64429610810912,10.097033936141132,0.8852,-0.45273782803201246,0.45273782803201246,0.45273782803201246,0.0,False
synthetic,adaptive,0,0.0,0.145,tighter,5000,726,10000142,0.0855,4574,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.15,uncorrected,5000,751,10000142,0.1,4501,3.100039404606154,9.617984535970361,10.097033936141132,0.8835,-0.4790494001707706,0.4790494001707706,0.4790494001707706,0.0,False
synthetic,adaptive,0,0.0,0.15,tighter,5000,751,10000142,0.085,4576,3.284930894168021,10.191617079091046,10.097033936141132,0.9043,0.09458314294991416,0.09458314294991416,0.09458314294991416,0.0,False
synthetic,adaptive,0,0.0,0.155,uncorrected,5000,774,10000142,0.1,4501,3.100039404606154,9.617984535970361,10.097033936141132,0.8835,-0.4790494001707706,0.4790494001707706,0.4790494001707706,0.0,False
synthetic,adaptive,0,0.0,0.155,tighter,5000,774,10000142,0.0845,4579,3.2945730782728635,10.221532304515456,10.097033936141132,0.9049,0.1244983683743263,0.1244983683743263,0.1244983683743263,0.0,False
synthetic,adaptive,0,0.0,0.16,uncorrected,5000,798,10000142,0.1,4501,3.100039404606154,9.617984535970361,10.097033936141132,0.8835,-0.4790494001707706,0.4790494001707706,0.4790494001707706,0.0,False
synthetic,adaptive,0,0.0,0.16,tighter,5000,798,10000142,0.084,4581,3.2965529027559235,10.227674781683236,10.097033936141132,0.9049,0.13064084554210467,0.13064084554210467,0.13064084554210467,0.0,False
synthetic,adaptive,0,0.0,0.165,uncorrected,5000,817,10000142,0.1,4501,3.0967218386516304,9.607691667434477,10.097033936141132,0.8827,-0.4893422687066544,0.4893422687066544,0.4893422687066544,0.0,False
synthetic,adaptive,0,0.0,0.165,tighter,5000,817,10000142,0.0835,4584,3.2967422232131254,10.228262155258879,10.097033936141132,0.9049,0.13122821911774535,0.13122821911774535,0.13122821911774535,0.0,False
synthetic,adaptive,0,0.0,0.17,uncorrected,5000,838,10000142,0.1,4501,3.0894908097388227,9.5852571383252,10.097033936141132,0.8824,-0.5117767978159303,0.5117767978159303,0.5117767978159303,0.0,False
synthetic,adaptive,0,0.0,0.17,tighter,5000,838,10000142,0.083,4586,3.2967422232131254,10.228262155258879,10.097033936141132,0.9049,0.13122821911774535,0.13122821911774535,0.13122821911774535,0.0,False
synthetic,adaptive,0,0.0,0.175,uncorrected,5000,857,10000142,0.1,4501,3.086711547326133,9.576634376025169,10.097033936141132,0.8822,-0.5203995601159628,0.5203995601159628,0.5203995601159628,0.0,False
synthetic,adaptive,0,0.0,0.175,tighter,5000,857,10000142,0.0825,4589,3.2995518332754505,10.236979072241093,10.097033936141132,0.905,0.13994513609996137,0.13994513609996137,0.13994513609996137,0.0,False
synthetic,adaptive,0,0.0,0.18,uncorrected,5000,882,10000142,0.1,4501,3.0663512259971704,9.51346574165285,10.097033936141132,0.8798,-0.5835681944882828,0.5835681944882828,0.5835681944882828,0.0,False
synthetic,adaptive,0,0.0,0.18,tighter,5000,882,10000142,0.08200000000000002,4591,3.2967422232131254,10.228262155258879,10.097033936141132,0.9049,0.13122821911774535,0.13122821911774535,0.13122821911774535,0.0,False
synthetic,adaptive,0,0.0,0.185,uncorrected,5000,911,10000142,0.1,4501,3.0583438695437275,9.48862262823023,10.097033936141132,0.8786,-0.6084113079109008,0.6084113079109008,0.6084113079109008,0.0,False
synthetic,adaptive,0,0.0,0.185,tighter,5000,911,10000142,0.0815,4594,3.2967422232131254,10.228262155258879,10.097033936141132,0.9049,0.13122821911774535,0.13122821911774535,0.13122821911774535,0.0,False
synthetic,adaptive,0,0.0,0.19,uncorrected,5000,941,10000142,0.1,4501,3.0510116493059125,9.465874149369979,10.097033936141132,0.8781,-0.6311597867711535,0.6311597867711535,0.6311597867711535,0.0,False
synthetic,adaptive,0,0.0,0.19,tighter,5000,941,10000142,0.08100000000000002,4596,3.2984008768252235,10.233408188166713,10.097033936141132,0.9049,0.13637425202558134,0.13637425202558134,0.13637425202558134,0.0,False
synthetic,adaptive,0,0.0,0.195,uncorrected,5000,971,10000142,0.1,4501,3.0455880976596936,9.449047383946976,10.097033936141132,0.8776,-0.6479865521941552,0.6479865521941552,0.6479865521941552,0.0,False
synthetic,adaptive,0,0.0,0.195,tighter,5000,971,10000142,0.0805,4599,3.3055560820902508,10.255607471662426,10.097033936141132,0.9052,0.15857353552129183,0.15857353552129183,0.15857353552129183,0.0,False
synthetic,adaptive,0,0.0,0.2,uncorrected,5000,1001,10000142,0.1,4501,3.0447562409934896,9.446466518510295,10.097033936141132,0.8775,-0.6505674176308351,0.6505674176308351,0.6505674176308351,0.0,False
synthetic,adaptive,0,0.0,0.2,tighter,5000,1001,10000142,0.08000000000000002,4601,3.3055560820902508,10.255607471662426,10.097033936141132,0.9052,0.15857353552129183,0.15857353552129183,0.15857353552129183,0.0,False
synthetic,adaptive,0,0.0,0.205,uncorrected,5000,1017,10000142,0.1,4501,3.0355032770921473,9.417758862864769,10.097033936141132,0.8772,-0.6792750732763637,0.6792750732763637,0.6792750732763637,0.0,False
synthetic,adaptive,0,0.0,0.205,tighter,5000,1017,10000142,0.07950000000000002,4604,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.21,uncorrected,5000,1042,10000142,0.1,4501,3.029866795012025,9.400271473058256,10.097033936141132,0.8767,-0.6967624630828746,0.6967624630828746,0.6967624630828746,0.0,False
synthetic,adaptive,0,0.0,0.21,tighter,5000,1042,10000142,0.07900000000000001,4606,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.215,uncorrected,5000,1069,10000142,0.1,4501,3.0177100075467007,9.362554599629217,10.097033936141132,0.8758,-0.7344793365119142,0.7344793365119142,0.7344793365119142,0.0,False
synthetic,adaptive,0,0.0,0.215,tighter,5000,1069,10000142,0.07850000000000001,4609,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.22,uncorrected,5000,1091,10000142,0.1,4501,3.0135247978993345,9.349569835110305,10.097033936141132,0.8757,-0.7474641010308274,0.7474641010308274,0.7474641010308274,0.0,False
synthetic,adaptive,0,0.0,0.22,tighter,5000,1091,10000142,0.07800000000000001,4611,3.3077581867888903,10.262439581250009,10.097033936141132,0.9058,0.16540564510887748,0.16540564510887748,0.16540564510887748,0.0,False
synthetic,adaptive,0,0.0,0.225,uncorrected,5000,1111,10000142,0.1,4501,3.013177278204627,9.34849164267034,10.097033936141132,0.8757,-0.7485422934707925,0.7485422934707925,0.7485422934707925,0.0,False
synthetic,adaptive,0,0.0,0.225,tighter,5000,1111,10000142,0.07750000000000001,4614,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.23,uncorrected,5000,1129,10000142,0.1,4501,2.99766643640667,9.300368694190727,10.097033936141132,0.873,-0.796665241950406,0.796665241950406,0.796665241950406,0.0,False
synthetic,adaptive,0,0.0,0.23,tighter,5000,1129,10000142,0.07700000000000001,4616,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.235,uncorrected,5000,1159,10000142,0.1,4501,2.9899844044620774,9.276534911840042,10.097033936141132,0.8723,-0.8204990243010885,0.8204990243010885,0.8204990243010885,0.0,False
synthetic,adaptive,0,0.0,0.235,tighter,5000,1159,10000142,0.07650000000000001,4619,3.3163417341332457,10.289070347781271,10.097033936141132,0.9066,0.19203641164013974,0.19203641164013974,0.19203641164013974,0.0,False
synthetic,adaptive,0,0.0,0.24,uncorrected,5000,1189,10000142,0.1,4501,2.9838097663262997,9.257377873378891,10.097033936141132,0.8713,-0.8396560627622391,0.8396560627622391,0.8396560627622391,0.0,False
synthetic,adaptive,0,0.0,0.24,tighter,5000,1189,10000142,0.07600000000000001,4621,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.245,uncorrected,5000,1215,10000142,0.1,4501,2.979488029288849,9.24396952768723,10.097033936141132,0.8709,-0.8530644084539004,0.8530644084539004,0.8530644084539004,0.0,False
synthetic,adaptive,0,0.0,0.245,tighter,5000,1215,10000142,0.07550000000000001,4624,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.25,uncorrected,5000,1241,10000142,0.1,4501,2.9708971560683217,9.217316032359802,10.097033936141132,0.8697,-0.8797179037813286,0.8797179037813286,0.8797179037813286,0.0,False
synthetic,adaptive,0,0.0,0.25,tighter,5000,1241,10000142,0.07500000000000001,4626,3.3077581867888903,10.262439581250009,10.097033936141132,0.9058,0.16540564510887748,0.16540564510887748,0.16540564510887748,0.0,False
synthetic,adaptive,0,0.0,0.255,uncorrected,5000,1273,10000142,0.1,4501,2.9657976067692413,9.201494495954137,10.097033936141132,0.8691,-0.8955394401869942,0.8955394401869942,0.8955394401869942,0.0,False
synthetic,adaptive,0,0.0,0.255,tighter,5000,1273,10000142,0.0745,4629,3.2984008768252235,10.233408188166713,10.097033936141132,0.9049,0.13637425202558134,0.13637425202558134,0.13637425202558134,0.0,False
synthetic,adaptive,0,0.0,0.26,uncorrected,5000,1298,10000142,0.1,4501,2.961647765781302,9.188619463982146,10.097033936141132,0.8684,-0.908414472158985,0.908414472158985,0.908414472158985,0.0,False
synthetic,adaptive,0,0.0,0.26,tighter,5000,1298,10000142,0.074,4631,3.2984008768252235,10.233408188166713,10.097033936141132,0.9049,0.13637425202558134,0.13637425202558134,0.13637425202558134,0.0,False
synthetic,adaptive,0,0.0,0.265,uncorrected,5000,1316,10000142,0.1,4501,2.9518403679692105,9.158191657046967,10.097033936141132,0.8672,-0.9388422790941652,0.9388422790941652,0.9388422790941652,0.0,False
synthetic,adaptive,0,0.0,0.265,tighter,5000,1316,10000142,0.0735,4634,3.2967422232131254,10.228262155258879,10.097033936141132,0.9049,0.13122821911774535,0.13122821911774535,0.13122821911774535,0.0,False
synthetic,adaptive,0,0.0,0.27,uncorrected,5000,1334,10000142,0.1,4501,2.9475931336246024,9.14501445865833,10.097033936141132,0.8664,-0.9520194774828006,0.9520194774828006,0.9520194774828006,0.0,False
synthetic,adaptive,0,0.0,0.27,tighter,5000,1334,10000142,0.073,4636,3.294546412814212,10.221449573964172,10.097033936141132,0.9049,0.12441563782303965,0.12441563782303965,0.12441563782303965,0.0,False
synthetic,adaptive,0,0.0,0.275,uncorrected,5000,1357,10000142,0.1,4501,2.9475931336246024,9.14501445865833,10.097033936141132,0.8664,-0.9520194774828006,0.9520194774828006,0.9520194774828006,0.0,False
synthetic,adaptive,0,0.0,0.275,tighter,5000,1357,10000142,0.0725,4639,3.2967422232131254,10.228262155258879,10.097033936141132,0.9049,0.13122821911774535,0.13122821911774535,0.13122821911774535,0.0,False
synthetic,adaptive,0,0.0,0.28,uncorrected,5000,1383,10000142,0.1,4501,2.9442461988560455,9.134630472313173,10.097033936141132,0.8662,-0.9624034638279584,0.9624034638279584,0.9624034638279584,0.0,False
synthetic,adaptive,0,0.0,0.28,tighter,5000,1383,10000142,0.072,4641,3.2967422232131254,10.228262155258879,10.097033936141132,0.9049,0.13122821911774535,0.13122821911774535,0.13122821911774535,0.0,False
synthetic,adaptive,0,0.0,0.285,uncorrected,5000,1407,10000142,0.1,4501,2.9369747463345357,9.112070527493758,10.097033936141132,0.8657,-0.9849634086473725,0.9849634086473725,0.9849634086473725,0.0,False
synthetic,adaptive,0,0.0,0.285,tighter,5000,1407,10000142,0.07150000000000001,4644,3.2965529027559235,10.227674781683236,10.097033936141132,0.9049,0.13064084554210467,0.13064084554210467,0.13064084554210467,0.0,False
synthetic,adaptive,0,0.0,0.29,uncorrected,5000,1429,10000142,0.1,4501,2.924515999424227,9.073416813949708,10.097033936141132,0.8642,-1.0236171221914239,1.0236171221914239,1.0236171221914239,0.0,False
synthetic,adaptive,0,0.0,0.29,tighter,5000,1429,10000142,0.071,4646,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.295,uncorrected,5000,1447,10000142,0.1,4501,2.9212368603243744,9.063243166122259,10.097033936141132,0.8638,-1.033790770018873,1.033790770018873,1.033790770018873,0.0,False
synthetic,adaptive,0,0.0,0.295,tighter,5000,1447,10000142,0.07050000000000001,4649,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.3,uncorrected,5000,1470,10000142,0.1,4501,2.916789017662938,9.049443573164645,10.097033936141132,0.8629,-1.0475903629764858,1.0475903629764858,1.0475903629764858,0.0,False
synthetic,adaptive,0,0.0,0.3,tighter,5000,1470,10000142,0.06999999999999999,4651,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.305,uncorrected,5000,1497,10000142,0.1,4501,2.9085672993839053,9.023935394413968,10.097033936141132,0.8614,-1.0730985417271641,1.0730985417271641,1.0730985417271641,0.0,False
synthetic,adaptive,0,0.0,0.305,tighter,5000,1497,10000142,0.0695,4654,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.31,uncorrected,5000,1518,10000142,0.1,4501,2.9064389983190915,9.017332263273488,10.097033936141132,0.861,-1.0797016728676436,1.0797016728676436,1.0797016728676436,0.0,False
synthetic,adaptive,0,0.0,0.31,tighter,5000,1518,10000142,0.06899999999999999,4656,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.315,uncorrected,5000,1550,10000142,0.1,4501,2.8953058886665546,8.98279138733615,10.097033936141132,0.8592,-1.1142425488049823,1.1142425488049823,1.1142425488049823,0.0,False
synthetic,adaptive,0,0.0,0.315,tighter,5000,1550,10000142,0.0685,4659,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.32,uncorrected,5000,1567,10000142,0.1,4501,2.8939255193525635,8.978508741542626,10.097033936141132,0.859,-1.1185251945985062,1.1185251945985062,1.1185251945985062,0.0,False
synthetic,adaptive,0,0.0,0.32,tighter,5000,1567,10000142,0.06799999999999999,4661,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.325,uncorrected,5000,1592,10000142,0.1,4501,2.8883408920075984,8.961182232930115,10.097033936141132,0.8588,-1.135851703211017,1.135851703211017,1.135851703211017,0.0,False
synthetic,adaptive,0,0.0,0.325,tighter,5000,1592,10000142,0.0675,4664,3.284930894168021,10.191617079091046,10.097033936141132,0.9043,0.09458314294991416,0.09458314294991416,0.09458314294991416,0.0,False
synthetic,adaptive,0,0.0,0.33,uncorrected,5000,1617,10000142,0.1,4501,2.882537999550691,8.943178548902257,10.097033936141132,0.8583,-1.1538553872388744,1.1538553872388744,1.1538553872388744,0.0,False
synthetic,adaptive,0,0.0,0.33,tighter,5000,1617,10000142,0.06699999999999999,4666,3.284930894168021,10.191617079091046,10.097033936141132,0.9043,0.09458314294991416,0.09458314294991416,0.09458314294991416,0.0,False
synthetic,adaptive,0,0.0,0.335,uncorrected,5000,1639,10000142,0.1,4501,2.879381841823223,8.933386455237008,10.097033936141132,0.8577,-1.1636474809041235,1.1636474809041235,1.1636474809041235,0.0,False
synthetic,adaptive,0,0.0,0.335,tighter,5000,1639,10000142,0.0665,4669,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.34,uncorrected,5000,1676,10000142,0.1,4501,2.875546557931115,8.921487348048066,10.097033936141132,0.8574,-1.1755465880930653,1.1755465880930653,1.1755465880930653,0.0,False
synthetic,adaptive,0,0.0,0.34,tighter,5000,1676,10000142,0.06599999999999999,4671,3.294546412814212,10.221449573964172,10.097033936141132,0.9049,0.12441563782303965,0.12441563782303965,0.12441563782303965,0.0,False
synthetic,adaptive,0,0.0,0.345,uncorrected,5000,1713,10000142,0.1,4501,2.8729061272562992,8.91329531624326,10.097033936141132,0.8573,-1.1837386198978697,1.1837386198978697,1.1837386198978697,0.0,False
synthetic,adaptive,0,0.0,0.345,tighter,5000,1713,10000142,0.0655,4674,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.35,uncorrected,5000,1740,10000142,0.1,4501,2.867723346672229,8.897215551761285,10.097033936141132,0.8563,-1.199818384379847,1.199818384379847,1.199818384379847,0.0,False
synthetic,adaptive,0,0.0,0.35,tighter,5000,1740,10000142,0.065,4676,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.355,uncorrected,5000,1769,10000142,0.1,4501,2.8581800738333225,8.867607202121997,10.097033936141132,0.8548,-1.2294267340191345,1.2294267340191345,1.2294267340191345,0.0,False
synthetic,adaptive,0,0.0,0.355,tighter,5000,1769,10000142,0.0645,4679,3.2965529027559235,10.227674781683236,10.097033936141132,0.9049,0.13064084554210467,0.13064084554210467,0.13064084554210467,0.0,False
synthetic,adaptive,0,0.0,0.36,uncorrected,5000,1797,10000142,0.1,4501,2.8545359397642147,8.856301144182344,10.097033936141132,0.8545,-1.2407327919587865,1.2407327919587865,1.2407327919587865,0.0,False
synthetic,adaptive,0,0.0,0.36,tighter,5000,1797,10000142,0.064,4681,3.2967422232131254,10.228262155258879,10.097033936141132,0.9049,0.13122821911774535,0.13122821911774535,0.13122821911774535,0.0,False
synthetic,adaptive,0,0.0,0.365,uncorrected,5000,1817,10000142,0.1,4501,2.8541438803936634,8.855084765784852,10.097033936141132,0.8544,-1.241949170356281,1.241949170356281,1.241949170356281,0.0,False
synthetic,adaptive,0,0.0,0.365,tighter,5000,1817,10000142,0.0635,4684,3.3055560820902508,10.255607471662426,10.097033936141132,0.9052,0.15857353552129183,0.15857353552129183,0.15857353552129183,0.0,False
synthetic,adaptive,0,0.0,0.37,uncorrected,5000,1842,10000142,0.1,4501,2.8497720786883667,8.841521092647858,10.097033936141132,0.8541,-1.2555128434932727,1.2555128434932727,1.2555128434932727,0.0,False
synthetic,adaptive,0,0.0,0.37,tighter,5000,1842,10000142,0.063,4686,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.375,uncorrected,5000,1867,10000142,0.1,4501,2.8450153687296798,8.826763227713377,10.097033936141132,0.8529,-1.270270708427754,1.270270708427754,1.270270708427754,0.0,False
synthetic,adaptive,0,0.0,0.375,tighter,5000,1867,10000142,0.0625,4689,3.3077581867888903,10.262439581250009,10.097033936141132,0.9058,0.16540564510887748,0.16540564510887748,0.16540564510887748,0.0,False
synthetic,adaptive,0,0.0,0.38,uncorrected,5000,1893,10000142,0.1,4501,2.828500567762273,8.775525459547225,10.097033936141132,0.8505,-1.3215084765939056,1.3215084765939056,1.3215084765939056,0.0,False
synthetic,adaptive,0,0.0,0.38,tighter,5000,1893,10000142,0.062,4691,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.385,uncorrected,5000,1912,10000142,0.1,4501,2.8122006618156585,8.724954410966562,10.097033936141132,0.8478,-1.3720795251745699,1.3720795251745699,1.3720795251745699,0.0,False
synthetic,adaptive,0,0.0,0.385,tighter,5000,1912,10000142,0.0615,4694,3.31493207006149,10.28469681394073,10.097033936141132,0.9065,0.18766287779959792,0.18766287779959792,0.18766287779959792,0.0,False
synthetic,adaptive,0,0.0,0.39,uncorrected,5000,1943,10000142,0.1,4501,2.789910156280119,8.65579731018222,10.097033936141132,0.8447,-1.4412366259589124,1.4412366259589124,1.4412366259589124,0.0,False
synthetic,adaptive,0,0.0,0.39,tighter,5000,1943,10000142,0.061,4696,3.3077581867888903,10.262439581250009,10.097033936141132,0.9058,0.16540564510887748,0.16540564510887748,0.16540564510887748,0.0,False
synthetic,adaptive,0,0.0,0.395,uncorrected,5000,1962,10000142,0.1,4501,2.7884541850427187,8.651280106683023,10.097033936141132,0.8444,-1.445753829458109,1.445753829458109,1.445753829458109,0.0,False
synthetic,adaptive,0,0.0,0.395,tighter,5000,1962,10000142,0.0605,4699,3.31493207006149,10.28469681394073,10.097033936141132,0.9065,0.18766287779959792,0.18766287779959792,0.18766287779959792,0.0,False
synthetic,adaptive,0,0.0,0.4,uncorrected,5000,1985,10000142,0.1,4501,2.783743794433644,8.636665949208398,10.097033936141132,0.8435,-1.4603679869327346,1.4603679869327346,1.4603679869327346,0.0,False
synthetic,adaptive,0,0.0,0.4,tighter,5000,1985,10000142,0.06,4701,3.3077581867888903,10.262439581250009,10.097033936141132,0.9058,0.16540564510887748,0.16540564510887748,0.16540564510887748,0.0,False
synthetic,adaptive,0,0.0,0.405,uncorrected,5000,2004,10000142,0.1,4501,2.7776542918435965,8.617773046861476,10.097033936141132,0.8429,-1.479260889279655,1.479260889279655,1.479260889279655,0.0,False
synthetic,adaptive,0,0.0,0.405,tighter,5000,2004,10000142,0.0595,4704,3.31493207006149,10.28469681394073,10.097033936141132,0.9065,0.18766287779959792,0.18766287779959792,0.18766287779959792,0.0,False
synthetic,adaptive,0,0.0,0.41,uncorrected,5000,2029,10000142,0.1,4501,2.773984899639944,8.606388624644554,10.097033936141132,0.8425,-1.4906453114965799,1.4906453114965799,1.4906453114965799,0.0,False
synthetic,adaptive,0,0.0,0.41,tighter,5000,2029,10000142,0.05900000000000001,4706,3.31493207006149,10.28469681394073,10.097033936141132,0.9065,0.18766287779959792,0.18766287779959792,0.18766287779959792,0.0,False
synthetic,adaptive,0,0.0,0.415,uncorrected,5000,2060,10000142,0.1,4501,2.760035185189046,8.563109130303097,10.097033936141132,0.8402,-1.5339248058380341,1.5339248058380341,1.5339248058380341,0.0,False
synthetic,adaptive,0,0.0,0.415,tighter,5000,2060,10000142,0.058499999999999996,4709,3.3163417341332457,10.289070347781271,10.097033936141132,0.9066,0.19203641164013974,0.19203641164013974,0.19203641164013974,0.0,False
synthetic,adaptive,0,0.0,0.42,uncorrected,5000,2085,10000142,0.1,4501,2.745814333579731,8.51898842310709,10.097033936141132,0.8375,-1.5780455130340438,1.5780455130340438,1.5780455130340438,0.0,False
synthetic,adaptive,0,0.0,0.42,tighter,5000,2085,10000142,0.05800000000000001,4711,3.317878395974007,10.293837896800001,10.097033936141132,0.9067,0.19680396065887015,0.19680396065887015,0.19680396065887015,0.0,False
synthetic,adaptive,0,0.0,0.425,uncorrected,5000,2105,10000142,0.1,4501,2.7415474738800514,8.505750336343514,10.097033936141132,0.8371,-1.5912835997976178,1.5912835997976178,1.5912835997976178,0.0,False
synthetic,adaptive,0,0.0,0.425,tighter,5000,2105,10000142,0.057499999999999996,4714,3.3187585317647916,10.29656854996936,10.097033936141132,0.9069,0.19953461382822815,0.19953461382822815,0.19953461382822815,0.0,False
synthetic,adaptive,0,0.0,0.43,uncorrected,5000,2131,10000142,0.1,4501,2.724764955127091,8.453681964050965,10.097033936141132,0.8337,-1.6433519720901666,1.6433519720901666,1.6433519720901666,0.0,False
synthetic,adaptive,0,0.0,0.43,tighter,5000,2131,10000142,0.05700000000000001,4716,3.317878395974007,10.293837896800001,10.097033936141132,0.9067,0.19680396065887015,0.19680396065887015,0.19680396065887015,0.0,False
synthetic,adaptive,0,0.0,0.435,uncorrected,5000,2150,10000142,0.1,4501,2.7228044300754126,8.44759936406807,10.097033936141132,0.8333,-1.64943457207306,1.64943457207306,1.64943457207306,0.0,False
synthetic,adaptive,0,0.0,0.435,tighter,5000,2150,10000142,0.056499999999999995,4719,3.3189041327215563,10.297020282211378,10.097033936141132,0.907,0.19998634607024546,0.19998634607024546,0.19998634607024546,0.0,False
synthetic,adaptive,0,0.0,0.44,uncorrected,5000,2176,10000142,0.1,4501,2.704322848783029,8.390259588707051,10.097033936141132,0.8301,-1.706774347434079,1.706774347434079,1.706774347434079,0.0,False
synthetic,adaptive,0,0.0,0.44,tighter,5000,2176,10000142,0.05600000000000001,4721,3.3187585317647916,10.29656854996936,10.097033936141132,0.9069,0.19953461382822815,0.19953461382822815,0.19953461382822815,0.0,False
synthetic,adaptive,0,0.0,0.445,uncorrected,5000,2201,10000142,0.1,4501,2.690781880477208,8.34824824408545,10.097033936141132,0.8273,-1.7487856920556806,1.7487856920556806,1.7487856920556806,0.0,False
synthetic,adaptive,0,0.0,0.445,tighter,5000,2201,10000142,0.055499999999999994,4724,3.3189041327215563,10.297020282211378,10.097033936141132,0.907,0.19998634607024546,0.19998634607024546,0.19998634607024546,0.0,False
synthetic,adaptive,0,0.0,0.45,uncorrected,5000,2221,10000142,0.1,4501,2.685125191902803,8.330698162898551,10.097033936141132,0.8266,-1.76633577324258,1.76633577324258,1.76633577324258,0.0,False
synthetic,adaptive,0,0.0,0.45,tighter,5000,2221,10000142,0.05500000000000001,4726,3.3187585317647916,10.29656854996936,10.097033936141132,0.9069,0.19953461382822815,0.19953461382822815,0.19953461382822815,0.0,False
synthetic,adaptive,0,0.0,0.455,uncorrected,5000,2243,10000142,0.1,4501,2.6803722803227967,8.315952082571505,10.097033936141132,0.8255,-1.7810818535696278,1.7810818535696278,1.7810818535696278,0.0,False
synthetic,adaptive,0,0.0,0.455,tighter,5000,2243,10000142,0.05449999999999999,4729,3.3189041327215563,10.297020282211378,10.097033936141132,0.907,0.19998634607024546,0.19998634607024546,0.19998634607024546,0.0,False
synthetic,adaptive,0,0.0,0.46,uncorrected,5000,2271,10000142,0.1,4501,2.6742663419110397,8.297008187492425,10.097033936141132,0.8245,-1.8000257486487055,1.8000257486487055,1.8000257486487055,0.0,False
synthetic,adaptive,0,0.0,0.46,tighter,5000,2271,10000142,0.054000000000000006,4731,3.3189041327215563,10.297020282211378,10.097033936141132,0.907,0.19998634607024546,0.19998634607024546,0.19998634607024546,0.0,False
synthetic,adaptive,0,0.0,0.465,uncorrected,5000,2296,10000142,0.1,4501,2.6662885491597237,8.27225679652645,10.097033936141132,0.8227,-1.8247771396146804,1.8247771396146804,1.8247771396146804,0.0,False
synthetic,adaptive,0,0.0,0.465,tighter,5000,2296,10000142,0.05349999999999999,4734,3.3189041327215563,10.297020282211378,10.097033936141132,0.907,0.19998634607024546,0.19998634607024546,0.19998634607024546,0.0,False
synthetic,adaptive,0,0.0,0.47,uncorrected,5000,2315,10000142,0.1,4501,2.6650502902191424,8.268415053313658,10.097033936141132,0.8227,-1.8286188828274739,1.8286188828274739,1.8286188828274739,0.0,False
synthetic,adaptive,0,0.0,0.47,tighter,5000,2315,10000142,0.053000000000000005,4736,3.3189041327215563,10.297020282211378,10.097033936141132,0.907,0.19998634607024546,0.19998634607024546,0.19998634607024546,0.0,False
synthetic,adaptive,0,0.0,0.475,uncorrected,5000,2339,10000142,0.1,4501,2.6565921468163287,8.242173357053149,10.097033936141132,0.8211,-1.8548605790879822,1.8548605790879822,1.8548605790879822,0.0,False
synthetic,adaptive,0,0.0,0.475,tighter,5000,2339,10000142,0.052500000000000005,4739,3.333321309462552,10.341750095239307,10.097033936141132,0.9087,0.24471615909817473,0.24471615909817473,0.24471615909817473,0.0,False
synthetic,adaptive,0,0.0,0.48,uncorrected,5000,2364,10000142,0.1,4501,2.6456797079687564,8.20831712028089,10.097033936141132,0.8192,-1.8887168158602392,1.8887168158602392,1.8887168158602392,0.0,False
synthetic,adaptive,0,0.0,0.48,tighter,5000,2364,10000142,0.052000000000000005,4741,3.3189041327215563,10.297020282211378,10.097033936141132,0.907,0.19998634607024546,0.19998634607024546,0.19998634607024546,0.0,False
synthetic,adaptive,0,0.0,0.485,uncorrected,5000,2391,10000142,0.1,4501,2.6350049583662707,8.175198323000602,10.097033936141132,0.8173,-1.9218356131405294,1.9218356131405294,1.9218356131405294,0.0,False
synthetic,adaptive,0,0.0,0.485,tighter,5000,2391,10000142,0.051500000000000004,4744,3.3189041327215563,10.297020282211378,10.097033936141132,0.907,0.19998634607024546,0.19998634607024546,0.19998634607024546,0.0,False
synthetic,adaptive,0,0.0,0.49,uncorrected,5000,2417,10000142,0.1,4501,2.63070686056344,8.16186331889056,10.097033936141132,0.8165,-1.9351706172505707,1.9351706172505707,1.9351706172505707,0.0,False
synthetic,adaptive,0,0.0,0.49,tighter,5000,2417,10000142,0.051000000000000004,4746,3.333321309462552,10.341750095239307,10.097033936141132,0.9087,0.24471615909817473,0.24471615909817473,0.24471615909817473,0.0,False
synthetic,adaptive,0,0.0,0.495,uncorrected,5000,2445,10000142,0.1,4501,2.623195077369371,8.138557739454773,10.097033936141132,0.8155,-1.9584761966863582,1.9584761966863582,1.9584761966863582,0.0,False
synthetic,adaptive,0,0.0,0.495,tighter,5000,2445,10000142,0.0505,4749,3.3189041327215563,10.297020282211378,10.097033936141132,0.907,0.19998634607024546,0.19998634607024546,0.19998634607024546,0.0,False
synthetic,adaptive,0,0.0,0.5,uncorrected,5000,2472,10000142,0.1,4501,2.5950019776128928,8.051087626308478,10.097033936141132,0.8112,-2.0459463098326536,2.0459463098326536,2.0459463098326536,0.0,False
synthetic,adaptive,0,0.0,0.5,tighter,5000,2472,10000142,0.05,4751,3.317878395974007,10.293837896800001,10.097033936141132,0.9067,0.19680396065887015,0.19680396065887015,0.19680396065887015,0.0,False
synthetic,adaptive,0,0.0,0.505,uncorrected,5000,2498,10000142,0.1,4501,2.5722847231815607,7.980606521618127,10.097033936141132,0.8078,-2.1164274145230038,2.1164274145230038,2.1164274145230038,0.0,False
synthetic,adaptive,0,0.0,0.505,tighter,5000,2498,10000142,0.0495,4754,3.31493207006149,10.28469681394073,10.097033936141132,0.9065,0.18766287779959792,0.18766287779959792,0.18766287779959792,0.0,False
synthetic,adaptive,0,0.0,0.51,uncorrected,5000,2525,10000142,0.1,4501,2.556372550548214,7.931238429685548,10.097033936141132,0.8048,-2.1657955064555843,2.1657955064555843,2.1657955064555843,0.0,False
synthetic,adaptive,0,0.0,0.51,tighter,5000,2525,10000142,0.049,4756,3.31493207006149,10.28469681394073,10.097033936141132,0.9065,0.18766287779959792,0.18766287779959792,0.18766287779959792,0.0,False
synthetic,adaptive,0,0.0,0.515,uncorrected,5000,2550,10000142,0.1,4501,2.5484806140187706,7.906753410757639,10.097033936141132,0.8031,-2.190280525383494,2.190280525383494,2.190280525383494,0.0,False
synthetic,adaptive,0,0.0,0.515,tighter,5000,2550,10000142,0.0485,4759,3.317878395974007,10.293837896800001,10.097033936141132,0.9067,0.19680396065887015,0.19680396065887015,0.19680396065887015,0.0,False
synthetic,adaptive,0,0.0,0.52,uncorrected,5000,2581,10000142,0.1,4501,2.5380020691265015,7.874243345697314,10.097033936141132,0.8011,-2.222790590443818,2.222790590443818,2.222790590443818,0.0,False
synthetic,adaptive,0,0.0,0.52,tighter,5000,2581,10000142,0.048,4761,3.317878395974007,10.293837896800001,10.097033936141132,0.9067,0.19680396065887015,0.19680396065887015,0.19680396065887015,0.0,False
synthetic,adaptive,0,0.0,0.525,uncorrected,5000,2603,10000142,0.1,4501,2.521845789370416,7.824117902574895,10.097033936141132,0.798,-2.2729160335662364,2.2729160335662364,2.2729160335662364,0.0,False
synthetic,adaptive,0,0.0,0.525,tighter,5000,2603,10000142,0.0475,4764,3.317878395974007,10.293837896800001,10.097033936141132,0.9067,0.19680396065887015,0.19680396065887015,0.19680396065887015,0.0,False
synthetic,adaptive,0,0.0,0.53,uncorrected,5000,2645,10000142,0.1,4501,2.5038960035420676,7.768428041902633,10.097033936141132,0.7959,-2.328605894238497,2.328605894238497,2.328605894238497,0.0,False
synthetic,adaptive,0,0.0,0.53,tighter,5000,2645,10000142,0.047,4766,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.535,uncorrected,5000,2668,10000142,0.1,4501,2.46841080515787,7.658333928644609,10.097033936141132,0.7901,-2.4387000074965224,2.4387000074965224,2.4387000074965224,0.0,False
synthetic,adaptive,0,0.0,0.535,tighter,5000,2668,10000142,0.0465,4769,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.54,uncorrected,5000,2700,10000142,0.1,4501,2.4458157314465763,7.588231894063553,10.097033936141132,0.7856,-2.508802042077578,2.508802042077578,2.508802042077578,0.0,False
synthetic,adaptive,0,0.0,0.54,tighter,5000,2700,10000142,0.046,4771,3.294546412814212,10.221449573964172,10.097033936141132,0.9049,0.12441563782303965,0.12441563782303965,0.12441563782303965,0.0,False
synthetic,adaptive,0,0.0,0.545,uncorrected,5000,2733,10000142,0.1,4501,2.4228574189487166,7.517002897990698,10.097033936141132,0.7815,-2.5800310381504334,2.5800310381504334,2.5800310381504334,0.0,False
synthetic,adaptive,0,0.0,0.545,tighter,5000,2733,10000142,0.0455,4774,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.55,uncorrected,5000,2756,10000142,0.1,4501,2.409757590539311,7.476360205875778,10.097033936141132,0.7789,-2.620673730265353,2.620673730265353,2.620673730265353,0.0,False
synthetic,adaptive,0,0.0,0.55,tighter,5000,2756,10000142,0.045,4776,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.555,uncorrected,5000,2781,10000142,0.1,4501,2.386522367594751,7.40427208511236,10.097033936141132,0.774,-2.692761851028772,2.692761851028772,2.692761851028772,0.0,False
synthetic,adaptive,0,0.0,0.555,tighter,5000,2781,10000142,0.0445,4779,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.56,uncorrected,5000,2801,10000142,0.1,4501,2.3593370484770717,7.319928647899672,10.097033936141132,0.7691,-2.7771052882414597,2.7771052882414597,2.7771052882414597,0.0,False
synthetic,adaptive,0,0.0,0.56,tighter,5000,2801,10000142,0.044,4781,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.565,uncorrected,5000,2823,10000142,0.1,4501,2.3509156876684503,7.293801070969908,10.097033936141132,0.7678,-2.803232865171224,2.803232865171224,2.803232865171224,0.0,False
synthetic,adaptive,0,0.0,0.565,tighter,5000,2823,10000142,0.04350000000000001,4784,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.57,uncorrected,5000,2847,10000142,0.1,4501,2.347652726512881,7.283677615800561,10.097033936141132,0.7671,-2.8133563203405703,2.8133563203405703,2.8133563203405703,0.0,False
synthetic,adaptive,0,0.0,0.57,tighter,5000,2847,10000142,0.04300000000000001,4786,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.575,uncorrected,5000,2873,10000142,0.1,4501,2.325400926512615,7.214640600341317,10.097033936141132,0.762,-2.8823933357998146,2.8823933357998146,2.8823933357998146,0.0,False
synthetic,adaptive,0,0.0,0.575,tighter,5000,2873,10000142,0.04250000000000001,4789,3.284930894168021,10.191617079091046,10.097033936141132,0.9043,0.09458314294991416,0.09458314294991416,0.09458314294991416,0.0,False
synthetic,adaptive,0,0.0,0.58,uncorrected,5000,2897,10000142,0.1,4501,2.313096314499477,7.176465095898491,10.097033936141132,0.7601,-2.9205688402426406,2.9205688402426406,2.9205688402426406,0.0,False
synthetic,adaptive,0,0.0,0.58,tighter,5000,2897,10000142,0.04200000000000001,4791,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.585,uncorrected,5000,2928,10000142,0.1,4501,2.300027978867694,7.135920111266811,10.097033936141132,0.7577,-2.9611138248743205,2.9611138248743205,2.9611138248743205,0.0,False
synthetic,adaptive,0,0.0,0.585,tighter,5000,2928,10000142,0.04150000000000001,4794,3.294546412814212,10.221449573964172,10.097033936141132,0.9049,0.12441563782303965,0.12441563782303965,0.12441563782303965,0.0,False
synthetic,adaptive,0,0.0,0.59,uncorrected,5000,2951,10000142,0.1,4501,2.2827011800995582,7.0821630905134025,10.097033936141132,0.7537,-3.0148708456277302,3.0148708456277302,3.0148708456277302,0.0,False
synthetic,adaptive,0,0.0,0.59,tighter,5000,2951,10000142,0.04100000000000001,4796,3.294546412814212,10.221449573964172,10.097033936141132,0.9049,0.12441563782303965,0.12441563782303965,0.12441563782303965,0.0,False
synthetic,adaptive,0,0.0,0.595,uncorrected,5000,2967,10000142,0.1,4501,2.272685352179076,7.051088621617618,10.097033936141132,0.752,-3.0459453145235136,3.0459453145235136,3.0459453145235136,0.0,False
synthetic,adaptive,0,0.0,0.595,tighter,5000,2967,10000142,0.04050000000000001,4799,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.6,uncorrected,5000,2997,10000142,0.1,4501,2.235938176259159,6.937079177346296,10.097033936141132,0.7432,-3.159954758794836,3.159954758794836,3.159954758794836,0.0,False
synthetic,adaptive,0,0.0,0.6,tighter,5000,2997,10000142,0.04000000000000001,4801,3.2965529027559235,10.227674781683236,10.097033936141132,0.9049,0.13064084554210467,0.13064084554210467,0.13064084554210467,0.0,False
synthetic,adaptive,0,0.0,0.605,uncorrected,5000,3022,10000142,0.1,4501,2.210731978262174,6.858876035094171,10.097033936141132,0.7379,-3.2381579010469608,3.2381579010469608,3.2381579010469608,0.0,False
synthetic,adaptive,0,0.0,0.605,tighter,5000,3022,10000142,0.03950000000000001,4804,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.61,uncorrected,5000,3046,10000142,0.1,4501,2.1971256243186295,6.816661829163271,10.097033936141132,0.7359,-3.2803721069778606,3.2803721069778606,3.2803721069778606,0.0,False
synthetic,adaptive,0,0.0,0.61,tighter,5000,3046,10000142,0.03900000000000001,4806,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.615,uncorrected,5000,3074,10000142,0.1,4501,2.186031737877791,6.782242644660888,10.097033936141132,0.733,-3.3147912914802435,3.3147912914802435,3.3147912914802435,0.0,False
synthetic,adaptive,0,0.0,0.615,tighter,5000,3074,10000142,0.038500000000000006,4809,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.62,uncorrected,5000,3094,10000142,0.1,4501,2.1708513368666207,6.73514490069082,10.097033936141132,0.7301,-3.361889035450312,3.361889035450312,3.361889035450312,0.0,False
synthetic,adaptive,0,0.0,0.62,tighter,5000,3094,10000142,0.038000000000000006,4811,3.2965529027559235,10.227674781683236,10.097033936141132,0.9049,0.13064084554210467,0.13064084554210467,0.13064084554210467,0.0,False
synthetic,adaptive,0,0.0,0.625,uncorrected,5000,3113,10000142,0.1,4501,2.1571406990179858,6.692607150167221,10.097033936141132,0.7269,-3.404426785973911,3.404426785973911,3.404426785973911,0.0,False
synthetic,adaptive,0,0.0,0.625,tighter,5000,3113,10000142,0.037500000000000006,4814,3.2967422232131254,10.228262155258879,10.097033936141132,0.9049,0.13122821911774535,0.13122821911774535,0.13122821911774535,0.0,False
synthetic,adaptive,0,0.0,0.63,uncorrected,5000,3140,10000142,0.1,4501,2.1444377332194886,6.653195738676976,10.097033936141132,0.7237,-3.4438381974641548,3.4438381974641548,3.4438381974641548,0.0,False
synthetic,adaptive,0,0.0,0.63,tighter,5000,3140,10000142,0.037,4816,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.635,uncorrected,5000,3167,10000142,0.1,4501,2.132388419136645,6.615812305309761,10.097033936141132,0.7209,-3.4812216308313713,3.4812216308313713,3.4812216308313713,0.0,False
synthetic,adaptive,0,0.0,0.635,tighter,5000,3167,10000142,0.0365,4819,3.2967422232131254,10.228262155258879,10.097033936141132,0.9049,0.13122821911774535,0.13122821911774535,0.13122821911774535,0.0,False
synthetic,adaptive,0,0.0,0.64,uncorrected,5000,3193,10000142,0.1,4501,2.1290904087903697,6.60558010875677,10.097033936141132,0.7199,-3.491453827384362,3.491453827384362,3.491453827384362,0.0,False
synthetic,adaptive,0,0.0,0.64,tighter,5000,3193,10000142,0.036,4821,3.2965529027559235,10.227674781683236,10.097033936141132,0.9049,0.13064084554210467,0.13064084554210467,0.13064084554210467,0.0,False
synthetic,adaptive,0,0.0,0.645,uncorrected,5000,3225,10000142,0.1,4501,2.1150249639480707,6.561941556684246,10.097033936141132,0.7155,-3.535092379456884,3.535092379456884,3.535092379456884,0.0,False
synthetic,adaptive,0,0.0,0.645,tighter,5000,3225,10000142,0.0355,4824,3.2965529027559235,10.227674781683236,10.097033936141132,0.9049,0.13064084554210467,0.13064084554210467,0.13064084554210467,0.0,False
synthetic,adaptive,0,0.0,0.65,uncorrected,5000,3248,10000142,0.1,4501,2.1071454705508676,6.537495143024804,10.097033936141132,0.7145,-3.5595387931163294,3.5595387931163294,3.5595387931163294,0.0,False
synthetic,adaptive,0,0.0,0.65,tighter,5000,3248,10000142,0.034999999999999996,4826,3.309550365880631,10.267999881794719,10.097033936141132,0.9059,0.17096594565358622,0.17096594565358622,0.17096594565358622,0.0,False
synthetic,adaptive,0,0.0,0.655,uncorrected,5000,3271,10000142,0.1,4501,2.0828163663893013,6.4620132161653325,10.097033936141132,0.7081,-3.6350207199757985,3.6350207199757985,3.6350207199757985,0.0,False
synthetic,adaptive,0,0.0,0.655,tighter,5000,3271,10000142,0.034499999999999996,4829,3.2965529027559235,10.227674781683236,10.097033936141132,0.9049,0.13064084554210467,0.13064084554210467,0.13064084554210467,0.0,False
synthetic,adaptive,0,0.0,0.66,uncorrected,5000,3300,10000142,0.1,4501,2.0564839255866794,6.3803158648162945,10.097033936141132,0.7019,-3.7167180713248373,3.7167180713248373,3.7167180713248373,0.0,False
synthetic,adaptive,0,0.0,0.66,tighter,5000,3300,10000142,0.033999999999999996,4831,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.665,uncorrected,5000,3329,10000142,0.1,4501,2.0315495742737104,6.302956136747595,10.097033936141132,0.6942,-3.7940777993935373,3.7940777993935373,3.7940777993935373,0.0,False
synthetic,adaptive,0,0.0,0.665,tighter,5000,3329,10000142,0.033499999999999995,4834,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.67,uncorrected,5000,3362,10000142,0.1,4501,2.026447905503469,6.287128024605885,10.097033936141132,0.6926,-3.8099059115352465,3.8099059115352465,3.8099059115352465,0.0,False
synthetic,adaptive,0,0.0,0.67,tighter,5000,3362,10000142,0.032999999999999995,4836,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.675,uncorrected,5000,3397,10000142,0.1,4501,1.9983235181254466,6.199871094102504,10.097033936141132,0.6873,-3.8971628420386275,3.8971628420386275,3.8971628420386275,0.0,False
synthetic,adaptive,0,0.0,0.675,tighter,5000,3397,10000142,0.032499999999999994,4839,3.284930894168021,10.191617079091046,10.097033936141132,0.9043,0.09458314294991416,0.09458314294991416,0.09458314294991416,0.0,False
synthetic,adaptive,0,0.0,0.68,uncorrected,5000,3418,10000142,0.1,4501,1.976814965338123,6.133140030041767,10.097033936141132,0.6817,-3.9638939060993637,3.9638939060993637,3.9638939060993637,0.0,False
synthetic,adaptive,0,0.0,0.68,tighter,5000,3418,10000142,0.031999999999999994,4841,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.685,uncorrected,5000,3439,10000142,0.1,4501,1.9483746934873072,6.044903056520236,10.097033936141132,0.6736,-4.052130879620896,4.052130879620896,4.052130879620896,0.0,False
synthetic,adaptive,0,0.0,0.685,tighter,5000,3439,10000142,0.03149999999999999,4844,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.69,uncorrected,5000,3470,10000142,0.1,4501,1.8960005704232998,5.882410442727596,10.097033936141132,0.661,-4.214623493413535,4.214623493413535,4.214623493413535,0.0,False
synthetic,adaptive,0,0.0,0.69,tighter,5000,3470,10000142,0.031000000000000007,4846,3.259191134791444,10.111758543333186,10.097033936141132,0.9021,0.014724607192054413,0.014724607192054413,0.014724607192054413,0.0,False
synthetic,adaptive,0,0.0,0.695,uncorrected,5000,3502,10000142,0.1,4501,1.860514074643037,5.772312304251288,10.097033936141132,0.6513,-4.324721631889844,4.324721631889844,4.324721631889844,0.0,False
synthetic,adaptive,0,0.0,0.695,tighter,5000,3502,10000142,0.030500000000000006,4849,3.259191134791444,10.111758543333186,10.097033936141132,0.9021,0.014724607192054413,0.014724607192054413,0.014724607192054413,0.0,False
synthetic,adaptive,0,0.0,0.7,uncorrected,5000,3518,10000142,0.1,4501,1.8496152687482847,5.738498364208938,10.097033936141132,0.6489,-4.358535571932193,4.358535571932193,4.358535571932193,0.0,False
synthetic,adaptive,0,0.0,0.7,tighter,5000,3518,10000142,0.030000000000000006,4851,3.2650248233324866,10.129857773327503,10.097033936141132,0.9027,0.03282383718637168,0.03282383718637168,0.03282383718637168,0.0,False
synthetic,adaptive,0,0.0,0.705,uncorrected,5000,3536,10000142,0.1,4501,1.8283986634074392,5.672673077675213,10.097033936141132,0.6447,-4.424360858465919,4.424360858465919,4.424360858465919,0.0,False
synthetic,adaptive,0,0.0,0.705,tighter,5000,3536,10000142,0.029500000000000005,4854,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.71,uncorrected,5000,3558,10000142,0.1,4501,1.8111144665957941,5.6190482310348555,10.097033936141132,0.6401,-4.477985705106276,4.477985705106276,4.477985705106276,0.0,False
synthetic,adaptive,0,0.0,0.71,tighter,5000,3558,10000142,0.029000000000000005,4856,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.715,uncorrected,5000,3579,10000142,0.1,4501,1.7902337364375258,5.554265009420448,10.097033936141132,0.6344,-4.542768926720683,4.542768926720683,4.542768926720683,0.0,False
synthetic,adaptive,0,0.0,0.715,tighter,5000,3579,10000142,0.028500000000000004,4859,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.72,uncorrected,5000,3609,10000142,0.1,4501,1.7706802764389624,5.493599691550146,10.097033936141132,0.6288,-4.603434244590986,4.603434244590986,4.603434244590986,0.0,False
synthetic,adaptive,0,0.0,0.72,tighter,5000,3609,10000142,0.028000000000000004,4861,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.725,uncorrected,5000,3640,10000142,0.1,4501,1.7433324351813813,5.408752023511872,10.097033936141132,0.6216,-4.688281912629259,4.688281912629259,4.688281912629259,0.0,False
synthetic,adaptive,0,0.0,0.725,tighter,5000,3640,10000142,0.027500000000000004,4864,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.73,uncorrected,5000,3668,10000142,0.1,4501,1.7173445480738974,5.328123662481707,10.097033936141132,0.6145,-4.768910273659424,4.768910273659424,4.768910273659424,0.0,False
synthetic,adaptive,0,0.0,0.73,tighter,5000,3668,10000142,0.027000000000000003,4866,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.735,uncorrected,5000,3694,10000142,0.1,4501,1.6825082738388133,5.220042859900287,10.097033936141132,0.605,-4.876991076240844,4.876991076240844,4.876991076240844,0.0,False
synthetic,adaptive,0,0.0,0.735,tighter,5000,3694,10000142,0.026500000000000003,4869,3.2917129875696123,10.212658769516365,10.097033936141132,0.9047,0.11562483337523245,0.11562483337523245,0.11562483337523245,0.0,False
synthetic,adaptive,0,0.0,0.74,uncorrected,5000,3725,10000142,0.1,4501,1.6621121685790525,5.156763204586575,10.097033936141132,0.5994,-4.940270731554557,4.940270731554557,4.940270731554557,0.0,False
synthetic,adaptive,0,0.0,0.74,tighter,5000,3725,10000142,0.026000000000000002,4871,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.745,uncorrected,5000,3750,10000142,0.1,4501,1.6344680608794202,5.070996359181091,10.097033936141132,0.5907,-5.02603757696004,5.02603757696004,5.02603757696004,0.0,False
synthetic,adaptive,0,0.0,0.745,tighter,5000,3750,10000142,0.025500000000000002,4874,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.75,uncorrected,5000,3774,10000142,0.1,4501,1.6040179750722767,4.976523865064752,10.097033936141132,0.583,-5.12051007107638,5.12051007107638,5.12051007107638,0.0,False
synthetic,adaptive,0,0.0,0.75,tighter,5000,3774,10000142,0.025,4876,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.755,uncorrected,5000,3794,10000142,0.1,4501,1.5806324450137827,4.9039694110362415,10.097033936141132,0.5761,-5.19306452510489,5.19306452510489,5.19306452510489,0.0,False
synthetic,adaptive,0,0.0,0.755,tighter,5000,3794,10000142,0.0245,4879,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.76,uncorrected,5000,3819,10000142,0.1,4501,1.5339824140692557,4.75923600037045,10.097033936141132,0.562,-5.3377979357706815,5.3377979357706815,5.3377979357706815,0.0,False
synthetic,adaptive,0,0.0,0.76,tighter,5000,3819,10000142,0.024,4881,3.277279550574057,10.167878508459719,10.097033936141132,0.9033,0.07084457231858662,0.07084457231858662,0.07084457231858662,0.0,False
synthetic,adaptive,0,0.0,0.765,uncorrected,5000,3843,10000142,0.1,4501,1.4997865031770305,4.6531419482541585,10.097033936141132,0.5505,-5.443891987886973,5.443891987886973,5.443891987886973,0.0,False
synthetic,adaptive,0,0.0,0.765,tighter,5000,3843,10000142,0.0235,4884,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.77,uncorrected,5000,3862,10000142,0.1,4501,1.4794119552307714,4.5899291752863896,10.097033936141132,0.5457,-5.507104760854742,5.507104760854742,5.507104760854742,0.0,False
synthetic,adaptive,0,0.0,0.77,tighter,5000,3862,10000142,0.023,4886,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.775,uncorrected,5000,3885,10000142,0.1,4501,1.4521429692094443,4.505326158474726,10.097033936141132,0.536,-5.591707777666406,5.591707777666406,5.591707777666406,0.0,False
synthetic,adaptive,0,0.0,0.775,tighter,5000,3885,10000142,0.0225,4889,3.31493207006149,10.28469681394073,10.097033936141132,0.9065,0.18766287779959792,0.18766287779959792,0.18766287779959792,0.0,False
synthetic,adaptive,0,0.0,0.78,uncorrected,5000,3902,10000142,0.1,4501,1.4059064594112876,4.36187571214325,10.097033936141132,0.5241,-5.735158223997882,5.735158223997882,5.735158223997882,0.0,False
synthetic,adaptive,0,0.0,0.78,tighter,5000,3902,10000142,0.022,4891,3.31493207006149,10.28469681394073,10.097033936141132,0.9065,0.18766287779959792,0.18766287779959792,0.18766287779959792,0.0,False
synthetic,adaptive,0,0.0,0.785,uncorrected,5000,3923,10000142,0.1,4501,1.3833962034971925,4.292036827850098,10.097033936141132,0.5175,-5.804997108291033,5.804997108291033,5.804997108291033,0.0,False
synthetic,adaptive,0,0.0,0.785,tighter,5000,3923,10000142,0.0215,4894,3.317878395974007,10.293837896800001,10.097033936141132,0.9067,0.19680396065887015,0.19680396065887015,0.19680396065887015,0.0,False
synthetic,adaptive,0,0.0,0.79,uncorrected,5000,3948,10000142,0.1,4501,1.348243521414243,4.182974358460408,10.097033936141132,0.5066,-5.914059577680724,5.914059577680724,5.914059577680724,0.0,False
synthetic,adaptive,0,0.0,0.79,tighter,5000,3948,10000142,0.020999999999999998,4896,3.3163417341332457,10.289070347781271,10.097033936141132,0.9066,0.19203641164013974,0.19203641164013974,0.19203641164013974,0.0,False
synthetic,adaptive,0,0.0,0.795,uncorrected,5000,3980,10000142,0.1,4501,1.2710269927837876,3.9434072816079175,10.097033936141132,0.4819,-6.1536266545332134,6.1536266545332134,6.1536266545332134,0.0,False
synthetic,adaptive,0,0.0,0.795,tighter,5000,3980,10000142,0.020499999999999997,4899,3.317878395974007,10.293837896800001,10.097033936141132,0.9067,0.19680396065887015,0.19680396065887015,0.19680396065887015,0.0,False
synthetic,adaptive,0,0.0,0.8,uncorrected,5000,4008,10000142,0.1,4501,1.2125766284631594,3.762062909235638,10.097033936141132,0.4642,-6.334971026905493,6.334971026905493,6.334971026905493,0.0,False
synthetic,adaptive,0,0.0,0.8,tighter,5000,4008,10000142,0.019999999999999997,4901,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.805,uncorrected,5000,4031,10000142,0.1,4501,1.1905936371744616,3.6938598825402646,10.097033936141132,0.4574,-6.403174053600867,6.403174053600867,6.403174053600867,0.0,False
synthetic,adaptive,0,0.0,0.805,tighter,5000,4031,10000142,0.019499999999999997,4904,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.81,uncorrected,5000,4054,10000142,0.1,4501,1.1552677294631928,3.5842599743644956,10.097033936141132,0.4437,-6.512773961776636,6.512773961776636,6.512773961776636,0.0,False
synthetic,adaptive,0,0.0,0.81,tighter,5000,4054,10000142,0.018999999999999996,4906,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.815,uncorrected,5000,4089,10000142,0.1,4501,1.1091602380231982,3.4412098121622527,10.097033936141132,0.4289,-6.65582412397888,6.65582412397888,6.65582412397888,0.0,False
synthetic,adaptive,0,0.0,0.815,tighter,5000,4089,10000142,0.018500000000000006,4909,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.82,uncorrected,5000,4112,10000142,0.1,4501,1.0654309810839744,3.3055382086381155,10.097033936141132,0.4123,-6.791495727503017,6.791495727503017,6.791495727503017,0.0,False
synthetic,adaptive,0,0.0,0.82,tighter,5000,4112,10000142,0.018000000000000006,4911,3.259191134791444,10.111758543333186,10.097033936141132,0.9021,0.014724607192054413,0.014724607192054413,0.014724607192054413,0.0,False
synthetic,adaptive,0,0.0,0.825,uncorrected,5000,4125,10000142,0.1,4501,1.0311579220390246,3.199204801583696,10.097033936141132,0.3994,-6.897829134557437,6.897829134557437,6.897829134557437,0.0,False
synthetic,adaptive,0,0.0,0.825,tighter,5000,4125,10000142,0.017500000000000005,4914,3.265857348853729,10.132440713911166,10.097033936141132,0.9027,0.03540677777003434,0.03540677777003434,0.03540677777003434,0.0,False
synthetic,adaptive,0,0.0,0.83,uncorrected,5000,4144,10000142,0.1,4501,0.9993149604862268,3.1004108600166154,10.097033936141132,0.3906,-6.996623076124517,6.996623076124517,6.996623076124517,0.0,False
synthetic,adaptive,0,0.0,0.83,tighter,5000,4144,10000142,0.017000000000000005,4916,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.835,uncorrected,5000,4170,10000142,0.1,4501,0.950747015790824,2.949727052472048,10.097033936141132,0.3728,-7.147306883669084,7.147306883669084,7.147306883669084,0.0,False
synthetic,adaptive,0,0.0,0.835,tighter,5000,4170,10000142,0.016500000000000004,4919,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.84,uncorrected,5000,4193,10000142,0.1,4501,0.9225594068718563,2.862273974848006,10.097033936141132,0.3625,-7.2347599612931255,7.2347599612931255,7.2347599612931255,0.0,False
synthetic,adaptive,0,0.0,0.84,tighter,5000,4193,10000142,0.016000000000000004,4921,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.845,uncorrected,5000,4219,10000142,0.1,4501,0.8703508818197219,2.700295134885149,10.097033936141132,0.341,-7.3967388012559825,7.3967388012559825,7.3967388012559825,0.0,False
synthetic,adaptive,0,0.0,0.845,tighter,5000,4219,10000142,0.015500000000000003,4924,3.2845654641578697,10.190483319248704,10.097033936141132,0.9043,0.09344938310757352,0.09344938310757352,0.09344938310757352,0.0,False
synthetic,adaptive,0,0.0,0.85,uncorrected,5000,4232,10000142,0.1,4501,0.8278673986821289,2.568488589702399,10.097033936141132,0.3254,-7.528545346438733,7.528545346438733,7.528545346438733,0.0,False
synthetic,adaptive,0,0.0,0.85,tighter,5000,4232,10000142,0.015000000000000003,4926,3.2961304212156604,10.226364017402323,10.097033936141132,0.9049,0.1293300812611906,0.1293300812611906,0.1293300812611906,0.0,False
synthetic,adaptive,0,0.0,0.855,uncorrected,5000,4255,10000142,0.1,4501,0.7572415659083682,2.3493693854597812,10.097033936141132,0.2983,-7.74766455068135,7.74766455068135,7.74766455068135,0.0,False
synthetic,adaptive,0,0.0,0.855,tighter,5000,4255,10000142,0.014500000000000002,4929,3.340350066235602,10.363557067708703,10.097033936141132,0.9098,0.26652313156757174,0.26652313156757174,0.26652313156757174,0.0,False
synthetic,adaptive,0,0.0,0.86,uncorrected,5000,4280,10000142,0.1,4501,0.6916337452860049,2.145818745668873,10.097033936141132,0.2747,-7.951215190472259,7.951215190472259,7.951215190472259,0.0,False
synthetic,adaptive,0,0.0,0.86,tighter,5000,4280,10000142,0.014000000000000002,4931,3.348322338128847,10.38829133001255,10.097033936141132,0.9108,0.29125739387141697,0.29125739387141697,0.29125739387141697,0.0,False
synthetic,adaptive,0,0.0,0.865,uncorrected,5000,4304,10000142,0.1,4501,0.6279377054518335,1.9481994750178784,10.097033936141132,0.2535,-8.148834461123254,8.148834461123254,8.148834461123254,0.0,False
synthetic,adaptive,0,0.0,0.865,tighter,5000,4304,10000142,0.013500000000000002,4934,3.3561957080508633,10.412718745368434,10.097033936141132,0.9112,0.31568480922730213,0.31568480922730213,0.31568480922730213,0.0,False
synthetic,adaptive,0,0.0,0.87,uncorrected,5000,4327,10000142,0.1,4501,0.5688228080712361,1.7647933647577105,10.097033936141132,0.2313,-8.332240571383421,8.332240571383421,8.332240571383421,0.0,False
synthetic,adaptive,0,0.0,0.87,tighter,5000,4327,10000142,0.013000000000000001,4936,3.3752194809697063,10.471740689888682,10.097033936141132,0.9134,0.37470675374754886,0.37470675374754886,0.37470675374754886,0.0,False
synthetic,adaptive,0,0.0,0.875,uncorrected,5000,4367,10000142,0.1,4501,0.4862799172455751,1.5087010562741812,10.097033936141132,0.1996,-8.58833287986695,8.58833287986695,8.58833287986695,0.0,False
synthetic,adaptive,0,0.0,0.875,tighter,5000,4367,10000142,0.0125,4939,3.3752194809697063,10.471740689888682,10.097033936141132,0.9134,0.37470675374754886,0.37470675374754886,0.37470675374754886,0.0,False
synthetic,adaptive,0,0.0,0.88,uncorrected,5000,4403,10000142,0.1,4501,0.3700479907707583,1.1480872944749636,10.097033936141132,0.1548,-8.948946641666168,8.948946641666168,8.948946641666168,0.0,False
synthetic,adaptive,0,0.0,0.88,tighter,5000,4403,10000142,0.012,4941,3.348322338128847,10.38829133001255,10.097033936141132,0.9108,0.29125739387141697,0.29125739387141697,0.29125739387141697,0.0,False
synthetic,adaptive,0,0.0,0.885,uncorrected,5000,4432,10000142,0.1,4501,0.2887355546815829,0.8958125163783527,10.097033936141132,0.1198,-9.20122141976278,9.20122141976278,9.20122141976278,0.0,False
synthetic,adaptive,0,0.0,0.885,tighter,5000,4432,10000142,0.0115,4944,3.3561957080508633,10.412718745368434,10.097033936141132,0.9112,0.31568480922730213,0.31568480922730213,0.31568480922730213,0.0,False
synthetic,adaptive,0,0.0,0.89,uncorrected,5000,4453,10000142,0.1,4501,0.19731099429605456,0.612164506391972,10.097033936141132,0.0797,-9.48486942974916,9.48486942974916,9.48486942974916,0.0,False
synthetic,adaptive,0,0.0,0.89,tighter,5000,4453,10000142,0.011,4946,3.348322338128847,10.38829133001255,10.097033936141132,0.9108,0.29125739387141697,0.29125739387141697,0.29125739387141697,0.0,False
synthetic,adaptive,0,0.0,0.895,uncorrected,5000,4483,10000142,0.1,4501,0.08439379180371893,0.2618347958074402,10.097033936141132,0.0342,-9.83519914033369,9.83519914033369,9.83519914033369,0.0,False
synthetic,adaptive,0,0.0,0.895,tighter,5000,4483,10000142,0.010499999999999999,4949,3.3561957080508633,10.412718745368434,10.097033936141132,0.9112,0.31568480922730213,0.31568480922730213,0.31568480922730213,0.0,False
synthetic,adaptive,0,0.0,0.9,uncorrected,5000,4502,10000142,0.1,4501,0.0,0.0,10.097033936141132,0.0,-10.097033936141132,10.097033936141132,10.097033936141132,0.0,False
synthetic,adaptive,0,0.0,0.9,tighter,5000,4502,10000142,0.009999999999999998,4951,3.382751470949962,10.4951089616105,10.097033936141132,0.914,0.3980750254693681,0.3980750254693681,0.3980750254693681,0.0,False
synthetic,adaptive,0,0.0,0.905,uncorrected,5000,4525,10000142,0.1,4501,0.0,0.0,10.097033936141132,0.0,-10.097033936141132,10.097033936141132,10.097033936141132,0.0,False
synthetic,adaptive,0,0.0,0.905,tighter,5000,4525,10000142,0.009499999999999998,4954,3.4047974101907483,10.5635072866072,10.097033936141132,0.9162,0.46647335046606714,0.46647335046606714,0.46647335046606714,0.0,False
synthetic,adaptive,0,0.0,0.91,uncorrected,5000,4544,10000142,0.1,4501,0.0,0.0,10.097033936141132,0.0,-10.097033936141132,10.097033936141132,10.097033936141132,0.0,False
synthetic,adaptive,0,0.0,0.91,tighter,5000,4544,10000142,0.008999999999999998,4956,3.4047974101907483,10.5635072866072,10.097033936141132,0.9162,0.46647335046606714,0.46647335046606714,0.46647335046606714,0.0,False
synthetic,adaptive,0,0.0,0.915,uncorrected,5000,4564,10000142,0.1,4501,0.0,0.0,10.097033936141132,0.0,-10.097033936141132,10.097033936141132,10.097033936141132,0.0,False
synthetic,adaptive,0,0.0,0.915,tighter,5000,4564,10000142,0.008499999999999997,4959,3.417189816068377,10.601955174694492,10.097033936141132,0.918,0.5049212385533615,0.5049212385533615,0.5049212385533615,0.0,False
synthetic,adaptive,0,0.0,0.92,uncorrected,5000,4601,10000142,0.1,4501,0.0,0.0,10.097033936141132,0.0,-10.097033936141132,10.097033936141132,10.097033936141132,0.0,False
synthetic,adaptive,0,0.0,0.92,tighter,5000,4601,10000142,0.007999999999999997,4961,3.4116035080847538,10.584623451839674,10.097033936141132,0.917,0.4875895156985414,0.4875895156985414,0.4875895156985414,0.0,False
synthetic,adaptive,0,0.0,0.925,uncorrected,5000,4629,10000142,0.1,4501,0.0,0.0,10.097033936141132,0.0,-10.097033936141132,10.097033936141132,10.097033936141132,0.0,False
synthetic,adaptive,0,0.0,0.925,tighter,5000,4629,10000142,0.007499999999999996,4964,3.417189816068377,10.601955174694492,10.097033936141132,0.918,0.5049212385533615,0.5049212385533615,0.5049212385533615,0.0,False
synthetic,adaptive,0,0.0,0.93,uncorrected,5000,4657,10000142,0.1,4501,0.0,0.0,10.097033936141132,0.0,-10.097033936141132,10.097033936141132,10.097033936141132,0.0,False
synthetic,adaptive,0,0.0,0.93,tighter,5000,4657,10000142,0.006999999999999996,4966,3.4116035080847538,10.584623451839674,10.097033936141132,0.917,0.4875895156985414,0.4875895156985414,0.4875895156985414,0.0,False
synthetic,adaptive,0,0.0,0.935,uncorrected,5000,4691,10000142,0.1,4501,0.0,0.0,10.097033936141132,0.0,-10.097033936141132,10.097033936141132,10.097033936141132,0.0,False
synthetic,adaptive,0,0.0,0.935,tighter,5000,4691,10000142,0.006499999999999995,4969,3.4424655366332093,10.680374013231468,10.097033936141132,0.9207,0.5833400770903352,0.5833400770903352,0.5833400770903352,0.0,False
synthetic,adaptive,0,0.0,0.94,uncorrected,5000,4711,10000142,0.1,4501,0.0,0.0,10.097033936141132,0.0,-10.097033936141132,10.097033936141132,10.097033936141132,0.0,False
synthetic,adaptive,0,0.0,0.94,tighter,5000,4711,10000142,0.006000000000000005,4971,3.489654443182312,10.826779304978487,10.097033936141132,0.925,0.7297453688373545,0.7297453688373545,0.7297453688373545,0.0,False
synthetic,adaptive,0,0.0,0.945,uncorrected,5000,4737,10000142,0.1,4501,0.0,0.0,10.097033936141132,0.0,-10.097033936141132,10.097033936141132,10.097033936141132,0.0,False
synthetic,adaptive,0,0.0,0.945,tighter,5000,4737,10000142,0.005500000000000005,4974,3.5431681788266856,10.992807608078389,10.097033936141132,0.9293,0.8957736719372568,0.8957736719372568,0.8957736719372568,0.0,False
synthetic,adaptive,0,0.0,0.95,uncorrected,5000,4762,10000142,0.1,4501,0.0,0.0,10.097033936141132,0.0,-10.097033936141132,10.097033936141132,10.097033936141132,0.0,False
synthetic,adaptive,0,0.0,0.95,tighter,5000,4762,10000142,0.0050000000000000044,4976,3.5699027116085884,11.075752464356887,10.097033936141132,0.9312,0.9787185282157534,0.9787185282157534,0.9787185282157534,0.0,False
synthetic,cqr,0,0.0,0.0,uncorrected,5000,0,10000142,0.1,4501,2.5557933764682836,9.987471040304872,9.987471040304872,0.8983,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,0.0,0.0,tighter,5000,0,10000142,0.1,4501,2.5557933764682836,9.987471040304872,9.987471040304872,0.8983,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,0.0,0.0,naive,5000,0,10000142,0.1,4501,2.5557933764682836,9.987471040304872,9.987471040304872,0.8983,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,0.0,0.005,uncorrected,5000,23,10000142,0.1,4501,2.5537029951760566,9.983290277720418,9.987471040304872,0.8982,-0.004180762584454101,0.004180762584454101,0.004180762584454101,0.0,False
synthetic,cqr,0,0.0,0.005,tighter,5000,23,10000142,0.0995,4504,2.5625898604536723,10.00106400827565,9.987471040304872,0.8986,0.013592967970777352,0.013592967970777352,0.013592967970777352,0.0,False
synthetic,cqr,0,0.0,0.005,naive,5000,23,10000142,0.095,4526,2.6317075299358494,10.139299347240003,9.987471040304872,0.9035,0.1518283069351316,0.1518283069351316,0.1518283069351316,0.0,False
synthetic,cqr,0,0.0,0.01,uncorrected,5000,53,10000142,0.1,4501,2.548259264340255,9.972402816048815,9.987471040304872,0.8979,-0.01506822425605759,0.01506822425605759,0.01506822425605759,0.0,False
synthetic,cqr,0,0.0,0.01,tighter,5000,53,10000142,0.099,4506,2.5557933764682836,9.987471040304872,9.987471040304872,0.8983,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,0.0,0.01,naive,5000,53,10000142,0.09000000000000001,4551,2.6986481918844447,10.273180671137194,9.987471040304872,0.9074,0.28570963083232215,0.28570963083232215,0.28570963083232215,0.0,False
synthetic,cqr,0,0.0,0.015,uncorrected,5000,80,10000142,0.1,4501,2.5476352891287872,9.971154865625879,9.987471040304872,0.8979,-0.01631617467899282,0.01631617467899282,0.01631617467899282,0.0,False
synthetic,cqr,0,0.0,0.015,tighter,5000,80,10000142,0.0985,4509,2.5625898604536723,10.00106400827565,9.987471040304872,0.8986,0.013592967970777352,0.013592967970777352,0.013592967970777352,0.0,False
synthetic,cqr,0,0.0,0.015,naive,5000,80,10000142,0.085,4576,2.7972594149188574,10.470403117206018,9.987471040304872,0.9144,0.4829320769011476,0.4829320769011476,0.4829320769011476,0.0,False
synthetic,cqr,0,0.0,0.02,uncorrected,5000,96,10000142,0.1,4501,2.5457616576662745,9.967407602700852,9.987471040304872,0.8979,-0.020063437604018304,0.020063437604018304,0.020063437604018304,0.0,False
synthetic,cqr,0,0.0,0.02,tighter,5000,96,10000142,0.098,4511,2.5636426501658707,10.003169587700045,9.987471040304872,0.8986,0.01569854739517407,0.01569854739517407,0.01569854739517407,0.0,False
synthetic,cqr,0,0.0,0.02,naive,5000,96,10000142,0.08,4601,2.892101298859468,10.660086885087242,9.987471040304872,0.9207,0.6726158447823689,0.6726158447823689,0.6726158447823689,0.0,False
synthetic,cqr,0,0.0,0.025,uncorrected,5000,124,10000142,0.1,4501,2.5457616576662745,9.967407602700852,9.987471040304872,0.8979,-0.020063437604018304,0.020063437604018304,0.020063437604018304,0.0,False
synthetic,cqr,0,0.0,0.025,tighter,5000,124,10000142,0.0975,4514,2.58777679550964,10.051437878387585,9.987471040304872,0.9006,0.06396683808271232,0.06396683808271232,0.06396683808271232,0.0,False
synthetic,cqr,0,0.0,0.025,naive,5000,124,10000142,0.07500000000000001,4626,2.978124456994226,10.832133201356756,9.987471040304872,0.9259,0.8446621610518843,0.8446621610518843,0.8446621610518843,0.0,False
synthetic,cqr,0,0.0,0.03,uncorrected,5000,149,10000142,0.1,4501,2.5330046648222146,9.941893617012733,9.987471040304872,0.8969,-0.045577423292137986,0.045577423292137986,0.045577423292137986,0.0,False
synthetic,cqr,0,0.0,0.03,tighter,5000,149,10000142,0.097,4516,2.587019289898156,10.049922867164616,9.987471040304872,0.9006,0.062451826859744486,0.062451826859744486,0.062451826859744486,0.0,False
synthetic,cqr,0,0.0,0.03,naive,5000,149,10000142,0.07,4651,3.0541899017388072,10.98426409084592,9.987471040304872,0.9287,0.9967930505410474,0.9967930505410474,0.9967930505410474,0.0,False
synthetic,cqr,0,0.0,0.035,uncorrected,5000,181,10000142,0.1,4501,2.5286281888861106,9.933140665140527,9.987471040304872,0.8968,-0.05433037516434602,0.05433037516434602,0.05433037516434602,0.0,False
synthetic,cqr,0,0.0,0.035,tighter,5000,181,10000142,0.0965,4519,2.58777679550964,10.051437878387585,9.987471040304872,0.9006,0.06396683808271232,0.06396683808271232,0.06396683808271232,0.0,False
synthetic,cqr,0,0.0,0.035,naive,5000,181,10000142,0.065,4676,3.158039553996523,11.191963395361352,9.987471040304872,0.9336,1.2044923550564786,1.2044923550564786,1.2044923550564786,0.0,False
synthetic,cqr,0,0.0,0.04,uncorrected,5000,203,10000142,0.1,4501,2.5131634032270016,9.902211093822308,9.987471040304872,0.8957,-0.08525994648256408,0.08525994648256408,0.08525994648256408,0.0,False
synthetic,cqr,0,0.0,0.04,tighter,5000,203,10000142,0.096,4521,2.5694223948735027,10.01472907711531,9.987471040304872,0.8993,0.02725803681043803,0.02725803681043803,0.02725803681043803,0.0,False
synthetic,cqr,0,0.0,0.04,naive,5000,203,10000142,0.060000000000000005,4701,3.275256423582128,11.42639713453256,9.987471040304872,0.9405,1.4389260942276891,1.4389260942276891,1.4389260942276891,0.0,False
synthetic,cqr,0,0.0,0.045,uncorrected,5000,227,10000142,0.1,4501,2.508969662406593,9.89382361218149,9.987471040304872,0.8953,-0.09364742812338099,0.09364742812338099,0.09364742812338099,0.0,False
synthetic,cqr,0,0.0,0.045,tighter,5000,227,10000142,0.0955,4524,2.58777679550964,10.051437878387585,9.987471040304872,0.9006,0.06396683808271232,0.06396683808271232,0.06396683808271232,0.0,False
synthetic,cqr,0,0.0,0.045,naive,5000,227,10000142,0.05500000000000001,4726,3.3933986201650983,11.662681527698501,9.987471040304872,0.9469,1.6752104873936289,1.6752104873936289,1.6752104873936289,0.0,False
synthetic,cqr,0,0.0,0.05,uncorrected,5000,255,10000142,0.1,4501,2.503133350288239,9.882150987944781,9.987471040304872,0.8952,-0.10532005236008944,0.10532005236008944,0.10532005236008944,0.0,False
synthetic,cqr,0,0.0,0.05,tighter,5000,255,10000142,0.095,4526,2.58777679550964,10.051437878387585,9.987471040304872,0.9006,0.06396683808271232,0.06396683808271232,0.06396683808271232,0.0,False
synthetic,cqr,0,0.0,0.05,naive,5000,255,10000142,0.05,4751,3.49895948013188,11.873803247632067,9.987471040304872,0.9518,1.8863322073271926,1.8863322073271926,1.8863322073271926,0.0,False
synthetic,cqr,0,0.0,0.055,uncorrected,5000,287,10000142,0.1,4501,2.5007759337727693,9.877436154913845,9.987471040304872,0.895,-0.11003488539102868,0.11003488539102868,0.11003488539102868,0.0,False
synthetic,cqr,0,0.0,0.055,tighter,5000,287,10000142,0.0945,4529,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.055,naive,5000,287,10000142,0.045000000000000005,4776,3.6295094316105683,12.134903150589441,9.987471040304872,0.9561,2.1474321102845693,2.1474321102845693,2.1474321102845693,0.0,False
synthetic,cqr,0,0.0,0.06,uncorrected,5000,311,10000142,0.1,4501,2.491106192054059,9.85809667147642,9.987471040304872,0.8944,-0.129374368828449,0.129374368828449,0.129374368828449,0.0,False
synthetic,cqr,0,0.0,0.06,tighter,5000,311,10000142,0.094,4531,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.06,naive,5000,311,10000142,0.04000000000000001,4801,3.7829078201361686,12.441699927640641,9.987471040304872,0.9609,2.45422888733577,2.45422888733577,2.45422888733577,0.0,False
synthetic,cqr,0,0.0,0.065,uncorrected,5000,343,10000142,0.1,4501,2.4844593909540387,9.844803069276383,9.987471040304872,0.8941,-0.14266797102848996,0.14266797102848996,0.14266797102848996,0.0,False
synthetic,cqr,0,0.0,0.065,tighter,5000,343,10000142,0.09350000000000001,4534,2.58777679550964,10.051437878387585,9.987471040304872,0.9006,0.06396683808271232,0.06396683808271232,0.06396683808271232,0.0,False
synthetic,cqr,0,0.0,0.065,naive,5000,343,10000142,0.035,4826,3.980886645707162,12.837657578782629,9.987471040304872,0.9658,2.8501865384777565,2.8501865384777565,2.8501865384777565,0.0,False
synthetic,cqr,0,0.0,0.07,uncorrected,5000,373,10000142,0.1,4501,2.467500668643577,9.810885624655459,9.987471040304872,0.8925,-0.17658541564941288,0.17658541564941288,0.17658541564941288,0.0,False
synthetic,cqr,0,0.0,0.07,tighter,5000,373,10000142,0.093,4536,2.587019289898156,10.049922867164616,9.987471040304872,0.9006,0.062451826859744486,0.062451826859744486,0.062451826859744486,0.0,False
synthetic,cqr,0,0.0,0.07,naive,5000,373,10000142,0.03,4851,4.2029224199353825,13.28172912723907,9.987471040304872,0.9717,3.294258086934198,3.294258086934198,3.294258086934198,0.0,False
synthetic,cqr,0,0.0,0.075,uncorrected,5000,392,10000142,0.1,4501,2.464043302016104,9.80397089140051,9.987471040304872,0.8923,-0.1835001489043595,0.1835001489043595,0.1835001489043595,0.0,False
synthetic,cqr,0,0.0,0.075,tighter,5000,392,10000142,0.09250000000000001,4539,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.075,naive,5000,392,10000142,0.02500000000000001,4876,4.43868605423775,13.753256395843806,9.987471040304872,0.9766,3.7657853555389322,3.7657853555389322,3.7657853555389322,0.0,False
synthetic,cqr,0,0.0,0.08,uncorrected,5000,423,10000142,0.1,4501,2.446297641638406,9.768479570645118,9.987471040304872,0.891,-0.21899146965975547,0.21899146965975547,0.21899146965975547,0.0,False
synthetic,cqr,0,0.0,0.08,tighter,5000,423,10000142,0.09200000000000001,4541,2.5694223948735027,10.01472907711531,9.987471040304872,0.8993,0.02725803681043803,0.02725803681043803,0.02725803681043803,0.0,False
synthetic,cqr,0,0.0,0.08,naive,5000,423,10000142,0.020000000000000004,4901,4.640777286776088,14.157438860920479,9.987471040304872,0.9807,4.169967820615609,4.169967820615609,4.169967820615609,0.0,False
synthetic,cqr,0,0.0,0.085,uncorrected,5000,457,10000142,0.1,4501,2.4425271652917573,9.760938617951819,9.987471040304872,0.8907,-0.2265324223530527,0.2265324223530527,0.2265324223530527,0.0,False
synthetic,cqr,0,0.0,0.085,tighter,5000,457,10000142,0.09150000000000001,4544,2.587019289898156,10.049922867164616,9.987471040304872,0.9006,0.062451826859744486,0.062451826859744486,0.062451826859744486,0.0,False
synthetic,cqr,0,0.0,0.085,naive,5000,457,10000142,0.015,4926,5.012250002364623,14.90038429209755,9.987471040304872,0.9855,4.912913251792679,4.912913251792679,4.912913251792679,0.0,False
synthetic,cqr,0,0.0,0.09,uncorrected,5000,482,10000142,0.1,4501,2.4379105447373464,9.751705376842997,9.987471040304872,0.8905,-0.23576566346187455,0.23576566346187455,0.23576566346187455,0.0,False
synthetic,cqr,0,0.0,0.09,tighter,5000,482,10000142,0.09100000000000001,4546,2.587019289898156,10.049922867164616,9.987471040304872,0.9006,0.062451826859744486,0.062451826859744486,0.062451826859744486,0.0,False
synthetic,cqr,0,0.0,0.09,naive,5000,482,10000142,0.010000000000000009,4951,5.39968485864956,15.675254004667426,9.987471040304872,0.9898,5.687782964362554,5.687782964362554,5.687782964362554,0.0,False
synthetic,cqr,0,0.0,0.095,uncorrected,5000,499,10000142,0.1,4501,2.436827009746297,9.749538306860899,9.987471040304872,0.8904,-0.23793273344397295,0.23793273344397295,0.23793273344397295,0.0,False
synthetic,cqr,0,0.0,0.095,tighter,5000,499,10000142,0.09050000000000001,4549,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.095,naive,5000,499,10000142,0.0050000000000000044,4976,6.043414437281601,16.962713161931507,9.987471040304872,0.9944,6.975242121626635,6.975242121626635,6.975242121626635,0.0,False
synthetic,cqr,0,0.0,0.1,uncorrected,5000,521,10000142,0.1,4501,2.4364156235754875,9.74871553451928,9.987471040304872,0.8904,-0.23875550578559232,0.23875550578559232,0.23875550578559232,0.0,False
synthetic,cqr,0,0.0,0.1,tighter,5000,521,10000142,0.09000000000000001,4551,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.1,naive,5000,521,10000142,0.0,5001,inf,inf,9.987471040304872,1.0,inf,inf,inf,0.0,True
synthetic,cqr,0,0.0,0.105,uncorrected,5000,546,10000142,0.1,4501,2.427266956110153,9.73041819958861,9.987471040304872,0.8895,-0.25705284071626094,0.25705284071626094,0.25705284071626094,0.0,False
synthetic,cqr,0,0.0,0.105,tighter,5000,546,10000142,0.08950000000000001,4554,2.587019289898156,10.049922867164616,9.987471040304872,0.9006,0.062451826859744486,0.062451826859744486,0.062451826859744486,0.0,False
synthetic,cqr,0,0.0,0.11,uncorrected,5000,567,10000142,0.1,4501,2.421041862408873,9.71796801218605,9.987471040304872,0.889,-0.2695030281188213,0.2695030281188213,0.2695030281188213,0.0,False
synthetic,cqr,0,0.0,0.11,tighter,5000,567,10000142,0.08900000000000001,4556,2.58777679550964,10.051437878387585,9.987471040304872,0.9006,0.06396683808271232,0.06396683808271232,0.06396683808271232,0.0,False
synthetic,cqr,0,0.0,0.115,uncorrected,5000,595,10000142,0.1,4501,2.4162206167485545,9.708325520865413,9.987471040304872,0.8889,-0.27914551943945837,0.27914551943945837,0.27914551943945837,0.0,False
synthetic,cqr,0,0.0,0.115,tighter,5000,595,10000142,0.08850000000000001,4559,2.5694223948735027,10.01472907711531,9.987471040304872,0.8993,0.02725803681043803,0.02725803681043803,0.02725803681043803,0.0,False
synthetic,cqr,0,0.0,0.12,uncorrected,5000,609,10000142,0.1,4501,2.413157703474104,9.70219969431651,9.987471040304872,0.8888,-0.28527134598835957,0.28527134598835957,0.28527134598835957,0.0,False
synthetic,cqr,0,0.0,0.12,tighter,5000,609,10000142,0.08800000000000001,4561,2.587019289898156,10.049922867164616,9.987471040304872,0.9006,0.062451826859744486,0.062451826859744486,0.062451826859744486,0.0,False
synthetic,cqr,0,0.0,0.125,uncorrected,5000,635,10000142,0.1,4501,2.4094190276397316,9.694722342647768,9.987471040304872,0.8884,-0.2927486976571041,0.2927486976571041,0.2927486976571041,0.0,False
synthetic,cqr,0,0.0,0.125,tighter,5000,635,10000142,0.08750000000000001,4564,2.58777679550964,10.051437878387585,9.987471040304872,0.9006,0.06396683808271232,0.06396683808271232,0.06396683808271232,0.0,False
synthetic,cqr,0,0.0,0.13,uncorrected,5000,652,10000142,0.1,4501,2.40586920648473,9.687622700337762,9.987471040304872,0.888,-0.2998483399671077,0.2998483399671077,0.2998483399671077,0.0,False
synthetic,cqr,0,0.0,0.13,tighter,5000,652,10000142,0.08700000000000001,4566,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.135,uncorrected,5000,678,10000142,0.1,4501,2.3901096609797747,9.656103609327852,9.987471040304872,0.8869,-0.3313674309770178,0.3313674309770178,0.3313674309770178,0.0,False
synthetic,cqr,0,0.0,0.135,tighter,5000,678,10000142,0.08650000000000001,4569,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.14,uncorrected,5000,699,10000142,0.1,4501,2.3658960327618255,9.607676352891955,9.987471040304872,0.8852,-0.3797946874129163,0.3797946874129163,0.3797946874129163,0.0,False
synthetic,cqr,0,0.0,0.14,tighter,5000,699,10000142,0.08600000000000001,4571,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.145,uncorrected,5000,726,10000142,0.1,4501,2.3658960327618255,9.607676352891955,9.987471040304872,0.8852,-0.3797946874129163,0.3797946874129163,0.3797946874129163,0.0,False
synthetic,cqr,0,0.0,0.145,tighter,5000,726,10000142,0.0855,4574,2.597516535538194,10.070917358444692,9.987471040304872,0.9012,0.08344631813982062,0.08344631813982062,0.08344631813982062,0.0,False
synthetic,cqr,0,0.0,0.15,uncorrected,5000,751,10000142,0.1,4501,2.3475999764768125,9.571084240321929,9.987471040304872,0.884,-0.41638679998294226,0.41638679998294226,0.41638679998294226,0.0,False
synthetic,cqr,0,0.0,0.15,tighter,5000,751,10000142,0.085,4576,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.155,uncorrected,5000,774,10000142,0.1,4501,2.3475999764768125,9.571084240321929,9.987471040304872,0.884,-0.41638679998294226,0.41638679998294226,0.41638679998294226,0.0,False
synthetic,cqr,0,0.0,0.155,tighter,5000,774,10000142,0.0845,4579,2.609383374939337,10.094651037246978,9.987471040304872,0.902,0.10717999694210703,0.10717999694210703,0.10717999694210703,0.0,False
synthetic,cqr,0,0.0,0.16,uncorrected,5000,798,10000142,0.1,4501,2.3475999764768125,9.571084240321929,9.987471040304872,0.884,-0.41638679998294226,0.41638679998294226,0.41638679998294226,0.0,False
synthetic,cqr,0,0.0,0.16,tighter,5000,798,10000142,0.084,4581,2.618486186229771,10.112856659827846,9.987471040304872,0.9024,0.12538561952297478,0.12538561952297478,0.12538561952297478,0.0,False
synthetic,cqr,0,0.0,0.165,uncorrected,5000,817,10000142,0.1,4501,2.342982102337623,9.56184849204355,9.987471040304872,0.8837,-0.4256225482613214,0.4256225482613214,0.4256225482613214,0.0,False
synthetic,cqr,0,0.0,0.165,tighter,5000,817,10000142,0.0835,4584,2.6189181958124923,10.113720678993289,9.987471040304872,0.9024,0.12624963868841732,0.12624963868841732,0.12624963868841732,0.0,False
synthetic,cqr,0,0.0,0.17,uncorrected,5000,838,10000142,0.1,4501,2.3400636756462787,9.556011638660863,9.987471040304872,0.8835,-0.4314594016440098,0.4314594016440098,0.4314594016440098,0.0,False
synthetic,cqr,0,0.0,0.17,tighter,5000,838,10000142,0.083,4586,2.6189181958124923,10.113720678993289,9.987471040304872,0.9024,0.12624963868841732,0.12624963868841732,0.12624963868841732,0.0,False
synthetic,cqr,0,0.0,0.175,uncorrected,5000,857,10000142,0.1,4501,2.3396830881494837,9.555250463667273,9.987471040304872,0.8835,-0.4322205766376,0.4322205766376,0.4322205766376,0.0,False
synthetic,cqr,0,0.0,0.175,tighter,5000,857,10000142,0.0825,4589,2.625808667135707,10.127501621639718,9.987471040304872,0.9031,0.1400305813348464,0.1400305813348464,0.1400305813348464,0.0,False
synthetic,cqr,0,0.0,0.18,uncorrected,5000,882,10000142,0.1,4501,2.323676531144205,9.523237349656712,9.987471040304872,0.8827,-0.46423369064815745,0.46423369064815745,0.46423369064815745,0.0,False
synthetic,cqr,0,0.0,0.18,tighter,5000,882,10000142,0.08200000000000002,4591,2.625001003521418,10.12588629441114,9.987471040304872,0.903,0.13841525410626865,0.13841525410626865,0.13841525410626865,0.0,False
synthetic,cqr,0,0.0,0.185,uncorrected,5000,911,10000142,0.1,4501,2.317408275508265,9.510700838384835,9.987471040304872,0.8824,-0.4767702019200373,0.4767702019200373,0.4767702019200373,0.0,False
synthetic,cqr,0,0.0,0.185,tighter,5000,911,10000142,0.0815,4594,2.625001003521418,10.12588629441114,9.987471040304872,0.903,0.13841525410626865,0.13841525410626865,0.13841525410626865,0.0,False
synthetic,cqr,0,0.0,0.19,uncorrected,5000,941,10000142,0.1,4501,2.3081303020860906,9.492144891540486,9.987471040304872,0.8819,-0.49532614876438613,0.49532614876438613,0.49532614876438613,0.0,False
synthetic,cqr,0,0.0,0.19,tighter,5000,941,10000142,0.08100000000000002,4596,2.6295964051929057,10.135077097754117,9.987471040304872,0.9035,0.14760605744924415,0.14760605744924415,0.14760605744924415,0.0,False
synthetic,cqr,0,0.0,0.195,uncorrected,5000,971,10000142,0.1,4501,2.301328625470142,9.47854153830859,9.987471040304872,0.8814,-0.5089295019962828,0.5089295019962828,0.5089295019962828,0.0,False
synthetic,cqr,0,0.0,0.195,tighter,5000,971,10000142,0.0805,4599,2.639872898723115,10.155630084814536,9.987471040304872,0.9039,0.16815904450966276,0.16815904450966276,0.16815904450966276,0.0,False
synthetic,cqr,0,0.0,0.2,uncorrected,5000,1001,10000142,0.1,4501,2.295262798489244,9.466409884346795,9.987471040304872,0.8808,-0.5210611559580789,0.5210611559580789,0.5210611559580789,0.0,False
synthetic,cqr,0,0.0,0.2,tighter,5000,1001,10000142,0.08000000000000002,4601,2.639872898723115,10.155630084814536,9.987471040304872,0.9039,0.16815904450966276,0.16815904450966276,0.16815904450966276,0.0,False
synthetic,cqr,0,0.0,0.205,uncorrected,5000,1017,10000142,0.1,4501,2.282018489252711,9.439921265873727,9.987471040304872,0.8796,-0.547549774431145,0.547549774431145,0.547549774431145,0.0,False
synthetic,cqr,0,0.0,0.205,tighter,5000,1017,10000142,0.07950000000000002,4604,2.6429336344774708,10.161751556323246,9.987471040304872,0.9042,0.17428051601837424,0.17428051601837424,0.17428051601837424,0.0,False
synthetic,cqr,0,0.0,0.21,uncorrected,5000,1042,10000142,0.1,4501,2.2777449678112425,9.431374222990788,9.987471040304872,0.8792,-0.5560968173140823,0.5560968173140823,0.5560968173140823,0.0,False
synthetic,cqr,0,0.0,0.21,tighter,5000,1042,10000142,0.07900000000000001,4606,2.639872898723115,10.155630084814536,9.987471040304872,0.9039,0.16815904450966276,0.16815904450966276,0.16815904450966276,0.0,False
synthetic,cqr,0,0.0,0.215,uncorrected,5000,1069,10000142,0.1,4501,2.266016595318377,9.407917478005059,9.987471040304872,0.8779,-0.5795535622998136,0.5795535622998136,0.5795535622998136,0.0,False
synthetic,cqr,0,0.0,0.215,tighter,5000,1069,10000142,0.07850000000000001,4609,2.639872898723115,10.155630084814536,9.987471040304872,0.9039,0.16815904450966276,0.16815904450966276,0.16815904450966276,0.0,False
synthetic,cqr,0,0.0,0.22,uncorrected,5000,1091,10000142,0.1,4501,2.2468304953394043,9.369545278047113,9.987471040304872,0.8771,-0.6179257622577589,0.6179257622577589,0.6179257622577589,0.0,False
synthetic,cqr,0,0.0,0.22,tighter,5000,1091,10000142,0.07800000000000001,4611,2.629773904760719,10.135432096889744,9.987471040304872,0.9035,0.14796105658487058,0.14796105658487058,0.14796105658487058,0.0,False
synthetic,cqr,0,0.0,0.225,uncorrected,5000,1111,10000142,0.1,4501,2.2437958481400115,9.363475983648328,9.987471040304872,0.8771,-0.6239950566565442,0.6239950566565442,0.6239950566565442,0.0,False
synthetic,cqr,0,0.0,0.225,tighter,5000,1111,10000142,0.07750000000000001,4614,2.639872898723115,10.155630084814536,9.987471040304872,0.9039,0.16815904450966276,0.16815904450966276,0.16815904450966276,0.0,False
synthetic,cqr,0,0.0,0.23,uncorrected,5000,1129,10000142,0.1,4501,2.2420420366403713,9.359968360649047,9.987471040304872,0.877,-0.6275026796558247,0.6275026796558247,0.6275026796558247,0.0,False
synthetic,cqr,0,0.0,0.23,tighter,5000,1129,10000142,0.07700000000000001,4616,2.639872898723115,10.155630084814536,9.987471040304872,0.9039,0.16815904450966276,0.16815904450966276,0.16815904450966276,0.0,False
synthetic,cqr,0,0.0,0.235,uncorrected,5000,1159,10000142,0.1,4501,2.236068417220391,9.348021121809087,9.987471040304872,0.8764,-0.6394499184957851,0.6394499184957851,0.6394499184957851,0.0,False
synthetic,cqr,0,0.0,0.235,tighter,5000,1159,10000142,0.07650000000000001,4619,2.6429336344774708,10.161751556323246,9.987471040304872,0.9042,0.17428051601837424,0.17428051601837424,0.17428051601837424,0.0,False
synthetic,cqr,0,0.0,0.24,uncorrected,5000,1189,10000142,0.1,4501,2.2069642571357684,9.28981280163984,9.987471040304872,0.8745,-0.6976582386650305,0.6976582386650305,0.6976582386650305,0.0,False
synthetic,cqr,0,0.0,0.24,tighter,5000,1189,10000142,0.07600000000000001,4621,2.629773904760719,10.135432096889744,9.987471040304872,0.9035,0.14796105658487058,0.14796105658487058,0.14796105658487058,0.0,False
synthetic,cqr,0,0.0,0.245,uncorrected,5000,1215,10000142,0.1,4501,2.2001631562485904,9.276210599865484,9.987471040304872,0.874,-0.7112604404393865,0.7112604404393865,0.7112604404393865,0.0,False
synthetic,cqr,0,0.0,0.245,tighter,5000,1215,10000142,0.07550000000000001,4624,2.629773904760719,10.135432096889744,9.987471040304872,0.9035,0.14796105658487058,0.14796105658487058,0.14796105658487058,0.0,False
synthetic,cqr,0,0.0,0.25,uncorrected,5000,1241,10000142,0.1,4501,2.189829715986967,9.255543719342239,9.987471040304872,0.8732,-0.7319273209626331,0.7319273209626331,0.7319273209626331,0.0,False
synthetic,cqr,0,0.0,0.25,tighter,5000,1241,10000142,0.07500000000000001,4626,2.625808667135707,10.127501621639718,9.987471040304872,0.9031,0.1400305813348464,0.1400305813348464,0.1400305813348464,0.0,False
synthetic,cqr,0,0.0,0.255,uncorrected,5000,1273,10000142,0.1,4501,2.1589148124946678,9.19371391235764,9.987471040304872,0.871,-0.7937571279472317,0.7937571279472317,0.7937571279472317,0.0,False
synthetic,cqr,0,0.0,0.255,tighter,5000,1273,10000142,0.0745,4629,2.6189181958124923,10.113720678993289,9.987471040304872,0.9024,0.12624963868841732,0.12624963868841732,0.12624963868841732,0.0,False
synthetic,cqr,0,0.0,0.26,uncorrected,5000,1298,10000142,0.1,4501,2.1562676193417367,9.188419526051778,9.987471040304872,0.8708,-0.7990515142530938,0.7990515142530938,0.7990515142530938,0.0,False
synthetic,cqr,0,0.0,0.26,tighter,5000,1298,10000142,0.074,4631,2.6189181958124923,10.113720678993289,9.987471040304872,0.9024,0.12624963868841732,0.12624963868841732,0.12624963868841732,0.0,False
synthetic,cqr,0,0.0,0.265,uncorrected,5000,1316,10000142,0.1,4501,2.148584515085611,9.173053317539528,9.987471040304872,0.8701,-0.8144177227653451,0.8144177227653451,0.8144177227653451,0.0,False
synthetic,cqr,0,0.0,0.265,tighter,5000,1316,10000142,0.0735,4634,2.609383374939337,10.094651037246978,9.987471040304872,0.902,0.10717999694210703,0.10717999694210703,0.10717999694210703,0.0,False
synthetic,cqr,0,0.0,0.27,uncorrected,5000,1334,10000142,0.1,4501,2.136114841629384,9.148113970627072,9.987471040304872,0.8687,-0.8393570696777991,0.8393570696777991,0.8393570696777991,0.0,False
synthetic,cqr,0,0.0,0.27,tighter,5000,1334,10000142,0.073,4636,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.275,uncorrected,5000,1357,10000142,0.1,4501,2.1290143750135906,9.133913037395486,9.987471040304872,0.8681,-0.8535580029093861,0.8535580029093861,0.8535580029093861,0.0,False
synthetic,cqr,0,0.0,0.275,tighter,5000,1357,10000142,0.0725,4639,2.609383374939337,10.094651037246978,9.987471040304872,0.902,0.10717999694210703,0.10717999694210703,0.10717999694210703,0.0,False
synthetic,cqr,0,0.0,0.28,uncorrected,5000,1383,10000142,0.1,4501,2.122577751847128,9.121039791062561,9.987471040304872,0.8677,-0.8664312492423116,0.8664312492423116,0.8664312492423116,0.0,False
synthetic,cqr,0,0.0,0.28,tighter,5000,1383,10000142,0.072,4641,2.609383374939337,10.094651037246978,9.987471040304872,0.902,0.10717999694210703,0.10717999694210703,0.10717999694210703,0.0,False
synthetic,cqr,0,0.0,0.285,uncorrected,5000,1407,10000142,0.1,4501,2.1117307759846398,9.099345839337586,9.987471040304872,0.8673,-0.8881252009672876,0.8881252009672876,0.8881252009672876,0.0,False
synthetic,cqr,0,0.0,0.285,tighter,5000,1407,10000142,0.07150000000000001,4644,2.597516535538194,10.070917358444692,9.987471040304872,0.9012,0.08344631813982062,0.08344631813982062,0.08344631813982062,0.0,False
synthetic,cqr,0,0.0,0.29,uncorrected,5000,1429,10000142,0.1,4501,2.0898678078622965,9.055619903092898,9.987471040304872,0.8661,-0.9318511372119743,0.9318511372119743,0.9318511372119743,0.0,False
synthetic,cqr,0,0.0,0.29,tighter,5000,1429,10000142,0.071,4646,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.295,uncorrected,5000,1447,10000142,0.1,4501,2.0889269674376707,9.053738222243645,9.987471040304872,0.8658,-0.933732818061226,0.933732818061226,0.933732818061226,0.0,False
synthetic,cqr,0,0.0,0.295,tighter,5000,1447,10000142,0.07050000000000001,4649,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.3,uncorrected,5000,1470,10000142,0.1,4501,2.0846077531256038,9.045099793619512,9.987471040304872,0.8657,-0.9423712466853598,0.9423712466853598,0.9423712466853598,0.0,False
synthetic,cqr,0,0.0,0.3,tighter,5000,1470,10000142,0.06999999999999999,4651,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.305,uncorrected,5000,1497,10000142,0.1,4501,2.076401601891206,9.028687491150716,9.987471040304872,0.8651,-0.9587835491541555,0.9587835491541555,0.9587835491541555,0.0,False
synthetic,cqr,0,0.0,0.305,tighter,5000,1497,10000142,0.0695,4654,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.31,uncorrected,5000,1518,10000142,0.1,4501,2.067811318477425,9.011506924323156,9.987471040304872,0.8648,-0.975964115981717,0.975964115981717,0.975964115981717,0.0,False
synthetic,cqr,0,0.0,0.31,tighter,5000,1518,10000142,0.06899999999999999,4656,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.315,uncorrected,5000,1550,10000142,0.1,4501,2.0565948736571085,8.989074034682522,9.987471040304872,0.8637,-0.9983970056223505,0.9983970056223505,0.9983970056223505,0.0,False
synthetic,cqr,0,0.0,0.315,tighter,5000,1550,10000142,0.0685,4659,2.5694223948735027,10.01472907711531,9.987471040304872,0.8993,0.02725803681043803,0.02725803681043803,0.02725803681043803,0.0,False
synthetic,cqr,0,0.0,0.32,uncorrected,5000,1567,10000142,0.1,4501,2.048972308529356,8.973828904427016,9.987471040304872,0.8632,-1.0136421358778553,1.0136421358778553,1.0136421358778553,0.0,False
synthetic,cqr,0,0.0,0.32,tighter,5000,1567,10000142,0.06799999999999999,4661,2.587019289898156,10.049922867164616,9.987471040304872,0.9006,0.062451826859744486,0.062451826859744486,0.062451826859744486,0.0,False
synthetic,cqr,0,0.0,0.325,uncorrected,5000,1592,10000142,0.1,4501,2.0252058964494366,8.926296080267178,9.987471040304872,0.8605,-1.061174960037694,1.061174960037694,1.061174960037694,0.0,False
synthetic,cqr,0,0.0,0.325,tighter,5000,1592,10000142,0.0675,4664,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.33,uncorrected,5000,1617,10000142,0.1,4501,2.014899225443336,8.905682738254976,9.987471040304872,0.8591,-1.0817883020498948,1.0817883020498948,1.0817883020498948,0.0,False
synthetic,cqr,0,0.0,0.33,tighter,5000,1617,10000142,0.06699999999999999,4666,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.335,uncorrected,5000,1639,10000142,0.1,4501,2.006454752698234,8.888793792764773,9.987471040304872,0.8585,-1.098677247540099,1.098677247540099,1.098677247540099,0.0,False
synthetic,cqr,0,0.0,0.335,tighter,5000,1639,10000142,0.0665,4669,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.34,uncorrected,5000,1676,10000142,0.1,4501,2.0001925733723693,8.876269434113043,9.987471040304872,0.8578,-1.1112016061918286,1.1112016061918286,1.1112016061918286,0.0,False
synthetic,cqr,0,0.0,0.34,tighter,5000,1676,10000142,0.06599999999999999,4671,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.345,uncorrected,5000,1713,10000142,0.1,4501,1.9967582290647075,8.86940074549772,9.987471040304872,0.8572,-1.1180702948071524,1.1180702948071524,1.1180702948071524,0.0,False
synthetic,cqr,0,0.0,0.345,tighter,5000,1713,10000142,0.0655,4674,2.597516535538194,10.070917358444692,9.987471040304872,0.9012,0.08344631813982062,0.08344631813982062,0.08344631813982062,0.0,False
synthetic,cqr,0,0.0,0.35,uncorrected,5000,1740,10000142,0.1,4501,1.9819801666516432,8.839844620671592,9.987471040304872,0.8548,-1.147626419633281,1.147626419633281,1.147626419633281,0.0,False
synthetic,cqr,0,0.0,0.35,tighter,5000,1740,10000142,0.065,4676,2.597516535538194,10.070917358444692,9.987471040304872,0.9012,0.08344631813982062,0.08344631813982062,0.08344631813982062,0.0,False
synthetic,cqr,0,0.0,0.355,uncorrected,5000,1769,10000142,0.1,4501,1.969708277380842,8.81530084212999,9.987471040304872,0.8538,-1.1721701981748829,1.1721701981748829,1.1721701981748829,0.0,False
synthetic,cqr,0,0.0,0.355,tighter,5000,1769,10000142,0.0645,4679,2.606292317023701,10.088468921415705,9.987471040304872,0.9019,0.10099788111083453,0.10099788111083453,0.10099788111083453,0.0,False
synthetic,cqr,0,0.0,0.36,uncorrected,5000,1797,10000142,0.1,4501,1.9579660908976972,8.791816469163697,9.987471040304872,0.8525,-1.1956545711411728,1.1956545711411728,1.1956545711411728,0.0,False
synthetic,cqr,0,0.0,0.36,tighter,5000,1797,10000142,0.064,4681,2.609383374939337,10.094651037246978,9.987471040304872,0.902,0.10717999694210703,0.10717999694210703,0.10717999694210703,0.0,False
synthetic,cqr,0,0.0,0.365,uncorrected,5000,1817,10000142,0.1,4501,1.9576696443561197,8.791223576080544,9.987471040304872,0.8525,-1.196247464224328,1.196247464224328,1.196247464224328,0.0,False
synthetic,cqr,0,0.0,0.365,tighter,5000,1817,10000142,0.0635,4684,2.625808667135707,10.127501621639718,9.987471040304872,0.9031,0.1400305813348464,0.1400305813348464,0.1400305813348464,0.0,False
synthetic,cqr,0,0.0,0.37,uncorrected,5000,1842,10000142,0.1,4501,1.9523368141900228,8.78055791574835,9.987471040304872,0.8518,-1.2069131245565217,1.2069131245565217,1.2069131245565217,0.0,False
synthetic,cqr,0,0.0,0.37,tighter,5000,1842,10000142,0.063,4686,2.6295964051929057,10.135077097754117,9.987471040304872,0.9035,0.14760605744924415,0.14760605744924415,0.14760605744924415,0.0,False
synthetic,cqr,0,0.0,0.375,uncorrected,5000,1867,10000142,0.1,4501,1.9483874224150193,8.772659132198344,9.987471040304872,0.8515,-1.2148119081065287,1.2148119081065287,1.2148119081065287,0.0,False
synthetic,cqr,0,0.0,0.375,tighter,5000,1867,10000142,0.0625,4689,2.625808667135707,10.127501621639718,9.987471040304872,0.9031,0.1400305813348464,0.1400305813348464,0.1400305813348464,0.0,False
synthetic,cqr,0,0.0,0.38,uncorrected,5000,1893,10000142,0.1,4501,1.9464726390011116,8.768829565370527,9.987471040304872,0.8512,-1.2186414749343442,1.2186414749343442,1.2186414749343442,0.0,False
synthetic,cqr,0,0.0,0.38,tighter,5000,1893,10000142,0.062,4691,2.6295964051929057,10.135077097754117,9.987471040304872,0.9035,0.14760605744924415,0.14760605744924415,0.14760605744924415,0.0,False
synthetic,cqr,0,0.0,0.385,uncorrected,5000,1912,10000142,0.1,4501,1.9371175042745907,8.750119295917486,9.987471040304872,0.8503,-1.237351744387386,1.237351744387386,1.237351744387386,0.0,False
synthetic,cqr,0,0.0,0.385,tighter,5000,1912,10000142,0.0615,4694,2.629773904760719,10.135432096889744,9.987471040304872,0.9035,0.14796105658487058,0.14796105658487058,0.14796105658487058,0.0,False
synthetic,cqr,0,0.0,0.39,uncorrected,5000,1943,10000142,0.1,4501,1.9118693613756017,8.699623010119508,9.987471040304872,0.8478,-1.287848030185364,1.287848030185364,1.287848030185364,0.0,False
synthetic,cqr,0,0.0,0.39,tighter,5000,1943,10000142,0.061,4696,2.625808667135707,10.127501621639718,9.987471040304872,0.9031,0.1400305813348464,0.1400305813348464,0.1400305813348464,0.0,False
synthetic,cqr,0,0.0,0.395,uncorrected,5000,1962,10000142,0.1,4501,1.9032738342542794,8.682431955876863,9.987471040304872,0.8466,-1.3050390844280086,1.3050390844280086,1.3050390844280086,0.0,False
synthetic,cqr,0,0.0,0.395,tighter,5000,1962,10000142,0.0605,4699,2.629773904760719,10.135432096889744,9.987471040304872,0.9035,0.14796105658487058,0.14796105658487058,0.14796105658487058,0.0,False
synthetic,cqr,0,0.0,0.4,uncorrected,5000,1985,10000142,0.1,4501,1.877584338143688,8.63105296365568,9.987471040304872,0.8442,-1.3564180766491913,1.3564180766491913,1.3564180766491913,0.0,False
synthetic,cqr,0,0.0,0.4,tighter,5000,1985,10000142,0.06,4701,2.625808667135707,10.127501621639718,9.987471040304872,0.9031,0.1400305813348464,0.1400305813348464,0.1400305813348464,0.0,False
synthetic,cqr,0,0.0,0.405,uncorrected,5000,2004,10000142,0.1,4501,1.8742868479642611,8.624457983296827,9.987471040304872,0.8439,-1.363013057008045,1.363013057008045,1.363013057008045,0.0,False
synthetic,cqr,0,0.0,0.405,tighter,5000,2004,10000142,0.0595,4704,2.629773904760719,10.135432096889744,9.987471040304872,0.9035,0.14796105658487058,0.14796105658487058,0.14796105658487058,0.0,False
synthetic,cqr,0,0.0,0.41,uncorrected,5000,2029,10000142,0.1,4501,1.8513706277454824,8.57862554285927,9.987471040304872,0.8407,-1.4088454974456024,1.4088454974456024,1.4088454974456024,0.0,False
synthetic,cqr,0,0.0,0.41,tighter,5000,2029,10000142,0.05900000000000001,4706,2.629773904760719,10.135432096889744,9.987471040304872,0.9035,0.14796105658487058,0.14796105658487058,0.14796105658487058,0.0,False
synthetic,cqr,0,0.0,0.415,uncorrected,5000,2060,10000142,0.1,4501,1.8456059246524243,8.567096136673152,9.987471040304872,0.8403,-1.4203749036317186,1.4203749036317186,1.4203749036317186,0.0,False
synthetic,cqr,0,0.0,0.415,tighter,5000,2060,10000142,0.058499999999999996,4709,2.639872898723115,10.155630084814536,9.987471040304872,0.9039,0.16815904450966276,0.16815904450966276,0.16815904450966276,0.0,False
synthetic,cqr,0,0.0,0.42,uncorrected,5000,2085,10000142,0.1,4501,1.8396660171686103,8.555216321705526,9.987471040304872,0.8396,-1.4322547185993466,1.4322547185993466,1.4322547185993466,0.0,False
synthetic,cqr,0,0.0,0.42,tighter,5000,2085,10000142,0.05800000000000001,4711,2.65272863818785,10.181341563744004,9.987471040304872,0.9048,0.19387052343913247,0.19387052343913247,0.19387052343913247,0.0,False
synthetic,cqr,0,0.0,0.425,uncorrected,5000,2105,10000142,0.1,4501,1.837973022952537,8.551830333273378,9.987471040304872,0.8395,-1.4356407070314932,1.4356407070314932,1.4356407070314932,0.0,False
synthetic,cqr,0,0.0,0.425,tighter,5000,2105,10000142,0.057499999999999996,4714,2.6537529205366255,10.183390128441557,9.987471040304872,0.9048,0.19591908813668368,0.19591908813668368,0.19591908813668368,0.0,False
synthetic,cqr,0,0.0,0.43,uncorrected,5000,2131,10000142,0.1,4501,1.7918771805373035,8.459638648442912,9.987471040304872,0.8346,-1.52783239186196,1.52783239186196,1.52783239186196,0.0,False
synthetic,cqr,0,0.0,0.43,tighter,5000,2131,10000142,0.05700000000000001,4716,2.6524183854321333,10.180721058232571,9.987471040304872,0.9048,0.19325001792769925,0.19325001792769925,0.19325001792769925,0.0,False
synthetic,cqr,0,0.0,0.435,uncorrected,5000,2150,10000142,0.1,4501,1.7748503898679617,8.425585067104228,9.987471040304872,0.8329,-1.5618859732006438,1.5618859732006438,1.5618859732006438,0.0,False
synthetic,cqr,0,0.0,0.435,tighter,5000,2150,10000142,0.056499999999999995,4719,2.6537529205366255,10.183390128441557,9.987471040304872,0.9048,0.19591908813668368,0.19591908813668368,0.19591908813668368,0.0,False
synthetic,cqr,0,0.0,0.44,uncorrected,5000,2176,10000142,0.1,4501,1.765162845704296,8.406209978776896,9.987471040304872,0.8319,-1.5812610615279752,1.5812610615279752,1.5812610615279752,0.0,False
synthetic,cqr,0,0.0,0.44,tighter,5000,2176,10000142,0.05600000000000001,4721,2.65272863818785,10.181341563744004,9.987471040304872,0.9048,0.19387052343913247,0.19387052343913247,0.19387052343913247,0.0,False
synthetic,cqr,0,0.0,0.445,uncorrected,5000,2201,10000142,0.1,4501,1.7492711867822184,8.374426660932741,9.987471040304872,0.8297,-1.6130443793721305,1.6130443793721305,1.6130443793721305,0.0,False
synthetic,cqr,0,0.0,0.445,tighter,5000,2201,10000142,0.055499999999999994,4724,2.6537529205366255,10.183390128441557,9.987471040304872,0.9048,0.19591908813668368,0.19591908813668368,0.19591908813668368,0.0,False
synthetic,cqr,0,0.0,0.45,uncorrected,5000,2221,10000142,0.1,4501,1.737612786663603,8.351109860695512,9.987471040304872,0.8284,-1.6363611796093611,1.6363611796093611,1.6363611796093611,0.0,False
synthetic,cqr,0,0.0,0.45,tighter,5000,2221,10000142,0.05500000000000001,4726,2.65272863818785,10.181341563744004,9.987471040304872,0.9048,0.19387052343913247,0.19387052343913247,0.19387052343913247,0.0,False
synthetic,cqr,0,0.0,0.455,uncorrected,5000,2243,10000142,0.1,4501,1.7151551381419856,8.306194563652275,9.987471040304872,0.826,-1.681276476652596,1.681276476652596,1.681276476652596,0.0,False
synthetic,cqr,0,0.0,0.455,tighter,5000,2243,10000142,0.05449999999999999,4729,2.6537529205366255,10.183390128441557,9.987471040304872,0.9048,0.19591908813668368,0.19591908813668368,0.19591908813668368,0.0,False
synthetic,cqr,0,0.0,0.46,uncorrected,5000,2271,10000142,0.1,4501,1.7047627497947277,8.28540978695776,9.987471040304872,0.8249,-1.7020612533471118,1.7020612533471118,1.7020612533471118,0.0,False
synthetic,cqr,0,0.0,0.46,tighter,5000,2271,10000142,0.054000000000000006,4731,2.6537529205366255,10.183390128441557,9.987471040304872,0.9048,0.19591908813668368,0.19591908813668368,0.19591908813668368,0.0,False
synthetic,cqr,0,0.0,0.465,uncorrected,5000,2296,10000142,0.1,4501,1.68678663282369,8.249457553015684,9.987471040304872,0.8226,-1.7380134872891875,1.7380134872891875,1.7380134872891875,0.0,False
synthetic,cqr,0,0.0,0.465,tighter,5000,2296,10000142,0.05349999999999999,4734,2.6537529205366255,10.183390128441557,9.987471040304872,0.9048,0.19591908813668368,0.19591908813668368,0.19591908813668368,0.0,False
synthetic,cqr,0,0.0,0.47,uncorrected,5000,2315,10000142,0.1,4501,1.6854144004484453,8.246713088265196,9.987471040304872,0.8225,-1.7407579520396765,1.7407579520396765,1.7407579520396765,0.0,False
synthetic,cqr,0,0.0,0.47,tighter,5000,2315,10000142,0.053000000000000005,4736,2.6632576591280945,10.202399605624494,9.987471040304872,0.9055,0.2149285653196218,0.2149285653196218,0.2149285653196218,0.0,False
synthetic,cqr,0,0.0,0.475,uncorrected,5000,2339,10000142,0.1,4501,1.675890760814875,8.227665808998054,9.987471040304872,0.8214,-1.7598052313068175,1.7598052313068175,1.7598052313068175,0.0,False
synthetic,cqr,0,0.0,0.475,tighter,5000,2339,10000142,0.052500000000000005,4739,2.6637053590474298,10.203295005463163,9.987471040304872,0.9055,0.21582396515829227,0.21582396515829227,0.21582396515829227,0.0,False
synthetic,cqr,0,0.0,0.48,uncorrected,5000,2364,10000142,0.1,4501,1.6584652929602077,8.19281487328872,9.987471040304872,0.8195,-1.7946561670161514,1.7946561670161514,1.7946561670161514,0.0,False
synthetic,cqr,0,0.0,0.48,tighter,5000,2364,10000142,0.052000000000000005,4741,2.6632576591280945,10.202399605624494,9.987471040304872,0.9055,0.2149285653196218,0.2149285653196218,0.2149285653196218,0.0,False
synthetic,cqr,0,0.0,0.485,uncorrected,5000,2391,10000142,0.1,4501,1.6243455921956316,8.124575471759567,9.987471040304872,0.8157,-1.8628955685453046,1.8628955685453046,1.8628955685453046,0.0,False
synthetic,cqr,0,0.0,0.485,tighter,5000,2391,10000142,0.051500000000000004,4744,2.6632576591280945,10.202399605624494,9.987471040304872,0.9055,0.2149285653196218,0.2149285653196218,0.2149285653196218,0.0,False
synthetic,cqr,0,0.0,0.49,uncorrected,5000,2417,10000142,0.1,4501,1.6211181631767486,8.118120613721802,9.987471040304872,0.8153,-1.8693504265830698,1.8693504265830698,1.8693504265830698,0.0,False
synthetic,cqr,0,0.0,0.49,tighter,5000,2417,10000142,0.051000000000000004,4746,2.6767872985649235,10.22945888449815,9.987471040304872,0.9059,0.24198784419327968,0.24198784419327968,0.24198784419327968,0.0,False
synthetic,cqr,0,0.0,0.495,uncorrected,5000,2445,10000142,0.1,4501,1.6125861220034539,8.101056531375212,9.987471040304872,0.8142,-1.8864145089296596,1.8864145089296596,1.8864145089296596,0.0,False
synthetic,cqr,0,0.0,0.495,tighter,5000,2445,10000142,0.0505,4749,2.6767872985649235,10.22945888449815,9.987471040304872,0.9059,0.24198784419327968,0.24198784419327968,0.24198784419327968,0.0,False
synthetic,cqr,0,0.0,0.5,uncorrected,5000,2472,10000142,0.1,4501,1.5755275077631206,8.026939302894545,9.987471040304872,0.8108,-1.960531737410326,1.960531737410326,1.960531737410326,0.0,False
synthetic,cqr,0,0.0,0.5,tighter,5000,2472,10000142,0.05,4751,2.6537529205366255,10.183390128441557,9.987471040304872,0.9048,0.19591908813668368,0.19591908813668368,0.19591908813668368,0.0,False
synthetic,cqr,0,0.0,0.505,uncorrected,5000,2498,10000142,0.1,4501,1.5474958705944695,7.970876028557244,9.987471040304872,0.8067,-2.0165950117476283,2.0165950117476283,2.0165950117476283,0.0,False
synthetic,cqr,0,0.0,0.505,tighter,5000,2498,10000142,0.0495,4754,2.6524183854321333,10.180721058232571,9.987471040304872,0.9048,0.19325001792769925,0.19325001792769925,0.19325001792769925,0.0,False
synthetic,cqr,0,0.0,0.51,uncorrected,5000,2525,10000142,0.1,4501,1.5364962404114846,7.948876768191275,9.987471040304872,0.8051,-2.038594272113598,2.038594272113598,2.038594272113598,0.0,False
synthetic,cqr,0,0.0,0.51,tighter,5000,2525,10000142,0.049,4756,2.6524183854321333,10.180721058232571,9.987471040304872,0.9048,0.19325001792769925,0.19325001792769925,0.19325001792769925,0.0,False
synthetic,cqr,0,0.0,0.515,uncorrected,5000,2550,10000142,0.1,4501,1.5205744463114197,7.9170331799911455,9.987471040304872,0.8025,-2.070437860313728,2.070437860313728,2.070437860313728,0.0,False
synthetic,cqr,0,0.0,0.515,tighter,5000,2550,10000142,0.0485,4759,2.65272863818785,10.181341563744004,9.987471040304872,0.9048,0.19387052343913247,0.19387052343913247,0.19387052343913247,0.0,False
synthetic,cqr,0,0.0,0.52,uncorrected,5000,2581,10000142,0.1,4501,1.4935762642342723,7.863036815836848,9.987471040304872,0.7998,-2.1244342244680228,2.1244342244680228,2.1244342244680228,0.0,False
synthetic,cqr,0,0.0,0.52,tighter,5000,2581,10000142,0.048,4761,2.65272863818785,10.181341563744004,9.987471040304872,0.9048,0.19387052343913247,0.19387052343913247,0.19387052343913247,0.0,False
synthetic,cqr,0,0.0,0.525,uncorrected,5000,2603,10000142,0.1,4501,1.4592235063097303,7.794331299987764,9.987471040304872,0.796,-2.1931397403171067,2.1931397403171067,2.1931397403171067,0.0,False
synthetic,cqr,0,0.0,0.525,tighter,5000,2603,10000142,0.0475,4764,2.65272863818785,10.181341563744004,9.987471040304872,0.9048,0.19387052343913247,0.19387052343913247,0.19387052343913247,0.0,False
synthetic,cqr,0,0.0,0.53,uncorrected,5000,2645,10000142,0.1,4501,1.423731784538186,7.7233478564446765,9.987471040304872,0.7919,-2.2641231838601956,2.2641231838601956,2.2641231838601956,0.0,False
synthetic,cqr,0,0.0,0.53,tighter,5000,2645,10000142,0.047,4766,2.6295964051929057,10.135077097754117,9.987471040304872,0.9035,0.14760605744924415,0.14760605744924415,0.14760605744924415,0.0,False
synthetic,cqr,0,0.0,0.535,uncorrected,5000,2668,10000142,0.1,4501,1.3842549474530976,7.6443941822745,9.987471040304872,0.7871,-2.343076858030372,2.343076858030372,2.343076858030372,0.0,False
synthetic,cqr,0,0.0,0.535,tighter,5000,2668,10000142,0.0465,4769,2.6295964051929057,10.135077097754117,9.987471040304872,0.9035,0.14760605744924415,0.14760605744924415,0.14760605744924415,0.0,False
synthetic,cqr,0,0.0,0.54,uncorrected,5000,2700,10000142,0.1,4501,1.3643212795255812,7.604526846419467,9.987471040304872,0.7838,-2.3829441938854043,2.3829441938854043,2.3829441938854043,0.0,False
synthetic,cqr,0,0.0,0.54,tighter,5000,2700,10000142,0.046,4771,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.545,uncorrected,5000,2733,10000142,0.1,4501,1.3168926611171048,7.509669609602515,9.987471040304872,0.7788,-2.4778014307023577,2.4778014307023577,2.4778014307023577,0.0,False
synthetic,cqr,0,0.0,0.545,tighter,5000,2733,10000142,0.0455,4774,2.587019289898156,10.049922867164616,9.987471040304872,0.9006,0.062451826859744486,0.062451826859744486,0.062451826859744486,0.0,False
synthetic,cqr,0,0.0,0.55,uncorrected,5000,2756,10000142,0.1,4501,1.3053883419246017,7.486660971217508,9.987471040304872,0.7772,-2.500810069087364,2.500810069087364,2.500810069087364,0.0,False
synthetic,cqr,0,0.0,0.55,tighter,5000,2756,10000142,0.045,4776,2.5694223948735027,10.01472907711531,9.987471040304872,0.8993,0.02725803681043803,0.02725803681043803,0.02725803681043803,0.0,False
synthetic,cqr,0,0.0,0.555,uncorrected,5000,2781,10000142,0.1,4501,1.284097704567519,7.4440796965033424,9.987471040304872,0.7741,-2.543391343801529,2.543391343801529,2.543391343801529,0.0,False
synthetic,cqr,0,0.0,0.555,tighter,5000,2781,10000142,0.0445,4779,2.5557933764682836,9.987471040304872,9.987471040304872,0.8983,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,0.0,0.56,uncorrected,5000,2801,10000142,0.1,4501,1.261607722635755,7.399099732639815,9.987471040304872,0.772,-2.5883713076650574,2.5883713076650574,2.5883713076650574,0.0,False
synthetic,cqr,0,0.0,0.56,tighter,5000,2801,10000142,0.044,4781,2.5557933764682836,9.987471040304872,9.987471040304872,0.8983,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,0.0,0.565,uncorrected,5000,2823,10000142,0.1,4501,1.2310368396311926,7.33795796663069,9.987471040304872,0.7682,-2.649513073674182,2.649513073674182,2.649513073674182,0.0,False
synthetic,cqr,0,0.0,0.565,tighter,5000,2823,10000142,0.04350000000000001,4784,2.5694223948735027,10.01472907711531,9.987471040304872,0.8993,0.02725803681043803,0.02725803681043803,0.02725803681043803,0.0,False
synthetic,cqr,0,0.0,0.57,uncorrected,5000,2847,10000142,0.1,4501,1.2188867605956006,7.313657808559506,9.987471040304872,0.7668,-2.673813231745366,2.673813231745366,2.673813231745366,0.0,False
synthetic,cqr,0,0.0,0.57,tighter,5000,2847,10000142,0.04300000000000001,4786,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.575,uncorrected,5000,2873,10000142,0.1,4501,1.1922601248016154,7.260404536971534,9.987471040304872,0.7627,-2.7270665033333366,2.7270665033333366,2.7270665033333366,0.0,False
synthetic,cqr,0,0.0,0.575,tighter,5000,2873,10000142,0.04250000000000001,4789,2.5694223948735027,10.01472907711531,9.987471040304872,0.8993,0.02725803681043803,0.02725803681043803,0.02725803681043803,0.0,False
synthetic,cqr,0,0.0,0.58,uncorrected,5000,2897,10000142,0.1,4501,1.1522122031115987,7.180308693591503,9.987471040304872,0.7578,-2.8071623467133695,2.8071623467133695,2.8071623467133695,0.0,False
synthetic,cqr,0,0.0,0.58,tighter,5000,2897,10000142,0.04200000000000001,4791,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.585,uncorrected,5000,2928,10000142,0.1,4501,1.1356794501453993,7.147243187659103,9.987471040304872,0.755,-2.8402278526457687,2.8402278526457687,2.8402278526457687,0.0,False
synthetic,cqr,0,0.0,0.585,tighter,5000,2928,10000142,0.04150000000000001,4794,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.59,uncorrected,5000,2951,10000142,0.1,4501,1.113915482146104,7.103715251660513,9.987471040304872,0.7524,-2.883755788644359,2.883755788644359,2.883755788644359,0.0,False
synthetic,cqr,0,0.0,0.59,tighter,5000,2951,10000142,0.04100000000000001,4796,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.595,uncorrected,5000,2967,10000142,0.1,4501,1.0886500708549742,7.053184429078252,9.987471040304872,0.7483,-2.934286611226619,2.934286611226619,2.934286611226619,0.0,False
synthetic,cqr,0,0.0,0.595,tighter,5000,2967,10000142,0.04050000000000001,4799,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.6,uncorrected,5000,2997,10000142,0.1,4501,1.0656001071794585,7.007084501727222,9.987471040304872,0.7459,-2.9803865385776502,2.9803865385776502,2.9803865385776502,0.0,False
synthetic,cqr,0,0.0,0.6,tighter,5000,2997,10000142,0.04000000000000001,4801,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.605,uncorrected,5000,3022,10000142,0.1,4501,1.019492678149831,6.914869643667966,9.987471040304872,0.7395,-3.072601396636905,3.072601396636905,3.072601396636905,0.0,False
synthetic,cqr,0,0.0,0.605,tighter,5000,3022,10000142,0.03950000000000001,4804,2.5694223948735027,10.01472907711531,9.987471040304872,0.8993,0.02725803681043803,0.02725803681043803,0.02725803681043803,0.0,False
synthetic,cqr,0,0.0,0.61,uncorrected,5000,3046,10000142,0.1,4501,1.0077803540290975,6.8914449954265,9.987471040304872,0.7381,-3.0960260448783723,3.0960260448783723,3.0960260448783723,0.0,False
synthetic,cqr,0,0.0,0.61,tighter,5000,3046,10000142,0.03900000000000001,4806,2.5694223948735027,10.01472907711531,9.987471040304872,0.8993,0.02725803681043803,0.02725803681043803,0.02725803681043803,0.0,False
synthetic,cqr,0,0.0,0.615,uncorrected,5000,3074,10000142,0.1,4501,0.9694920452469726,6.8148683778622505,9.987471040304872,0.7322,-3.172602662442622,3.172602662442622,3.172602662442622,0.0,False
synthetic,cqr,0,0.0,0.615,tighter,5000,3074,10000142,0.038500000000000006,4809,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.62,uncorrected,5000,3094,10000142,0.1,4501,0.9563921479457611,6.7886685832598275,9.987471040304872,0.7311,-3.198802457045045,3.198802457045045,3.198802457045045,0.0,False
synthetic,cqr,0,0.0,0.62,tighter,5000,3094,10000142,0.038000000000000006,4811,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.625,uncorrected,5000,3113,10000142,0.1,4501,0.924117941550044,6.7241201704683915,9.987471040304872,0.7273,-3.2633508698364793,3.2633508698364793,3.2633508698364793,0.0,False
synthetic,cqr,0,0.0,0.625,tighter,5000,3113,10000142,0.037500000000000006,4814,2.609383374939337,10.094651037246978,9.987471040304872,0.902,0.10717999694210703,0.10717999694210703,0.10717999694210703,0.0,False
synthetic,cqr,0,0.0,0.63,uncorrected,5000,3140,10000142,0.1,4501,0.9032681754487504,6.682420638265804,9.987471040304872,0.7237,-3.305050402039067,3.305050402039067,3.305050402039067,0.0,False
synthetic,cqr,0,0.0,0.63,tighter,5000,3140,10000142,0.037,4816,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.635,uncorrected,5000,3167,10000142,0.1,4501,0.8779127340426562,6.631709755453619,9.987471040304872,0.72,-3.3557612848512544,3.3557612848512544,3.3557612848512544,0.0,False
synthetic,cqr,0,0.0,0.635,tighter,5000,3167,10000142,0.0365,4819,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.64,uncorrected,5000,3193,10000142,0.1,4501,0.868136331658262,6.612156950684829,9.987471040304872,0.7191,-3.3753140896200433,3.3753140896200433,3.3753140896200433,0.0,False
synthetic,cqr,0,0.0,0.64,tighter,5000,3193,10000142,0.036,4821,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.645,uncorrected,5000,3225,10000142,0.1,4501,0.8316941933193731,6.5392726740070515,9.987471040304872,0.7134,-3.4481983662978206,3.4481983662978206,3.4481983662978206,0.0,False
synthetic,cqr,0,0.0,0.645,tighter,5000,3225,10000142,0.0355,4824,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.65,uncorrected,5000,3248,10000142,0.1,4501,0.8226350864505774,6.52115446026946,9.987471040304872,0.7124,-3.4663165800354125,3.4663165800354125,3.4663165800354125,0.0,False
synthetic,cqr,0,0.0,0.65,tighter,5000,3248,10000142,0.034999999999999996,4826,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.655,uncorrected,5000,3271,10000142,0.1,4501,0.7861498567422602,6.448184000852825,9.987471040304872,0.7068,-3.539287039452047,3.539287039452047,3.539287039452047,0.0,False
synthetic,cqr,0,0.0,0.655,tighter,5000,3271,10000142,0.034499999999999996,4829,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.66,uncorrected,5000,3300,10000142,0.1,4501,0.7520835088914302,6.380051305151165,9.987471040304872,0.7022,-3.607419735153706,3.607419735153706,3.607419735153706,0.0,False
synthetic,cqr,0,0.0,0.66,tighter,5000,3300,10000142,0.033999999999999996,4831,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.665,uncorrected,5000,3329,10000142,0.1,4501,0.7339072936229383,6.343698874614181,9.987471040304872,0.6995,-3.643772165690691,3.643772165690691,3.643772165690691,0.0,False
synthetic,cqr,0,0.0,0.665,tighter,5000,3329,10000142,0.033499999999999995,4834,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.67,uncorrected,5000,3362,10000142,0.1,4501,0.7213444438866836,6.3185731751416725,9.987471040304872,0.6983,-3.6688978651631996,3.6688978651631996,3.6688978651631996,0.0,False
synthetic,cqr,0,0.0,0.67,tighter,5000,3362,10000142,0.032999999999999995,4836,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.675,uncorrected,5000,3397,10000142,0.1,4501,0.6815084188118607,6.238901124992027,9.987471040304872,0.6905,-3.748569915312846,3.748569915312846,3.748569915312846,0.0,False
synthetic,cqr,0,0.0,0.675,tighter,5000,3397,10000142,0.032499999999999994,4839,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.68,uncorrected,5000,3418,10000142,0.1,4501,0.6200699911376244,6.116024269643554,9.987471040304872,0.679,-3.8714467706613185,3.8714467706613185,3.8714467706613185,0.0,False
synthetic,cqr,0,0.0,0.68,tighter,5000,3418,10000142,0.031999999999999994,4841,2.5513316029860187,9.978547493340344,9.987471040304872,0.8981,-0.008923546964529903,0.008923546964529903,0.008923546964529903,0.0,False
synthetic,cqr,0,0.0,0.685,uncorrected,5000,3439,10000142,0.1,4501,0.5940175444979396,6.0639193763641845,9.987471040304872,0.6742,-3.923551663940688,3.923551663940688,3.923551663940688,0.0,False
synthetic,cqr,0,0.0,0.685,tighter,5000,3439,10000142,0.03149999999999999,4844,2.5513316029860187,9.978547493340344,9.987471040304872,0.8981,-0.008923546964529903,0.008923546964529903,0.008923546964529903,0.0,False
synthetic,cqr,0,0.0,0.69,uncorrected,5000,3470,10000142,0.1,4501,0.5371054027291438,5.950095092826593,9.987471040304872,0.6646,-4.037375947478281,4.037375947478281,4.037375947478281,0.0,False
synthetic,cqr,0,0.0,0.69,tighter,5000,3470,10000142,0.031000000000000007,4846,2.5286281888861106,9.933140665140527,9.987471040304872,0.8968,-0.05433037516434602,0.05433037516434602,0.05433037516434602,0.0,False
synthetic,cqr,0,0.0,0.695,uncorrected,5000,3502,10000142,0.1,4501,0.49338481304124704,5.8626539134507984,9.987471040304872,0.6577,-4.124817126854073,4.124817126854073,4.124817126854073,0.0,False
synthetic,cqr,0,0.0,0.695,tighter,5000,3502,10000142,0.030500000000000006,4849,2.5286281888861106,9.933140665140527,9.987471040304872,0.8968,-0.05433037516434602,0.05433037516434602,0.05433037516434602,0.0,False
synthetic,cqr,0,0.0,0.7,uncorrected,5000,3518,10000142,0.1,4501,0.4707831875033053,5.817450662374916,9.987471040304872,0.6536,-4.170020377929957,4.170020377929957,4.170020377929957,0.0,False
synthetic,cqr,0,0.0,0.7,tighter,5000,3518,10000142,0.030000000000000006,4851,2.5476352891287872,9.971154865625879,9.987471040304872,0.8979,-0.01631617467899282,0.01631617467899282,0.01631617467899282,0.0,False
synthetic,cqr,0,0.0,0.705,uncorrected,5000,3536,10000142,0.1,4501,0.4493111515767758,5.774506590521857,9.987471040304872,0.6492,-4.212964449783016,4.212964449783016,4.212964449783016,0.0,False
synthetic,cqr,0,0.0,0.705,tighter,5000,3536,10000142,0.029500000000000005,4854,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.71,uncorrected,5000,3558,10000142,0.1,4501,0.39602991702520884,5.667944121418723,9.987471040304872,0.641,-4.319526918886149,4.319526918886149,4.319526918886149,0.0,False
synthetic,cqr,0,0.0,0.71,tighter,5000,3558,10000142,0.029000000000000005,4856,2.5513316029860187,9.978547493340344,9.987471040304872,0.8981,-0.008923546964529903,0.008923546964529903,0.008923546964529903,0.0,False
synthetic,cqr,0,0.0,0.715,uncorrected,5000,3579,10000142,0.1,4501,0.3526244839105379,5.581133255189381,9.987471040304872,0.6347,-4.406337785115491,4.406337785115491,4.406337785115491,0.0,False
synthetic,cqr,0,0.0,0.715,tighter,5000,3579,10000142,0.028500000000000004,4859,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.72,uncorrected,5000,3609,10000142,0.1,4501,0.31386610423122896,5.503616495830762,9.987471040304872,0.628,-4.483854544474109,4.483854544474109,4.483854544474109,0.0,False
synthetic,cqr,0,0.0,0.72,tighter,5000,3609,10000142,0.028000000000000004,4861,2.5513316029860187,9.978547493340344,9.987471040304872,0.8981,-0.008923546964529903,0.008923546964529903,0.008923546964529903,0.0,False
synthetic,cqr,0,0.0,0.725,uncorrected,5000,3640,10000142,0.1,4501,0.26768075124905266,5.41124578986641,9.987471040304872,0.6193,-4.576225250438461,4.576225250438461,4.576225250438461,0.0,False
synthetic,cqr,0,0.0,0.725,tighter,5000,3640,10000142,0.027500000000000004,4864,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.73,uncorrected,5000,3668,10000142,0.1,4501,0.21358313563168574,5.303050558631677,9.987471040304872,0.6094,-4.684420481673196,4.684420481673196,4.684420481673196,0.0,False
synthetic,cqr,0,0.0,0.73,tighter,5000,3668,10000142,0.027000000000000003,4866,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.735,uncorrected,5000,3694,10000142,0.1,4501,0.17794435828183164,5.231773003931968,9.987471040304872,0.6026,-4.755698036372904,4.755698036372904,4.755698036372904,0.0,False
synthetic,cqr,0,0.0,0.735,tighter,5000,3694,10000142,0.026500000000000003,4869,2.5903170264231243,10.056518340214552,9.987471040304872,0.9008,0.06904729990968138,0.06904729990968138,0.06904729990968138,0.0,False
synthetic,cqr,0,0.0,0.74,uncorrected,5000,3725,10000142,0.1,4501,0.1521095920624389,5.180103471493182,9.987471040304872,0.5977,-4.8073675688116895,4.8073675688116895,4.8073675688116895,0.0,False
synthetic,cqr,0,0.0,0.74,tighter,5000,3725,10000142,0.026000000000000002,4871,2.5513316029860187,9.978547493340344,9.987471040304872,0.8981,-0.008923546964529903,0.008923546964529903,0.008923546964529903,0.0,False
synthetic,cqr,0,0.0,0.745,uncorrected,5000,3750,10000142,0.1,4501,0.11984233092098884,5.1155689492102825,9.987471040304872,0.5931,-4.871902091094589,4.871902091094589,4.871902091094589,0.0,False
synthetic,cqr,0,0.0,0.745,tighter,5000,3750,10000142,0.025500000000000002,4874,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.75,uncorrected,5000,3774,10000142,0.1,4501,0.044024603413968855,4.963933494196243,9.987471040304872,0.5779,-5.02353754610863,5.02353754610863,5.02353754610863,0.0,False
synthetic,cqr,0,0.0,0.75,tighter,5000,3774,10000142,0.025,4876,2.5513316029860187,9.978547493340344,9.987471040304872,0.8981,-0.008923546964529903,0.008923546964529903,0.008923546964529903,0.0,False
synthetic,cqr,0,0.0,0.755,uncorrected,5000,3794,10000142,0.1,4501,0.021391734221864578,4.918667755812034,9.987471040304872,0.5736,-5.068803284492837,5.068803284492837,5.068803284492837,0.0,False
synthetic,cqr,0,0.0,0.755,tighter,5000,3794,10000142,0.0245,4879,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.76,uncorrected,5000,3819,10000142,0.1,4501,-0.030783363460327173,4.814317560447651,9.987471040304872,0.5644,-5.173153479857222,5.173153479857222,5.173153479857222,0.0,False
synthetic,cqr,0,0.0,0.76,tighter,5000,3819,10000142,0.024,4881,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.765,uncorrected,5000,3843,10000142,0.1,4501,-0.09626464479423635,4.683354997779832,9.987471040304872,0.5529,-5.30411604252504,5.30411604252504,5.30411604252504,0.0,False
synthetic,cqr,0,0.0,0.765,tighter,5000,3843,10000142,0.0235,4884,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.77,uncorrected,5000,3862,10000142,0.1,4501,-0.15869682995122503,4.558490627465855,9.987471040304872,0.5411,-5.428980412839017,5.428980412839017,5.428980412839017,0.0,False
synthetic,cqr,0,0.0,0.77,tighter,5000,3862,10000142,0.023,4886,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.775,uncorrected,5000,3885,10000142,0.1,4501,-0.2053450774650456,4.465194132438214,9.987471040304872,0.531,-5.522276907866658,5.522276907866658,5.522276907866658,0.0,False
synthetic,cqr,0,0.0,0.775,tighter,5000,3885,10000142,0.0225,4889,2.609383374939337,10.094651037246978,9.987471040304872,0.902,0.10717999694210703,0.10717999694210703,0.10717999694210703,0.0,False
synthetic,cqr,0,0.0,0.78,uncorrected,5000,3902,10000142,0.1,4501,-0.2535441791589004,4.368795929050504,9.987471040304872,0.5209,-5.618675111254369,5.618675111254369,5.618675111254369,0.0,False
synthetic,cqr,0,0.0,0.78,tighter,5000,3902,10000142,0.022,4891,2.609383374939337,10.094651037246978,9.987471040304872,0.902,0.10717999694210703,0.10717999694210703,0.10717999694210703,0.0,False
synthetic,cqr,0,0.0,0.785,uncorrected,5000,3923,10000142,0.1,4501,-0.28370917454815503,4.308465938271994,9.987471040304872,0.5154,-5.6790051020328765,5.6790051020328765,5.6790051020328765,0.0,False
synthetic,cqr,0,0.0,0.785,tighter,5000,3923,10000142,0.0215,4894,2.625808667135707,10.127501621639718,9.987471040304872,0.9031,0.1400305813348464,0.1400305813348464,0.1400305813348464,0.0,False
synthetic,cqr,0,0.0,0.79,uncorrected,5000,3948,10000142,0.1,4501,-0.34391378077748636,4.188056725813332,9.987471040304872,0.5032,-5.799414314491542,5.799414314491542,5.799414314491542,0.0,False
synthetic,cqr,0,0.0,0.79,tighter,5000,3948,10000142,0.020999999999999998,4896,2.625001003521418,10.12588629441114,9.987471040304872,0.903,0.13841525410626865,0.13841525410626865,0.13841525410626865,0.0,False
synthetic,cqr,0,0.0,0.795,uncorrected,5000,3980,10000142,0.1,4501,-0.4358670615201823,4.004150164327941,9.987471040304872,0.4854,-5.983320875976931,5.983320875976931,5.983320875976931,0.0,False
synthetic,cqr,0,0.0,0.795,tighter,5000,3980,10000142,0.020499999999999997,4899,2.625001003521418,10.12588629441114,9.987471040304872,0.903,0.13841525410626865,0.13841525410626865,0.13841525410626865,0.0,False
synthetic,cqr,0,0.0,0.8,uncorrected,5000,4008,10000142,0.1,4501,-0.5188302818758133,3.838223723616678,9.987471040304872,0.4686,-6.149247316688195,6.149247316688195,6.149247316688195,0.0,False
synthetic,cqr,0,0.0,0.8,tighter,5000,4008,10000142,0.019999999999999997,4901,2.5907810385155594,10.057446364399423,9.987471040304872,0.9008,0.06997532409455154,0.06997532409455154,0.06997532409455154,0.0,False
synthetic,cqr,0,0.0,0.805,uncorrected,5000,4031,10000142,0.1,4501,-0.5564539398304693,3.762976407707366,9.987471040304872,0.462,-6.224494632597505,6.224494632597505,6.224494632597505,0.0,False
synthetic,cqr,0,0.0,0.805,tighter,5000,4031,10000142,0.019499999999999997,4904,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.81,uncorrected,5000,4054,10000142,0.1,4501,-0.6210792808607122,3.63372572564688,9.987471040304872,0.4469,-6.353745314657992,6.353745314657992,6.353745314657992,0.0,False
synthetic,cqr,0,0.0,0.81,tighter,5000,4054,10000142,0.018999999999999996,4906,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.815,uncorrected,5000,4089,10000142,0.1,4501,-0.7302181214476724,3.4154480444729605,9.987471040304872,0.4227,-6.572022995831913,6.572022995831913,6.572022995831913,0.0,False
synthetic,cqr,0,0.0,0.815,tighter,5000,4089,10000142,0.018500000000000006,4909,2.5476352891287872,9.971154865625879,9.987471040304872,0.8979,-0.01631617467899282,0.01631617467899282,0.01631617467899282,0.0,False
synthetic,cqr,0,0.0,0.82,uncorrected,5000,4112,10000142,0.1,4501,-0.8139362438100539,3.248011799748197,9.987471040304872,0.4028,-6.739459240556674,6.739459240556674,6.739459240556674,0.0,False
synthetic,cqr,0,0.0,0.82,tighter,5000,4112,10000142,0.018000000000000006,4911,2.5273294572338334,9.930543201835972,9.987471040304872,0.8967,-0.056927838468900496,0.056927838468900496,0.056927838468900496,0.0,False
synthetic,cqr,0,0.0,0.825,uncorrected,5000,4125,10000142,0.1,4501,-0.8550843490076674,3.16571558935297,9.987471040304872,0.3925,-6.821755450951902,6.821755450951902,6.821755450951902,0.0,False
synthetic,cqr,0,0.0,0.825,tighter,5000,4125,10000142,0.017500000000000005,4914,2.5286281888861106,9.933140665140527,9.987471040304872,0.8968,-0.05433037516434602,0.05433037516434602,0.05433037516434602,0.0,False
synthetic,cqr,0,0.0,0.83,uncorrected,5000,4144,10000142,0.1,4501,-0.9132092396452325,3.04946580807784,9.987471040304872,0.3787,-6.938005232227032,6.938005232227032,6.938005232227032,0.0,False
synthetic,cqr,0,0.0,0.83,tighter,5000,4144,10000142,0.017000000000000005,4916,2.5513316029860187,9.978547493340344,9.987471040304872,0.8981,-0.008923546964529903,0.008923546964529903,0.008923546964529903,0.0,False
synthetic,cqr,0,0.0,0.835,uncorrected,5000,4170,10000142,0.1,4501,-0.9815838725010184,2.912716542366268,9.987471040304872,0.3642,-7.074754497938606,7.074754497938606,7.074754497938606,0.0,False
synthetic,cqr,0,0.0,0.835,tighter,5000,4170,10000142,0.016500000000000004,4919,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.84,uncorrected,5000,4193,10000142,0.1,4501,-1.031031394149418,2.8138214990694688,9.987471040304872,0.3524,-7.173649541235403,7.173649541235403,7.173649541235403,0.0,False
synthetic,cqr,0,0.0,0.84,tighter,5000,4193,10000142,0.016000000000000004,4921,2.5513316029860187,9.978547493340344,9.987471040304872,0.8981,-0.008923546964529903,0.008923546964529903,0.008923546964529903,0.0,False
synthetic,cqr,0,0.0,0.845,uncorrected,5000,4219,10000142,0.1,4501,-1.097665735770009,2.6805528158282868,9.987471040304872,0.3385,-7.306918224476586,7.306918224476586,7.306918224476586,0.0,False
synthetic,cqr,0,0.0,0.845,tighter,5000,4219,10000142,0.015500000000000003,4924,2.5513316029860187,9.978547493340344,9.987471040304872,0.8981,-0.008923546964529903,0.008923546964529903,0.008923546964529903,0.0,False
synthetic,cqr,0,0.0,0.85,uncorrected,5000,4232,10000142,0.1,4501,-1.1677224193396998,2.5404394486889053,9.987471040304872,0.3237,-7.447031591615967,7.447031591615967,7.447031591615967,0.0,False
synthetic,cqr,0,0.0,0.85,tighter,5000,4232,10000142,0.015000000000000003,4926,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.855,uncorrected,5000,4255,10000142,0.1,4501,-1.2442640454868275,2.3873561963946495,9.987471040304872,0.3056,-7.6001148439102195,7.6001148439102195,7.6001148439102195,0.0,False
synthetic,cqr,0,0.0,0.855,tighter,5000,4255,10000142,0.014500000000000002,4929,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.86,uncorrected,5000,4280,10000142,0.1,4501,-1.381358608195787,2.1131670709767305,9.987471040304872,0.2719,-7.874303969328141,7.874303969328141,7.874303969328141,0.0,False
synthetic,cqr,0,0.0,0.86,tighter,5000,4280,10000142,0.014000000000000002,4931,2.609383374939337,10.094651037246978,9.987471040304872,0.902,0.10717999694210703,0.10717999694210703,0.10717999694210703,0.0,False
synthetic,cqr,0,0.0,0.865,uncorrected,5000,4304,10000142,0.1,4501,-1.4504816456923817,1.974920995983541,9.987471040304872,0.2537,-8.01255004432133,8.01255004432133,8.01255004432133,0.0,False
synthetic,cqr,0,0.0,0.865,tighter,5000,4304,10000142,0.013500000000000002,4934,2.6986481918844447,10.273180671137194,9.987471040304872,0.9074,0.28570963083232215,0.28570963083232215,0.28570963083232215,0.0,False
synthetic,cqr,0,0.0,0.87,uncorrected,5000,4327,10000142,0.1,4501,-1.5426945897555657,1.7904951078571731,9.987471040304872,0.2331,-8.1969759324477,8.1969759324477,8.1969759324477,0.0,False
synthetic,cqr,0,0.0,0.87,tighter,5000,4327,10000142,0.013000000000000001,4936,2.699245466193382,10.27437521975507,9.987471040304872,0.9074,0.28690417945019675,0.28690417945019675,0.28690417945019675,0.0,False
synthetic,cqr,0,0.0,0.875,uncorrected,5000,4367,10000142,0.1,4501,-1.673284151257863,1.5293159848525788,9.987471040304872,0.2023,-8.458155055452295,8.458155055452295,8.458155055452295,0.0,False
synthetic,cqr,0,0.0,0.875,tighter,5000,4367,10000142,0.0125,4939,2.7210666407103963,10.318017568789097,9.987471040304872,0.9094,0.3305465284842253,0.3305465284842253,0.3305465284842253,0.0,False
synthetic,cqr,0,0.0,0.88,uncorrected,5000,4403,10000142,0.1,4501,-1.8138830272917073,1.24811823278489,9.987471040304872,0.1652,-8.73935280751998,8.73935280751998,8.73935280751998,0.0,False
synthetic,cqr,0,0.0,0.88,tighter,5000,4403,10000142,0.012,4941,2.5920100016459355,10.059904290660176,9.987471040304872,0.9009,0.07243325035530379,0.07243325035530379,0.07243325035530379,0.0,False
synthetic,cqr,0,0.0,0.885,uncorrected,5000,4432,10000142,0.1,4501,-2.007817027825607,0.8629280804634502,9.987471040304872,0.1152,-9.12454295984142,9.12454295984142,9.12454295984142,0.0296,False
synthetic,cqr,0,0.0,0.885,tighter,5000,4432,10000142,0.0115,4944,2.6986481918844447,10.273180671137194,9.987471040304872,0.9074,0.28570963083232215,0.28570963083232215,0.28570963083232215,0.0,False
synthetic,cqr,0,0.0,0.89,uncorrected,5000,4453,10000142,0.1,4501,-2.1663192369119204,0.5715129957646548,9.987471040304872,0.0779,-9.415958044540218,9.415958044540218,9.415958044540218,0.1462,False
synthetic,cqr,0,0.0,0.89,tighter,5000,4453,10000142,0.011,4946,2.5534235997714125,9.98273148691113,9.987471040304872,0.8982,-0.004739553393742211,0.004739553393742211,0.004739553393742211,0.0,False
synthetic,cqr,0,0.0,0.895,uncorrected,5000,4483,10000142,0.1,4501,-2.429001563449777,0.21525056727547331,9.987471040304872,0.0277,-9.7722204730294,9.7722204730294,9.7722204730294,0.5159,False
synthetic,cqr,0,0.0,0.895,tighter,5000,4483,10000142,0.010499999999999999,4949,2.699245466193382,10.27437521975507,9.987471040304872,0.9074,0.28690417945019675,0.28690417945019675,0.28690417945019675,0.0,False
synthetic,cqr,0,0.0,0.9,uncorrected,5000,4502,10000142,0.1,4501,-3.9519529367207014,0.0,9.987471040304872,0.0,-9.987471040304872,9.987471040304872,9.987471040304872,1.0,False
synthetic,cqr,0,0.0,0.9,tighter,5000,4502,10000142,0.009999999999999998,4951,2.7210666407103963,10.318017568789097,9.987471040304872,0.9094,0.3305465284842253,0.3305465284842253,0.3305465284842253,0.0,False
synthetic,cqr,0,0.0,0.905,uncorrected,5000,4525,10000142,0.1,4501,-3.9519529367207014,0.0,9.987471040304872,0.0,-9.987471040304872,9.987471040304872,9.987471040304872,1.0,False
synthetic,cqr,0,0.0,0.905,tighter,5000,4525,10000142,0.009499999999999998,4954,2.7528195987799418,10.381523484928188,9.987471040304872,0.9115,0.3940524446233162,0.3940524446233162,0.3940524446233162,0.0,False
synthetic,cqr,0,0.0,0.91,uncorrected,5000,4544,10000142,0.1,4501,-3.9519529367207014,0.0,9.987471040304872,0.0,-9.987471040304872,9.987471040304872,9.987471040304872,1.0,False
synthetic,cqr,0,0.0,0.91,tighter,5000,4544,10000142,0.008999999999999998,4956,2.799775593226384,10.475435473821074,9.987471040304872,0.9145,0.48796443351620056,0.48796443351620056,0.48796443351620056,0.0,False
synthetic,cqr,0,0.0,0.915,uncorrected,5000,4564,10000142,0.1,4501,-3.9519529367207014,0.0,9.987471040304872,0.0,-9.987471040304872,9.987471040304872,9.987471040304872,1.0,False
synthetic,cqr,0,0.0,0.915,tighter,5000,4564,10000142,0.008499999999999997,4959,2.8574409536348417,10.590766194637988,9.987471040304872,0.9185,0.6032951543331162,0.6032951543331162,0.6032951543331162,0.0,False
synthetic,cqr,0,0.0,0.92,uncorrected,5000,4601,10000142,0.1,4501,-3.9519529367207014,0.0,9.987471040304872,0.0,-9.987471040304872,9.987471040304872,9.987471040304872,1.0,False
synthetic,cqr,0,0.0,0.92,tighter,5000,4601,10000142,0.007999999999999997,4961,2.8574409536348417,10.590766194637988,9.987471040304872,0.9185,0.6032951543331162,0.6032951543331162,0.6032951543331162,0.0,False
synthetic,cqr,0,0.0,0.925,uncorrected,5000,4629,10000142,0.1,4501,-3.9519529367207014,0.0,9.987471040304872,0.0,-9.987471040304872,9.987471040304872,9.987471040304872,1.0,False
synthetic,cqr,0,0.0,0.925,tighter,5000,4629,10000142,0.007499999999999996,4964,2.8642842334504364,10.604452754269177,9.987471040304872,0.9191,0.6169817139643055,0.6169817139643055,0.6169817139643055,0.0,False
synthetic,cqr,0,0.0,0.93,uncorrected,5000,4657,10000142,0.1,4501,-3.9519529367207014,0.0,9.987471040304872,0.0,-9.987471040304872,9.987471040304872,9.987471040304872,1.0,False
synthetic,cqr,0,0.0,0.93,tighter,5000,4657,10000142,0.006999999999999996,4966,2.8574409536348417,10.590766194637988,9.987471040304872,0.9185,0.6032951543331162,0.6032951543331162,0.6032951543331162,0.0,False
synthetic,cqr,0,0.0,0.935,uncorrected,5000,4691,10000142,0.1,4501,-3.9519529367207014,0.0,9.987471040304872,0.0,-9.987471040304872,9.987471040304872,9.987471040304872,1.0,False
synthetic,cqr,0,0.0,0.935,tighter,5000,4691,10000142,0.006499999999999995,4969,2.9044291525872215,10.684742592542747,9.987471040304872,0.9218,0.6972715522378756,0.6972715522378756,0.6972715522378756,0.0,False
synthetic,cqr,0,0.0,0.94,uncorrected,5000,4711,10000142,0.1,4501,-3.9519529367207014,0.0,9.987471040304872,0.0,-9.987471040304872,9.987471040304872,9.987471040304872,1.0,False
synthetic,cqr,0,0.0,0.94,tighter,5000,4711,10000142,0.006000000000000005,4971,2.915128398290414,10.706141083949133,9.987471040304872,0.9224,0.718670043644261,0.718670043644261,0.718670043644261,0.0,False
synthetic,cqr,0,0.0,0.945,uncorrected,5000,4737,10000142,0.1,4501,-3.9519529367207014,0.0,9.987471040304872,0.0,-9.987471040304872,9.987471040304872,9.987471040304872,1.0,False
synthetic,cqr,0,0.0,0.945,tighter,5000,4737,10000142,0.005500000000000005,4974,3.022389756019202,10.920663799406707,9.987471040304872,0.9275,0.9331927591018364,0.9331927591018364,0.9331927591018364,0.0,False
synthetic,cqr,0,0.0,0.95,uncorrected,5000,4762,10000142,0.1,4501,-3.9519529367207014,0.0,9.987471040304872,0.0,-9.987471040304872,9.987471040304872,9.987471040304872,1.0,False
synthetic,cqr,0,0.0,0.95,tighter,5000,4762,10000142,0.0050000000000000044,4976,3.0749272764241593,11.025738840216622,9.987471040304872,0.9296,1.0382677999117513,1.0382677999117513,1.0382677999117513,0.0,False


==> anc/experiment_code/reference/checks/original/synthetic/synthetic/rep00/dirac.csv <==
dataset,score,rep,delta_train,delta_cal,method,n_cal,n_cal_replaced,mask_seed,calibration_score_target,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
synthetic,absolute,0,0.0,0.0,uncorrected,5000,0,908343,200.0,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,0.0,0.005,uncorrected,5000,28,908343,200.0,0.1,4501,1.7186079790074293,3.4372159580148596,3.3807759541840774,0.9025,0.05644000383078219,0.05644000383078219,0.05644000383078219,0.0,False
synthetic,absolute,0,0.0,0.01,uncorrected,5000,56,908343,200.0,0.1,4501,1.740511381457365,3.4810227629147295,3.3807759541840774,0.9068,0.10024680873065339,0.10024680873065339,0.10024680873065339,0.0,False
synthetic,absolute,0,0.0,0.015,uncorrected,5000,81,908343,200.0,0.1,4501,1.774596756713156,3.5491935134263106,3.3807759541840774,0.9128,0.16841755924223545,0.16841755924223545,0.16841755924223545,0.0,False
synthetic,absolute,0,0.0,0.02,uncorrected,5000,105,908343,200.0,0.1,4501,1.7958058092026292,3.591611618405259,3.3807759541840774,0.9169,0.2108356642211819,0.2108356642211819,0.2108356642211819,0.0,False
synthetic,absolute,0,0.0,0.025,uncorrected,5000,132,908343,200.0,0.1,4501,1.8294789195895333,3.6589578391790667,3.3807759541840774,0.9219,0.2781818849949902,0.2781818849949902,0.2781818849949902,0.0,False
synthetic,absolute,0,0.0,0.03,uncorrected,5000,157,908343,200.0,0.1,4501,1.8735850138764458,3.7471700277528917,3.3807759541840774,0.9296,0.3663940735688151,0.3663940735688151,0.3663940735688151,0.0,False
synthetic,absolute,0,0.0,0.035,uncorrected,5000,184,908343,200.0,0.1,4501,1.9105057858903698,3.82101157178074,3.3807759541840774,0.9348,0.4402356175966631,0.4402356175966631,0.4402356175966631,0.0,False
synthetic,absolute,0,0.0,0.04,uncorrected,5000,202,908343,200.0,0.1,4501,1.9337886526848147,3.867577305369629,3.3807759541840774,0.9384,0.486801351185553,0.486801351185553,0.486801351185553,0.0,False
synthetic,absolute,0,0.0,0.045,uncorrected,5000,230,908343,200.0,0.1,4501,1.9785776619497468,3.9571553238994923,3.3807759541840774,0.9442,0.5763793697154171,0.5763793697154171,0.5763793697154171,0.0,False
synthetic,absolute,0,0.0,0.05,uncorrected,5000,259,908343,200.0,0.1,4501,2.026931249160852,4.053862498321706,3.3807759541840774,0.9502,0.6730865441376279,0.6730865441376279,0.6730865441376279,0.0,False
synthetic,absolute,0,0.0,0.055,uncorrected,5000,281,908343,200.0,0.1,4501,2.0644570734282026,4.128914146856405,3.3807759541840774,0.9547,0.7481381926723287,0.7481381926723287,0.7481381926723287,0.0,False
synthetic,absolute,0,0.0,0.06,uncorrected,5000,305,908343,200.0,0.1,4501,2.1122382185796966,4.224476437159394,3.3807759541840774,0.9602,0.8437004829753169,0.8437004829753169,0.8437004829753169,0.0,False
synthetic,absolute,0,0.0,0.065,uncorrected,5000,321,908343,200.0,0.1,4501,2.167181886668981,4.334363773337962,3.3807759541840774,0.9643,0.9535878191538857,0.9535878191538857,0.9535878191538857,0.0,False
synthetic,absolute,0,0.0,0.07,uncorrected,5000,337,908343,200.0,0.1,4501,2.207087140007624,4.4141742800152475,3.3807759541840774,0.9669,1.0333983258311719,1.0333983258311719,1.0333983258311719,0.0,False
synthetic,absolute,0,0.0,0.075,uncorrected,5000,362,908343,200.0,0.1,4501,2.2919353602874315,4.583870720574864,3.3807759541840774,0.9733,1.2030947663907865,1.2030947663907865,1.2030947663907865,0.0,False
synthetic,absolute,0,0.0,0.08,uncorrected,5000,388,908343,200.0,0.1,4501,2.3769815162526275,4.753963032505255,3.3807759541840774,0.9791,1.3731870783211786,1.3731870783211786,1.3731870783211786,0.0,False
synthetic,absolute,0,0.0,0.085,uncorrected,5000,419,908343,200.0,0.1,4501,2.5168956349155898,5.033791269831179,3.3807759541840774,0.9864,1.6530153156471028,1.6530153156471028,1.6530153156471028,0.0,False
synthetic,absolute,0,0.0,0.09,uncorrected,5000,440,908343,200.0,0.1,4501,2.60553383811263,5.211067676225261,3.3807759541840774,0.9888,1.830291722041183,1.830291722041183,1.830291722041183,0.0,False
synthetic,absolute,0,0.0,0.095,uncorrected,5000,464,908343,200.0,0.1,4501,2.7976694969053826,5.595338993810764,3.3807759541840774,0.9929,2.214563039626689,2.214563039626689,2.214563039626689,0.0,False
synthetic,absolute,0,0.0,0.096,uncorrected,5000,472,908343,200.0,0.1,4501,2.8401820298785028,5.680364059757005,3.3807759541840774,0.9936,2.2995881055729295,2.2995881055729295,2.2995881055729295,0.0,False
synthetic,absolute,0,0.0,0.097,uncorrected,5000,475,908343,200.0,0.1,4501,2.883559056556482,5.767118113112965,3.3807759541840774,0.9945,2.3863421589288873,2.3863421589288873,2.3863421589288873,0.0,False
synthetic,absolute,0,0.0,0.098,uncorrected,5000,478,908343,200.0,0.1,4501,2.8942127370105535,5.788425474021108,3.3807759541840774,0.9948,2.40764951983703,2.40764951983703,2.40764951983703,0.0,False
synthetic,absolute,0,0.0,0.099,uncorrected,5000,483,908343,200.0,0.1,4501,2.947184789738178,5.894369579476354,3.3807759541840774,0.9958,2.5135936252922804,2.5135936252922804,2.5135936252922804,0.0,False
synthetic,absolute,0,0.0,0.1,uncorrected,5000,489,908343,200.0,0.1,4501,3.0686867871617323,6.137373574323464,3.3807759541840774,0.997,2.756597620139388,2.756597620139388,2.756597620139388,0.0,False
synthetic,absolute,0,0.0,0.105,uncorrected,5000,512,908343,200.0,0.1,4501,200.0,400.0,3.3807759541840774,1.0,396.6192240458159,396.6192240458159,396.6192240458159,0.0,False
synthetic,absolute,0,0.0,0.11,uncorrected,5000,536,908343,200.0,0.1,4501,200.0,400.0,3.3807759541840774,1.0,396.6192240458159,396.6192240458159,396.6192240458159,0.0,False
synthetic,adaptive,0,0.0,0.0,uncorrected,5000,0,908343,200.0,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,0.0,0.005,uncorrected,5000,28,908343,200.0,0.1,4501,2.7590527619715517,3.453595664434638,3.4054092186169598,0.9007,0.04818644581767821,0.04818644581767821,0.04818644581767821,0.0,False
synthetic,adaptive,0,0.0,0.01,uncorrected,5000,56,908343,200.0,0.1,4501,2.8187135559618253,3.5282750117459605,3.4054092186169598,0.908,0.12286579312900064,0.12286579312900064,0.12286579312900064,0.0,False
synthetic,adaptive,0,0.0,0.015,uncorrected,5000,81,908343,200.0,0.1,4501,2.8647955206557705,3.5859572988226005,3.4054092186169598,0.9132,0.18054808020564056,0.18054808020564056,0.18054808020564056,0.0,False
synthetic,adaptive,0,0.0,0.02,uncorrected,5000,105,908343,200.0,0.1,4501,2.9024531223575707,3.633094538009505,3.4054092186169598,0.9172,0.22768531939254544,0.22768531939254544,0.22768531939254544,0.0,False
synthetic,adaptive,0,0.0,0.025,uncorrected,5000,132,908343,200.0,0.1,4501,2.971114054189028,3.7190396492293862,3.4054092186169598,0.9236,0.3136304306124258,0.3136304306124258,0.3136304306124258,0.0,False
synthetic,adaptive,0,0.0,0.03,uncorrected,5000,157,908343,200.0,0.1,4501,3.0070703329005823,3.764047287350337,3.4054092186169598,0.927,0.35863806873337745,0.35863806873337745,0.35863806873337745,0.0,False
synthetic,adaptive,0,0.0,0.035,uncorrected,5000,184,908343,200.0,0.1,4501,3.0664046091655126,3.8383179218540797,3.4054092186169598,0.9323,0.4329087032371199,0.4329087032371199,0.4329087032371199,0.0,False
synthetic,adaptive,0,0.0,0.04,uncorrected,5000,202,908343,200.0,0.1,4501,3.1206997231613594,3.906280873806491,3.4054092186169598,0.9372,0.5008716551895314,0.5008716551895314,0.5008716551895314,0.0,False
synthetic,adaptive,0,0.0,0.045,uncorrected,5000,230,908343,200.0,0.1,4501,3.189709641261542,3.9926628224371052,3.4054092186169598,0.9425,0.5872536038201457,0.5872536038201457,0.5872536038201457,0.0,False
synthetic,adaptive,0,0.0,0.05,uncorrected,5000,259,908343,200.0,0.1,4501,3.2647967731822822,4.086651816352174,3.4054092186169598,0.9481,0.6812425977352149,0.6812425977352149,0.6812425977352149,0.0,False
synthetic,adaptive,0,0.0,0.055,uncorrected,5000,281,908343,200.0,0.1,4501,3.3602509408090673,4.206134888228087,3.4054092186169598,0.9561,0.8007256696111276,0.8007256696111276,0.8007256696111276,0.0,False
synthetic,adaptive,0,0.0,0.06,uncorrected,5000,305,908343,200.0,0.1,4501,3.4929896173386283,4.372288186955765,3.4054092186169598,0.9645,0.9668789683388053,0.9668789683388053,0.9668789683388053,0.0,False
synthetic,adaptive,0,0.0,0.065,uncorrected,5000,321,908343,200.0,0.1,4501,3.5299315283836883,4.418529572977677,3.4054092186169598,0.9674,1.0131203543607175,1.0131203543607175,1.0131203543607175,0.0,False
synthetic,adaptive,0,0.0,0.07,uncorrected,5000,337,908343,200.0,0.1,4501,3.5884679998325484,4.4918015693648075,3.4054092186169598,0.9702,1.086392350747849,1.086392350747849,1.086392350747849,0.0,False
synthetic,adaptive,0,0.0,0.075,uncorrected,5000,362,908343,200.0,0.1,4501,3.7436594879482534,4.686059779247888,3.4054092186169598,0.9752,1.2806505606309282,1.2806505606309282,1.2806505606309282,0.0,False
synthetic,adaptive,0,0.0,0.08,uncorrected,5000,388,908343,200.0,0.1,4501,3.8855989657685694,4.863730018820281,3.4054092186169598,0.9803,1.4583208002033219,1.4583208002033219,1.4583208002033219,0.0,False
synthetic,adaptive,0,0.0,0.085,uncorrected,5000,419,908343,200.0,0.1,4501,4.075652452674972,5.101626121220879,3.4054092186169598,0.9854,1.6962169026039198,1.6962169026039198,1.6962169026039198,0.0,False
synthetic,adaptive,0,0.0,0.09,uncorrected,5000,440,908343,200.0,0.1,4501,4.2344268974452675,5.300369233944058,3.4054092186169598,0.988,1.8949600153270985,1.8949600153270985,1.8949600153270985,0.0,False
synthetic,adaptive,0,0.0,0.095,uncorrected,5000,464,908343,200.0,0.1,4501,4.588728379172737,5.743859868868485,3.4054092186169598,0.9932,2.338450650251526,2.338450650251526,2.338450650251526,0.0,False
synthetic,adaptive,0,0.0,0.096,uncorrected,5000,472,908343,200.0,0.1,4501,4.6531496135128245,5.824498013481374,3.4054092186169598,0.9938,2.419088794864414,2.419088794864414,2.419088794864414,0.0,False
synthetic,adaptive,0,0.0,0.097,uncorrected,5000,475,908343,200.0,0.1,4501,4.709501691357962,5.895035733676613,3.4054092186169598,0.9943,2.4896265150596535,2.4896265150596535,2.4896265150596535,0.0,False
synthetic,adaptive,0,0.0,0.098,uncorrected,5000,478,908343,200.0,0.1,4501,4.82670610101587,6.041744287650742,3.4054092186169598,0.9956,2.636335069033782,2.636335069033782,2.636335069033782,0.0,False
synthetic,adaptive,0,0.0,0.099,uncorrected,5000,483,908343,200.0,0.1,4501,4.948562606102143,6.1942760200806735,3.4054092186169598,0.9963,2.7888668014637137,2.7888668014637137,2.7888668014637137,0.0,False
synthetic,adaptive,0,0.0,0.1,uncorrected,5000,489,908343,200.0,0.1,4501,5.112238389328966,6.3991542968270645,3.4054092186169598,0.9974,2.9937450782101043,2.9937450782101043,2.9937450782101043,0.0,False
synthetic,adaptive,0,0.0,0.105,uncorrected,5000,512,908343,200.0,0.1,4501,200.0,250.34647485079503,3.4054092186169598,1.0,246.94106563217807,246.94106563217807,246.94106563217807,0.0,False
synthetic,adaptive,0,0.0,0.11,uncorrected,5000,536,908343,200.0,0.1,4501,200.0,250.34647485079503,3.4054092186169598,1.0,246.94106563217807,246.94106563217807,246.94106563217807,0.0,False
synthetic,cqr,0,0.0,0.0,uncorrected,5000,0,908343,200.0,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,0.0,0.005,uncorrected,5000,28,908343,200.0,0.1,4501,0.5633706887416632,3.558378669110236,3.51053007815962,0.9016,0.047848590950616554,0.047848590950616554,0.047848590950616554,0.0,False
synthetic,cqr,0,0.0,0.01,uncorrected,5000,56,908343,200.0,0.1,4501,0.5898012019488308,3.611239695524571,3.51053007815962,0.9068,0.10070961736495176,0.10070961736495176,0.10070961736495176,0.0,False
synthetic,cqr,0,0.0,0.015,uncorrected,5000,81,908343,200.0,0.1,4501,0.6225750480656909,3.6767873877582913,3.51053007815962,0.9122,0.1662573095986719,0.1662573095986719,0.1662573095986719,0.0,False
synthetic,cqr,0,0.0,0.02,uncorrected,5000,105,908343,200.0,0.1,4501,0.6446732550956742,3.720983801818258,3.51053007815962,0.9154,0.2104537236586386,0.2104537236586386,0.2104537236586386,0.0,False
synthetic,cqr,0,0.0,0.025,uncorrected,5000,132,908343,200.0,0.1,4501,0.6813049923340209,3.7942472762949517,3.51053007815962,0.9216,0.2837171981353319,0.2837171981353319,0.2837171981353319,0.0,False
synthetic,cqr,0,0.0,0.03,uncorrected,5000,157,908343,200.0,0.1,4501,0.7045048867877375,3.840647065202384,3.51053007815962,0.9249,0.3301169870427652,0.3301169870427652,0.3301169870427652,0.0,False
synthetic,cqr,0,0.0,0.035,uncorrected,5000,184,908343,200.0,0.1,4501,0.7498361417599977,3.9313095751469054,3.51053007815962,0.9316,0.4207794969872855,0.4207794969872855,0.4207794969872855,0.0,False
synthetic,cqr,0,0.0,0.04,uncorrected,5000,202,908343,200.0,0.1,4501,0.7916535688882895,4.014944429403489,3.51053007815962,0.9379,0.5044143512438694,0.5044143512438694,0.5044143512438694,0.0,False
synthetic,cqr,0,0.0,0.045,uncorrected,5000,230,908343,200.0,0.1,4501,0.841850215682312,4.1153377229915336,3.51053007815962,0.9446,0.6048076448319142,0.6048076448319142,0.6048076448319142,0.0,False
synthetic,cqr,0,0.0,0.05,uncorrected,5000,259,908343,200.0,0.1,4501,0.898801199756964,4.229239691140838,3.51053007815962,0.9514,0.7187096129812182,0.7187096129812182,0.7187096129812182,0.0,False
synthetic,cqr,0,0.0,0.055,uncorrected,5000,281,908343,200.0,0.1,4501,0.9477943996148901,4.32722609085669,3.51053007815962,0.9565,0.8166960126970704,0.8166960126970704,0.8166960126970704,0.0,False
synthetic,cqr,0,0.0,0.06,uncorrected,5000,305,908343,200.0,0.1,4501,0.9859993967711098,4.403636085169129,3.51053007815962,0.9615,0.89310600700951,0.89310600700951,0.89310600700951,0.0,False
synthetic,cqr,0,0.0,0.065,uncorrected,5000,321,908343,200.0,0.1,4501,1.0254465511611581,4.482530393949225,3.51053007815962,0.9653,0.9720003157896064,0.9720003157896064,0.9720003157896064,0.0,False
synthetic,cqr,0,0.0,0.07,uncorrected,5000,337,908343,200.0,0.1,4501,1.0665440291587205,4.56472534994435,3.51053007815962,0.9681,1.0541952717847312,1.0541952717847312,1.0541952717847312,0.0,False
synthetic,cqr,0,0.0,0.075,uncorrected,5000,362,908343,200.0,0.1,4501,1.1305456125608746,4.692728516748658,3.51053007815962,0.9729,1.1821984385890396,1.1821984385890396,1.1821984385890396,0.0,False
synthetic,cqr,0,0.0,0.08,uncorrected,5000,388,908343,200.0,0.1,4501,1.2476826533824967,4.927002598391902,3.51053007815962,0.9812,1.4164725202322836,1.4164725202322836,1.4164725202322836,0.0,False
synthetic,cqr,0,0.0,0.085,uncorrected,5000,419,908343,200.0,0.1,4501,1.3878676508372525,5.207372593301414,3.51053007815962,0.9859,1.6968425151417956,1.6968425151417956,1.6968425151417956,0.0,False
synthetic,cqr,0,0.0,0.09,uncorrected,5000,440,908343,200.0,0.1,4501,1.492335944368817,5.416309180364543,3.51053007815962,0.9885,1.9057791022049244,1.9057791022049244,1.9057791022049244,0.0,False
synthetic,cqr,0,0.0,0.095,uncorrected,5000,464,908343,200.0,0.1,4501,1.6525475976101236,5.736732486847156,3.51053007815962,0.9925,2.2262024086875374,2.2262024086875374,2.2262024086875374,0.0,False
synthetic,cqr,0,0.0,0.096,uncorrected,5000,472,908343,200.0,0.1,4501,1.7494144003391274,5.930466092305164,3.51053007815962,0.9945,2.419936014145545,2.419936014145545,2.419936014145545,0.0,False
synthetic,cqr,0,0.0,0.097,uncorrected,5000,475,908343,200.0,0.1,4501,1.8059215169926905,6.043480325612291,3.51053007815962,0.9954,2.5329502474526713,2.5329502474526713,2.5329502474526713,0.0,False
synthetic,cqr,0,0.0,0.098,uncorrected,5000,478,908343,200.0,0.1,4501,1.855830320770108,6.143297933167126,3.51053007815962,0.9957,2.6327678550075064,2.6327678550075064,2.6327678550075064,0.0,False
synthetic,cqr,0,0.0,0.099,uncorrected,5000,483,908343,200.0,0.1,4501,1.9506315662196965,6.3329004240663025,3.51053007815962,0.9966,2.8223703459066836,2.8223703459066836,2.8223703459066836,0.0,False
synthetic,cqr,0,0.0,0.1,uncorrected,5000,489,908343,200.0,0.1,4501,2.0287214756575405,6.4890802429419905,3.51053007815962,0.9973,2.9785501647823707,2.9785501647823707,2.9785501647823707,0.0,False
synthetic,cqr,0,0.0,0.105,uncorrected,5000,512,908343,200.0,0.1,4501,200.0,402.4316372916269,3.51053007815962,1.0,398.9211072134673,398.9211072134673,398.9211072134673,0.0,False
synthetic,cqr,0,0.0,0.11,uncorrected,5000,536,908343,200.0,0.1,4501,200.0,402.4316372916269,3.51053007815962,1.0,398.9211072134673,398.9211072134673,398.9211072134673,0.0,False


==> anc/experiment_code/reference/checks/original/synthetic/synthetic/rep00/trends.csv <==
dataset,score,rep,family,param,delta_train,delta_cal,method,n_cal,n_cal_replaced,mask_seed,alpha,rank,q_hat,width,width_baseline,coverage,signed_mean_width_change,mean_absolute_width_change,absolute_mean_width_change,empty_interval_fraction,infinite_interval
synthetic,absolute,0,shift,3.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,1.7193356331388634,3.438671266277727,3.3807759541840774,0.9027,0.057895312093650286,0.057895312093650286,0.057895312093650286,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,1.7382294991907603,3.476458998381521,3.3807759541840774,0.9061,0.09568304419744411,0.09568304419744411,0.09568304419744411,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,1.751535974626107,3.503071949252214,3.3807759541840774,0.9089,0.12229599506813747,0.12229599506813747,0.12229599506813747,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,1.7801824887093969,3.5603649774187938,3.3807759541840774,0.914,0.17958902323471726,0.17958902323471726,0.17958902323471726,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,1.8135269173307451,3.6270538346614893,3.3807759541840774,0.9203,0.2462778804774137,0.2462778804774137,0.2462778804774137,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,1.8294789195895333,3.6589578391790667,3.3807759541840774,0.9219,0.2781818849949902,0.2781818849949902,0.2781818849949902,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,1.8735850138764458,3.7471700277528917,3.3807759541840774,0.9296,0.3663940735688151,0.3663940735688151,0.3663940735688151,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,1.9093636030800063,3.8187272061600126,3.3807759541840774,0.9348,0.43795125197593604,0.43795125197593604,0.43795125197593604,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,1.9267892196157401,3.8535784392314802,3.3807759541840774,0.9373,0.47280248504740374,0.47280248504740374,0.47280248504740374,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,1.9636664874048066,3.9273329748096133,3.3807759541840774,0.9427,0.5465570206255368,0.5465570206255368,0.5465570206255368,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,1.9878276387040978,3.9756552774081944,3.3807759541840774,0.9464,0.5948793232241192,0.5948793232241192,0.5948793232241192,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,2.0258347915183084,4.051669583036617,3.3807759541840774,0.9502,0.6708936288525402,0.6708936288525402,0.6708936288525402,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,2.05782492673477,4.115649853469542,3.3807759541840774,0.9541,0.7348738992854633,0.7348738992854633,0.7348738992854633,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,2.0826924156959095,4.165384831391819,3.3807759541840774,0.9566,0.7846088772077424,0.7846088772077424,0.7846088772077424,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,2.112816892456903,4.225633784913806,3.3807759541840774,0.9602,0.8448578307297295,0.8448578307297295,0.8448578307297295,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,2.1632079323360625,4.326415864672126,3.3807759541840774,0.9638,0.9456399104880482,0.9456399104880482,0.9456399104880482,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,2.2121443545937285,4.424288709187458,3.3807759541840774,0.967,1.0435127550033805,1.0435127550033805,1.0435127550033805,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,2.254055992201054,4.508111984402106,3.3807759541840774,0.9699,1.1273360302180313,1.1273360302180313,1.1273360302180313,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,2.293485711452198,4.586971422904397,3.3807759541840774,0.9733,1.2061954687203198,1.2061954687203198,1.2061954687203198,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,2.2988594405919516,4.597718881183902,3.3807759541840774,0.974,1.2169429269998269,1.2169429269998269,1.2169429269998269,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,2.3063845544519417,4.612769108903884,3.3807759541840774,0.9749,1.2319931547198069,1.2319931547198069,1.2319931547198069,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,2.317680726972376,4.635361453944753,3.3807759541840774,0.9755,1.2545854997606751,1.2545854997606751,1.2545854997606751,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,2.3285417290260275,4.657083458052056,3.3807759541840774,0.9765,1.2763075038679785,1.2763075038679785,1.2763075038679785,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,2.3308215124774736,4.661643024954948,3.3807759541840774,0.9765,1.280867070770871,1.280867070770871,1.280867070770871,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,2.368932156205596,4.737864312411191,3.3807759541840774,0.9787,1.3570883582271158,1.3570883582271158,1.3570883582271158,0.0,False
synthetic,absolute,0,shift,3.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,2.4118813413705067,4.823762682741013,3.3807759541840774,0.9812,1.4429867285569369,1.4429867285569369,1.4429867285569369,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,1.7212049642464575,3.442409928492914,3.3807759541840774,0.903,0.061633974308838546,0.061633974308838546,0.061633974308838546,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,1.7445296870883928,3.4890593741767866,3.3807759541840774,0.9074,0.1082834199927092,0.1082834199927092,0.1082834199927092,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,1.7735554614590314,3.547110922918063,3.3807759541840774,0.9126,0.16633496873398634,0.16633496873398634,0.16633496873398634,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,1.7993682485564215,3.598736497112843,3.3807759541840774,0.9177,0.21796054292876652,0.21796054292876652,0.21796054292876652,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,1.8392751346712912,3.6785502693425833,3.3807759541840774,0.924,0.29777431515850594,0.29777431515850594,0.29777431515850594,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,1.8725287613722628,3.7450575227445246,3.3807759541840774,0.9292,0.36428156856044897,0.36428156856044897,0.36428156856044897,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,1.9137306990931775,3.8274613981863554,3.3807759541840774,0.9356,0.44668544400227855,0.44668544400227855,0.44668544400227855,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,1.9546634010839057,3.9093268021678114,3.3807759541840774,0.9412,0.5285508479837349,0.5285508479837349,0.5285508479837349,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,1.9839163576738637,3.9678327153477264,3.3807759541840774,0.9455,0.5870567611636508,0.5870567611636508,0.5870567611636508,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,2.026196086065024,4.052392172130048,3.3807759541840774,0.9502,0.6716162179459718,0.6716162179459718,0.6716162179459718,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,2.066948902929431,4.1338978058588625,3.3807759541840774,0.9548,0.7531218516747851,0.7531218516747851,0.7531218516747851,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,2.14559384200602,4.291187684012039,3.3807759541840774,0.9628,0.9104117298279635,0.9104117298279635,0.9104117298279635,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,2.216967006603347,4.433934013206693,3.3807759541840774,0.9673,1.0531580590226177,1.0531580590226177,1.0531580590226177,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,2.31661511830721,4.63323023661442,3.3807759541840774,0.9755,1.2524542824303433,1.2524542824303433,1.2524542824303433,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,2.4081082310619846,4.816216462123969,3.3807759541840774,0.9811,1.4354405079398926,1.4354405079398926,1.4354405079398926,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,2.521858700778221,5.043717401556442,3.3807759541840774,0.9865,1.6629414473723656,1.6629414473723656,1.6629414473723656,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,2.6735430139571257,5.3470860279142505,3.3807759541840774,0.9904,1.9663100737301742,1.9663100737301742,1.9663100737301742,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,2.8401820298785028,5.680364059757005,3.3807759541840774,0.9936,2.2995881055729295,2.2995881055729295,2.2995881055729295,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,3.2858640344595518,6.571728068919102,3.3807759541840774,0.9983,3.1909521147350266,3.1909521147350266,3.1909521147350266,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,3.3470600601876694,6.694120120375339,3.3807759541840774,0.9986,3.313344166191263,3.313344166191263,3.313344166191263,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,3.4298352997778814,6.859670599555764,3.3807759541840774,0.9991,3.4788946453716854,3.4788946453716854,3.4788946453716854,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,3.5024846525945854,7.004969305189172,3.3807759541840774,0.9993,3.6241933510050943,3.6241933510050943,3.6241933510050943,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,3.543974429490537,7.087948858981073,3.3807759541840774,0.9993,3.707172904796998,3.707172904796998,3.707172904796998,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,3.560817718573479,7.121635437146958,3.3807759541840774,0.9993,3.7408594829628825,3.7408594829628825,3.7408594829628825,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,3.6748901793599966,7.349780358719994,3.3807759541840774,0.9996,3.9690044045359167,3.9690044045359167,3.9690044045359167,0.0,False
synthetic,absolute,0,shift,5.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,3.8163318199179317,7.632663639835862,3.3807759541840774,0.9999,4.251887685651788,4.251887685651788,4.251887685651788,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,1.7212049642464575,3.442409928492914,3.3807759541840774,0.903,0.061633974308838546,0.061633974308838546,0.061633974308838546,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,1.7445296870883928,3.4890593741767866,3.3807759541840774,0.9074,0.1082834199927092,0.1082834199927092,0.1082834199927092,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,1.7735554614590314,3.547110922918063,3.3807759541840774,0.9126,0.16633496873398634,0.16633496873398634,0.16633496873398634,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,1.7993682485564215,3.598736497112843,3.3807759541840774,0.9177,0.21796054292876652,0.21796054292876652,0.21796054292876652,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,1.8392751346712912,3.6785502693425833,3.3807759541840774,0.924,0.29777431515850594,0.29777431515850594,0.29777431515850594,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,1.8725287613722628,3.7450575227445246,3.3807759541840774,0.9292,0.36428156856044897,0.36428156856044897,0.36428156856044897,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,1.9137306990931775,3.8274613981863554,3.3807759541840774,0.9356,0.44668544400227855,0.44668544400227855,0.44668544400227855,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,1.9546634010839057,3.9093268021678114,3.3807759541840774,0.9412,0.5285508479837349,0.5285508479837349,0.5285508479837349,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,1.9839163576738637,3.9678327153477264,3.3807759541840774,0.9455,0.5870567611636508,0.5870567611636508,0.5870567611636508,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,2.026196086065024,4.052392172130048,3.3807759541840774,0.9502,0.6716162179459718,0.6716162179459718,0.6716162179459718,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,2.066948902929431,4.1338978058588625,3.3807759541840774,0.9548,0.7531218516747851,0.7531218516747851,0.7531218516747851,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,2.14559384200602,4.291187684012039,3.3807759541840774,0.9628,0.9104117298279635,0.9104117298279635,0.9104117298279635,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,2.230924194966273,4.461848389932546,3.3807759541840774,0.9686,1.0810724357484691,1.0810724357484691,1.0810724357484691,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,2.329444093494046,4.658888186988093,3.3807759541840774,0.9765,1.2781122328040153,1.2781122328040153,1.2781122328040153,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,2.4256559405230727,4.851311881046144,3.3807759541840774,0.9814,1.470535926862069,1.470535926862069,1.470535926862069,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,2.5537125852463176,5.107425170492635,3.3807759541840774,0.987,1.726649216308559,1.726649216308559,1.726649216308559,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,2.6967055572687952,5.393411114537591,3.3807759541840774,0.9907,2.0126351603535144,2.0126351603535144,2.0126351603535144,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,2.9440676868884665,5.888135373776933,3.3807759541840774,0.9958,2.507359419592856,2.507359419592856,2.507359419592856,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,8.145718100484022,16.291436200968043,3.3807759541840774,1.0,12.910660246783964,12.910660246783964,12.910660246783964,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,8.23455928507904,16.469118570158088,3.3807759541840774,1.0,13.088342615974002,13.088342615974002,13.088342615974002,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,8.360075597471903,16.720151194943806,3.3807759541840774,1.0,13.339375240759724,13.339375240759724,13.339375240759724,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,8.432561211135711,16.86512242227142,3.3807759541840774,1.0,13.484346468087347,13.484346468087347,13.484346468087347,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,8.502484652594585,17.004969305189178,3.3807759541840774,1.0,13.62419335100509,13.62419335100509,13.62419335100509,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,8.539762976529351,17.0795259530587,3.3807759541840774,1.0,13.69874999887463,13.69874999887463,13.69874999887463,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,8.671998961492616,17.34399792298523,3.3807759541840774,1.0,13.963221968801154,13.963221968801154,13.963221968801154,0.0,False
synthetic,absolute,0,shift,10.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,8.808635643611044,17.617271287222085,3.3807759541840774,1.0,14.236495333038011,14.236495333038011,14.236495333038011,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,1.7212049642464575,3.442409928492914,3.3807759541840774,0.903,0.061633974308838546,0.061633974308838546,0.061633974308838546,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,1.7445296870883928,3.4890593741767866,3.3807759541840774,0.9074,0.1082834199927092,0.1082834199927092,0.1082834199927092,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,1.7735554614590314,3.547110922918063,3.3807759541840774,0.9126,0.16633496873398634,0.16633496873398634,0.16633496873398634,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,1.7993682485564215,3.598736497112843,3.3807759541840774,0.9177,0.21796054292876652,0.21796054292876652,0.21796054292876652,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,1.8392751346712912,3.6785502693425833,3.3807759541840774,0.924,0.29777431515850594,0.29777431515850594,0.29777431515850594,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,1.8725287613722628,3.7450575227445246,3.3807759541840774,0.9292,0.36428156856044897,0.36428156856044897,0.36428156856044897,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,1.9137306990931775,3.8274613981863554,3.3807759541840774,0.9356,0.44668544400227855,0.44668544400227855,0.44668544400227855,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,1.9546634010839057,3.9093268021678114,3.3807759541840774,0.9412,0.5285508479837349,0.5285508479837349,0.5285508479837349,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,1.9839163576738637,3.9678327153477264,3.3807759541840774,0.9455,0.5870567611636508,0.5870567611636508,0.5870567611636508,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,2.026196086065024,4.052392172130048,3.3807759541840774,0.9502,0.6716162179459718,0.6716162179459718,0.6716162179459718,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,2.066948902929431,4.1338978058588625,3.3807759541840774,0.9548,0.7531218516747851,0.7531218516747851,0.7531218516747851,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,2.14559384200602,4.291187684012039,3.3807759541840774,0.9628,0.9104117298279635,0.9104117298279635,0.9104117298279635,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,2.230924194966273,4.461848389932546,3.3807759541840774,0.9686,1.0810724357484691,1.0810724357484691,1.0810724357484691,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,2.329444093494046,4.658888186988093,3.3807759541840774,0.9765,1.2781122328040153,1.2781122328040153,1.2781122328040153,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,2.4256559405230727,4.851311881046144,3.3807759541840774,0.9814,1.470535926862069,1.470535926862069,1.470535926862069,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,2.5537125852463176,5.107425170492635,3.3807759541840774,0.987,1.726649216308559,1.726649216308559,1.726649216308559,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,2.6967055572687952,5.393411114537591,3.3807759541840774,0.9907,2.0126351603535144,2.0126351603535144,2.0126351603535144,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,2.9440676868884665,5.888135373776933,3.3807759541840774,0.9958,2.507359419592856,2.507359419592856,2.507359419592856,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,13.145718100484022,26.291436200968036,3.3807759541840774,1.0,22.910660246783973,22.910660246783973,22.910660246783973,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,13.23455928507904,26.469118570158084,3.3807759541840774,1.0,23.088342615974003,23.088342615974003,23.088342615974003,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,13.360075597471903,26.720151194943803,3.3807759541840774,1.0,23.339375240759722,23.339375240759722,23.339375240759722,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,13.432561211135711,26.86512242227142,3.3807759541840774,1.0,23.484346468087345,23.484346468087345,23.484346468087345,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,13.502484652594585,27.004969305189174,3.3807759541840774,1.0,23.62419335100509,23.62419335100509,23.62419335100509,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,13.539762976529351,27.0795259530587,3.3807759541840774,1.0,23.698749998874632,23.698749998874632,23.698749998874632,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,13.671998961492616,27.34399792298523,3.3807759541840774,1.0,23.963221968801154,23.963221968801154,23.963221968801154,0.0,False
synthetic,absolute,0,shift,15.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,13.808635643611044,27.61727128722209,3.3807759541840774,1.0,24.236495333038018,24.236495333038018,24.236495333038018,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,1.694270539788014,3.388541079576029,3.3807759541840774,0.898,0.0077651253919515115,0.0077651253919515115,0.0077651253919515115,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,1.7186079790074293,3.4372159580148596,3.3807759541840774,0.9025,0.05644000383078219,0.05644000383078219,0.05644000383078219,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,1.7270453040928468,3.454090608185694,3.3807759541840774,0.904,0.07331465400161719,0.07331465400161719,0.07331465400161719,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,1.7349466434535812,3.469893286907162,3.3807759541840774,0.9054,0.08911733272308586,0.08911733272308586,0.08911733272308586,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,1.7440020149146744,3.488004029829349,3.3807759541840774,0.9074,0.10722807564527238,0.10722807564527238,0.10722807564527238,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,1.7513015880796237,3.5026031761592473,3.3807759541840774,0.9089,0.12182722197517082,0.12182722197517082,0.12182722197517082,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,1.768965458228791,3.5379309164575825,3.3807759541840774,0.9113,0.15715496227350556,0.15715496227350556,0.15715496227350556,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,1.7840871159457667,3.5681742318915335,3.3807759541840774,0.9145,0.18739827770745698,0.18739827770745698,0.18739827770745698,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,1.7897201120997286,3.5794402241994585,3.3807759541840774,0.9155,0.19866427001538067,0.19866427001538067,0.19866427001538067,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,1.7986290692270903,3.59725813845418,3.3807759541840774,0.9175,0.21648218427010416,0.21648218427010416,0.21648218427010416,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,1.8173562670590997,3.6347125341181994,3.3807759541840774,0.9206,0.2539365799341229,0.2539365799341229,0.2539365799341229,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,1.832900640059219,3.6658012801184383,3.3807759541840774,0.9226,0.28502532593436136,0.28502532593436136,0.28502532593436136,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,1.8435879782759883,3.6871759565519766,3.3807759541840774,0.9245,0.3064000023679001,0.3064000023679001,0.3064000023679001,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,1.8718253186837206,3.7436506373674403,3.3807759541840774,0.9289,0.3628746831833647,0.3628746831833647,0.3628746831833647,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,1.8846431444831384,3.7692862889662764,3.3807759541840774,0.931,0.3885103347822003,0.3885103347822003,0.3885103347822003,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,1.8993521287970547,3.79870425759411,3.3807759541840774,0.9331,0.417928303410033,0.417928303410033,0.417928303410033,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,1.909368553558224,3.818737107116448,3.3807759541840774,0.9348,0.4379611529323717,0.4379611529323717,0.4379611529323717,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,1.9214205429757785,3.8428410859515556,3.3807759541840774,0.9364,0.4620651317674804,0.4620651317674804,0.4620651317674804,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,1.9322433172727354,3.8644866345454707,3.3807759541840774,0.9382,0.48371068036139425,0.48371068036139425,0.48371068036139425,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,1.9337886526848147,3.867577305369629,3.3807759541840774,0.9384,0.486801351185553,0.486801351185553,0.486801351185553,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,1.9383733973790096,3.8767467947580196,3.3807759541840774,0.939,0.49597084057394275,0.49597084057394275,0.49597084057394275,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,1.9433673047365174,3.8867346094730353,3.3807759541840774,0.9394,0.5059586552889583,0.5059586552889583,0.5059586552889583,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,1.9433673047365174,3.8867346094730353,3.3807759541840774,0.9394,0.5059586552889583,0.5059586552889583,0.5059586552889583,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,1.944040649194209,3.8880812983884177,3.3807759541840774,0.9397,0.5073053442043416,0.5073053442043416,0.5073053442043416,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,1.969537510633195,3.9390750212663908,3.3807759541840774,0.9432,0.5582990670823134,0.5582990670823134,0.5582990670823134,0.0,False
synthetic,absolute,0,variance_inflate,3.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,1.9781587700572354,3.95631754011447,3.3807759541840774,0.944,0.5755415859303943,0.5755415859303943,0.5755415859303943,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,1.6996981388694963,3.3993962777389934,3.3807759541840774,0.8992,0.01862032355491605,0.01862032355491605,0.01862032355491605,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,1.725340218663368,3.4506804373267355,3.3807759541840774,0.9039,0.0699044831426594,0.0699044831426594,0.0699044831426594,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,1.73846118666452,3.4769223733290406,3.3807759541840774,0.9062,0.09614641914496369,0.09614641914496369,0.09614641914496369,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,1.751535974626107,3.503071949252214,3.3807759541840774,0.9089,0.12229599506813747,0.12229599506813747,0.12229599506813747,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,1.7745585044681749,3.5491170089363497,3.3807759541840774,0.9128,0.16834105475227323,0.16834105475227323,0.16834105475227323,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,1.7875129938342607,3.5750259876685218,3.3807759541840774,0.9153,0.1942500334844448,0.1942500334844448,0.1942500334844448,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,1.7978650276328054,3.5957300552656117,3.3807759541840774,0.9173,0.21495410108153432,0.21495410108153432,0.21495410108153432,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,1.8186114623807859,3.637222924761573,3.3807759541840774,0.9207,0.25644697057749516,0.25644697057749516,0.25644697057749516,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,1.8294349802165353,3.658869960433071,3.3807759541840774,0.9219,0.27809400624899405,0.27809400624899405,0.27809400624899405,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,1.8464364178960357,3.692872835792072,3.3807759541840774,0.9249,0.312096881607995,0.312096881607995,0.312096881607995,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,1.8739730333217017,3.747946066643404,3.3807759541840774,0.9299,0.36717011245932696,0.36717011245932696,0.36717011245932696,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,1.901365851135992,3.802731702271984,3.3807759541840774,0.9333,0.4219557480879077,0.4219557480879077,0.4219557480879077,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,1.917390632925772,3.834781265851544,3.3807759541840774,0.9359,0.45400531166746744,0.45400531166746744,0.45400531166746744,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,1.9399676273150703,3.8799352546301407,3.3807759541840774,0.9391,0.4991593004460641,0.4991593004460641,0.4991593004460641,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,1.9636849054290133,3.9273698108580253,3.3807759541840774,0.9427,0.5465938566739501,0.5465938566739501,0.5465938566739501,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,1.9853129501798632,3.970625900359727,3.3807759541840774,0.9459,0.5898499461756499,0.5898499461756499,0.5898499461756499,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,2.0001770911203023,4.0003541822406055,3.3807759541840774,0.9476,0.6195782280565282,0.6195782280565282,0.6195782280565282,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,2.034047329578353,4.0680946591567055,3.3807759541840774,0.9509,0.6873187049726299,0.6873187049726299,0.6873187049726299,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,2.0518684477023643,4.103736895404729,3.3807759541840774,0.9533,0.722960941220652,0.722960941220652,0.722960941220652,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,2.051885231655204,4.103770463310409,3.3807759541840774,0.9533,0.7229945091263312,0.7229945091263312,0.7229945091263312,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,2.0568536405765685,4.113707281153138,3.3807759541840774,0.954,0.7329313269690605,0.7329313269690605,0.7329313269690605,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,2.0620526850227896,4.124105370045579,3.3807759541840774,0.9546,0.7433294158615026,0.7433294158615026,0.7433294158615026,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,2.062644967312564,4.125289934625129,3.3807759541840774,0.9546,0.7445139804410513,0.7445139804410513,0.7445139804410513,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,2.066948902929431,4.1338978058588625,3.3807759541840774,0.9548,0.7531218516747851,0.7531218516747851,0.7531218516747851,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,2.1360825266165677,4.272165053233136,3.3807759541840774,0.9617,0.8913890990490588,0.8913890990490588,0.8913890990490588,0.0,False
synthetic,absolute,0,variance_inflate,5.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,2.1632079323360625,4.326415864672126,3.3807759541840774,0.9638,0.9456399104880482,0.9456399104880482,0.9456399104880482,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,1.709747290484658,3.4194945809693165,3.3807759541840774,0.9013,0.03871862678523952,0.03871862678523952,0.03871862678523952,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,1.7349466434535812,3.469893286907162,3.3807759541840774,0.9054,0.08911733272308586,0.08911733272308586,0.08911733272308586,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,1.7513015880796237,3.5026031761592473,3.3807759541840774,0.9089,0.12182722197517082,0.12182722197517082,0.12182722197517082,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,1.7787121300908268,3.557424260181654,3.3807759541840774,0.9137,0.1766483059975772,0.1766483059975772,0.1766483059975772,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,1.7939787363615871,3.587957472723175,3.3807759541840774,0.9163,0.20718151853909772,0.20718151853909772,0.20718151853909772,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,1.8186114623807859,3.637222924761573,3.3807759541840774,0.9207,0.25644697057749516,0.25644697057749516,0.25644697057749516,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,1.8392751346712912,3.6785502693425833,3.3807759541840774,0.924,0.29777431515850594,0.29777431515850594,0.29777431515850594,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,1.8698740878136866,3.7397481756273736,3.3807759541840774,0.9282,0.3589722214432967,0.3589722214432967,0.3589722214432967,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,1.880756174308638,3.761512348617277,3.3807759541840774,0.9306,0.3807363944331996,0.3807363944331996,0.3807363944331996,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,1.9098844770697474,3.8197689541394952,3.3807759541840774,0.9348,0.43899299995541824,0.43899299995541824,0.43899299995541824,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,1.9267892196157401,3.8535784392314802,3.3807759541840774,0.9373,0.47280248504740374,0.47280248504740374,0.47280248504740374,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,1.9636664874048066,3.9273329748096133,3.3807759541840774,0.9427,0.5465570206255368,0.5465570206255368,0.5465570206255368,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,1.9853129501798632,3.970625900359727,3.3807759541840774,0.9459,0.5898499461756499,0.5898499461756499,0.5898499461756499,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,2.020543797299076,4.041087594598152,3.3807759541840774,0.9497,0.6603116404140755,0.6603116404140755,0.6603116404140755,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,2.053540417674094,4.107080835348187,3.3807759541840774,0.9536,0.7263048811641113,0.7263048811641113,0.7263048811641113,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,2.0684129895127317,4.1368259790254625,3.3807759541840774,0.9549,0.7560500248413868,0.7560500248413868,0.7560500248413868,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,2.1013432335330586,4.202686467066116,3.3807759541840774,0.959,0.8219105128820408,0.8219105128820408,0.8219105128820408,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,2.1817821674165088,4.3635643348330175,3.3807759541840774,0.9653,0.982788380648941,0.982788380648941,0.982788380648941,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,2.207087140007624,4.4141742800152475,3.3807759541840774,0.9669,1.0333983258311719,1.0333983258311719,1.0333983258311719,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,2.2074775641236957,4.414955128247391,3.3807759541840774,0.9669,1.0341791740633148,1.0341791740633148,1.0341791740633148,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,2.226365794047731,4.45273158809546,3.3807759541840774,0.9684,1.0719556339113856,1.0719556339113856,1.0719556339113856,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,2.2511971762863237,4.502394352572648,3.3807759541840774,0.9697,1.1216183983885706,1.1216183983885706,1.1216183983885706,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,2.2562480097706663,4.512496019541332,3.3807759541840774,0.97,1.1317200653572563,1.1317200653572563,1.1317200653572563,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,2.275196805857846,4.550393611715692,3.3807759541840774,0.9715,1.1696176575316155,1.1696176575316155,1.1696176575316155,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,2.37218581148246,4.74437162296492,3.3807759541840774,0.9791,1.363595668780843,1.363595668780843,1.363595668780843,0.0,False
synthetic,absolute,0,variance_inflate,10.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,2.422441409845592,4.844882819691184,3.3807759541840774,0.9814,1.4641068655071081,1.4641068655071081,1.4641068655071081,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,1.7125633707411545,3.4251267414823086,3.3807759541840774,0.9017,0.0443507872982325,0.0443507872982325,0.0443507872982325,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,1.73846118666452,3.4769223733290406,3.3807759541840774,0.9062,0.09614641914496369,0.09614641914496369,0.09614641914496369,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,1.7534129174757709,3.5068258349515418,3.3807759541840774,0.9093,0.12604988076746526,0.12604988076746526,0.12604988076746526,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,1.7840871159457667,3.5681742318915335,3.3807759541840774,0.9145,0.18739827770745698,0.18739827770745698,0.18739827770745698,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,1.7993682485564215,3.598736497112843,3.3807759541840774,0.9177,0.21796054292876652,0.21796054292876652,0.21796054292876652,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,1.8287221336594168,3.657444267318834,3.3807759541840774,0.9219,0.2766683131347572,0.2766683131347572,0.2766683131347572,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,1.8493937616430247,3.6987875232860503,3.3807759541840774,0.925,0.3180115691019729,0.3180115691019729,0.3180115691019729,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,1.8846431444831384,3.7692862889662764,3.3807759541840774,0.931,0.3885103347822003,0.3885103347822003,0.3885103347822003,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,1.9071611980236316,3.8143223960472628,3.3807759541840774,0.9344,0.43354644186318675,0.43354644186318675,0.43354644186318675,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,1.926852387967047,3.853704775934094,3.3807759541840774,0.9374,0.4729288217500173,0.4729288217500173,0.4729288217500173,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,1.9525921282699747,3.90518425653995,3.3807759541840774,0.9411,0.524408302355873,0.524408302355873,0.524408302355873,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,1.9853129501798632,3.970625900359727,3.3807759541840774,0.9459,0.5898499461756499,0.5898499461756499,0.5898499461756499,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,2.0069846720971958,4.013969344194392,3.3807759541840774,0.9481,0.6331933900103149,0.6331933900103149,0.6331933900103149,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,2.0518684477023643,4.103736895404729,3.3807759541840774,0.9533,0.722960941220652,0.722960941220652,0.722960941220652,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,2.0712153814986145,4.142430762997229,3.3807759541840774,0.9552,0.7616548088131525,0.7616548088131525,0.7616548088131525,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,2.112816892456903,4.225633784913806,3.3807759541840774,0.9602,0.8448578307297295,0.8448578307297295,0.8448578307297295,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,2.1690746461965498,4.338149292393099,3.3807759541840774,0.9644,0.9573733382090232,0.9573733382090232,0.9573733382090232,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,2.2457635306426997,4.491527061285399,3.3807759541840774,0.9693,1.1107511071013227,1.1107511071013227,1.1107511071013227,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,2.2836864477371606,4.567372895474321,3.3807759541840774,0.9726,1.1865969412902442,1.1865969412902442,1.1865969412902442,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,2.2846624981931773,4.569324996386356,3.3807759541840774,0.9726,1.1885490422022784,1.1885490422022784,1.1885490422022784,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,2.305624098110001,4.611248196220003,3.3807759541840774,0.9749,1.2304722420359253,1.2304722420359253,1.2304722420359253,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,2.335191687016966,4.670383374033932,3.3807759541840774,0.977,1.2896074198498553,1.2896074198498553,1.2896074198498553,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,2.3548784184699354,4.709756836939871,3.3807759541840774,0.9778,1.3289808827557943,1.3289808827557943,1.3289808827557943,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,2.3613341294289527,4.722668258857906,3.3807759541840774,0.9783,1.3418923046738291,1.3418923046738291,1.3418923046738291,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,2.516765482232261,5.033530964464522,3.3807759541840774,0.9863,1.652755010280446,1.652755010280446,1.652755010280446,0.0,False
synthetic,absolute,0,variance_inflate,15.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,2.569964640021715,5.13992928004343,3.3807759541840774,0.9876,1.7591533258593532,1.7591533258593532,1.7591533258593532,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,1.6896091082396982,3.3792182164793974,3.3807759541840774,0.8971,-0.0015577377046800405,0.0015577377046800405,0.0015577377046800405,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,1.683778605370136,3.3675572107402725,3.3807759541840774,0.8965,-0.01321874344380447,0.01321874344380447,0.01321874344380447,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,1.6883463448444416,3.3766926896888836,3.3807759541840774,0.8969,-0.004083264495193362,0.004083264495193362,0.004083264495193362,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,1.6835962403092206,3.3671924806184412,3.3807759541840774,0.8965,-0.013583473565635273,0.013583473565635273,0.013583473565635273,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,1.683778605370136,3.3675572107402725,3.3807759541840774,0.8965,-0.01321874344380447,0.01321874344380447,0.01321874344380447,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,1.6843343549783505,3.368668709956701,3.3807759541840774,0.8965,-0.012107244227375524,0.012107244227375524,0.012107244227375524,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,1.6887864559524524,3.377572911904905,3.3807759541840774,0.8969,-0.003203042279171787,0.003203042279171787,0.003203042279171787,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,1.6883463448444416,3.3766926896888836,3.3807759541840774,0.8969,-0.004083264495193362,0.004083264495193362,0.004083264495193362,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,1.688397299460433,3.376794598920866,3.3807759541840774,0.8969,-0.003981355263210418,0.003981355263210418,0.003981355263210418,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,1.6887864559524524,3.377572911904905,3.3807759541840774,0.8969,-0.003203042279171787,0.003203042279171787,0.003203042279171787,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,1.688397299460433,3.376794598920866,3.3807759541840774,0.8969,-0.003981355263210418,0.003981355263210418,0.003981355263210418,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,1.6883463448444416,3.3766926896888836,3.3807759541840774,0.8969,-0.004083264495193362,0.004083264495193362,0.004083264495193362,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,1.6883463448444416,3.3766926896888836,3.3807759541840774,0.8969,-0.004083264495193362,0.004083264495193362,0.004083264495193362,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,1.6883463448444416,3.3766926896888836,3.3807759541840774,0.8969,-0.004083264495193362,0.004083264495193362,0.004083264495193362,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,1.6835962403092206,3.3671924806184412,3.3807759541840774,0.8965,-0.013583473565635273,0.013583473565635273,0.013583473565635273,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,1.6785967471626022,3.357193494325205,3.3807759541840774,0.8958,-0.023582459858872085,0.023582459858872085,0.023582459858872085,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,1.6784239464275785,3.3568478928551566,3.3807759541840774,0.8958,-0.023928061328919448,0.023928061328919448,0.023928061328919448,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,1.6784239464275785,3.3568478928551566,3.3807759541840774,0.8958,-0.023928061328919448,0.023928061328919448,0.023928061328919448,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,1.677482975355233,3.3549659507104663,3.3807759541840774,0.8957,-0.025810003473610618,0.025810003473610618,0.025810003473610618,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,1.677482975355233,3.3549659507104663,3.3807759541840774,0.8957,-0.025810003473610618,0.025810003473610618,0.025810003473610618,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,1.677482975355233,3.3549659507104663,3.3807759541840774,0.8957,-0.025810003473610618,0.025810003473610618,0.025810003473610618,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,1.677482975355233,3.3549659507104663,3.3807759541840774,0.8957,-0.025810003473610618,0.025810003473610618,0.025810003473610618,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,1.677482975355233,3.3549659507104663,3.3807759541840774,0.8957,-0.025810003473610618,0.025810003473610618,0.025810003473610618,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,1.677482975355233,3.3549659507104663,3.3807759541840774,0.8957,-0.025810003473610618,0.025810003473610618,0.025810003473610618,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,1.6768196323669946,3.3536392647339888,3.3807759541840774,0.8954,-0.02713668945008729,0.02713668945008729,0.02713668945008729,0.0,False
synthetic,absolute,0,t_noise,1.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,1.676398195819858,3.3527963916397145,3.3807759541840774,0.8953,-0.027979562544360626,0.027979562544360626,0.027979562544360626,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,1.697387144817689,3.3947742896353783,3.3807759541840774,0.8988,0.013998335451301358,0.013998335451301358,0.013998335451301358,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,1.6993587413582805,3.3987174827165605,3.3807759541840774,0.899,0.01794152853248443,0.01794152853248443,0.01794152853248443,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,1.714815583062378,3.429631166124756,3.3807759541840774,0.9021,0.04885521194067932,0.04885521194067932,0.04885521194067932,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,1.7194911866765699,3.438982373353141,3.3807759541840774,0.9027,0.058206419169063224,0.058206419169063224,0.058206419169063224,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,1.723762140496032,3.447524280992063,3.3807759541840774,0.9036,0.06674832680798737,0.06674832680798737,0.06674832680798737,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,1.7292943351338592,3.4585886702677193,3.3807759541840774,0.9044,0.07781271608364193,0.07781271608364193,0.07781271608364193,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,1.739268395257699,3.478536790515398,3.3807759541840774,0.9066,0.0977608363313216,0.0977608363313216,0.0977608363313216,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,1.746958929135503,3.4939178582710055,3.3807759541840774,0.9077,0.11314190408692948,0.11314190408692948,0.11314190408692948,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,1.752569977524748,3.505139955049497,3.3807759541840774,0.9091,0.12436400086541967,0.12436400086541967,0.12436400086541967,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,1.777667855733567,3.5553357114671345,3.3807759541840774,0.9135,0.17455975728305748,0.17455975728305748,0.17455975728305748,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,1.7861527085316804,3.5723054170633617,3.3807759541840774,0.9149,0.1915294628792843,0.1915294628792843,0.1915294628792843,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,1.7939787363615871,3.587957472723175,3.3807759541840774,0.9163,0.20718151853909772,0.20718151853909772,0.20718151853909772,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,1.7997601895490252,3.599520379098051,3.3807759541840774,0.9178,0.21874442491397386,0.21874442491397386,0.21874442491397386,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,1.817018359704085,3.63403671940817,3.3807759541840774,0.9206,0.25326076522409346,0.25326076522409346,0.25326076522409346,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,1.8230438591107876,3.6460877182215756,3.3807759541840774,0.9211,0.2653117640374987,0.2653117640374987,0.2653117640374987,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,1.8287221336594168,3.657444267318834,3.3807759541840774,0.9219,0.2766683131347572,0.2766683131347572,0.2766683131347572,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,1.8397881790841761,3.6795763581683523,3.3807759541840774,0.9241,0.2988004039842757,0.2988004039842757,0.2988004039842757,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,1.8438429077202632,3.6876858154405263,3.3807759541840774,0.9245,0.3069098612564498,0.3069098612564498,0.3069098612564498,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,1.8474572481492326,3.694914496298465,3.3807759541840774,0.9249,0.31413854211438874,0.31413854211438874,0.31413854211438874,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,1.8488191662039932,3.6976383324079865,3.3807759541840774,0.9249,0.31686237822390995,0.31686237822390995,0.31686237822390995,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,1.849165631629749,3.698331263259497,3.3807759541840774,0.925,0.31755530907542134,0.31755530907542134,0.31755530907542134,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,1.8493937616430247,3.6987875232860503,3.3807759541840774,0.925,0.3180115691019729,0.3180115691019729,0.3180115691019729,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,1.8560415731343778,3.7120831462687565,3.3807759541840774,0.9261,0.33130719208467907,0.33130719208467907,0.33130719208467907,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,1.85636612690076,3.71273225380152,3.3807759541840774,0.9262,0.3319562996174436,0.3319562996174436,0.3319562996174436,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,1.8725287613722628,3.7450575227445246,3.3807759541840774,0.9292,0.36428156856044897,0.36428156856044897,0.36428156856044897,0.0,False
synthetic,absolute,0,t_noise,3.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,1.8812128201425837,3.7624256402851666,3.3807759541840774,0.9306,0.38164968610109096,0.38164968610109096,0.38164968610109096,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,1.699938120981613,3.399876241963226,3.3807759541840774,0.8993,0.019100287779149294,0.019100287779149294,0.019100287779149294,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,1.7141359655404478,3.4282719310808956,3.3807759541840774,0.902,0.04749597689681906,0.04749597689681906,0.04749597689681906,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,1.7270453040928468,3.454090608185694,3.3807759541840774,0.904,0.07331465400161719,0.07331465400161719,0.07331465400161719,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,1.736663804816775,3.47332760963355,3.3807759541840774,0.9057,0.09255165544947362,0.09255165544947362,0.09255165544947362,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,1.7445296870883928,3.4890593741767866,3.3807759541840774,0.9074,0.1082834199927092,0.1082834199927092,0.1082834199927092,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,1.7611282586267507,3.522256517253502,3.3807759541840774,0.9106,0.1414805630694249,0.1414805630694249,0.1414805630694249,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,1.7827180863509808,3.5654361727019612,3.3807759541840774,0.9143,0.18466021851788514,0.18466021851788514,0.18466021851788514,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,1.7966779073559735,3.5933558147119475,3.3807759541840774,0.9172,0.21257986052787056,0.21257986052787056,0.21257986052787056,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,1.8157157122975078,3.631431424595015,3.3807759541840774,0.9203,0.25065547041093916,0.25065547041093916,0.25065547041093916,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,1.8333734613474812,3.6667469226949616,3.3807759541840774,0.9227,0.285970968510886,0.285970968510886,0.285970968510886,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,1.8464364178960357,3.692872835792072,3.3807759541840774,0.9249,0.312096881607995,0.312096881607995,0.312096881607995,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,1.8698740878136866,3.7397481756273736,3.3807759541840774,0.9282,0.3589722214432967,0.3589722214432967,0.3589722214432967,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,1.8829345353204552,3.765869070640911,3.3807759541840774,0.9309,0.38509311645683386,0.38509311645683386,0.38509311645683386,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,1.9011388765729815,3.8022777531459635,3.3807759541840774,0.9333,0.42150179896188655,0.42150179896188655,0.42150179896188655,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,1.9103403118181923,3.8206806236363846,3.3807759541840774,0.9348,0.4399046694523082,0.4399046694523082,0.4399046694523082,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,1.920968484393167,3.8419369687863347,3.3807759541840774,0.9363,0.4611610146022573,0.4611610146022573,0.4611610146022573,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,1.944040649194209,3.8880812983884177,3.3807759541840774,0.9397,0.5073053442043416,0.5073053442043416,0.5073053442043416,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,1.9603247744571477,3.920649548914295,3.3807759541840774,0.9423,0.539873594730219,0.539873594730219,0.539873594730219,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,1.9689693626159586,3.9379387252319167,3.3807759541840774,0.9431,0.5571627710478406,0.5571627710478406,0.5571627710478406,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,1.9719952831794894,3.943990566358978,3.3807759541840774,0.9434,0.5632146121749021,0.5632146121749021,0.5632146121749021,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,1.9723158530851126,3.9446317061702256,3.3807759541840774,0.9434,0.5638557519861486,0.5638557519861486,0.5638557519861486,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,1.9760260126659186,3.9520520253318376,3.3807759541840774,0.9438,0.5712760711477607,0.5712760711477607,0.5712760711477607,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,1.9842583429158447,3.968516685831688,3.3807759541840774,0.9456,0.5877407316476129,0.5877407316476129,0.5877407316476129,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,1.9856832282696433,3.9713664565392865,3.3807759541840774,0.946,0.59059050235521,0.59059050235521,0.59059050235521,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,2.0006319376907404,4.001263875381482,3.3807759541840774,0.9477,0.6204879211974043,0.6204879211974043,0.6204879211974043,0.0,False
synthetic,absolute,0,t_noise,5.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,2.0291973782946755,4.058394756589351,3.3807759541840774,0.9505,0.6776188024052744,0.6776188024052744,0.6776188024052744,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,1.7032865530021553,3.406573106004311,3.3807759541840774,0.9,0.025797151820234013,0.025797151820234013,0.025797151820234013,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,1.7193356331388634,3.438671266277727,3.3807759541840774,0.9027,0.057895312093650286,0.057895312093650286,0.057895312093650286,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,1.737820043051028,3.4756400861020564,3.3807759541840774,0.9059,0.09486413191797949,0.09486413191797949,0.09486413191797949,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,1.7513015880796237,3.5026031761592473,3.3807759541840774,0.9089,0.12182722197517082,0.12182722197517082,0.12182722197517082,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,1.7735554614590314,3.547110922918063,3.3807759541840774,0.9126,0.16633496873398634,0.16633496873398634,0.16633496873398634,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,1.7926041277287514,3.585208255457503,3.3807759541840774,0.916,0.20443230127342635,0.20443230127342635,0.20443230127342635,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,1.81814113103912,3.6362822620782396,3.3807759541840774,0.9206,0.25550630789416356,0.25550630789416356,0.25550630789416356,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,1.8464364178960357,3.692872835792072,3.3807759541840774,0.9249,0.312096881607995,0.312096881607995,0.312096881607995,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,1.8725287613722628,3.7450575227445246,3.3807759541840774,0.9292,0.36428156856044897,0.36428156856044897,0.36428156856044897,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,1.9105057858903698,3.82101157178074,3.3807759541840774,0.9348,0.4402356175966631,0.4402356175966631,0.4402356175966631,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,1.9281616412163305,3.856323282432661,3.3807759541840774,0.9376,0.4755473282485846,0.4755473282485846,0.4755473282485846,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,1.9583003598826427,3.9166007197652855,3.3807759541840774,0.942,0.5358247655812088,0.5358247655812088,0.5358247655812088,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,1.9839163576738637,3.9678327153477264,3.3807759541840774,0.9455,0.5870567611636508,0.5870567611636508,0.5870567611636508,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,2.003577546714899,4.007155093429799,3.3807759541840774,0.948,0.6263791392457216,0.6263791392457216,0.6263791392457216,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,2.040570117777091,4.081140235554181,3.3807759541840774,0.9515,0.7003642813701053,0.7003642813701053,0.7003642813701053,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,2.065733180009791,4.131466360019581,3.3807759541840774,0.9547,0.7506904058355053,0.7506904058355053,0.7506904058355053,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,2.0870589594965634,4.174117918993127,3.3807759541840774,0.9572,0.7933419648090503,0.7933419648090503,0.7933419648090503,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,2.127080293444535,4.25416058688907,3.3807759541840774,0.961,0.8733846327049938,0.8733846327049938,0.8733846327049938,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,2.164868099656768,4.329736199313536,3.3807759541840774,0.9639,0.9489602451294595,0.9489602451294595,0.9489602451294595,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,2.1690746461965498,4.338149292393099,3.3807759541840774,0.9644,0.9573733382090232,0.9573733382090232,0.9573733382090232,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,2.1754197905913104,4.35083958118262,3.3807759541840774,0.9648,0.9700636269985443,0.9700636269985443,0.9700636269985443,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,2.1756788335531567,4.351357667106313,3.3807759541840774,0.9648,0.9705817129222367,0.9705817129222367,0.9705817129222367,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,2.1873038682754515,4.374607736550902,3.3807759541840774,0.9657,0.9938317823668266,0.9938317823668266,0.9938317823668266,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,2.1908339017545178,4.381667803509035,3.3807759541840774,0.9658,1.0008918493249588,1.0008918493249588,1.0008918493249588,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,2.2483650169827225,4.496730033965446,3.3807759541840774,0.9694,1.1159540797813683,1.1159540797813683,1.1159540797813683,0.0,False
synthetic,absolute,0,t_noise,10.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,2.2983110626436885,4.596622125287376,3.3807759541840774,0.9739,1.2158461711033006,1.2158461711033006,1.2158461711033006,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,1.6993587413582805,3.3987174827165605,3.3807759541840774,0.899,0.01794152853248443,0.01794152853248443,0.01794152853248443,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,1.7139913717663084,3.4279827435326164,3.3807759541840774,0.9019,0.04720678934854039,0.04720678934854039,0.04720678934854039,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,1.7210246576191466,3.4420493152382927,3.3807759541840774,0.9029,0.061273361054216664,0.061273361054216664,0.061273361054216664,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,1.7292943351338592,3.4585886702677193,3.3807759541840774,0.9044,0.07781271608364193,0.07781271608364193,0.07781271608364193,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,1.747440841632469,3.494881683264939,3.3807759541840774,0.9077,0.11410572908086135,0.11410572908086135,0.11410572908086135,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,1.7610070306142511,3.522014061228503,3.3807759541840774,0.9106,0.14123810704442574,0.14123810704442574,0.14123810704442574,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,1.7861527085316804,3.5723054170633617,3.3807759541840774,0.9149,0.1915294628792843,0.1915294628792843,0.1915294628792843,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,1.8034927005465575,3.606985401093116,3.3807759541840774,0.9185,0.22620944690903852,0.22620944690903852,0.22620944690903852,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,1.820859050466076,3.6417181009321515,3.3807759541840774,0.9207,0.2609421467480755,0.2609421467480755,0.2609421467480755,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,1.835173462178449,3.670346924356898,3.3807759541840774,0.9231,0.28957097017282146,0.28957097017282146,0.28957097017282146,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,1.8735850138764458,3.7471700277528917,3.3807759541840774,0.9296,0.3663940735688151,0.3663940735688151,0.3663940735688151,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,1.8954774225569537,3.7909548451139075,3.3807759541840774,0.9324,0.41017889092983095,0.41017889092983095,0.41017889092983095,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,1.9103403118181923,3.8206806236363846,3.3807759541840774,0.9348,0.4399046694523082,0.4399046694523082,0.4399046694523082,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,1.9246418928649387,3.849283785729878,3.3807759541840774,0.9371,0.46850783154580095,0.46850783154580095,0.46850783154580095,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,1.9606293719406398,3.92125874388128,3.3807759541840774,0.9423,0.5404827896972031,0.5404827896972031,0.5404827896972031,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,1.9842583429158447,3.968516685831688,3.3807759541840774,0.9456,0.5877407316476129,0.5877407316476129,0.5877407316476129,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,1.9987884102551912,3.9975768205103814,3.3807759541840774,0.9476,0.6168008663263059,0.6168008663263059,0.6168008663263059,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,2.0299792603307,4.0599585206614,3.3807759541840774,0.9506,0.6791825664773237,0.6791825664773237,0.6791825664773237,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,2.042051777606127,4.084103555212253,3.3807759541840774,0.9519,0.7033276010281772,0.7033276010281772,0.7033276010281772,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,2.0482134504854344,4.096426900970869,3.3807759541840774,0.9527,0.7156509467867922,0.7156509467867922,0.7156509467867922,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,2.0550098633951626,4.110019726790326,3.3807759541840774,0.9538,0.7292437726062486,0.7292437726062486,0.7292437726062486,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,2.061085518196075,4.122171036392151,3.3807759541840774,0.9545,0.741395082208074,0.741395082208074,0.741395082208074,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,2.062196786723531,4.124393573447062,3.3807759541840774,0.9546,0.7436176192629853,0.7436176192629853,0.7436176192629853,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,2.062196786723531,4.124393573447062,3.3807759541840774,0.9546,0.7436176192629853,0.7436176192629853,0.7436176192629853,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,2.076580211340894,4.153160422681787,3.3807759541840774,0.9559,0.7723844684977115,0.7723844684977115,0.7723844684977115,0.0,False
synthetic,absolute,0,heteroscedastic,1.5,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,2.124457145167128,4.248914290334256,3.3807759541840774,0.9606,0.8681383361501798,0.8681383361501798,0.8681383361501798,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,1.709747290484658,3.4194945809693165,3.3807759541840774,0.9013,0.03871862678523952,0.03871862678523952,0.03871862678523952,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,1.7212049642464575,3.442409928492914,3.3807759541840774,0.903,0.061633974308838546,0.061633974308838546,0.061633974308838546,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,1.737820043051028,3.4756400861020564,3.3807759541840774,0.9059,0.09486413191797949,0.09486413191797949,0.09486413191797949,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,1.7534129174757709,3.5068258349515418,3.3807759541840774,0.9093,0.12604988076746526,0.12604988076746526,0.12604988076746526,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,1.7861527085316804,3.5723054170633617,3.3807759541840774,0.9149,0.1915294628792843,0.1915294628792843,0.1915294628792843,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,1.8135269173307451,3.6270538346614893,3.3807759541840774,0.9203,0.2462778804774137,0.2462778804774137,0.2462778804774137,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,1.8435879782759883,3.6871759565519766,3.3807759541840774,0.9245,0.3064000023679001,0.3064000023679001,0.3064000023679001,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,1.8846431444831384,3.7692862889662764,3.3807759541840774,0.931,0.3885103347822003,0.3885103347822003,0.3885103347822003,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,1.9096491312680346,3.8192982625360687,3.3807759541840774,0.9348,0.4385223083519927,0.4385223083519927,0.4385223083519927,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,1.9214205429757785,3.8428410859515556,3.3807759541840774,0.9364,0.4620651317674804,0.4620651317674804,0.4620651317674804,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,1.9636849054290133,3.9273698108580253,3.3807759541840774,0.9427,0.5465938566739501,0.5465938566739501,0.5465938566739501,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,1.9946810826703727,3.989362165340745,3.3807759541840774,0.9471,0.6085862111566689,0.6085862111566689,0.6085862111566689,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,2.0147472437481606,4.029494487496321,3.3807759541840774,0.9491,0.6487185333122446,0.6487185333122446,0.6487185333122446,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,2.0550098633951626,4.110019726790326,3.3807759541840774,0.9538,0.7292437726062486,0.7292437726062486,0.7292437726062486,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,2.1013432335330586,4.202686467066116,3.3807759541840774,0.959,0.8219105128820408,0.8219105128820408,0.8219105128820408,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,2.1692189747857533,4.338437949571507,3.3807759541840774,0.9644,0.95766199538743,0.95766199538743,0.95766199538743,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,2.213272357677615,4.42654471535523,3.3807759541840774,0.9671,1.0457687611711535,1.0457687611711535,1.0457687611711535,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,2.274869691672314,4.549739383344629,3.3807759541840774,0.9715,1.1689634291605515,1.1689634291605515,1.1689634291605515,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,2.3046112014510616,4.609222402902123,3.3807759541840774,0.9748,1.2284464487180464,1.2284464487180464,1.2284464487180464,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,2.315169767738684,4.630339535477369,3.3807759541840774,0.9753,1.249563581293292,1.249563581293292,1.249563581293292,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,2.332408317773897,4.664816635547794,3.3807759541840774,0.9768,1.284040681363717,1.284040681363717,1.284040681363717,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,2.3611647015216857,4.722329403043372,3.3807759541840774,0.9783,1.3415534488592948,1.3415534488592948,1.3415534488592948,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,2.3769815162526275,4.753963032505255,3.3807759541840774,0.9791,1.3731870783211786,1.3731870783211786,1.3731870783211786,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,2.3796176054248743,4.7592352108497495,3.3807759541840774,0.9793,1.378459256665672,1.378459256665672,1.378459256665672,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,2.4279501727439525,4.855900345487903,3.3807759541840774,0.9814,1.4751243913038288,1.4751243913038288,1.4751243913038288,0.0,False
synthetic,absolute,0,heteroscedastic,3.0,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,2.5045319464145277,5.009063892829055,3.3807759541840774,0.9854,1.628287938644979,1.628287938644979,1.628287938644979,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,1.7125633707411545,3.4251267414823086,3.3807759541840774,0.9017,0.0443507872982325,0.0443507872982325,0.0443507872982325,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,1.7216701333833482,3.443340266766696,3.3807759541840774,0.9032,0.06256431258261985,0.06256431258261985,0.06256431258261985,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,1.739268395257699,3.478536790515398,3.3807759541840774,0.9066,0.0977608363313216,0.0977608363313216,0.0977608363313216,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,1.7735554614590314,3.547110922918063,3.3807759541840774,0.9126,0.16633496873398634,0.16633496873398634,0.16633496873398634,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,1.8109439375454834,3.6218878750909664,3.3807759541840774,0.92,0.24111192090689038,0.24111192090689038,0.24111192090689038,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,1.8333734613474812,3.6667469226949616,3.3807759541840774,0.9227,0.285970968510886,0.285970968510886,0.285970968510886,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,1.8806484079227244,3.7612968158454487,3.3807759541840774,0.9306,0.3805208616613722,0.3805208616613722,0.3805208616613722,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,1.920968484393167,3.8419369687863347,3.3807759541840774,0.9363,0.4611610146022573,0.4611610146022573,0.4611610146022573,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,1.9525921282699747,3.90518425653995,3.3807759541840774,0.9411,0.524408302355873,0.524408302355873,0.524408302355873,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,1.9719952831794894,3.943990566358978,3.3807759541840774,0.9434,0.5632146121749021,0.5632146121749021,0.5632146121749021,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,2.0215370487005155,4.043074097401031,3.3807759541840774,0.9497,0.6622981432169545,0.6622981432169545,0.6622981432169545,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,2.061085518196075,4.122171036392151,3.3807759541840774,0.9545,0.741395082208074,0.741395082208074,0.741395082208074,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,2.098486900566175,4.19697380113235,3.3807759541840774,0.9589,0.816197846948273,0.816197846948273,0.816197846948273,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,2.1632079323360625,4.326415864672126,3.3807759541840774,0.9638,0.9456399104880482,0.9456399104880482,0.9456399104880482,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,2.2511971762863237,4.502394352572648,3.3807759541840774,0.9697,1.1216183983885706,1.1216183983885706,1.1216183983885706,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,2.332916462023983,4.665832924047967,3.3807759541840774,0.9768,1.2850569698638898,1.2850569698638898,1.2850569698638898,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,2.422441409845592,4.844882819691184,3.3807759541840774,0.9814,1.4641068655071081,1.4641068655071081,1.4641068655071081,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,2.569964640021715,5.13992928004343,3.3807759541840774,0.9876,1.7591533258593532,1.7591533258593532,1.7591533258593532,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,2.6625586196457824,5.325117239291565,3.3807759541840774,0.9903,1.9443412851074877,1.9443412851074877,1.9443412851074877,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,2.6856671790861575,5.371334358172314,3.3807759541840774,0.9906,1.9905584039882382,1.9905584039882382,1.9905584039882382,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,2.7131355222493725,5.426271044498746,3.3807759541840774,0.9911,2.0454950903146685,2.0454950903146685,2.0454950903146685,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,2.8113679889331245,5.622735977866249,3.3807759541840774,0.9932,2.2419600236821715,2.2419600236821715,2.2419600236821715,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,2.8401820298785028,5.680364059757005,3.3807759541840774,0.9936,2.2995881055729295,2.2995881055729295,2.2995881055729295,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,2.870981058548713,5.741962117097426,3.3807759541840774,0.994,2.361186162913349,2.361186162913349,2.361186162913349,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,3.1603725317537714,6.320745063507544,3.3807759541840774,0.9978,2.9399691093234672,2.9399691093234672,2.9399691093234672,0.0,False
synthetic,absolute,0,heteroscedastic,5.0,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,5.023799062784209,10.047598125568419,3.3807759541840774,1.0,6.66682217138434,6.66682217138434,6.66682217138434,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,1.6903879770920383,3.3807759541840774,3.3807759541840774,0.8972,0.0,0.0,0.0,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,1.7125633707411545,3.4251267414823086,3.3807759541840774,0.9017,0.0443507872982325,0.0443507872982325,0.0443507872982325,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,1.7220977570269471,3.444195514053895,3.3807759541840774,0.9033,0.06341955986981773,0.06341955986981773,0.06341955986981773,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,1.740511381457365,3.4810227629147295,3.3807759541840774,0.9068,0.10024680873065339,0.10024680873065339,0.10024680873065339,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,1.7745585044681749,3.5491170089363497,3.3807759541840774,0.9128,0.16834105475227323,0.16834105475227323,0.16834105475227323,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,1.8135269173307451,3.6270538346614893,3.3807759541840774,0.9203,0.2462778804774137,0.2462778804774137,0.2462778804774137,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,1.8352044256594136,3.670408851318826,3.3807759541840774,0.9231,0.2896328971347506,0.2896328971347506,0.2896328971347506,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,1.8829345353204552,3.765869070640911,3.3807759541840774,0.9309,0.38509311645683386,0.38509311645683386,0.38509311645683386,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,1.9267892196157401,3.8535784392314802,3.3807759541840774,0.9373,0.47280248504740374,0.47280248504740374,0.47280248504740374,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,1.9583003598826427,3.9166007197652855,3.3807759541840774,0.942,0.5358247655812088,0.5358247655812088,0.5358247655812088,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,1.9781587700572354,3.95631754011447,3.3807759541840774,0.944,0.5755415859303943,0.5755415859303943,0.5755415859303943,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,2.0299792603307,4.0599585206614,3.3807759541840774,0.9506,0.6791825664773237,0.6791825664773237,0.6791825664773237,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,2.0681489561467554,4.136297912293511,3.3807759541840774,0.9549,0.7555219581094343,0.7555219581094343,0.7555219581094343,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,2.1122382185796966,4.224476437159394,3.3807759541840774,0.9602,0.8437004829753169,0.8437004829753169,0.8437004829753169,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,2.1934543908601833,4.386908781720366,3.3807759541840774,0.9659,1.0061328275362902,1.0061328275362902,1.0061328275362902,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,2.291702544060812,4.583405088121624,3.3807759541840774,0.9732,1.2026291339375472,1.2026291339375472,1.2026291339375472,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,2.3796176054248743,4.7592352108497495,3.3807759541840774,0.9793,1.378459256665672,1.378459256665672,1.378459256665672,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,2.4760409346476426,4.952081869295284,3.3807759541840774,0.9838,1.5713059151112088,1.5713059151112088,1.5713059151112088,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,2.6283834681734586,5.256766936346918,3.3807759541840774,0.9893,1.8759909821628404,1.8759909821628404,1.8759909821628404,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,2.7598882887473546,5.51977657749471,3.3807759541840774,0.9924,2.1390006233106322,2.1390006233106322,2.1390006233106322,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,2.8071820568058476,5.614364113611694,3.3807759541840774,0.9931,2.233588159427619,2.233588159427619,2.233588159427619,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,2.870981058548713,5.741962117097426,3.3807759541840774,0.994,2.361186162913349,2.361186162913349,2.361186162913349,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,3.051519571070901,6.103039142141802,3.3807759541840774,0.9969,2.722263187957726,2.722263187957726,2.722263187957726,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,3.1325110777963823,6.265022155592766,3.3807759541840774,0.9977,2.884246201408688,2.884246201408688,2.884246201408688,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,3.1436416334919945,6.28728326698399,3.3807759541840774,0.9977,2.906507312799913,2.906507312799913,2.906507312799913,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,32.46542532571269,64.93085065142536,3.3807759541840774,1.0,61.55007469724131,61.55007469724131,61.55007469724131,0.0,False
synthetic,absolute,0,heteroscedastic,8.0,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,42.3503132446135,84.70062648922703,3.3807759541840774,1.0,81.31985053504293,81.31985053504293,81.31985053504293,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,2.7605871118666148,3.4555162598717217,3.4054092186169598,0.901,0.05010704125476184,0.05010704125476184,0.05010704125476184,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,2.807209593908234,3.513875130011291,3.4054092186169598,0.9072,0.10846591139433116,0.10846591139433116,0.10846591139433116,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,2.8419581316330813,3.5573709996394682,3.4054092186169598,0.9106,0.15196178102250815,0.15196178102250815,0.15196178102250815,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,2.8719511887520937,3.5949142802381844,3.4054092186169598,0.9139,0.18950506162122455,0.18950506162122455,0.18950506162122455,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,2.9170069889056105,3.651312083938258,3.4054092186169598,0.9185,0.24590286532129885,0.24590286532129885,0.24590286532129885,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,2.9574877643890107,3.701983181145737,3.4054092186169598,0.9217,0.2965739625287775,0.2965739625287775,0.2965739625287775,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,3.0037524950656573,3.7598942423198363,3.4054092186169598,0.9269,0.35448502370287704,0.35448502370287704,0.35448502370287704,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,3.0433072203172347,3.8094061724719577,3.4054092186169598,0.9307,0.4039969538549976,0.4039969538549976,0.4039969538549976,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,3.076496196430122,3.850949888340801,3.4054092186169598,0.9326,0.4455406697238406,0.4455406697238406,0.4455406697238406,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,3.1362572751096818,3.9257547652443443,3.4054092186169598,0.939,0.5203455466273844,0.5203455466273844,0.5203455466273844,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,3.1798932367445993,3.980375311104475,3.4054092186169598,0.9419,0.5749660924875152,0.5749660924875152,0.5749660924875152,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,3.258256382180856,4.07846499719541,3.4054092186169598,0.9476,0.6730557785784506,0.6730557785784506,0.6730557785784506,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,3.305310615583988,4.137364304491814,3.4054092186169598,0.9528,0.7319550858748537,0.7319550858748537,0.7319550858748537,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,3.4150642764505785,4.274746514991416,3.4054092186169598,0.9595,0.8693372963744564,0.8693372963744564,0.8693372963744564,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,3.4785433105339987,4.354205277040004,3.4054092186169598,0.9638,0.948796058423045,0.948796058423045,0.948796058423045,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,3.5191750631744725,4.405065357242766,3.4054092186169598,0.9667,0.9996561386258054,0.9996561386258054,0.9996561386258054,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,3.575013523585259,4.474960165867445,3.4054092186169598,0.97,1.0695509472504858,1.0695509472504858,1.0695509472504858,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,3.660975364100677,4.582561384591052,3.4054092186169598,0.9725,1.1771521659740913,1.1771521659740913,1.1771521659740913,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,3.742399210898902,4.684482249664685,3.4054092186169598,0.9751,1.2790730310477259,1.2790730310477259,1.2790730310477259,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,3.75709298917588,4.702874927634088,3.4054092186169598,0.9759,1.2974657090171287,1.2974657090171287,1.2974657090171287,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,3.7751509429651264,4.725478653004871,3.4054092186169598,0.9767,1.3200694343879107,1.3200694343879107,1.3200694343879107,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,3.783013228663436,4.735320130549079,3.4054092186169598,0.9771,1.329910911932119,1.329910911932119,1.329910911932119,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,3.7886425419870493,4.742366524281064,3.4054092186169598,0.9776,1.3369573056641049,1.3369573056641049,1.3369573056641049,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,3.790778628234926,4.7450403325917305,3.4054092186169598,0.9777,1.3396311139747707,1.3396311139747707,1.3396311139747707,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,3.864535571853451,4.837364286745063,3.4054092186169598,0.9797,1.4319550681281035,1.4319550681281035,1.4319550681281035,0.0,False
synthetic,adaptive,0,shift,3.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,3.908972273515087,4.892987144819998,3.4054092186169598,0.9809,1.4875779262030389,1.4875779262030389,1.4875779262030389,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,2.7743410777745,3.4727325442730073,3.4054092186169598,0.9029,0.06732332565604714,0.06732332565604714,0.06732332565604714,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,2.8192645639828684,3.5289647263243737,3.4054092186169598,0.908,0.12355550770741393,0.12355550770741393,0.12355550770741393,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,2.8625975557759307,3.5832060350250314,3.4054092186169598,0.9127,0.1777968164080718,0.1777968164080718,0.1777968164080718,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,2.9031769715610545,3.6340006034915837,3.4054092186169598,0.9173,0.22859138487462405,0.22859138487462405,0.22859138487462405,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,2.9770803247653674,3.726507823263349,3.4054092186169598,0.9245,0.32109860464638884,0.32109860464638884,0.32109860464638884,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,3.0044237792362063,3.7607345104484375,3.4054092186169598,0.9269,0.35532529183147743,0.35532529183147743,0.35532529183147743,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,3.0673530104271896,3.8395050664171038,3.4054092186169598,0.9323,0.4340958478001442,0.4340958478001442,0.4340958478001442,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,3.129416711430009,3.917192210228352,3.4054092186169598,0.9378,0.5117829916113924,0.5117829916113924,0.5117829916113924,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,3.175294468523124,3.9746188840399643,3.4054092186169598,0.9417,0.5692096654230041,0.5692096654230041,0.5692096654230041,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,3.260918863671613,4.081797711473242,3.4054092186169598,0.9478,0.6763884928562829,0.6763884928562829,0.6763884928562829,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,3.392998641381886,4.247126245217459,3.4054092186169598,0.9586,0.8417170266005,0.8417170266005,0.8417170266005,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,3.5172366797832755,4.402639019998288,3.4054092186169598,0.9666,0.9972298013813279,0.9972298013813279,0.9972298013813279,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,3.596874902488693,4.502324761586706,3.4054092186169598,0.9705,1.0969155429697466,1.0969155429697466,1.0969155429697466,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,3.7886425419870493,4.742366524281064,3.4054092186169598,0.9776,1.3369573056641049,1.3369573056641049,1.3369573056641049,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,3.937705389938728,4.928953316860679,3.4054092186169598,0.9814,1.5235440982437192,1.5235440982437192,1.5235440982437192,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,4.0859177113534475,5.114475477838819,3.4054092186169598,0.9857,1.7090662592218593,1.7090662592218593,1.7090662592218593,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,4.292489021348792,5.373047474152045,3.4054092186169598,0.989,1.9676382555350853,1.9676382555350853,1.9676382555350853,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,4.643192020852785,5.812033772379169,3.4054092186169598,0.9938,2.4066245537622097,2.4066245537622097,2.4066245537622097,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,5.167411408791799,6.468216151474037,3.4054092186169598,0.9977,3.062806932857077,3.062806932857077,3.062806932857077,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,5.262751482173591,6.587556407889775,3.4054092186169598,0.9978,3.182147189272815,3.182147189272815,3.182147189272815,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,5.401756400322359,6.761553364117112,3.4054092186169598,0.9984,3.356144145500153,3.356144145500153,3.356144145500153,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,5.431792151535322,6.799150086295415,3.4054092186169598,0.9985,3.393740867678456,3.393740867678456,3.393740867678456,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,5.455134873179918,6.828368926681156,3.4054092186169598,0.9986,3.422959708064196,3.422959708064196,3.422959708064196,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,5.469842705659332,6.8467791967507425,3.4054092186169598,0.9988,3.4413699781337828,3.4413699781337828,3.4413699781337828,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,5.712602558046082,7.150649563152353,3.4054092186169598,0.9995,3.7452403445353935,3.7452403445353935,3.7452403445353935,0.0,False
synthetic,adaptive,0,shift,5.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,5.932989960522318,7.426515609709599,3.4054092186169598,1.0,4.021106391092639,4.021106391092639,4.021106391092639,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,2.7743410777745,3.4727325442730073,3.4054092186169598,0.9029,0.06732332565604714,0.06732332565604714,0.06732332565604714,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,2.8192645639828684,3.5289647263243737,3.4054092186169598,0.908,0.12355550770741393,0.12355550770741393,0.12355550770741393,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,2.8625975557759307,3.5832060350250314,3.4054092186169598,0.9127,0.1777968164080718,0.1777968164080718,0.1777968164080718,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,2.9031769715610545,3.6340006034915837,3.4054092186169598,0.9173,0.22859138487462405,0.22859138487462405,0.22859138487462405,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,2.9770803247653674,3.726507823263349,3.4054092186169598,0.9245,0.32109860464638884,0.32109860464638884,0.32109860464638884,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,3.0044237792362063,3.7607345104484375,3.4054092186169598,0.9269,0.35532529183147743,0.35532529183147743,0.35532529183147743,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,3.0673530104271896,3.8395050664171038,3.4054092186169598,0.9323,0.4340958478001442,0.4340958478001442,0.4340958478001442,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,3.129416711430009,3.917192210228352,3.4054092186169598,0.9378,0.5117829916113924,0.5117829916113924,0.5117829916113924,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,3.175294468523124,3.9746188840399643,3.4054092186169598,0.9417,0.5692096654230041,0.5692096654230041,0.5692096654230041,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,3.260918863671613,4.081797711473242,3.4054092186169598,0.9478,0.6763884928562829,0.6763884928562829,0.6763884928562829,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,3.392998641381886,4.247126245217459,3.4054092186169598,0.9586,0.8417170266005,0.8417170266005,0.8417170266005,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,3.5172366797832755,4.402639019998288,3.4054092186169598,0.9666,0.9972298013813279,0.9972298013813279,0.9972298013813279,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,3.613295588101084,4.522879065375183,3.4054092186169598,0.9709,1.1174698467582236,1.1174698467582236,1.1174698467582236,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,3.8006879928084394,4.757444205036682,3.4054092186169598,0.9779,1.352034986419723,1.352034986419723,1.352034986419723,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,3.9512129405552536,4.945861155264258,3.4054092186169598,0.9819,1.5404519366472984,1.5404519366472984,1.5404519366472984,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,4.132913025161282,5.1733010335703105,3.4054092186169598,0.9865,1.7678918149533507,1.7678918149533507,1.7678918149533507,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,4.41848604526195,5.530762028043797,3.4054092186169598,0.9904,2.1253528094268384,2.1253528094268384,2.1253528094268384,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,4.915841961242818,6.15331852960379,3.4054092186169598,0.9963,2.74790931098683,2.74790931098683,2.74790931098683,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,12.291442229961326,15.385596165515066,3.4054092186169598,1.0,11.980186946898105,11.980186946898105,11.980186946898105,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,12.417949311370123,15.543949174886837,3.4054092186169598,1.0,12.138539956269879,12.138539956269879,12.138539956269879,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,12.526295986964925,15.679570216371646,3.4054092186169598,1.0,12.274160997754684,12.274160997754684,12.274160997754684,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,12.678866595631664,15.870547786599438,3.4054092186169598,1.0,12.465138567982477,12.465138567982477,12.465138567982477,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,12.799156667633506,16.021118764025484,3.4054092186169598,1.0,12.615709545408524,12.615709545408524,12.615709545408524,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,12.90935731673348,16.159060484167725,3.4054092186169598,1.0,12.753651265550765,12.753651265550765,12.753651265550765,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,13.267863495085162,16.607814273980594,3.4054092186169598,1.0,13.202405055363634,13.202405055363634,13.202405055363634,0.0,False
synthetic,adaptive,0,shift,10.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,13.677507094785554,17.12057842963151,3.4054092186169598,1.0,13.715169211014553,13.715169211014553,13.715169211014553,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,2.7743410777745,3.4727325442730073,3.4054092186169598,0.9029,0.06732332565604714,0.06732332565604714,0.06732332565604714,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,2.8192645639828684,3.5289647263243737,3.4054092186169598,0.908,0.12355550770741393,0.12355550770741393,0.12355550770741393,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,2.8625975557759307,3.5832060350250314,3.4054092186169598,0.9127,0.1777968164080718,0.1777968164080718,0.1777968164080718,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,2.9031769715610545,3.6340006034915837,3.4054092186169598,0.9173,0.22859138487462405,0.22859138487462405,0.22859138487462405,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,2.9770803247653674,3.726507823263349,3.4054092186169598,0.9245,0.32109860464638884,0.32109860464638884,0.32109860464638884,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,3.0044237792362063,3.7607345104484375,3.4054092186169598,0.9269,0.35532529183147743,0.35532529183147743,0.35532529183147743,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,3.0673530104271896,3.8395050664171038,3.4054092186169598,0.9323,0.4340958478001442,0.4340958478001442,0.4340958478001442,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,3.129416711430009,3.917192210228352,3.4054092186169598,0.9378,0.5117829916113924,0.5117829916113924,0.5117829916113924,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,3.175294468523124,3.9746188840399643,3.4054092186169598,0.9417,0.5692096654230041,0.5692096654230041,0.5692096654230041,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,3.260918863671613,4.081797711473242,3.4054092186169598,0.9478,0.6763884928562829,0.6763884928562829,0.6763884928562829,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,3.392998641381886,4.247126245217459,3.4054092186169598,0.9586,0.8417170266005,0.8417170266005,0.8417170266005,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,3.5172366797832755,4.402639019998288,3.4054092186169598,0.9666,0.9972298013813279,0.9972298013813279,0.9972298013813279,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,3.613295588101084,4.522879065375183,3.4054092186169598,0.9709,1.1174698467582236,1.1174698467582236,1.1174698467582236,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,3.8006879928084394,4.757444205036682,3.4054092186169598,0.9779,1.352034986419723,1.352034986419723,1.352034986419723,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,3.9512129405552536,4.945861155264258,3.4054092186169598,0.9819,1.5404519366472984,1.5404519366472984,1.5404519366472984,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,4.132913025161282,5.1733010335703105,3.4054092186169598,0.9865,1.7678918149533507,1.7678918149533507,1.7678918149533507,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,4.41848604526195,5.530762028043797,3.4054092186169598,0.9904,2.1253528094268384,2.1253528094268384,2.1253528094268384,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,4.915841961242818,6.15331852960379,3.4054092186169598,0.9963,2.74790931098683,2.74790931098683,2.74790931098683,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,19.142793607930873,23.96165449270913,3.4054092186169598,1.0,20.55624527409217,20.55624527409217,20.55624527409217,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,19.378518057829005,24.25671841804983,3.4054092186169598,1.0,20.851309199432873,20.851309199432873,20.851309199432873,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,19.573965384303236,24.50136616405901,3.4054092186169598,1.0,21.095956945442055,21.095956945442055,21.095956945442055,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,19.783032643400045,24.76306242066703,3.4054092186169598,1.0,21.35765320205007,21.35765320205007,21.35765320205007,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,20.03217390215207,25.074920600009325,3.4054092186169598,1.0,21.66951138139237,21.66951138139237,21.66951138139237,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,20.111132471403543,25.17375559736617,3.4054092186169598,1.0,21.76834637874921,21.76834637874921,21.76834637874921,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,20.715030944313405,25.929674866669984,3.4054092186169598,1.0,22.52426564805302,22.52426564805302,22.52426564805302,0.0,False
synthetic,adaptive,0,shift,15.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,21.30492397792803,26.668063074192293,3.4054092186169598,1.0,23.262653855575337,23.262653855575337,23.262653855575337,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,2.7254227965937026,3.411499948026144,3.4054092186169598,0.8967,0.006090729409184145,0.006090729409184145,0.006090729409184145,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,2.7590527619715517,3.453595664434638,3.4054092186169598,0.9007,0.04818644581767821,0.04818644581767821,0.04818644581767821,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,2.7904180196653026,3.492856572916725,3.4054092186169598,0.9046,0.08744735429976475,0.08744735429976475,0.08744735429976475,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,2.807209593908234,3.513875130011291,3.4054092186169598,0.9072,0.10846591139433116,0.10846591139433116,0.10846591139433116,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,2.8267790505578647,3.5383708524461936,3.4054092186169598,0.9084,0.13296163382923368,0.13296163382923368,0.13296163382923368,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,2.845668350430572,3.5620152006238524,3.4054092186169598,0.9108,0.15660598200689288,0.15660598200689288,0.15660598200689288,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,2.855766634357681,3.5746555495398233,3.4054092186169598,0.9118,0.1692463309228639,0.1692463309228639,0.1692463309228639,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,2.875659189791281,3.5995557051827025,3.4054092186169598,0.9143,0.19414648656574285,0.19414648656574285,0.19414648656574285,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,2.894910294093789,3.623652935678292,3.4054092186169598,0.9166,0.21824371706133225,0.21824371706133225,0.21824371706133225,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,2.9031769715610545,3.6340006034915837,3.4054092186169598,0.9173,0.22859138487462405,0.22859138487462405,0.22859138487462405,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,2.929525241573298,3.6669815860714947,3.4054092186169598,0.9193,0.26157236745453466,0.26157236745453466,0.26157236745453466,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,2.959068953179775,3.7039624063449446,3.4054092186169598,0.9217,0.2985531877279845,0.2985531877279845,0.2985531877279845,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,2.9770803247653674,3.726507823263349,3.4054092186169598,0.9245,0.32109860464638884,0.32109860464638884,0.32109860464638884,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,3.0022084049405136,3.757961454721428,3.4054092186169598,0.9266,0.35255223610446873,0.35255223610446873,0.35255223610446873,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,3.015610488641511,3.7747372767724285,3.4054092186169598,0.928,0.36932805815546865,0.36932805815546865,0.36932805815546865,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,3.031300670142437,3.794377184915058,3.4054092186169598,0.9296,0.3889679662980986,0.3889679662980986,0.3889679662980986,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,3.0567727103640334,3.8262613622987294,3.4054092186169598,0.9316,0.4208521436817703,0.4208521436817703,0.4208521436817703,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,3.0776480023036394,3.8523916410415375,3.4054092186169598,0.9327,0.44698242242457825,0.44698242242457825,0.44698242242457825,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,3.1012621592318768,3.881950245759326,3.4054092186169598,0.9352,0.4765410271423666,0.4765410271423666,0.4765410271423666,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,3.1016519614134923,3.8824381737696094,3.4054092186169598,0.9352,0.4770289551526497,0.4770289551526497,0.4770289551526497,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,3.1198502999176494,3.905217623232896,3.4054092186169598,0.9369,0.4998084046159358,0.4998084046159358,0.4998084046159358,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,3.1254320999470426,3.9122045430362995,3.4054092186169598,0.9376,0.5067953244193389,0.5067953244193389,0.5067953244193389,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,3.129416711430009,3.917192210228352,3.4054092186169598,0.9378,0.5117829916113924,0.5117829916113924,0.5117829916113924,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,3.130931636270918,3.919088490696279,3.4054092186169598,0.938,0.5136792720793197,0.5136792720793197,0.5136792720793197,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,3.161163509584206,3.9569307052568665,3.4054092186169598,0.941,0.551521486639907,0.551521486639907,0.551521486639907,0.0,False
synthetic,adaptive,0,variance_inflate,3.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,3.175294468523124,3.9746188840399643,3.4054092186169598,0.9417,0.5692096654230041,0.5692096654230041,0.5692096654230041,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,2.7362379966797006,3.425037684107822,3.4054092186169598,0.8985,0.019628465490862234,0.019628465490862234,0.019628465490862234,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,2.7866481578337523,3.488137714815709,3.4054092186169598,0.9043,0.0827284961987489,0.0827284961987489,0.0827284961987489,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,2.8113794351231682,3.5190946552555222,3.4054092186169598,0.9076,0.11368543663856293,0.11368543663856293,0.11368543663856293,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,2.8447513664411495,3.5608673820776198,3.4054092186169598,0.9108,0.15545816346066013,0.15545816346066013,0.15545816346066013,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,2.8625975557759307,3.5832060350250314,3.4054092186169598,0.9127,0.1777968164080718,0.1777968164080718,0.1777968164080718,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,2.880513117069175,3.6056315230987166,3.4054092186169598,0.915,0.200222304481757,0.200222304481757,0.200222304481757,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,2.9031769715610545,3.6340006034915837,3.4054092186169598,0.9173,0.22859138487462405,0.22859138487462405,0.22859138487462405,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,2.9445607574959785,3.6858020281155244,3.4054092186169598,0.9204,0.2803928094985647,0.2803928094985647,0.2803928094985647,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,2.9654668733317693,3.7119708901270876,3.4054092186169598,0.9229,0.30656167151012775,0.30656167151012775,0.30656167151012775,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,2.995133140215991,3.7491051168093263,3.4054092186169598,0.926,0.3436958981923665,0.3436958981923665,0.3436958981923665,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,3.010920839325204,3.7688670908993096,3.4054092186169598,0.9272,0.3634578722823493,0.3634578722823493,0.3634578722823493,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,3.054943746791731,3.823971989383947,3.4054092186169598,0.9315,0.4185627707669879,0.4185627707669879,0.4185627707669879,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,3.0722776679100763,3.8456694196205454,3.4054092186169598,0.9324,0.44026020100358565,0.44026020100358565,0.44026020100358565,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,3.1254320999470426,3.9122045430362995,3.4054092186169598,0.9376,0.5067953244193389,0.5067953244193389,0.5067953244193389,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,3.1450968473764127,3.9368195440251688,3.4054092186169598,0.9395,0.5314103254082092,0.5314103254082092,0.5314103254082092,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,3.1798932367445993,3.980375311104475,3.4054092186169598,0.9419,0.5749660924875152,0.5749660924875152,0.5749660924875152,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,3.2112197258797823,4.019587691726699,3.4054092186169598,0.944,0.6141784731097392,0.6141784731097392,0.6141784731097392,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,3.264349393594489,4.086091816838554,3.4054092186169598,0.9481,0.6806825982215939,0.6806825982215939,0.6806825982215939,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,3.2898423349720955,4.118002156875862,3.4054092186169598,0.9511,0.7125929382589026,0.7125929382589026,0.7125929382589026,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,3.2935770578851664,4.122677030455021,3.4054092186169598,0.9513,0.7172678118380615,0.7172678118380615,0.7172678118380615,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,3.305763926474035,4.137931728408487,3.4054092186169598,0.9528,0.7325225097915272,0.7325225097915272,0.7325225097915272,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,3.3135058924535854,4.147622597865463,3.4054092186169598,0.9532,0.7422133792485033,0.7422133792485033,0.7422133792485033,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,3.3310148349108664,4.169539107978191,3.4054092186169598,0.9543,0.7641298893612318,0.7641298893612318,0.7641298893612318,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,3.343829032532114,4.185579053990795,3.4054092186169598,0.9553,0.7801698353738354,0.7801698353738354,0.7801698353738354,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,3.4480363924350352,4.316018780016818,3.4054092186169598,0.9617,0.9106095613998579,0.9106095613998579,0.9106095613998579,0.0,False
synthetic,adaptive,0,variance_inflate,5.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,3.492492795624395,4.371666299131827,3.4054092186169598,0.9645,0.9662570805148673,0.9662570805148673,0.9662570805148673,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,2.746913899316453,3.438401057062628,3.4054092186169598,0.8999,0.032991838445668636,0.032991838445668636,0.032991838445668636,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,2.8063212166258276,3.512763119406351,3.4054092186169598,0.9071,0.1073539007893913,0.1073539007893913,0.1073539007893913,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,2.845668350430572,3.5620152006238524,3.4054092186169598,0.9108,0.15660598200689288,0.15660598200689288,0.15660598200689288,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,2.8719511887520937,3.5949142802381844,3.4054092186169598,0.9139,0.18950506162122455,0.18950506162122455,0.18950506162122455,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,2.9024531223575707,3.633094538009505,3.4054092186169598,0.9172,0.22768531939254544,0.22768531939254544,0.22768531939254544,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,2.945818482084881,3.68737636270135,3.4054092186169598,0.9205,0.2819671440843892,0.2819671440843892,0.2819671440843892,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,2.9818514931232376,3.732480049159911,3.4054092186169598,0.9251,0.3270708305429511,0.3270708305429511,0.3270708305429511,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,3.011222272189971,3.769244404174802,3.4054092186169598,0.9274,0.36383518555784233,0.36383518555784233,0.36383518555784233,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,3.026082403896377,3.787845312117388,3.4054092186169598,0.9291,0.3824360935004285,0.3824360935004285,0.3824360935004285,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,3.062844006637759,3.8338610003982394,3.4054092186169598,0.9321,0.42845178178128007,0.42845178178128007,0.42845178178128007,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,3.093642791325319,3.8724128362793366,3.4054092186169598,0.9346,0.4670036176623766,0.4670036176623766,0.4670036176623766,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,3.142287644879039,3.9333031743133717,3.4054092186169598,0.9393,0.5278939556964115,0.5278939556964115,0.5278939556964115,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,3.1851853512779402,3.9869996221941184,3.4054092186169598,0.9423,0.5815904035771581,0.5815904035771581,0.5815904035771581,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,3.244703996782461,4.061501037643873,3.4054092186169598,0.9464,0.6560918190269124,0.6560918190269124,0.6560918190269124,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,3.3089734646539974,4.14194921125475,3.4054092186169598,0.9531,0.7365399926377905,0.7365399926377905,0.7365399926377905,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,3.410588719626347,4.269144315621713,3.4054092186169598,0.9592,0.8637350970047526,0.8637350970047526,0.8637350970047526,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,3.48416988620019,4.361248243957566,3.4054092186169598,0.9642,0.9558390253406065,0.9558390253406065,0.9558390253406065,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,3.556550412118851,4.451849291515483,3.4054092186169598,0.9688,1.0464400728985235,1.0464400728985235,1.0464400728985235,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,3.582605268919025,4.484462999278812,3.4054092186169598,0.97,1.079053780661852,1.079053780661852,1.079053780661852,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,3.5875712744852764,4.490679109216814,3.4054092186169598,0.9702,1.0852698905998546,1.0852698905998546,1.0852698905998546,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,3.6045708724736407,4.511958056368152,3.4054092186169598,0.9707,1.106548837751193,1.106548837751193,1.106548837751193,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,3.648956047052437,4.567516416325346,3.4054092186169598,0.9716,1.162107197708387,1.162107197708387,1.162107197708387,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,3.661534909655379,4.583261785876743,3.4054092186169598,0.9725,1.177852567259782,1.177852567259782,1.177852567259782,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,3.6768101307791126,4.602382274681207,3.4054092186169598,0.9735,1.1969730560642475,1.1969730560642475,1.1969730560642475,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,3.864535571853451,4.837364286745063,3.4054092186169598,0.9797,1.4319550681281035,1.4319550681281035,1.4319550681281035,0.0,False
synthetic,adaptive,0,variance_inflate,10.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,3.9233695226313987,4.911008647639084,3.4054092186169598,0.9813,1.5055994290221257,1.5055994290221257,1.5055994290221257,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,2.7475694717699075,3.4392216583262867,3.4054092186169598,0.9,0.033812439709326736,0.033812439709326736,0.033812439709326736,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,2.8113794351231682,3.5190946552555222,3.4054092186169598,0.9076,0.11368543663856293,0.11368543663856293,0.11368543663856293,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,2.8484913144879576,3.5655487961258374,3.4054092186169598,0.9112,0.16013957750887775,0.16013957750887775,0.16013957750887775,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,2.875659189791281,3.5995557051827025,3.4054092186169598,0.9143,0.19414648656574285,0.19414648656574285,0.19414648656574285,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,2.903357816493101,3.6342269729477454,3.4054092186169598,0.9173,0.22881775433078627,0.22881775433078627,0.22881775433078627,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,2.959068953179775,3.7039624063449446,3.4054092186169598,0.9217,0.2985531877279845,0.2985531877279845,0.2985531877279845,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,2.9958540600563595,3.7500075155127575,3.4054092186169598,0.926,0.3445982968957979,0.3445982968957979,0.3445982968957979,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,3.026043033222786,3.787796030570658,3.4054092186169598,0.9291,0.38238681195369845,0.38238681195369845,0.38238681195369845,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,3.054943746791731,3.823971989383947,3.4054092186169598,0.9315,0.4185627707669879,0.4185627707669879,0.4185627707669879,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,3.093642791325319,3.8724128362793366,3.4054092186169598,0.9346,0.4670036176623766,0.4670036176623766,0.4670036176623766,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,3.1334073104744022,3.9221873722448857,3.4054092186169598,0.9389,0.5167781536279262,0.5167781536279262,0.5167781536279262,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,3.1866191224681883,3.9887943200102236,3.4054092186169598,0.9423,0.5833851013932642,0.5833851013932642,0.5833851013932642,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,3.2274579623413984,4.039913618006494,3.4054092186169598,0.9451,0.6345043993895353,0.6345043993895353,0.6345043993895353,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,3.3037229739794003,4.1353770020966385,3.4054092186169598,0.9526,0.7299677834796785,0.7299677834796785,0.7299677834796785,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,3.4132416047416068,4.27246501780566,3.4054092186169598,0.9593,0.8670557991886996,0.8670557991886996,0.8670557991886996,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,3.497131829275436,4.377473127738088,3.4054092186169598,0.9648,0.9720639091211286,0.9720639091211286,0.9720639091211286,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,3.538323265570193,4.429033782090256,3.4054092186169598,0.9678,1.0236245634732963,1.0236245634732963,1.0236245634732963,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,3.661534909655379,4.583261785876743,3.4054092186169598,0.9725,1.177852567259782,1.177852567259782,1.177852567259782,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,3.708111298771901,4.641562960009742,3.4054092186169598,0.9743,1.2361537413927832,1.2361537413927832,1.2361537413927832,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,3.7180852017785875,4.654047617300881,3.4054092186169598,0.9745,1.2486383986839213,1.2486383986839213,1.2486383986839213,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,3.773771824574918,4.7237523658679175,3.4054092186169598,0.9767,1.318343147250958,1.318343147250958,1.318343147250958,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,3.793506126250995,4.748454430159157,3.4054092186169598,0.9777,1.3430452115421976,1.3430452115421976,1.3430452115421976,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,3.8093724223648677,4.7683147866643925,3.4054092186169598,0.9781,1.3629055680474325,1.3629055680474325,1.3629055680474325,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,3.8483614788419827,4.817118650898413,3.4054092186169598,0.9793,1.411709432281454,1.411709432281454,1.411709432281454,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,4.059044787368735,5.080837768896288,3.4054092186169598,0.9854,1.6754285502793278,1.6754285502793278,1.6754285502793278,0.0,False
synthetic,adaptive,0,variance_inflate,15.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,4.134929035231696,5.175824538642269,3.4054092186169598,0.9865,1.77041532002531,1.77041532002531,1.77041532002531,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,2.7204864325390834,3.405320941327874,3.4054092186169598,0.8963,-8.82772890862856e-05,8.82772890862856e-05,8.82772890862856e-05,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,2.7189097768899027,3.4033473904087432,3.4054092186169598,0.8961,-0.002061828208216241,0.002061828208216241,0.002061828208216241,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,2.7195602858647616,3.4041616535523174,3.4054092186169598,0.8963,-0.0012475650646425111,0.0012475650646425111,0.0012475650646425111,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,2.717667057720282,3.401791838592023,3.4054092186169598,0.896,-0.0036173800249365024,0.0036173800249365024,0.0036173800249365024,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,2.7189097768899027,3.4033473904087432,3.4054092186169598,0.8961,-0.002061828208216241,0.002061828208216241,0.002061828208216241,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,2.719182364531815,3.403688597184946,3.4054092186169598,0.8961,-0.0017206214320130756,0.0017206214320130756,0.0017206214320130756,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,2.7197667535267116,3.4044200958090163,3.4054092186169598,0.8963,-0.0009891228079431887,0.0009891228079431887,0.0009891228079431887,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,2.719182364531815,3.403688597184946,3.4054092186169598,0.8961,-0.0017206214320130756,0.0017206214320130756,0.0017206214320130756,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,2.7197667535267116,3.4044200958090163,3.4054092186169598,0.8963,-0.0009891228079431887,0.0009891228079431887,0.0009891228079431887,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,2.7200904144520326,3.4048252326675224,3.4054092186169598,0.8963,-0.0005839859494379134,0.0005839859494379134,0.0005839859494379134,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,2.7197667535267116,3.4044200958090163,3.4054092186169598,0.8963,-0.0009891228079431887,0.0009891228079431887,0.0009891228079431887,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,2.7195602858647616,3.4041616535523174,3.4054092186169598,0.8963,-0.0012475650646425111,0.0012475650646425111,0.0012475650646425111,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,2.7197667535267116,3.4044200958090163,3.4054092186169598,0.8963,-0.0009891228079431887,0.0009891228079431887,0.0009891228079431887,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,2.7195602858647616,3.4041616535523174,3.4054092186169598,0.8963,-0.0012475650646425111,0.0012475650646425111,0.0012475650646425111,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,2.717667057720282,3.401791838592023,3.4054092186169598,0.896,-0.0036173800249365024,0.0036173800249365024,0.0036173800249365024,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,2.7122764856163255,3.3950442849737503,3.4054092186169598,0.8955,-0.010364933643209139,0.010364933643209139,0.010364933643209139,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,2.7116429123333217,3.394251220783952,3.4054092186169598,0.8955,-0.01115799783300742,0.01115799783300742,0.01115799783300742,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,2.7116429123333217,3.394251220783952,3.4054092186169598,0.8955,-0.01115799783300742,0.01115799783300742,0.01115799783300742,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,2.709426578659901,3.391476964172783,3.4054092186169598,0.8954,-0.013932254444177315,0.013932254444177315,0.013932254444177315,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,2.709426578659901,3.391476964172783,3.4054092186169598,0.8954,-0.013932254444177315,0.013932254444177315,0.013932254444177315,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,2.709426578659901,3.391476964172783,3.4054092186169598,0.8954,-0.013932254444177315,0.013932254444177315,0.013932254444177315,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,2.709426578659901,3.391476964172783,3.4054092186169598,0.8954,-0.013932254444177315,0.013932254444177315,0.013932254444177315,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,2.709426578659901,3.391476964172783,3.4054092186169598,0.8954,-0.013932254444177315,0.013932254444177315,0.013932254444177315,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,2.709426578659901,3.391476964172783,3.4054092186169598,0.8954,-0.013932254444177315,0.013932254444177315,0.013932254444177315,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,2.707441929679937,3.3889927147930314,3.4054092186169598,0.8952,-0.016416503823928622,0.016416503823928622,0.016416503823928622,0.0,False
synthetic,adaptive,0,t_noise,1.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,2.7071687101765556,3.3886507170953717,3.4054092186169598,0.895,-0.01675850152158849,0.01675850152158849,0.01675850152158849,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,2.7253566535194547,3.4114171545987744,3.4054092186169598,0.8967,0.006007935981815358,0.006007935981815358,0.006007935981815358,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,2.7259817171377727,3.4121995669657923,3.4054092186169598,0.8969,0.006790348348832387,0.006790348348832387,0.006790348348832387,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,2.7535779970047622,3.4467427238842765,3.4054092186169598,0.9003,0.04133350526731636,0.04133350526731636,0.04133350526731636,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,2.7598645310181955,3.4546117820307396,3.4054092186169598,0.9008,0.04920256341377957,0.04920256341377957,0.04920256341377957,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,2.7804845889537035,3.4804225761076073,3.4054092186169598,0.9035,0.07501335749064755,0.07501335749064755,0.07501335749064755,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,2.794974585802008,3.498560174265468,3.4054092186169598,0.9053,0.0931509556485084,0.0931509556485084,0.0931509556485084,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,2.8078199249753273,3.514639101166984,3.4054092186169598,0.9072,0.10922988255002486,0.10922988255002486,0.10922988255002486,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,2.8174771789041757,3.526727398556116,3.4054092186169598,0.908,0.1213181799391558,0.1213181799391558,0.1213181799391558,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,2.8410494402356288,3.5562335611990705,3.4054092186169598,0.9104,0.15082434258211075,0.15082434258211075,0.15082434258211075,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,2.862392271037049,3.582949073471433,3.4054092186169598,0.9127,0.17753985485447343,0.17753985485447343,0.17753985485447343,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,2.873207606231236,3.5964869786724054,3.4054092186169598,0.914,0.1910777600554458,0.1910777600554458,0.1910777600554458,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,2.8983420546184067,3.627948581427643,3.4054092186169598,0.9166,0.22253936281068273,0.22253936281068273,0.22253936281068273,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,2.9024531223575707,3.633094538009505,3.4054092186169598,0.9172,0.22768531939254544,0.22768531939254544,0.22768531939254544,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,2.912161376855316,3.64524667446183,3.4054092186169598,0.918,0.2398374558448701,0.2398374558448701,0.2398374558448701,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,2.931558131701271,3.6695262204579793,3.4054092186169598,0.9196,0.2641170018410197,0.2641170018410197,0.2641170018410197,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,2.93601731577187,3.6751079255219055,3.4054092186169598,0.9196,0.2696987069049461,0.2696987069049461,0.2696987069049461,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,2.964550766969504,3.71082417013518,3.4054092186169598,0.9227,0.3054149515182202,0.3054149515182202,0.3054149515182202,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,2.971114054189028,3.7190396492293862,3.4054092186169598,0.9236,0.3136304306124258,0.3136304306124258,0.3136304306124258,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,2.978224483494452,3.7279400037858292,3.4054092186169598,0.9248,0.32253078516886924,0.32253078516886924,0.32253078516886924,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,2.980909296481093,3.731300671120026,3.4054092186169598,0.925,0.32589145250306534,0.32589145250306534,0.32589145250306534,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,2.9818514931232376,3.732480049159911,3.4054092186169598,0.9251,0.3270708305429511,0.3270708305429511,0.3270708305429511,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,2.983030824400888,3.7339562563001163,3.4054092186169598,0.9251,0.32854703768315624,0.32854703768315624,0.32854703768315624,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,2.9909220407882526,3.7438339473244238,3.4054092186169598,0.9259,0.3384247287074642,0.3384247287074642,0.3384247287074642,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,2.995133140215991,3.7491051168093263,3.4054092186169598,0.926,0.3436958981923665,0.3436958981923665,0.3436958981923665,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,3.003462600767115,3.759531372241239,3.4054092186169598,0.9269,0.35412215362427996,0.35412215362427996,0.35412215362427996,0.0,False
synthetic,adaptive,0,t_noise,3.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,3.011222272189971,3.769244404174802,3.4054092186169598,0.9274,0.36383518555784233,0.36383518555784233,0.36383518555784233,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,2.7364078610304254,3.425250308814856,3.4054092186169598,0.8985,0.019841090197896163,0.019841090197896163,0.019841090197896163,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,2.746913899316453,3.438401057062628,3.4054092186169598,0.8999,0.032991838445668636,0.032991838445668636,0.032991838445668636,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,2.7826643970616947,3.483151112486041,3.4054092186169598,0.9038,0.07774189386908133,0.07774189386908133,0.07774189386908133,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,2.79967850523114,3.5044482225007947,3.4054092186169598,0.9063,0.09903900388383528,0.09903900388383528,0.09903900388383528,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,2.8187135559618253,3.5282750117459605,3.4054092186169598,0.908,0.12286579312900064,0.12286579312900064,0.12286579312900064,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,2.8484913144879576,3.5655487961258374,3.4054092186169598,0.9112,0.16013957750887775,0.16013957750887775,0.16013957750887775,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,2.8719511887520937,3.5949142802381844,3.4054092186169598,0.9139,0.18950506162122455,0.18950506162122455,0.18950506162122455,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,2.901950375855684,3.6324652339370513,3.4054092186169598,0.9171,0.22705601532009115,0.22705601532009115,0.22705601532009115,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,2.9170069889056105,3.651312083938258,3.4054092186169598,0.9185,0.24590286532129885,0.24590286532129885,0.24590286532129885,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,2.960431230408506,3.7056676128548554,3.4054092186169598,0.9219,0.300258394237896,0.300258394237896,0.300258394237896,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,2.978224483494452,3.7279400037858292,3.4054092186169598,0.9248,0.32253078516886924,0.32253078516886924,0.32253078516886924,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,3.0022084049405136,3.757961454721428,3.4054092186169598,0.9266,0.35255223610446873,0.35255223610446873,0.35255223610446873,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,3.007530337595796,3.7646230901196445,3.4054092186169598,0.927,0.3592138715026849,0.3592138715026849,0.3592138715026849,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,3.035580006463537,3.7997337687285007,3.4054092186169598,0.93,0.3943245501115407,0.3943245501115407,0.3943245501115407,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,3.0662716862201664,3.838151537900108,3.4054092186169598,0.9323,0.4327423192831488,0.4327423192831488,0.4327423192831488,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,3.094531800516267,3.8735256378646548,3.4054092186169598,0.9346,0.46811641924769554,0.46811641924769554,0.46811641924769554,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,3.127536537820492,3.914838736052101,3.4054092186169598,0.9378,0.5094295174351415,0.5094295174351415,0.5094295174351415,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,3.1440668210524745,3.935530226729162,3.4054092186169598,0.9393,0.5301210081122019,0.5301210081122019,0.5301210081122019,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,3.1701066773281017,3.9681251578502845,3.4054092186169598,0.9413,0.5627159392333251,0.5627159392333251,0.5627159392333251,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,3.1759317126714444,3.9754165431707205,3.4054092186169598,0.9418,0.5700073245537607,0.5700073245537607,0.5700073245537607,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,3.1777485098593035,3.9776906870282174,3.4054092186169598,0.9418,0.5722814684112575,0.5722814684112575,0.5722814684112575,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,3.177863764899249,3.977834955493013,3.4054092186169598,0.9418,0.5724257368760535,0.5724257368760535,0.5724257368760535,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,3.189709641261542,3.9926628224371052,3.4054092186169598,0.9425,0.5872536038201457,0.5872536038201457,0.5872536038201457,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,3.1971279088173317,4.0019485080975645,3.4054092186169598,0.9428,0.5965392894806051,0.5965392894806051,0.5965392894806051,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,3.239905477593541,4.055494575826622,3.4054092186169598,0.9456,0.6500853572096624,0.6500853572096624,0.6500853572096624,0.0,False
synthetic,adaptive,0,t_noise,5.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,3.280635200574557,4.106477288676356,3.4054092186169598,0.9498,0.7010680700593964,0.7010680700593964,0.7010680700593964,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,2.743711010438873,3.4343918973634238,3.4054092186169598,0.8995,0.028982678746463892,0.028982678746463892,0.028982678746463892,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,2.7598645310181955,3.4546117820307396,3.4054092186169598,0.9008,0.04920256341377957,0.04920256341377957,0.04920256341377957,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,2.8023838325765418,3.5078345683219885,3.4054092186169598,0.9067,0.10242534970502906,0.10242534970502906,0.10242534970502906,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,2.836090676176447,3.5500265156899053,3.4054092186169598,0.9099,0.14461729707294566,0.14461729707294566,0.14461729707294566,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,2.855766634357681,3.5746555495398233,3.4054092186169598,0.9118,0.1692463309228639,0.1692463309228639,0.1692463309228639,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,2.8983420546184067,3.627948581427643,3.4054092186169598,0.9166,0.22253936281068273,0.22253936281068273,0.22253936281068273,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,2.9308722866231363,3.668667725969956,3.4054092186169598,0.9194,0.26325850735299555,0.26325850735299555,0.26325850735299555,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,2.983030824400888,3.7339562563001163,3.4054092186169598,0.9251,0.32854703768315624,0.32854703768315624,0.32854703768315624,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,3.0044237792362063,3.7607345104484375,3.4054092186169598,0.9269,0.35532529183147743,0.35532529183147743,0.35532529183147743,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,3.070775655353061,3.8437893018763933,3.4054092186169598,0.9324,0.43838008325943356,0.43838008325943356,0.43838008325943356,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,3.1254320999470426,3.9122045430362995,3.4054092186169598,0.9376,0.5067953244193389,0.5067953244193389,0.5067953244193389,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,3.144859180351126,3.9365220485153243,3.4054092186169598,0.9394,0.5311128298983651,0.5311128298983651,0.5311128298983651,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,3.203945075626285,4.0104817764930205,3.4054092186169598,0.9434,0.6050725578760615,0.6050725578760615,0.6050725578760615,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,3.244703996782461,4.061501037643873,3.4054092186169598,0.9464,0.6560918190269124,0.6560918190269124,0.6560918190269124,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,3.3037229739794003,4.1353770020966385,3.4054092186169598,0.9526,0.7299677834796785,0.7299677834796785,0.7299677834796785,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,3.385438936970652,4.237663518466127,3.4054092186169598,0.9579,0.8322542998491678,0.8322542998491678,0.8322542998491678,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,3.4632815172781313,4.335101596332464,3.4054092186169598,0.9629,0.9296923777155047,0.9296923777155047,0.9296923777155047,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,3.508165464115781,4.3912842856734455,3.4054092186169598,0.966,0.9858750670564852,0.9858750670564852,0.9858750670564852,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,3.533939898361221,4.423546979446542,3.4054092186169598,0.9677,1.018137760829583,1.018137760829583,1.018137760829583,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,3.538323265570193,4.429033782090256,3.4054092186169598,0.9678,1.0236245634732963,1.0236245634732963,1.0236245634732963,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,3.548524913651144,4.441803515263929,3.4054092186169598,0.9685,1.0363942966469688,1.0363942966469688,1.0363942966469688,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,3.5490266579934797,4.442431564900829,3.4054092186169598,0.9686,1.037022346283869,1.037022346283869,1.037022346283869,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,3.5746931851417423,4.474559187866977,3.4054092186169598,0.97,1.0691499692500177,1.0691499692500177,1.0691499692500177,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,3.579912210370081,4.481092010707337,3.4054092186169598,0.97,1.0756827920903778,1.0756827920903778,1.0756827920903778,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,3.6668062620623987,4.58986010834071,3.4054092186169598,0.9728,1.1844508897237502,1.1844508897237502,1.1844508897237502,0.0,False
synthetic,adaptive,0,t_noise,10.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,3.763404015251699,4.710774643287952,3.4054092186169598,0.9762,1.3053654246709925,1.3053654246709925,1.3053654246709925,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,2.722764002389351,3.4081718492440785,3.4054092186169598,0.8966,0.0027626306271186043,0.0027626306271186043,0.0027626306271186043,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,2.723903649275634,3.4095983821468567,3.4054092186169598,0.8966,0.004189163529896753,0.004189163529896753,0.004189163529896753,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,2.722764002389351,3.4081718492440785,3.4054092186169598,0.8966,0.0027626306271186043,0.0027626306271186043,0.0027626306271186043,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,2.7362379966797006,3.425037684107822,3.4054092186169598,0.8985,0.019628465490862234,0.019628465490862234,0.019628465490862234,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,2.726053063669928,3.4122888737298815,3.4054092186169598,0.8969,0.006879655112921712,0.006879655112921712,0.006879655112921712,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,2.7364078610304254,3.425250308814856,3.4054092186169598,0.8985,0.019841090197896163,0.019841090197896163,0.019841090197896163,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,2.7390783776944723,3.4285930809792275,3.4054092186169598,0.8988,0.02318386236226831,0.02318386236226831,0.02318386236226831,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,2.746913899316453,3.438401057062628,3.4054092186169598,0.8999,0.032991838445668636,0.032991838445668636,0.032991838445668636,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,2.7475694717699075,3.4392216583262867,3.4054092186169598,0.9,0.033812439709326736,0.033812439709326736,0.033812439709326736,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,2.7535779970047622,3.4467427238842765,3.4054092186169598,0.9003,0.04133350526731636,0.04133350526731636,0.04133350526731636,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,2.757021262708779,3.4510527710391523,3.4054092186169598,0.9006,0.045643552422192694,0.045643552422192694,0.045643552422192694,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,2.761181685373836,3.456260506779584,3.4054092186169598,0.9011,0.050851288162624415,0.050851288162624415,0.050851288162624415,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,2.7743410777745,3.4727325442730073,3.4054092186169598,0.9029,0.06732332565604714,0.06732332565604714,0.06732332565604714,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,2.7866481578337523,3.488137714815709,3.4054092186169598,0.9043,0.0827284961987489,0.0827284961987489,0.0827284961987489,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,2.7932066434899547,3.496347183637657,3.4054092186169598,0.9049,0.09093796502069781,0.09093796502069781,0.09093796502069781,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,2.807209593908234,3.513875130011291,3.4054092186169598,0.9072,0.10846591139433116,0.10846591139433116,0.10846591139433116,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,2.807209593908234,3.513875130011291,3.4054092186169598,0.9072,0.10846591139433116,0.10846591139433116,0.10846591139433116,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,2.8113794351231682,3.5190946552555222,3.4054092186169598,0.9076,0.11368543663856293,0.11368543663856293,0.11368543663856293,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,2.8138282681853393,3.522159938878586,3.4054092186169598,0.9078,0.1167507202616259,0.1167507202616259,0.1167507202616259,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,2.8113794351231682,3.5190946552555222,3.4054092186169598,0.9076,0.11368543663856293,0.11368543663856293,0.11368543663856293,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,2.8174771789041757,3.526727398556116,3.4054092186169598,0.908,0.1213181799391558,0.1213181799391558,0.1213181799391558,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,2.8192645639828684,3.5289647263243737,3.4054092186169598,0.908,0.12355550770741393,0.12355550770741393,0.12355550770741393,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,2.8192645639828684,3.5289647263243737,3.4054092186169598,0.908,0.12355550770741393,0.12355550770741393,0.12355550770741393,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,2.8187135559618253,3.5282750117459605,3.4054092186169598,0.908,0.12286579312900064,0.12286579312900064,0.12286579312900064,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,2.824827786585267,3.5359283921609777,3.4054092186169598,0.9084,0.13051917354401787,0.13051917354401787,0.13051917354401787,0.0,False
synthetic,adaptive,0,heteroscedastic,1.5,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,2.836090676176447,3.5500265156899053,3.4054092186169598,0.9099,0.14461729707294566,0.14461729707294566,0.14461729707294566,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,2.7208092480138504,3.4057250199085494,3.4054092186169598,0.8963,0.00031580129158971027,0.00031580129158971027,0.00031580129158971027,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,2.7200904144520326,3.4048252326675224,3.4054092186169598,0.8963,-0.0005839859494379134,0.0005839859494379134,0.0005839859494379134,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,2.7231237329941678,3.4086221356881374,3.4054092186169598,0.8966,0.003212917071177565,0.003212917071177565,0.003212917071177565,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,2.7208092480138504,3.4057250199085494,3.4054092186169598,0.8963,0.00031580129158971027,0.00031580129158971027,0.00031580129158971027,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,2.7208092480138504,3.4057250199085494,3.4054092186169598,0.8963,0.00031580129158971027,0.00031580129158971027,0.00031580129158971027,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,2.7204864325390834,3.405320941327874,3.4054092186169598,0.8963,-8.82772890862856e-05,8.82772890862856e-05,8.82772890862856e-05,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,2.7200904144520326,3.4048252326675224,3.4054092186169598,0.8963,-0.0005839859494379134,0.0005839859494379134,0.0005839859494379134,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,2.7197667535267116,3.4044200958090163,3.4054092186169598,0.8963,-0.0009891228079431887,0.0009891228079431887,0.0009891228079431887,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,2.7197667535267116,3.4044200958090163,3.4054092186169598,0.8963,-0.0009891228079431887,0.0009891228079431887,0.0009891228079431887,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,2.7189097768899027,3.4033473904087432,3.4054092186169598,0.8961,-0.002061828208216241,0.002061828208216241,0.002061828208216241,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,2.7197667535267116,3.4044200958090163,3.4054092186169598,0.8963,-0.0009891228079431887,0.0009891228079431887,0.0009891228079431887,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,2.7195602858647616,3.4041616535523174,3.4054092186169598,0.8963,-0.0012475650646425111,0.0012475650646425111,0.0012475650646425111,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,2.7189097768899027,3.4033473904087432,3.4054092186169598,0.8961,-0.002061828208216241,0.002061828208216241,0.002061828208216241,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,2.7189097768899027,3.4033473904087432,3.4054092186169598,0.8961,-0.002061828208216241,0.002061828208216241,0.002061828208216241,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,2.7197667535267116,3.4044200958090163,3.4054092186169598,0.8963,-0.0009891228079431887,0.0009891228079431887,0.0009891228079431887,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,2.717667057720282,3.401791838592023,3.4054092186169598,0.896,-0.0036173800249365024,0.0036173800249365024,0.0036173800249365024,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,2.717667057720282,3.401791838592023,3.4054092186169598,0.896,-0.0036173800249365024,0.0036173800249365024,0.0036173800249365024,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,2.717667057720282,3.401791838592023,3.4054092186169598,0.896,-0.0036173800249365024,0.0036173800249365024,0.0036173800249365024,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,2.7156764037331835,3.3993000725504348,3.4054092186169598,0.8959,-0.00610914606652534,0.00610914606652534,0.00610914606652534,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,2.717667057720282,3.401791838592023,3.4054092186169598,0.896,-0.0036173800249365024,0.0036173800249365024,0.0036173800249365024,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,2.7156764037331835,3.3993000725504348,3.4054092186169598,0.8959,-0.00610914606652534,0.00610914606652534,0.00610914606652534,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,2.7156764037331835,3.3993000725504348,3.4054092186169598,0.8959,-0.00610914606652534,0.00610914606652534,0.00610914606652534,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,2.714837708668618,3.3982502507859906,3.4054092186169598,0.8959,-0.0071589678309688185,0.0071589678309688185,0.0071589678309688185,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,2.7156764037331835,3.3993000725504348,3.4054092186169598,0.8959,-0.00610914606652534,0.00610914606652534,0.00610914606652534,0.0,False
synthetic,adaptive,0,heteroscedastic,3.0,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,2.717667057720282,3.401791838592023,3.4054092186169598,0.896,-0.0036173800249365024,0.0036173800249365024,0.0036173800249365024,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,2.722764002389351,3.4081718492440785,3.4054092186169598,0.8966,0.0027626306271186043,0.0027626306271186043,0.0027626306271186043,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,2.722764002389351,3.4081718492440785,3.4054092186169598,0.8966,0.0027626306271186043,0.0027626306271186043,0.0027626306271186043,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,2.7256883941661396,3.411832405106087,3.4054092186169598,0.8968,0.006423186489126866,0.006423186489126866,0.006423186489126866,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,2.724541870977005,3.410397264912414,3.4054092186169598,0.8967,0.004988046295454235,0.004988046295454235,0.004988046295454235,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,2.7259817171377727,3.4121995669657923,3.4054092186169598,0.8969,0.006790348348832387,0.006790348348832387,0.006790348348832387,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,2.7259817171377727,3.4121995669657923,3.4054092186169598,0.8969,0.006790348348832387,0.006790348348832387,0.006790348348832387,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,2.7253566535194547,3.4114171545987744,3.4054092186169598,0.8967,0.006007935981815358,0.006007935981815358,0.006007935981815358,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,2.7253566535194547,3.4114171545987744,3.4054092186169598,0.8967,0.006007935981815358,0.006007935981815358,0.006007935981815358,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,2.723903649275634,3.4095983821468567,3.4054092186169598,0.8966,0.004189163529896753,0.004189163529896753,0.004189163529896753,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,2.722764002389351,3.4081718492440785,3.4054092186169598,0.8966,0.0027626306271186043,0.0027626306271186043,0.0027626306271186043,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,2.7259817171377727,3.4121995669657923,3.4054092186169598,0.8969,0.006790348348832387,0.006790348348832387,0.006790348348832387,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,2.7259817171377727,3.4121995669657923,3.4054092186169598,0.8969,0.006790348348832387,0.006790348348832387,0.006790348348832387,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,2.726053063669928,3.4122888737298815,3.4054092186169598,0.8969,0.006879655112921712,0.006879655112921712,0.006879655112921712,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,2.7364078610304254,3.425250308814856,3.4054092186169598,0.8985,0.019841090197896163,0.019841090197896163,0.019841090197896163,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,2.749171319528616,3.441226743024488,3.4054092186169598,0.9,0.035817524407528376,0.035817524407528376,0.035817524407528376,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,2.7475694717699075,3.4392216583262867,3.4054092186169598,0.9,0.033812439709326736,0.033812439709326736,0.033812439709326736,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,2.7535779970047622,3.4467427238842765,3.4054092186169598,0.9003,0.04133350526731636,0.04133350526731636,0.04133350526731636,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,2.754925102768798,3.4484289397806633,3.4054092186169598,0.9004,0.04301972116370404,0.04301972116370404,0.04301972116370404,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,2.7535779970047622,3.4467427238842765,3.4054092186169598,0.9003,0.04133350526731636,0.04133350526731636,0.04133350526731636,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,2.7590527619715517,3.453595664434638,3.4054092186169598,0.9007,0.04818644581767821,0.04818644581767821,0.04818644581767821,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,2.757021262708779,3.4510527710391523,3.4054092186169598,0.9006,0.045643552422192694,0.045643552422192694,0.045643552422192694,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,2.757021262708779,3.4510527710391523,3.4054092186169598,0.9006,0.045643552422192694,0.045643552422192694,0.045643552422192694,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,2.754925102768798,3.4484289397806633,3.4054092186169598,0.9004,0.04301972116370404,0.04301972116370404,0.04301972116370404,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,2.7590527619715517,3.453595664434638,3.4054092186169598,0.9007,0.04818644581767821,0.04818644581767821,0.04818644581767821,0.0,False
synthetic,adaptive,0,heteroscedastic,5.0,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,2.7655198005167527,3.4616906659472146,3.4054092186169598,0.9017,0.056281447330254676,0.056281447330254676,0.056281447330254676,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,2.7205569566310555,3.4054092186169598,3.4054092186169598,0.8963,0.0,0.0,0.0,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,2.7375885578353296,3.4267282252297324,3.4054092186169598,0.8988,0.021319006612772962,0.021319006612772962,0.021319006612772962,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,2.7598645310181955,3.4546117820307396,3.4054092186169598,0.9008,0.04920256341377957,0.04920256341377957,0.04920256341377957,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,2.798012517941515,3.5023628522752754,3.4054092186169598,0.9059,0.09695363365831582,0.09695363365831582,0.09695363365831582,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,2.8419581316330813,3.5573709996394682,3.4054092186169598,0.9106,0.15196178102250815,0.15196178102250815,0.15196178102250815,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,2.8791207680175805,3.603888674714574,3.4054092186169598,0.9149,0.19847945609761455,0.19847945609761455,0.19847945609761455,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,2.9031769715610545,3.6340006034915837,3.4054092186169598,0.9173,0.22859138487462405,0.22859138487462405,0.22859138487462405,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,2.955533786457701,3.699537323710539,3.4054092186169598,0.9215,0.2941281050935795,0.2941281050935795,0.2941281050935795,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,2.9909220407882526,3.7438339473244238,3.4054092186169598,0.9259,0.3384247287074642,0.3384247287074642,0.3384247287074642,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,3.0044237792362063,3.7607345104484375,3.4054092186169598,0.9269,0.35532529183147743,0.35532529183147743,0.35532529183147743,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,3.024747211624649,3.786174008725013,3.4054092186169598,0.9291,0.380764790108053,0.380764790108053,0.380764790108053,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,3.0589052149803093,3.8289306873651685,3.4054092186169598,0.9316,0.4235214687482089,0.4235214687482089,0.4235214687482089,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,3.090328677440835,3.868264452638163,3.4054092186169598,0.9343,0.46285523402120327,0.46285523402120327,0.46285523402120327,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,3.122515322901341,3.9085535187797142,3.4054092186169598,0.9374,0.5031443001627537,0.5031443001627537,0.5031443001627537,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,3.1440668210524745,3.935530226729162,3.4054092186169598,0.9393,0.5301210081122019,0.5301210081122019,0.5301210081122019,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,3.1851853512779402,3.9869996221941184,3.4054092186169598,0.9423,0.5815904035771581,0.5815904035771581,0.5815904035771581,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,3.2210932206690717,4.03194666480148,3.4054092186169598,0.9446,0.6265374461845206,0.6265374461845206,0.6265374461845206,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,3.2487019618785284,4.066505419985757,3.4054092186169598,0.9469,0.6610962013687974,0.6610962013687974,0.6610962013687974,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,3.2751009266686966,4.099549858860401,3.4054092186169598,0.9492,0.6941406402434417,0.6941406402434417,0.6941406402434417,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,3.305310615583988,4.137364304491814,3.4054092186169598,0.9528,0.7319550858748537,0.7319550858748537,0.7319550858748537,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,3.312189799209651,4.145975201344493,3.4054092186169598,0.9531,0.7405659827275336,0.7405659827275336,0.7405659827275336,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,3.3293350018939014,4.167436406607516,3.4054092186169598,0.9542,0.762027187990556,0.762027187990556,0.762027187990556,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,3.33392830350098,4.173185990933809,3.4054092186169598,0.9547,0.7677767723168494,0.7677767723168494,0.7677767723168494,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,3.339694648447748,4.180403911584794,3.4054092186169598,0.955,0.7749946929678345,0.7749946929678345,0.7749946929678345,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,3.3406556828320957,4.181606869436453,3.4054092186169598,0.9551,0.7761976508194938,0.7761976508194938,0.7761976508194938,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,3.3797605544942746,4.230555703287049,3.4054092186169598,0.9577,0.8251464846700899,0.8251464846700899,0.8251464846700899,0.0,False
synthetic,adaptive,0,heteroscedastic,8.0,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,3.4132416047416068,4.27246501780566,3.4054092186169598,0.9593,0.8670557991886996,0.8670557991886996,0.8670557991886996,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,0.5635075719563551,3.558652435539619,3.51053007815962,0.9016,0.04812235738000048,0.04812235738000048,0.04812235738000048,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,0.5873372778906377,3.6063118474081857,3.51053007815962,0.9064,0.09578176924856568,0.09578176924856568,0.09578176924856568,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,0.6039142152343964,3.6394657220957023,3.51053007815962,0.9091,0.1289356439360829,0.1289356439360829,0.1289356439360829,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,0.6261882245019523,3.6840137406308147,3.51053007815962,0.9129,0.17348366247119484,0.17348366247119484,0.17348366247119484,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,0.6568595037252603,3.74535629907743,3.51053007815962,0.9173,0.2348262209178107,0.2348262209178107,0.2348262209178107,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,0.6702060957884988,3.7720494832039067,3.51053007815962,0.9199,0.2615194050442878,0.2615194050442878,0.2615194050442878,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,0.7030680095143056,3.8377733106555207,3.51053007815962,0.9248,0.3272432324959013,0.3272432324959013,0.3272432324959013,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,0.7360474649277531,3.903732221482416,3.51053007815962,0.9296,0.3932021433227964,0.3932021433227964,0.3932021433227964,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,0.769640366030687,3.9709180236882835,3.51053007815962,0.9348,0.46038794552866413,0.46038794552866413,0.46038794552866413,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,0.7981387652631424,4.027914822153194,3.51053007815962,0.9391,0.5173847439935751,0.5173847439935751,0.5173847439935751,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,0.8264676655542491,4.084572622735409,3.51053007815962,0.9424,0.5740425445757884,0.5740425445757884,0.5740425445757884,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,0.8822087863372133,4.1960548643013365,3.51053007815962,0.9503,0.6855247861417169,0.6855247861417169,0.6855247861417169,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,0.9152468632125859,4.262131018052082,3.51053007815962,0.9529,0.751600939892462,0.751600939892462,0.751600939892462,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,0.9557632886924574,4.343163869011824,3.51053007815962,0.9573,0.8326337908522051,0.8326337908522051,0.8326337908522051,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,0.9721107025402818,4.375858696707473,3.51053007815962,0.9594,0.8653286185478537,0.8653286185478537,0.8653286185478537,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,1.0046900960055734,4.441017483638057,3.51053007815962,0.9636,0.930487405478437,0.930487405478437,0.930487405478437,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,1.0500104145622515,4.531658120751413,3.51053007815962,0.9669,1.0211280425917932,1.0211280425917932,1.0211280425917932,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,1.086093787433279,4.603824866493468,3.51053007815962,0.969,1.0932947883338482,1.0932947883338482,1.0932947883338482,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,1.1262080887626746,4.684053469152258,3.51053007815962,0.9726,1.1735233909926392,1.1735233909926392,1.1735233909926392,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,1.1295836048738115,4.690804501374533,3.51053007815962,0.9729,1.1802744232149132,1.1802744232149132,1.1802744232149132,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,1.1376585747936412,4.706954441214192,3.51053007815962,0.9737,1.1964243630545723,1.1964243630545723,1.1964243630545723,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,1.149154206251287,4.7299457041294835,3.51053007815962,0.9749,1.219415625969864,1.219415625969864,1.219415625969864,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,1.1540561481387597,4.739749587904429,3.51053007815962,0.9752,1.2292195097448093,1.2292195097448093,1.2292195097448093,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,1.156354878698071,4.744347049023052,3.51053007815962,0.9753,1.2338169708634326,1.2338169708634326,1.2338169708634326,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,1.197736585414809,4.827110462456527,3.51053007815962,0.9778,1.3165803842969082,1.3165803842969082,1.3165803842969082,0.0,False
synthetic,cqr,0,shift,3.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,1.2409510473172112,4.9135393862613315,3.51053007815962,0.981,1.4030093081017123,1.4030093081017123,1.4030093081017123,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,0.5691933671212346,3.5700240258693783,3.51053007815962,0.9026,0.059493947709759354,0.059493947709759354,0.059493947709759354,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,0.5905310014775409,3.612699294581992,3.51053007815962,0.907,0.10216921642237199,0.10216921642237199,0.10216921642237199,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,0.6209993291920052,3.6736359500109197,3.51053007815962,0.9122,0.16310587185130052,0.16310587185130052,0.16310587185130052,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,0.6501397426693423,3.7319167769655937,3.51053007815962,0.9165,0.22138669880597472,0.22138669880597472,0.22138669880597472,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,0.6824021828639468,3.7964416573548037,3.51053007815962,0.9216,0.28591157919518384,0.28591157919518384,0.28591157919518384,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,0.7030680095143056,3.8377733106555207,3.51053007815962,0.9248,0.3272432324959013,0.3272432324959013,0.3272432324959013,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,0.7611062654854261,3.9538498225977614,3.51053007815962,0.9336,0.44331974443814254,0.44331974443814254,0.44331974443814254,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,0.7956256532851094,4.022888598197128,3.51053007815962,0.9385,0.5123585200375089,0.5123585200375089,0.5123585200375089,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,0.8309067087764859,4.093450709179881,3.51053007815962,0.9432,0.5829206310202619,0.5829206310202619,0.5829206310202619,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,0.887212302863408,4.2060618973537265,3.51053007815962,0.9507,0.6955318191941062,0.6955318191941062,0.6955318191941062,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,0.9480564357149852,4.32775016305688,3.51053007815962,0.9565,0.8172200848972607,0.8172200848972607,0.8172200848972607,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,1.007943345337495,4.4475239823019,3.51053007815962,0.9639,0.9369939041422803,0.9369939041422803,0.9369939041422803,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,1.0723933106632586,4.576423912953427,3.51053007815962,0.9682,1.0658938347938074,1.0658938347938074,1.0658938347938074,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,1.1538580832554801,4.73935345813787,3.51053007815962,0.9751,1.2288233799782504,1.2288233799782504,1.2288233799782504,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,1.2628894207311046,4.957416133089119,3.51053007815962,0.9819,1.4468860549294993,1.4468860549294993,1.4468860549294993,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,1.3878676508372525,5.207372593301414,3.51053007815962,0.9859,1.6968425151417956,1.6968425151417956,1.6968425151417956,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,1.5388319220958049,5.509301135818519,3.51053007815962,0.9899,1.9987710576588993,1.9987710576588993,1.9987710576588993,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,1.7366660590039782,5.904969409634866,3.51053007815962,0.9944,2.394439331475247,2.394439331475247,2.394439331475247,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,2.148435848501497,6.728508988629903,3.51053007815962,0.9986,3.2179789104702845,3.2179789104702845,3.2179789104702845,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,2.242952090498651,6.917541472624212,3.51053007815962,0.9991,3.407011394464593,3.407011394464593,3.407011394464593,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,2.2589341449976765,6.949505581622263,3.51053007815962,0.9991,3.4389755034626432,3.4389755034626432,3.4389755034626432,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,2.277481711032175,6.986600713691259,3.51053007815962,0.9991,3.4760706355316406,3.4760706355316406,3.4760706355316406,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,2.2927799661763264,7.017197223979562,3.51053007815962,0.9991,3.506667145819943,3.506667145819943,3.506667145819943,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,2.2958325710638343,7.023302433754578,3.51053007815962,0.9991,3.512772355594959,3.512772355594959,3.512772355594959,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,2.443283787429507,7.318204866485924,3.51053007815962,0.9996,3.807674788326303,3.807674788326303,3.807674788326303,0.0,False
synthetic,cqr,0,shift,5.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,2.5666909721595843,7.565019235946076,3.51053007815962,0.9997,4.054489157786459,4.054489157786459,4.054489157786459,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,0.5691933671212346,3.5700240258693783,3.51053007815962,0.9026,0.059493947709759354,0.059493947709759354,0.059493947709759354,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,0.5905310014775409,3.612699294581992,3.51053007815962,0.907,0.10216921642237199,0.10216921642237199,0.10216921642237199,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,0.6209993291920052,3.6736359500109197,3.51053007815962,0.9122,0.16310587185130052,0.16310587185130052,0.16310587185130052,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,0.6501397426693423,3.7319167769655937,3.51053007815962,0.9165,0.22138669880597472,0.22138669880597472,0.22138669880597472,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,0.6824021828639468,3.7964416573548037,3.51053007815962,0.9216,0.28591157919518384,0.28591157919518384,0.28591157919518384,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,0.7030680095143056,3.8377733106555207,3.51053007815962,0.9248,0.3272432324959013,0.3272432324959013,0.3272432324959013,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,0.7611062654854261,3.9538498225977614,3.51053007815962,0.9336,0.44331974443814254,0.44331974443814254,0.44331974443814254,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,0.7956256532851094,4.022888598197128,3.51053007815962,0.9385,0.5123585200375089,0.5123585200375089,0.5123585200375089,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,0.8309067087764859,4.093450709179881,3.51053007815962,0.9432,0.5829206310202619,0.5829206310202619,0.5829206310202619,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,0.887212302863408,4.2060618973537265,3.51053007815962,0.9507,0.6955318191941062,0.6955318191941062,0.6955318191941062,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,0.9480564357149852,4.32775016305688,3.51053007815962,0.9565,0.8172200848972607,0.8172200848972607,0.8172200848972607,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,1.0084951241501319,4.448627539927173,3.51053007815962,0.9639,0.9380974617675539,0.9380974617675539,0.9380974617675539,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,1.0775018815782214,4.586641054783352,3.51053007815962,0.9684,1.076110976623733,1.076110976623733,1.076110976623733,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,1.1626815520260356,4.757000395678981,3.51053007815962,0.9759,1.2464703175193614,1.2464703175193614,1.2464703175193614,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,1.2762884644563435,4.984214220539597,3.51053007815962,0.9827,1.473684142379977,1.473684142379977,1.473684142379977,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,1.4117372051797483,5.255111701986406,3.51053007815962,0.9864,1.7445816238267868,1.7445816238267868,1.7445816238267868,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,1.6021048793777684,5.635847050382446,3.51053007815962,0.9918,2.1253169722228265,2.1253169722228265,2.1253169722228265,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,1.922157251298905,6.275951794224719,3.51053007815962,0.9963,2.7654217160650996,2.7654217160650996,2.7654217160650996,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,6.872362070988348,16.176361433603606,3.51053007815962,1.0,12.665831355443984,12.665831355443984,12.665831355443984,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,6.998264257331282,16.428165806289474,3.51053007815962,1.0,12.917635728129852,12.917635728129852,12.917635728129852,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,7.217228107921725,16.86609350747036,3.51053007815962,1.0,13.355563429310743,13.355563429310743,13.355563429310743,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,7.258934144997677,16.94950558162226,3.51053007815962,1.0,13.438975503462643,13.438975503462643,13.438975503462643,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,7.277481711032174,16.98660071369126,3.51053007815962,1.0,13.476070635531642,13.476070635531642,13.476070635531642,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,7.29205031405465,17.01573791973621,3.51053007815962,1.0,13.50520784157659,13.50520784157659,13.50520784157659,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,7.420273013682771,17.272183318992454,3.51053007815962,1.0,13.761653240832832,13.761653240832832,13.761653240832832,0.0,False
synthetic,cqr,0,shift,10.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,7.56033910849436,17.552315508615628,3.51053007815962,1.0,14.041785430456008,14.041785430456008,14.041785430456008,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.0,uncorrected,5000,0,600543,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.005,uncorrected,5000,31,600543,0.1,4501,0.5691933671212346,3.5700240258693783,3.51053007815962,0.9026,0.059493947709759354,0.059493947709759354,0.059493947709759354,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.01,uncorrected,5000,58,600543,0.1,4501,0.5905310014775409,3.612699294581992,3.51053007815962,0.907,0.10216921642237199,0.10216921642237199,0.10216921642237199,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.015,uncorrected,5000,81,600543,0.1,4501,0.6209993291920052,3.6736359500109197,3.51053007815962,0.9122,0.16310587185130052,0.16310587185130052,0.16310587185130052,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.02,uncorrected,5000,108,600543,0.1,4501,0.6501397426693423,3.7319167769655937,3.51053007815962,0.9165,0.22138669880597472,0.22138669880597472,0.22138669880597472,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.025,uncorrected,5000,138,600543,0.1,4501,0.6824021828639468,3.7964416573548037,3.51053007815962,0.9216,0.28591157919518384,0.28591157919518384,0.28591157919518384,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.03,uncorrected,5000,156,600543,0.1,4501,0.7030680095143056,3.8377733106555207,3.51053007815962,0.9248,0.3272432324959013,0.3272432324959013,0.3272432324959013,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.035,uncorrected,5000,183,600543,0.1,4501,0.7611062654854261,3.9538498225977614,3.51053007815962,0.9336,0.44331974443814254,0.44331974443814254,0.44331974443814254,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.04,uncorrected,5000,208,600543,0.1,4501,0.7956256532851094,4.022888598197128,3.51053007815962,0.9385,0.5123585200375089,0.5123585200375089,0.5123585200375089,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.045,uncorrected,5000,228,600543,0.1,4501,0.8309067087764859,4.093450709179881,3.51053007815962,0.9432,0.5829206310202619,0.5829206310202619,0.5829206310202619,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.05,uncorrected,5000,256,600543,0.1,4501,0.887212302863408,4.2060618973537265,3.51053007815962,0.9507,0.6955318191941062,0.6955318191941062,0.6955318191941062,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.055,uncorrected,5000,284,600543,0.1,4501,0.9480564357149852,4.32775016305688,3.51053007815962,0.9565,0.8172200848972607,0.8172200848972607,0.8172200848972607,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.06,uncorrected,5000,317,600543,0.1,4501,1.0084951241501319,4.448627539927173,3.51053007815962,0.9639,0.9380974617675539,0.9380974617675539,0.9380974617675539,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.065,uncorrected,5000,343,600543,0.1,4501,1.0775018815782214,4.586641054783352,3.51053007815962,0.9684,1.076110976623733,1.076110976623733,1.076110976623733,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.07,uncorrected,5000,378,600543,0.1,4501,1.1626815520260356,4.757000395678981,3.51053007815962,0.9759,1.2464703175193614,1.2464703175193614,1.2464703175193614,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.075,uncorrected,5000,402,600543,0.1,4501,1.2762884644563435,4.984214220539597,3.51053007815962,0.9827,1.473684142379977,1.473684142379977,1.473684142379977,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.08,uncorrected,5000,425,600543,0.1,4501,1.4117372051797483,5.255111701986406,3.51053007815962,0.9864,1.7445816238267868,1.7445816238267868,1.7445816238267868,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.085,uncorrected,5000,457,600543,0.1,4501,1.6021048793777684,5.635847050382446,3.51053007815962,0.9918,2.1253169722228265,2.1253169722228265,2.1253169722228265,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.09,uncorrected,5000,482,600543,0.1,4501,1.922157251298905,6.275951794224719,3.51053007815962,0.9963,2.7654217160650996,2.7654217160650996,2.7654217160650996,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.095,uncorrected,5000,517,600543,0.1,4501,11.87236207098835,26.17636143360361,3.51053007815962,1.0,22.66583135544399,22.66583135544399,22.66583135544399,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.096,uncorrected,5000,521,600543,0.1,4501,11.998264257331282,26.42816580628947,3.51053007815962,1.0,22.917635728129852,22.917635728129852,22.917635728129852,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.097,uncorrected,5000,526,600543,0.1,4501,12.217228107921725,26.86609350747036,3.51053007815962,1.0,23.355563429310738,23.355563429310738,23.355563429310738,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.098,uncorrected,5000,530,600543,0.1,4501,12.258934144997676,26.94950558162226,3.51053007815962,1.0,23.438975503462643,23.438975503462643,23.438975503462643,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.099,uncorrected,5000,534,600543,0.1,4501,12.277481711032173,26.986600713691256,3.51053007815962,1.0,23.47607063553164,23.47607063553164,23.47607063553164,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.1,uncorrected,5000,537,600543,0.1,4501,12.29205031405465,27.01573791973621,3.51053007815962,1.0,23.50520784157659,23.50520784157659,23.50520784157659,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.105,uncorrected,5000,556,600543,0.1,4501,12.42027301368277,27.272183318992447,3.51053007815962,1.0,23.761653240832825,23.761653240832825,23.761653240832825,0.0,False
synthetic,cqr,0,shift,15.0,0.0,0.11,uncorrected,5000,574,600543,0.1,4501,12.560339108494361,27.55231550861563,3.51053007815962,1.0,24.04178543045601,24.04178543045601,24.04178543045601,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,0.5506592530131782,3.5329557976532655,3.51053007815962,0.8989,0.02242571949364657,0.02242571949364657,0.02242571949364657,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,0.5641016378934236,3.5598405674137568,3.51053007815962,0.9018,0.049310489254137384,0.049310489254137384,0.049310489254137384,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,0.5794180719158368,3.590473435458583,3.51053007815962,0.9045,0.07994335729896385,0.07994335729896385,0.07994335729896385,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,0.5873372778906377,3.6063118474081857,3.51053007815962,0.9064,0.09578176924856568,0.09578176924856568,0.09578176924856568,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,0.5924325549635765,3.616502401554062,3.51053007815962,0.9073,0.10597232339444318,0.10597232339444318,0.10597232339444318,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,0.6042799593369321,3.6401972103007734,3.51053007815962,0.9092,0.12966713214115444,0.12966713214115444,0.12966713214115444,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,0.614364133813835,3.6603655592545796,3.51053007815962,0.9108,0.14983548109496023,0.14983548109496023,0.14983548109496023,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,0.6268640858872696,3.6853654634014483,3.51053007815962,0.9131,0.1748353852418294,0.1748353852418294,0.1748353852418294,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,0.631159502823992,3.6939562972748936,3.51053007815962,0.9136,0.18342621911527424,0.18342621911527424,0.18342621911527424,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,0.647552658599146,3.7267426088252016,3.51053007815962,0.9163,0.2162125306655822,0.2162125306655822,0.2162125306655822,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,0.6570881598846823,3.745813611396274,3.51053007815962,0.9174,0.2352835332366548,0.2352835332366548,0.2352835332366548,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,0.6734826391160051,3.77860256985892,3.51053007815962,0.9206,0.2680724916993005,0.2680724916993005,0.2680724916993005,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,0.6835894155976705,3.79881612282225,3.51053007815962,0.9216,0.28828604466263125,0.28828604466263125,0.28828604466263125,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,0.69770862452624,3.82705454067939,3.51053007815962,0.9239,0.3165244625197703,0.3165244625197703,0.3165244625197703,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,0.7056009062203179,3.842839104067546,3.51053007815962,0.9253,0.33230902590792605,0.33230902590792605,0.33230902590792605,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,0.7223922551154571,3.8764218018578234,3.51053007815962,0.9272,0.36589172369820444,0.36589172369820444,0.36589172369820444,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,0.7360474649277531,3.903732221482416,3.51053007815962,0.9296,0.3932021433227964,0.3932021433227964,0.3932021433227964,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,0.7628896708058854,3.9574166332386804,3.51053007815962,0.9339,0.44688655507906105,0.44688655507906105,0.44688655507906105,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,0.7721498143791063,3.9759369203851223,3.51053007815962,0.9351,0.4654068422255029,0.4654068422255029,0.4654068422255029,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,0.7753746654682535,3.9823866225634164,3.51053007815962,0.9355,0.4718565444037972,0.4718565444037972,0.4718565444037972,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,0.7785154856022527,3.988668262831415,3.51053007815962,0.9358,0.47813818467179553,0.47813818467179553,0.47813818467179553,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,0.7811320405907161,3.9939013728083417,3.51053007815962,0.9361,0.4833712946487223,0.4833712946487223,0.4833712946487223,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,0.7797665927690194,3.9911704771649483,3.51053007815962,0.936,0.48064039900532896,0.48064039900532896,0.48064039900532896,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,0.7827789526768226,3.997195196980555,3.51053007815962,0.9366,0.48666511882093544,0.48666511882093544,0.48666511882093544,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,0.8159363237013613,4.0635099390296325,3.51053007815962,0.9416,0.5529798608700126,0.5529798608700126,0.5529798608700126,0.0,False
synthetic,cqr,0,variance_inflate,3.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,0.8260331153722422,4.083703522371395,3.51053007815962,0.9422,0.5731734442117746,0.5731734442117746,0.5731734442117746,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,0.5561658907154154,3.543969073057741,3.51053007815962,0.9001,0.03343899489812106,0.03343899489812106,0.03343899489812106,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,0.5782416427089578,3.5881205770448257,3.51053007815962,0.9043,0.07759049888520586,0.07759049888520586,0.07759049888520586,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,0.5894679011051864,3.610573093837283,3.51053007815962,0.9067,0.10004301567766305,0.10004301567766305,0.10004301567766305,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,0.6092409144041018,3.6501191204351127,3.51053007815962,0.9099,0.13958904227549374,0.13958904227549374,0.13958904227549374,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,0.6245767198641383,3.6807907313551858,3.51053007815962,0.9124,0.17026065319556682,0.17026065319556682,0.17026065319556682,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,0.6384365198749506,3.708510331376811,3.51053007815962,0.9145,0.19798025321719145,0.19798025321719145,0.19798025321719145,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,0.6509233882636909,3.733484068154292,3.51053007815962,0.9166,0.22295398999467197,0.22295398999467197,0.22295398999467197,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,0.6649514147983298,3.7615401212235695,3.51053007815962,0.9188,0.2510100430639497,0.2510100430639497,0.2510100430639497,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,0.6790144338714272,3.7896661593697645,3.51053007815962,0.9214,0.27913608121014466,0.27913608121014466,0.27913608121014466,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,0.6908385029255901,3.8133142974780903,3.51053007815962,0.9226,0.3027842193184705,0.3027842193184705,0.3027842193184705,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,0.7034252945504553,3.8384878807278207,3.51053007815962,0.9248,0.32795780256820084,0.32795780256820084,0.32795780256820084,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,0.7343821977907443,3.9004016872083986,3.51053007815962,0.9293,0.3898716090487788,0.3898716090487788,0.3898716090487788,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,0.7611062654854261,3.9538498225977614,3.51053007815962,0.9336,0.44331974443814254,0.44331974443814254,0.44331974443814254,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,0.7898150919926354,4.011267475612181,3.51053007815962,0.9377,0.500737397452561,0.500737397452561,0.500737397452561,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,0.8013265526298525,4.034290396886615,3.51053007815962,0.9395,0.5237603187269954,0.5237603187269954,0.5237603187269954,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,0.8337316137976871,4.099100519222284,3.51053007815962,0.9436,0.5885704410626644,0.5885704410626644,0.5885704410626644,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,0.8556869267268468,4.143011145080603,3.51053007815962,0.9467,0.6324810669209837,0.6324810669209837,0.6324810669209837,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,0.8822087863372133,4.1960548643013365,3.51053007815962,0.9503,0.6855247861417169,0.6855247861417169,0.6855247861417169,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,0.9053314752275506,4.242300242082011,3.51053007815962,0.952,0.7317701639223915,0.7317701639223915,0.7317701639223915,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,0.9078763331965658,4.24738995802004,3.51053007815962,0.9522,0.7368598798604218,0.7368598798604218,0.7368598798604218,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,0.9181825407062292,4.2680023730393675,3.51053007815962,0.9531,0.7574722948797485,0.7574722948797485,0.7574722948797485,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,0.9226900198954318,4.277017331417773,3.51053007815962,0.9535,0.7664872532581537,0.7664872532581537,0.7664872532581537,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,0.9276259093204842,4.286889110267878,3.51053007815962,0.9538,0.7763590321082584,0.7763590321082584,0.7763590321082584,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,0.9320834527628181,4.295804197152545,3.51053007815962,0.9546,0.7852741189929264,0.7852741189929264,0.7852741189929264,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,0.9789956022938351,4.38962849621458,3.51053007815962,0.9604,0.8790984180549604,0.8790984180549604,0.8790984180549604,0.0,False
synthetic,cqr,0,variance_inflate,5.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,0.9938643740533732,4.419366039733656,3.51053007815962,0.9624,0.9088359615740367,0.9088359615740367,0.9088359615740367,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,0.5588986539685088,3.5494345995639276,3.51053007815962,0.9009,0.03890452140430778,0.03890452140430778,0.03890452140430778,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,0.5871458058041645,3.605928903235239,3.51053007815962,0.9064,0.09539882507561924,0.09539882507561924,0.09539882507561924,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,0.6042799593369321,3.6401972103007734,3.51053007815962,0.9092,0.12966713214115444,0.12966713214115444,0.12966713214115444,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,0.6261882245019523,3.6840137406308147,3.51053007815962,0.9129,0.17348366247119484,0.17348366247119484,0.17348366247119484,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,0.6402797540715064,3.712196799769922,3.51053007815962,0.915,0.20166672161030297,0.20166672161030297,0.20166672161030297,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,0.663970961807635,3.7595792152421796,3.51053007815962,0.9186,0.24904913708256027,0.24904913708256027,0.24904913708256027,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,0.6835894155976705,3.79881612282225,3.51053007815962,0.9216,0.28828604466263125,0.28828604466263125,0.28828604466263125,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,0.7004319836317094,3.832501258890328,3.51053007815962,0.9242,0.3219711807307091,0.3219711807307091,0.3219711807307091,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,0.7079422012464156,3.8475216941197403,3.51053007815962,0.9253,0.33699161596012134,0.33699161596012134,0.33699161596012134,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,0.7431171725777874,3.917871636782485,3.51053007815962,0.9304,0.4073415586228651,0.4073415586228651,0.4073415586228651,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,0.7750640183839074,3.981765328394725,3.51053007815962,0.9355,0.47123525023510493,0.47123525023510493,0.47123525023510493,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,0.8019721892926588,4.035581670212228,3.51053007815962,0.9396,0.5250515920526077,0.5250515920526077,0.5250515920526077,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,0.841850215682312,4.1153377229915336,3.51053007815962,0.9446,0.6048076448319142,0.6048076448319142,0.6048076448319142,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,0.8806387555218815,4.192914802670672,3.51053007815962,0.9501,0.6823847245110531,0.6823847245110531,0.6823847245110531,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,0.9217834944558505,4.2752042805386115,3.51053007815962,0.9534,0.7646742023789911,0.7646742023789911,0.7646742023789911,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,0.9613303538306941,4.354297999288297,3.51053007815962,0.9583,0.8437679211286784,0.8437679211286784,0.8437679211286784,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,0.9791222933794557,4.389881878385821,3.51053007815962,0.9604,0.8793518002262015,0.8793518002262015,0.8793518002262015,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,1.0311169732533312,4.493871238133572,3.51053007815962,0.9658,0.9833411599739525,0.9833411599739525,0.9833411599739525,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,1.0678401367749384,4.567317565176785,3.51053007815962,0.9682,1.056787487017167,1.056787487017167,1.056787487017167,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,1.0710431871508503,4.57372366592861,3.51053007815962,0.9682,1.0631935877689909,1.0631935877689909,1.0631935877689909,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,1.079940228869283,4.591517749365476,3.51053007815962,0.9686,1.0809876712058561,1.0809876712058561,1.0809876712058561,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,1.1054188106966538,4.642474913020217,3.51053007815962,0.9707,1.1319448348605976,1.1319448348605976,1.1319448348605976,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,1.1117546916713263,4.655146674969562,3.51053007815962,0.971,1.144616596809943,1.144616596809943,1.144616596809943,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,1.1233927512559685,4.6784227941388465,3.51053007815962,0.9723,1.1678927159792272,1.1678927159792272,1.1678927159792272,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,1.2318610977200537,4.895359487067017,3.51053007815962,0.9803,1.3848294089073976,1.3848294089073976,1.3848294089073976,0.0,False
synthetic,cqr,0,variance_inflate,10.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,1.275762548225479,4.983162388077868,3.51053007815962,0.9827,1.4726323099182481,1.4726323099182481,1.4726323099182481,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.0,uncorrected,5000,0,601643,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.005,uncorrected,5000,27,601643,0.1,4501,0.5605940020353858,3.552825295697681,3.51053007815962,0.9012,0.04229521753806171,0.04229521753806171,0.04229521753806171,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.01,uncorrected,5000,59,601643,0.1,4501,0.5885355892624009,3.608708470151712,3.51053007815962,0.9066,0.098178391992092,0.098178391992092,0.098178391992092,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.015,uncorrected,5000,85,601643,0.1,4501,0.6128357446757668,3.6573087809784433,3.51053007815962,0.9104,0.14677870281882388,0.14677870281882388,0.14677870281882388,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.02,uncorrected,5000,106,601643,0.1,4501,0.6277531272000076,3.687143546026925,3.51053007815962,0.9132,0.17661346786730547,0.17661346786730547,0.17661346786730547,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.025,uncorrected,5000,127,601643,0.1,4501,0.6509233882636909,3.733484068154292,3.51053007815962,0.9166,0.22295398999467197,0.22295398999467197,0.22295398999467197,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.03,uncorrected,5000,150,601643,0.1,4501,0.6726903693813164,3.7770180303895424,3.51053007815962,0.9206,0.26648795222992305,0.26648795222992305,0.26648795222992305,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.035,uncorrected,5000,171,601643,0.1,4501,0.6951216111919578,3.8218805140108247,3.51053007815962,0.9234,0.3113504358512058,0.3113504358512058,0.3113504358512058,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.04,uncorrected,5000,191,601643,0.1,4501,0.7152820323691531,3.8622013563652158,3.51053007815962,0.9263,0.3516712782055964,0.3516712782055964,0.3516712782055964,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.045,uncorrected,5000,205,601643,0.1,4501,0.7343821977907443,3.9004016872083986,3.51053007815962,0.9293,0.3898716090487788,0.3898716090487788,0.3898716090487788,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.05,uncorrected,5000,224,601643,0.1,4501,0.7670170922720212,3.965671476170952,3.51053007815962,0.9342,0.4551413980113325,0.4551413980113325,0.4551413980113325,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.055,uncorrected,5000,243,601643,0.1,4501,0.7919794530058262,4.015596197638562,3.51053007815962,0.9381,0.5050661194789425,0.5050661194789425,0.5050661194789425,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.06,uncorrected,5000,272,601643,0.1,4501,0.841850215682312,4.1153377229915336,3.51053007815962,0.9446,0.6048076448319142,0.6048076448319142,0.6048076448319142,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.065,uncorrected,5000,289,601643,0.1,4501,0.8755668593633381,4.182771010353586,3.51053007815962,0.9496,0.6722409321939664,0.6722409321939664,0.6722409321939664,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.07,uncorrected,5000,315,601643,0.1,4501,0.9192775452737423,4.270192382174394,3.51053007815962,0.9532,0.7596623040147747,0.7596623040147747,0.7596623040147747,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.075,uncorrected,5000,344,601643,0.1,4501,0.9684146207803046,4.368466533187519,3.51053007815962,0.9589,0.8579364550278995,0.8579364550278995,0.8579364550278995,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.08,uncorrected,5000,364,601643,0.1,4501,0.989459343743003,4.410555979112916,3.51053007815962,0.962,0.9000259009532962,0.9000259009532962,0.9000259009532962,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.085,uncorrected,5000,389,601643,0.1,4501,1.0258050223179374,4.483247336262784,3.51053007815962,0.9653,0.9727172581031649,0.9727172581031649,0.9727172581031649,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.09,uncorrected,5000,419,601643,0.1,4501,1.0950619556338275,4.6217612028945645,3.51053007815962,0.9695,1.1112311247349453,1.1112311247349453,1.1112311247349453,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.095,uncorrected,5000,433,601643,0.1,4501,1.1262080887626746,4.684053469152258,3.51053007815962,0.9726,1.1735233909926392,1.1735233909926392,1.1735233909926392,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.096,uncorrected,5000,436,601643,0.1,4501,1.1267502146270032,4.685137720880917,3.51053007815962,0.9726,1.1746076427212966,1.1746076427212966,1.1746076427212966,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.097,uncorrected,5000,443,601643,0.1,4501,1.1376585747936412,4.706954441214192,3.51053007815962,0.9737,1.1964243630545723,1.1964243630545723,1.1964243630545723,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.098,uncorrected,5000,452,601643,0.1,4501,1.1626815520260356,4.757000395678981,3.51053007815962,0.9759,1.2464703175193614,1.2464703175193614,1.2464703175193614,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.099,uncorrected,5000,459,601643,0.1,4501,1.1903949319785678,4.812427155584046,3.51053007815962,0.9775,1.3018970774244258,1.3018970774244258,1.3018970774244258,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.1,uncorrected,5000,463,601643,0.1,4501,1.197736585414809,4.827110462456527,3.51053007815962,0.9778,1.3165803842969082,1.3165803842969082,1.3165803842969082,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.105,uncorrected,5000,501,601643,0.1,4501,1.3360034928249096,5.103644277276729,3.51053007815962,0.9843,1.5931141991171094,1.5931141991171094,1.5931141991171094,0.0,False
synthetic,cqr,0,variance_inflate,15.0,0.0,0.11,uncorrected,5000,519,601643,0.1,4501,1.4117372051797483,5.255111701986406,3.51053007815962,0.9864,1.7445816238267868,1.7445816238267868,1.7445816238267868,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,0.5317176102821217,3.495072512191153,3.51053007815962,0.8944,-0.015457565968466369,0.015457565968466369,0.015457565968466369,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,0.5346610695436506,3.5009594307142105,3.51053007815962,0.8951,-0.009570647445408649,0.009570647445408649,0.009570647445408649,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,0.5317176102821217,3.495072512191153,3.51053007815962,0.8944,-0.015457565968466369,0.015457565968466369,0.015457565968466369,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,0.5330573098043188,3.497751911235547,3.51053007815962,0.8947,-0.012778166924072309,0.012778166924072309,0.012778166924072309,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,0.5330573098043188,3.497751911235547,3.51053007815962,0.8947,-0.012778166924072309,0.012778166924072309,0.012778166924072309,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,0.5372687319546499,3.506174755536209,3.51053007815962,0.896,-0.004355322623410099,0.004355322623410099,0.004355322623410099,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,0.5346610695436506,3.5009594307142105,3.51053007815962,0.8951,-0.009570647445408649,0.009570647445408649,0.009570647445408649,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,0.5357784854747498,3.5031942625764088,3.51053007815962,0.8958,-0.007335815583210173,0.007335815583210173,0.007335815583210173,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,0.5372687319546499,3.506174755536209,3.51053007815962,0.896,-0.004355322623410099,0.004355322623410099,0.004355322623410099,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,0.5357784854747498,3.5031942625764088,3.51053007815962,0.8958,-0.007335815583210173,0.007335815583210173,0.007335815583210173,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,0.5346610695436506,3.5009594307142105,3.51053007815962,0.8951,-0.009570647445408649,0.009570647445408649,0.009570647445408649,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,0.5357784854747498,3.5031942625764088,3.51053007815962,0.8958,-0.007335815583210173,0.007335815583210173,0.007335815583210173,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,0.5330573098043188,3.497751911235547,3.51053007815962,0.8947,-0.012778166924072309,0.012778166924072309,0.012778166924072309,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,0.5303702275217661,3.4923777466704413,3.51053007815962,0.8936,-0.018152331489177595,0.018152331489177595,0.018152331489177595,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,0.5282506722269324,3.4881386360807745,3.51053007815962,0.893,-0.0223914420788449,0.0223914420788449,0.0223914420788449,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,0.5273381552463565,3.486313602119623,3.51053007815962,0.8928,-0.024216476039996774,0.024216476039996774,0.024216476039996774,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,0.5273381552463565,3.486313602119623,3.51053007815962,0.8928,-0.024216476039996774,0.024216476039996774,0.024216476039996774,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,0.5262093488438064,3.4840559893145224,3.51053007815962,0.8927,-0.026474088845096947,0.026474088845096947,0.026474088845096947,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,0.5262093488438064,3.4840559893145224,3.51053007815962,0.8927,-0.026474088845096947,0.026474088845096947,0.026474088845096947,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,0.5262093488438064,3.4840559893145224,3.51053007815962,0.8927,-0.026474088845096947,0.026474088845096947,0.026474088845096947,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,0.5262093488438064,3.4840559893145224,3.51053007815962,0.8927,-0.026474088845096947,0.026474088845096947,0.026474088845096947,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,0.5262093488438064,3.4840559893145224,3.51053007815962,0.8927,-0.026474088845096947,0.026474088845096947,0.026474088845096947,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,0.5262093488438064,3.4840559893145224,3.51053007815962,0.8927,-0.026474088845096947,0.026474088845096947,0.026474088845096947,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,0.5226342376398758,3.476905766906661,3.51053007815962,0.8917,-0.03362431125295817,0.03362431125295817,0.03362431125295817,0.0,False
synthetic,cqr,0,t_noise,1.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,0.5222876783792316,3.4762126483853732,3.51053007815962,0.8916,-0.03431742977424657,0.03431742977424657,0.03431742977424657,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,0.5501650087691883,3.531967309165286,3.51053007815962,0.8989,0.021437231005666746,0.021437231005666746,0.021437231005666746,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,0.552713004943727,3.5370633015143635,3.51053007815962,0.8993,0.026533223354744173,0.026533223354744173,0.026533223354744173,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,0.5628999849883716,3.5574372616036527,3.51053007815962,0.9016,0.04690718344403333,0.04690718344403333,0.04690718344403333,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,0.5641016378934236,3.5598405674137568,3.51053007815962,0.9018,0.049310489254137384,0.049310489254137384,0.049310489254137384,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,0.5749033873741372,3.581444066375184,3.51053007815962,0.9034,0.0709139882155645,0.0709139882155645,0.0709139882155645,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,0.5839255194708581,3.599488330568626,3.51053007815962,0.9054,0.08895825240900646,0.08895825240900646,0.08895825240900646,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,0.589836720625541,3.6113107328779916,3.51053007815962,0.9068,0.10078065471837228,0.10078065471837228,0.10078065471837228,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,0.5905310014775409,3.612699294581992,3.51053007815962,0.907,0.10216921642237199,0.10216921642237199,0.10216921642237199,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,0.6042799593369321,3.6401972103007734,3.51053007815962,0.9092,0.12966713214115444,0.12966713214115444,0.12966713214115444,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,0.6226687067307448,3.676974705088399,3.51053007815962,0.9122,0.16644462692877982,0.16644462692877982,0.16644462692877982,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,0.6277531272000076,3.687143546026925,3.51053007815962,0.9132,0.17661346786730547,0.17661346786730547,0.17661346786730547,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,0.6392893434354385,3.710215978497786,3.51053007815962,0.9147,0.19968590033816724,0.19968590033816724,0.19968590033816724,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,0.6446732550956742,3.720983801818258,3.51053007815962,0.9154,0.2104537236586386,0.2104537236586386,0.2104537236586386,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,0.6509233882636909,3.733484068154292,3.51053007815962,0.9166,0.22295398999467197,0.22295398999467197,0.22295398999467197,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,0.6597830252253694,3.7512033420776483,3.51053007815962,0.9181,0.2406732639180289,0.2406732639180289,0.2406732639180289,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,0.6621115690560524,3.7558604297390144,3.51053007815962,0.9184,0.24533035157939498,0.24533035157939498,0.24533035157939498,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,0.6726903693813164,3.7770180303895424,3.51053007815962,0.9206,0.26648795222992305,0.26648795222992305,0.26648795222992305,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,0.6790144338714272,3.7896661593697645,3.51053007815962,0.9214,0.27913608121014466,0.27913608121014466,0.27913608121014466,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,0.6835894155976705,3.79881612282225,3.51053007815962,0.9216,0.28828604466263125,0.28828604466263125,0.28828604466263125,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,0.6840172311538806,3.7996717539346703,3.51053007815962,0.9216,0.28914167577505134,0.28914167577505134,0.28914167577505134,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,0.6858038548143008,3.8032450012555112,3.51053007815962,0.9217,0.29271492309589187,0.29271492309589187,0.29271492309589187,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,0.6861613337759156,3.803959959178741,3.51053007815962,0.9217,0.2934298810191213,0.2934298810191213,0.2934298810191213,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,0.6929323692098743,3.8175020300466582,3.51053007815962,0.923,0.3069719518870388,0.3069719518870388,0.3069719518870388,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,0.6934009561123364,3.818439203851583,3.51053007815962,0.923,0.30790912569196305,0.30790912569196305,0.30790912569196305,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,0.7003375302863795,3.8323123521996685,3.51053007815962,0.9242,0.3217822740400491,0.3217822740400491,0.3217822740400491,0.0,False
synthetic,cqr,0,t_noise,3.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,0.7079422012464156,3.8475216941197403,3.51053007815962,0.9253,0.33699161596012134,0.33699161596012134,0.33699161596012134,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,0.5561658907154154,3.543969073057741,3.51053007815962,0.9001,0.03343899489812106,0.03343899489812106,0.03343899489812106,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,0.5605940020353858,3.552825295697681,3.51053007815962,0.9012,0.04229521753806171,0.04229521753806171,0.04229521753806171,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,0.5773668685062163,3.5863710286393427,3.51053007815962,0.904,0.07584095047972284,0.07584095047972284,0.07584095047972284,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,0.5871458058041645,3.605928903235239,3.51053007815962,0.9064,0.09539882507561924,0.09539882507561924,0.09539882507561924,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,0.5940644123009271,3.6197661162287638,3.51053007815962,0.9076,0.10923603806914439,0.10923603806914439,0.10923603806914439,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,0.614364133813835,3.6603655592545796,3.51053007815962,0.9108,0.14983548109496023,0.14983548109496023,0.14983548109496023,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,0.6293962830482611,3.690429857723432,3.51053007815962,0.9135,0.1798997795638124,0.1798997795638124,0.1798997795638124,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,0.6509233882636909,3.733484068154292,3.51053007815962,0.9166,0.22295398999467197,0.22295398999467197,0.22295398999467197,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,0.6594957313939029,3.7506287544147154,3.51053007815962,0.918,0.24009867625509604,0.24009867625509604,0.24009867625509604,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,0.6806504343261568,3.792938160279223,3.51053007815962,0.9215,0.2824080821196038,0.2824080821196038,0.2824080821196038,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,0.6908385029255901,3.8133142974780903,3.51053007815962,0.9226,0.3027842193184705,0.3027842193184705,0.3027842193184705,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,0.7016594161581398,3.834956123943189,3.51053007815962,0.9246,0.3244260457835697,0.3244260457835697,0.3244260457835697,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,0.7114892099704397,3.8546157115677895,3.51053007815962,0.9256,0.3440856334081696,0.3440856334081696,0.3440856334081696,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,0.7304454570981149,3.8925282058231403,3.51053007815962,0.9285,0.38199812766352004,0.38199812766352004,0.38199812766352004,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,0.7476671485344306,3.9269715886957712,3.51053007815962,0.9314,0.4164415105361515,0.4164415105361515,0.4164415105361515,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,0.7670170922720212,3.965671476170952,3.51053007815962,0.9342,0.4551413980113325,0.4551413980113325,0.4551413980113325,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,0.7887032040422186,4.009043699711347,3.51053007815962,0.9376,0.49851362155172735,0.49851362155172735,0.49851362155172735,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,0.7966675972833668,4.024972486193643,3.51053007815962,0.9388,0.5144424080340237,0.5144424080340237,0.5144424080340237,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,0.8096773284244807,4.050991948475871,3.51053007815962,0.9411,0.5404618703162516,0.5404618703162516,0.5404618703162516,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,0.8159363237013613,4.0635099390296325,3.51053007815962,0.9416,0.5529798608700126,0.5529798608700126,0.5529798608700126,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,0.8203876119997034,4.072412515626317,3.51053007815962,0.9417,0.5618824374666971,0.5618824374666971,0.5618824374666971,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,0.8221726736227462,4.075982638872402,3.51053007815962,0.9419,0.5654525607127825,0.5654525607127825,0.5654525607127825,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,0.8264676655542491,4.084572622735409,3.51053007815962,0.9424,0.5740425445757884,0.5740425445757884,0.5740425445757884,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,0.8337316137976871,4.099100519222284,3.51053007815962,0.9436,0.5885704410626644,0.5885704410626644,0.5885704410626644,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,0.8612996804610311,4.154236652548972,3.51053007815962,0.9471,0.6437065743893524,0.6437065743893524,0.6437065743893524,0.0,False
synthetic,cqr,0,t_noise,5.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,0.8857871916956337,4.203211675018177,3.51053007815962,0.9507,0.6926815968585576,0.6926815968585576,0.6926815968585576,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.0,uncorrected,5000,0,600743,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.005,uncorrected,5000,20,600743,0.1,4501,0.5572002245189001,3.5460377406647092,3.51053007815962,0.9003,0.03550766250509031,0.03550766250509031,0.03550766250509031,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.01,uncorrected,5000,43,600743,0.1,4501,0.5641016378934236,3.5598405674137568,3.51053007815962,0.9018,0.049310489254137384,0.049310489254137384,0.049310489254137384,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.015,uncorrected,5000,69,600743,0.1,4501,0.587785601916859,3.607208495460628,3.51053007815962,0.9065,0.09667841730100822,0.09667841730100822,0.09667841730100822,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.02,uncorrected,5000,93,600743,0.1,4501,0.6042799593369321,3.6401972103007734,3.51053007815962,0.9092,0.12966713214115444,0.12966713214115444,0.12966713214115444,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.025,uncorrected,5000,111,600743,0.1,4501,0.6226687067307448,3.676974705088399,3.51053007815962,0.9122,0.16644462692877982,0.16644462692877982,0.16644462692877982,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.03,uncorrected,5000,133,600743,0.1,4501,0.6446732550956742,3.720983801818258,3.51053007815962,0.9154,0.2104537236586386,0.2104537236586386,0.2104537236586386,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.035,uncorrected,5000,155,600743,0.1,4501,0.6649514147983298,3.7615401212235695,3.51053007815962,0.9188,0.2510100430639497,0.2510100430639497,0.2510100430639497,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.04,uncorrected,5000,186,600743,0.1,4501,0.695741595117747,3.8231204818624036,3.51053007815962,0.9235,0.31259040370278424,0.31259040370278424,0.31259040370278424,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.045,uncorrected,5000,203,600743,0.1,4501,0.7056009062203179,3.842839104067546,3.51053007815962,0.9253,0.33230902590792605,0.33230902590792605,0.33230902590792605,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.05,uncorrected,5000,232,600743,0.1,4501,0.7611062654854261,3.9538498225977614,3.51053007815962,0.9336,0.44331974443814254,0.44331974443814254,0.44331974443814254,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.055,uncorrected,5000,256,600743,0.1,4501,0.7880660194885185,4.007769330603947,3.51053007815962,0.9375,0.4972392524443272,0.4972392524443272,0.4972392524443272,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.06,uncorrected,5000,279,600743,0.1,4501,0.801282299601965,4.03420189083084,3.51053007815962,0.9395,0.5236718126712201,0.5236718126712201,0.5236718126712201,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.065,uncorrected,5000,299,600743,0.1,4501,0.841850215682312,4.1153377229915336,3.51053007815962,0.9446,0.6048076448319142,0.6048076448319142,0.6048076448319142,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.07,uncorrected,5000,323,600743,0.1,4501,0.8771119622309742,4.185861216088858,3.51053007815962,0.9497,0.6753311379292385,0.6753311379292385,0.6753311379292385,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.075,uncorrected,5000,351,600743,0.1,4501,0.9090946589333466,4.249826609493603,3.51053007815962,0.9522,0.7392965313339834,0.7392965313339834,0.7392965313339834,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.08,uncorrected,5000,375,600743,0.1,4501,0.9477943996148901,4.32722609085669,3.51053007815962,0.9565,0.8166960126970704,0.8166960126970704,0.8166960126970704,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.085,uncorrected,5000,398,600743,0.1,4501,0.9698858332706468,4.371408958168202,3.51053007815962,0.959,0.8608788800085837,0.8608788800085837,0.8608788800085837,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.09,uncorrected,5000,413,600743,0.1,4501,0.98791732569304,4.4074719430129905,3.51053007815962,0.962,0.8969418648533704,0.8969418648533704,0.8969418648533704,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.095,uncorrected,5000,430,600743,0.1,4501,1.0084798965839512,4.4485970847948115,3.51053007815962,0.9639,0.9380670066351926,0.9380670066351926,0.9380670066351926,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.096,uncorrected,5000,433,600743,0.1,4501,1.0111584928532378,4.453954277333385,3.51053007815962,0.9642,0.9434241991737657,0.9434241991737657,0.9434241991737657,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.097,uncorrected,5000,437,600743,0.1,4501,1.0254465511611581,4.482530393949225,3.51053007815962,0.9653,0.9720003157896064,0.9720003157896064,0.9720003157896064,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.098,uncorrected,5000,442,600743,0.1,4501,1.0258050223179374,4.483247336262784,3.51053007815962,0.9653,0.9727172581031649,0.9727172581031649,0.9727172581031649,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.099,uncorrected,5000,450,600743,0.1,4501,1.032609816751504,4.496856925129918,3.51053007815962,0.9659,0.9863268469702984,0.9863268469702984,0.9863268469702984,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.1,uncorrected,5000,452,600743,0.1,4501,1.043526507936789,4.518690307500488,3.51053007815962,0.9667,1.0081602293408682,1.0081602293408682,1.0081602293408682,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.105,uncorrected,5000,483,600743,0.1,4501,1.092122775065183,4.6158828417572755,3.51053007815962,0.9694,1.1053527635976563,1.1053527635976563,1.1053527635976563,0.0,False
synthetic,cqr,0,t_noise,10.0,0.0,0.11,uncorrected,5000,507,600743,0.1,4501,1.1305456125608746,4.692728516748658,3.51053007815962,0.9729,1.1821984385890396,1.1821984385890396,1.1821984385890396,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,0.5452384658869625,3.5221142234008336,3.51053007815962,0.8975,0.011584145241215083,0.011584145241215083,0.011584145241215083,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,0.5470792167006884,3.5257957250282868,3.51053007815962,0.8983,0.015265646868666952,0.015265646868666952,0.015265646868666952,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,0.5452384658869625,3.5221142234008336,3.51053007815962,0.8975,0.011584145241215083,0.011584145241215083,0.011584145241215083,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,0.5561658907154154,3.543969073057741,3.51053007815962,0.9001,0.03343899489812106,0.03343899489812106,0.03343899489812106,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,0.5564883255037101,3.54461394263433,3.51053007815962,0.9003,0.034083864474710346,0.034083864474710346,0.034083864474710346,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,0.5605940020353858,3.552825295697681,3.51053007815962,0.9012,0.04229521753806171,0.04229521753806171,0.04229521753806171,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,0.5633706887416632,3.558378669110236,3.51053007815962,0.9016,0.047848590950616554,0.047848590950616554,0.047848590950616554,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,0.5648522082788452,3.5613417081845995,3.51053007815962,0.9018,0.050811630024980556,0.050811630024980556,0.050811630024980556,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,0.5707329612417844,3.573103214110478,3.51053007815962,0.9029,0.062573135950859,0.062573135950859,0.062573135950859,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,0.5762856219831742,3.5842085355932576,3.51053007815962,0.9036,0.07367845743363866,0.07367845743363866,0.07367845743363866,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,0.5794180719158368,3.590473435458583,3.51053007815962,0.9045,0.07994335729896385,0.07994335729896385,0.07994335729896385,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,0.5867160656107133,3.605069422848336,3.51053007815962,0.9064,0.09453934468871682,0.09453934468871682,0.09453934468871682,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,0.587785601916859,3.607208495460628,3.51053007815962,0.9065,0.09667841730100822,0.09667841730100822,0.09667841730100822,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,0.5905263073631755,3.6126899063532605,3.51053007815962,0.907,0.1021598281936411,0.1021598281936411,0.1021598281936411,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,0.6039142152343964,3.6394657220957023,3.51053007815962,0.9091,0.1289356439360829,0.1289356439360829,0.1289356439360829,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,0.614364133813835,3.6603655592545796,3.51053007815962,0.9108,0.14983548109496023,0.14983548109496023,0.14983548109496023,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,0.614364133813835,3.6603655592545796,3.51053007815962,0.9108,0.14983548109496023,0.14983548109496023,0.14983548109496023,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,0.6209993291920052,3.6736359500109197,3.51053007815962,0.9122,0.16310587185130052,0.16310587185130052,0.16310587185130052,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,0.6226687067307448,3.676974705088399,3.51053007815962,0.9122,0.16644462692877982,0.16644462692877982,0.16644462692877982,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,0.6226687067307448,3.676974705088399,3.51053007815962,0.9122,0.16644462692877982,0.16644462692877982,0.16644462692877982,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,0.6261882245019523,3.6840137406308147,3.51053007815962,0.9129,0.17348366247119484,0.17348366247119484,0.17348366247119484,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,0.6268640858872696,3.6853654634014483,3.51053007815962,0.9131,0.1748353852418294,0.1748353852418294,0.1748353852418294,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,0.6268640858872696,3.6853654634014483,3.51053007815962,0.9131,0.1748353852418294,0.1748353852418294,0.1748353852418294,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,0.626645637912651,3.6849285674522116,3.51053007815962,0.913,0.17439848929259227,0.17439848929259227,0.17439848929259227,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,0.6293962830482611,3.690429857723432,3.51053007815962,0.9135,0.1798997795638124,0.1798997795638124,0.1798997795638124,0.0,False
synthetic,cqr,0,heteroscedastic,1.5,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,0.6389478129882902,3.7095329176034895,3.51053007815962,0.9147,0.1990028394438705,0.1990028394438705,0.1990028394438705,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,0.5418843824830843,3.515406056593078,3.51053007815962,0.897,0.004875978433458883,0.004875978433458883,0.004875978433458883,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,0.5428347055540128,3.5173067027349347,3.51053007815962,0.8971,0.0067766245753157935,0.0067766245753157935,0.0067766245753157935,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,0.5357784854747498,3.5031942625764088,3.51053007815962,0.8958,-0.007335815583210173,0.007335815583210173,0.007335815583210173,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,0.5480355509385172,3.5277083935039437,3.51053007815962,0.8984,0.017178315344324516,0.017178315344324516,0.017178315344324516,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,0.5452384658869625,3.5221142234008336,3.51053007815962,0.8975,0.011584145241215083,0.011584145241215083,0.011584145241215083,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,0.5452384658869625,3.5221142234008336,3.51053007815962,0.8975,0.011584145241215083,0.011584145241215083,0.011584145241215083,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,0.5418843824830843,3.515406056593078,3.51053007815962,0.897,0.004875978433458883,0.004875978433458883,0.004875978433458883,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,0.5372687319546499,3.506174755536209,3.51053007815962,0.896,-0.004355322623410099,0.004355322623410099,0.004355322623410099,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,0.5372687319546499,3.506174755536209,3.51053007815962,0.896,-0.004355322623410099,0.004355322623410099,0.004355322623410099,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,0.5330573098043188,3.497751911235547,3.51053007815962,0.8947,-0.012778166924072309,0.012778166924072309,0.012778166924072309,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,0.5372687319546499,3.506174755536209,3.51053007815962,0.896,-0.004355322623410099,0.004355322623410099,0.004355322623410099,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,0.5372687319546499,3.506174755536209,3.51053007815962,0.896,-0.004355322623410099,0.004355322623410099,0.004355322623410099,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,0.5372687319546499,3.506174755536209,3.51053007815962,0.896,-0.004355322623410099,0.004355322623410099,0.004355322623410099,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,0.5470792167006884,3.5257957250282868,3.51053007815962,0.8983,0.015265646868666952,0.015265646868666952,0.015265646868666952,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,0.5428347055540128,3.5173067027349347,3.51053007815962,0.8971,0.0067766245753157935,0.0067766245753157935,0.0067766245753157935,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,0.5452384658869625,3.5221142234008336,3.51053007815962,0.8975,0.011584145241215083,0.011584145241215083,0.011584145241215083,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,0.5470792167006884,3.5257957250282868,3.51053007815962,0.8983,0.015265646868666952,0.015265646868666952,0.015265646868666952,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,0.5452384658869625,3.5221142234008336,3.51053007815962,0.8975,0.011584145241215083,0.011584145241215083,0.011584145241215083,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,0.5480355509385172,3.5277083935039437,3.51053007815962,0.8984,0.017178315344324516,0.017178315344324516,0.017178315344324516,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,0.5501650087691883,3.531967309165286,3.51053007815962,0.8989,0.021437231005666746,0.021437231005666746,0.021437231005666746,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,0.5501650087691883,3.531967309165286,3.51053007815962,0.8989,0.021437231005666746,0.021437231005666746,0.021437231005666746,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,0.5480355509385172,3.5277083935039437,3.51053007815962,0.8984,0.017178315344324516,0.017178315344324516,0.017178315344324516,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,0.5530192201717732,3.5376757319704555,3.51053007815962,0.8993,0.027145653810836553,0.027145653810836553,0.027145653810836553,0.0,False
synthetic,cqr,0,heteroscedastic,3.0,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,0.5548981353313818,3.541433562289673,3.51053007815962,0.8999,0.030903484130053727,0.030903484130053727,0.030903484130053727,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,0.5501650087691883,3.531967309165286,3.51053007815962,0.8989,0.021437231005666746,0.021437231005666746,0.021437231005666746,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,0.5572002245189001,3.5460377406647092,3.51053007815962,0.9003,0.03550766250509031,0.03550766250509031,0.03550766250509031,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,0.5633706887416632,3.558378669110236,3.51053007815962,0.9016,0.047848590950616554,0.047848590950616554,0.047848590950616554,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,0.5794180719158368,3.590473435458583,3.51053007815962,0.9045,0.07994335729896385,0.07994335729896385,0.07994335729896385,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,0.5885355892624009,3.608708470151712,3.51053007815962,0.9066,0.098178391992092,0.098178391992092,0.098178391992092,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,0.5959625291433895,3.6235623499136884,3.51053007815962,0.9081,0.11303227175406932,0.11303227175406932,0.11303227175406932,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,0.6161236545111723,3.6638846006492547,3.51053007815962,0.9114,0.15335452248963488,0.15335452248963488,0.15335452248963488,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,0.6261882245019523,3.6840137406308147,3.51053007815962,0.9129,0.17348366247119484,0.17348366247119484,0.17348366247119484,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,0.6384365198749506,3.708510331376811,3.51053007815962,0.9145,0.19798025321719145,0.19798025321719145,0.19798025321719145,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,0.6501397426693423,3.7319167769655937,3.51053007815962,0.9165,0.22138669880597472,0.22138669880597472,0.22138669880597472,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,0.6621294906224731,3.7558962728718557,3.51053007815962,0.9184,0.2453661947122363,0.2453661947122363,0.2453661947122363,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,0.6813431043939628,3.7943235004148352,3.51053007815962,0.9216,0.28379342225521587,0.28379342225521587,0.28379342225521587,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,0.6934009561123364,3.818439203851583,3.51053007815962,0.923,0.30790912569196305,0.30790912569196305,0.30790912569196305,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,0.7045048867877375,3.840647065202384,3.51053007815962,0.9249,0.3301169870427652,0.3301169870427652,0.3301169870427652,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,0.7360474649277531,3.903732221482416,3.51053007815962,0.9296,0.3932021433227964,0.3932021433227964,0.3932021433227964,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,0.7721498143791063,3.9759369203851223,3.51053007815962,0.9351,0.4654068422255029,0.4654068422255029,0.4654068422255029,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,0.7880660194885185,4.007769330603947,3.51053007815962,0.9375,0.4972392524443272,0.4972392524443272,0.4972392524443272,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,0.7983707965721926,4.0283788847712945,3.51053007815962,0.9391,0.5178488066116753,0.5178488066116753,0.5178488066116753,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,0.8189024771651043,4.069442245957118,3.51053007815962,0.9416,0.5589121677974989,0.5589121677974989,0.5589121677974989,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,0.8260331153722422,4.083703522371395,3.51053007815962,0.9422,0.5731734442117746,0.5731734442117746,0.5731734442117746,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,0.8337316137976871,4.099100519222284,3.51053007815962,0.9436,0.5885704410626644,0.5885704410626644,0.5885704410626644,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,0.8394676247096893,4.110572541046288,3.51053007815962,0.9444,0.6000424628866687,0.6000424628866687,0.6000424628866687,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,0.8530906531559772,4.137818597938864,3.51053007815962,0.9463,0.6272885197792446,0.6272885197792446,0.6272885197792446,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,0.8530906531559772,4.137818597938864,3.51053007815962,0.9463,0.6272885197792446,0.6272885197792446,0.6272885197792446,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,0.8681670592233721,4.167971410073654,3.51053007815962,0.948,0.6574413319140343,0.6574413319140343,0.6574413319140343,0.0,False
synthetic,cqr,0,heteroscedastic,5.0,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,0.893023453315845,4.2176841982586,3.51053007815962,0.9512,0.70715412009898,0.70715412009898,0.70715412009898,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.0,uncorrected,5000,0,601543,0.1,4501,0.5394463932663549,3.51053007815962,3.51053007815962,0.8966,0.0,0.0,0.0,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.005,uncorrected,5000,17,601543,0.1,4501,0.5588986539685088,3.5494345995639276,3.51053007815962,0.9009,0.03890452140430778,0.03890452140430778,0.03890452140430778,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.01,uncorrected,5000,32,601543,0.1,4501,0.569665674876886,3.570968641380682,3.51053007815962,0.9027,0.060438563221062225,0.060438563221062225,0.060438563221062225,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.015,uncorrected,5000,57,601543,0.1,4501,0.5894679011051864,3.610573093837283,3.51053007815962,0.9067,0.10004301567766305,0.10004301567766305,0.10004301567766305,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.02,uncorrected,5000,83,601543,0.1,4501,0.6185824717562398,3.6688022351393896,3.51053007815962,0.9119,0.15827215697976982,0.15827215697976982,0.15827215697976982,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.025,uncorrected,5000,114,601543,0.1,4501,0.6530452038668896,3.7377276993606885,3.51053007815962,0.9168,0.22719762120106943,0.22719762120106943,0.22719762120106943,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.03,uncorrected,5000,135,601543,0.1,4501,0.6790144338714272,3.7896661593697645,3.51053007815962,0.9214,0.27913608121014466,0.27913608121014466,0.27913608121014466,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.035,uncorrected,5000,165,601543,0.1,4501,0.7099194500158219,3.851476191658553,3.51053007815962,0.9255,0.340946113498934,0.340946113498934,0.340946113498934,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.04,uncorrected,5000,197,601543,0.1,4501,0.7785154856022527,3.988668262831415,3.51053007815962,0.9358,0.47813818467179553,0.47813818467179553,0.47813818467179553,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.045,uncorrected,5000,218,601543,0.1,4501,0.7981387652631424,4.027914822153194,3.51053007815962,0.9391,0.5173847439935751,0.5173847439935751,0.5173847439935751,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.05,uncorrected,5000,238,601543,0.1,4501,0.8309067087764859,4.093450709179881,3.51053007815962,0.9432,0.5829206310202619,0.5829206310202619,0.5829206310202619,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.055,uncorrected,5000,268,601543,0.1,4501,0.8983865030914897,4.228410297809889,3.51053007815962,0.9514,0.7178802196502696,0.7178802196502696,0.7178802196502696,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.06,uncorrected,5000,292,601543,0.1,4501,0.9477943996148901,4.32722609085669,3.51053007815962,0.9565,0.8166960126970704,0.8166960126970704,0.8166960126970704,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.065,uncorrected,5000,312,601543,0.1,4501,0.9740280168867947,4.379693325400499,3.51053007815962,0.9598,0.8691632472408797,0.8691632472408797,0.8691632472408797,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.07,uncorrected,5000,336,601543,0.1,4501,1.0311048435967165,4.493846978820343,3.51053007815962,0.9658,0.9833169006607232,0.9833169006607232,0.9833169006607232,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.075,uncorrected,5000,369,601543,0.1,4501,1.1153891657673436,4.662415623161597,3.51053007815962,0.9718,1.1518855450019776,1.1518855450019776,1.1518855450019776,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.08,uncorrected,5000,393,601543,0.1,4501,1.1943500354306251,4.82033736248816,3.51053007815962,0.9776,1.3098072843285404,1.3098072843285404,1.3098072843285404,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.085,uncorrected,5000,417,601543,0.1,4501,1.3117393070613836,5.055115905749677,3.51053007815962,0.9836,1.5445858275900577,1.5445858275900577,1.5445858275900577,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.09,uncorrected,5000,446,601543,0.1,4501,1.4550795559796321,5.341796403586173,3.51053007815962,0.9877,1.8312663254265542,1.8312663254265542,1.8312663254265542,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.095,uncorrected,5000,466,601543,0.1,4501,1.6057578992605324,5.643153090147974,3.51053007815962,0.9918,2.132623011988355,2.132623011988355,2.132623011988355,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.096,uncorrected,5000,470,601543,0.1,4501,1.6360324010166107,5.703702093660132,3.51053007815962,0.9924,2.1931720155005117,2.1931720155005117,2.1931720155005117,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.097,uncorrected,5000,476,601543,0.1,4501,1.6775764161395414,5.786790123905992,3.51053007815962,0.993,2.2762600457463726,2.2762600457463726,2.2762600457463726,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.098,uncorrected,5000,485,601543,0.1,4501,1.777546321062327,5.986729933751564,3.51053007815962,0.9949,2.4761998555919438,2.4761998555919438,2.4761998555919438,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.099,uncorrected,5000,490,601543,0.1,4501,1.9506315662196965,6.3329004240663025,3.51053007815962,0.9966,2.8223703459066836,2.8223703459066836,2.8223703459066836,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.1,uncorrected,5000,491,601543,0.1,4501,1.968170230303211,6.367977752233331,3.51053007815962,0.9969,2.857447674073712,2.857447674073712,2.857447674073712,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.105,uncorrected,5000,508,601543,0.1,4501,3.7556619657281445,9.942961223083199,3.51053007815962,1.0,6.432431144923578,6.432431144923578,6.432431144923578,0.0,False
synthetic,cqr,0,heteroscedastic,8.0,0.0,0.11,uncorrected,5000,530,601543,0.1,4501,15.277884605654329,32.98740650293557,3.51053007815962,1.0,29.47687642477595,29.47687642477595,29.47687642477595,0.0,False


==> anc/experiment_code/reference/fixed/results/density_summary.csv <==
delta_cal,q_lower_mean,q_lower_std,q_upper_mean,q_upper_std,q_clean_mean,q_clean_std,r0_direct_mean,r0_direct_std,width_reference_direct_mean,width_reference_direct_std,n_repetitions,model,alpha,r0_hat_mean,width_plugin_reference_mean,r0_hat_std,width_plugin_reference_std
0.0,1.7031850711345597,0.004772592008452907,1.7031850711345597,0.004772592008452907,1.7031850711345597,0.004772592008452907,0.1993316049756353,0.0005415798483330006,0.0,0.0,20,polytrig,0.1,0.1993316049756353,0.0,0.0005415798483330006,0.0
0.005,1.7006690973475191,0.004765758170199611,1.7262950231043424,0.004835320607309384,1.7031850711345597,0.004772592008452907,0.19209900663362528,0.0005213023525731195,0.047086601664208166,0.00012776690285241796,20,polytrig,0.1,0.19209900663362528,0.047086601664208166,0.0005213023525731195,0.00012776690285241796
0.01,1.6981378617594651,0.0047588819712514035,1.750545625000261,0.0049010629668133745,1.7031850711345597,0.004772592008452907,0.18469222890624687,0.0005005645868602967,0.09844455911715669,0.00026678399444973657,20,polytrig,0.1,0.18469222890624687,0.09844455911715669,0.0005005645868602967,0.00026678399444973657
0.015,1.6955911892223643,0.00475196292019404,1.7760581272654161,0.0049701343824237205,1.7031850711345597,0.004772592008452907,0.17710291752397794,0.0004793462385910753,0.15477643532167598,0.0004188756406293551,20,polytrig,0.1,0.17710291752397794,0.15477643532167598,0.0004793462385910753,0.0004188756406293551
0.02,1.6930289016306492,0.004745000517250995,1.802974883981485,0.005042904485801356,1.7031850711345597,0.004772592008452907,0.1693219146340819,0.0004576251809821595,0.21695330369194593,0.0005862998392353082,20,polytrig,0.1,0.1693219146340819,0.21695330369194593,0.0004576251809821595,0.0005862998392353082
0.025,1.6904508178552216,0.004737994254101532,1.8314646391936709,0.005119810741696481,1.7031850711345597,0.004772592008452907,0.16133912397335043,0.0004353771776764884,0.28606926996781,0.000771887573458752,20,polytrig,0.1,0.16133912397335043,0.28606926996781,0.0004353771776764884,0.000771887573458752
0.03,1.6878567536755675,0.004730943613750595,1.86172959609849,0.0052013765003651345,1.7031850711345597,0.004772592008452907,0.15314334212372432,0.0004125755234796656,0.36351881923158474,0.0009792401934171529,20,polytrig,0.1,0.15314334212372432,0.36351881923158474,0.0004125755234796656,0.0009792401934171529
0.035,1.685246521709919,0.004723848070183937,1.8940150478632127,0.005288235531590657,1.7031850711345597,0.004772592008452907,0.14472204415755596,0.0003891905844220428,0.4511090412093172,0.0012130153128824062,20,polytrig,0.1,0.14472204415755596,0.4511090412093172,0.0003891905844220428,0.0012130153128824062
0.04,1.682619931343595,0.004716707088284489,1.9286227789994723,0.0053811661169977255,1.7031850711345597,0.004772592008452907,0.13606110670558982,0.0003651892094891372,0.5512266881109524,0.0014793516350317352,20,polytrig,0.1,0.13606110670558982,0.5512266881109524,0.0003651892094891372,0.0014793516350317352
0.045,1.679976788655211,0.004709520123589418,1.9659301723650724,0.005481139569271467,1.7031850711345597,0.004772592008452907,0.12714444317923584,0.00034053395980119015,0.6670942886416273,0.0017865190106292968,20,polytrig,0.1,0.12714444317923584,0.6670942886416273,0.00034053395980119015,0.0017865190106292968
0.05,1.6773168963408225,0.004702286622074273,2.0064182306085163,0.005589391253419287,1.7031850711345597,0.004772592008452907,0.11795351237389504,0.00031518207678362585,0.8031764611609692,0.002145947638762706,20,polytrig,0.1,0.11795351237389504,0.8031764611609692,0.00031518207678362585,0.002145947638762706
0.055,1.6746400536358947,0.004695006019930775,2.050714057118444,0.005707528034483919,1.7031850711345597,0.004772592008452907,0.10846663883832638,0.00028908406440632066,0.965851000445211,0.0025739242506346654,20,polytrig,0.1,0.10846663883832638,0.965851000445211,0.00028908406440632066,0.0025739242506346654
0.06,1.6719460562350341,0.004687677743339908,2.099657858140581,0.005837697369974544,1.7031850711345597,0.004772592008452907,0.09865804297166013,0.0002621816806657601,1.1645719327116573,0.0030945248428370905,20,polytrig,0.1,0.09865804297166013,1.1645719327116573,0.0002621816806657601,0.0030945248428370905
0.065,1.6692346962093925,0.004680301208236336,2.154413828539598,0.005982866454281884,1.7031850711345597,0.004772592008452907,0.08849640326965151,0.00023440498157095008,1.414006888040229,0.0037449903597576075,20,polytrig,0.1,0.08849640326965151,1.414006888040229,0.00023440498157095008,0.0037449903597576075
0.07,1.6665057619216868,0.004672875820067577,2.2166649756091394,0.006147311326332537,1.7031850711345597,0.004772592008452907,0.07794262233745987,0.00020566776734781152,1.7382628784999938,0.004586324662899777,20,polytrig,0.1,0.07794262233745987,1.7382628784999938,0.00020566776734781152,0.004586324662899777
0.075,1.6637590379387082,0.004665400973545371,2.2889826728902256,0.00633754173418372,1.7031850711345597,0.004772592008452907,0.0669461410925428,0.00017586013624978938,2.1800644552253434,0.005726238919520921,20,polytrig,0.1,0.0669461410925428,2.1800644552253434,0.00017586013624978938,0.005726238919520921
0.08,1.6609943049412916,0.00465787605238923,2.3756029880560883,0.006564236967454552,1.7031850711345597,0.004772592008452907,0.055438355195536373,0.00014483532042342665,2.823365761728056,0.00737547010142695,20,polytrig,0.1,0.055438355195536373,2.823365761728056,0.00014483532042342665,0.00737547010142695
0.085,1.6582113396315965,0.004650300429063563,2.484310175556172,0.006846922002449656,1.7031850711345597,0.004772592008452907,0.04331947713729678,0.00011238372745472697,3.8600231315426967,0.010013102242601195,20,polytrig,0.1,0.04331947713729678,3.8600231315426967,0.00011238372745472697,0.010013102242601195
0.09,1.6554099146378012,0.004642673464320561,2.632146435382814,0.007228064088902867,1.7031850711345597,0.004772592008452907,0.030427517528185878,7.817253454795879e-05,5.850726863728533,0.015029896725871498,20,polytrig,0.1,0.030427517528185878,5.850726863728533,7.817253454795879e-05,0.015029896725871498
0.095,1.6525897984155449,0.004634994507430974,2.8715722355153526,0.007837131640025228,1.7031850711345597,0.004772592008452907,0.01643958686862859,4.155721829079974e-05,11.493684403192793,0.02905178758509769,20,polytrig,0.1,0.01643958686862859,11.493684403192793,4.155721829079974e-05,0.02905178758509769
0.096,1.6520235115480648,0.004633452418905418,2.9453975399063625,0.008022862514241965,1.7031850711345597,0.004772592008452907,0.01345013673271182,3.3828387779018506e-05,14.21186972843041,0.03574074192433784,20,polytrig,0.1,0.01345013673271182,14.21186972843041,3.3828387779018506e-05,0.03574074192433784
0.097,1.6514564657053765,0.004631908218878153,3.038433682330747,0.008255525182122112,1.7031850711345597,0.004772592008452907,0.01036834278406008,2.5910458095373403e-05,18.64874963856355,0.04659858843476363,20,polytrig,0.1,0.01036834278406008,18.64874963856355,2.5910458095373403e-05,0.04659858843476363
0.098,1.650888658973073,0.004630361901947592,3.165727885139629,0.008571326855944722,1.7031850711345597,0.004772592008452907,0.007167109287946075,1.7753147371935064e-05,27.286670561763504,0.067583141879145,20,polytrig,0.1,0.007167109287946075,27.286670561763504,1.7753147371935064e-05,0.067583141879145
0.099,1.6503200894296843,0.004628813462706495,3.3739241606561756,0.00908153261977313,1.7031850711345597,0.004772592008452907,0.00379115434824837,9.255844424629159e-06,52.16916691730645,0.12735416677012604,20,polytrig,0.1,0.00379115434824837,52.16916691730645,9.255844424629159e-06,0.12735416677012604


==> anc/experiment_code/reference/fixed/results/dirac_summary.csv <==
dataset,score,delta_train,delta_cal,method,alpha,reference_type,q_hat_mean,q_hat_std,width_mean,width_std,width_reference_mean,width_reference_std,coverage_mean,coverage_std,signed_mean_width_change_mean,signed_mean_width_change_std,mean_absolute_width_change_mean,mean_absolute_width_change_std,empty_interval_fraction_mean,empty_interval_fraction_std,n_cal_replaced_mean,n_cal_replaced_std,width_baseline_mean,width_baseline_std,n_repetitions,length_deviation_mean,length_deviation_std,n_infinite_width
synthetic,absolute,0.0,0.0,uncorrected,0.1,clean_population_oracle,1.703633464425664,0.0187774939461463,3.407266928851328,0.0375549878922926,3.4036161249392487,0.0,0.9003450000000001,0.0049396862248527,0.0036508039120782,0.0375549878922927,0.0299428278881139,0.0219236398984719,0.0,0.0,0.0,0.0,3.4036161249392487,0.0,20,0.0299428278881139,0.0219236398984719,0
synthetic,absolute,0.0,0.005,uncorrected,0.1,clean_population_oracle,1.7255600982628525,0.0195163586312121,3.451120196525705,0.0390327172624243,3.4036161249392487,0.0,0.9045,0.0047053161424074,0.047504071586455,0.0390327172624242,0.0514184895971108,0.0334058159274034,0.0,0.0,25.0,0.0,3.4036161249392487,0.0,20,0.0514184895971108,0.0334058159274034,0
synthetic,absolute,0.0,0.01,uncorrected,0.1,clean_population_oracle,1.7504212364087457,0.021457199618878,3.5008424728174914,0.0429143992377556,3.4036161249392487,0.0,0.90907,0.0048887733904486,0.0972263478782416,0.0429143992377561,0.0972263478782416,0.0429143992377561,0.0,0.0,50.0,0.0,3.4036161249392487,0.0,20,0.0972263478782416,0.0429143992377561,0
synthetic,absolute,0.0,0.015,uncorrected,0.1,clean_population_oracle,1.7754787164829875,0.0221395726133775,3.550957432965975,0.0442791452267551,3.4036161249392487,0.0,0.913685,0.0047072480506689,0.1473413080267255,0.0442791452267551,0.1473413080267255,0.0442791452267551,0.0,0.0,75.0,0.0,3.4036161249392487,0.0,20,0.1473413080267255,0.0442791452267551,0
synthetic,absolute,0.0,0.02,uncorrected,0.1,clean_population_oracle,1.8033924682912663,0.0235738454726077,3.6067849365825326,0.0471476909452153,3.4036161249392487,0.0,0.918545,0.0049470326033842,0.2031688116432827,0.0471476909452155,0.2031688116432827,0.0471476909452155,0.0,0.0,100.0,0.0,3.4036161249392487,0.0,20,0.2031688116432827,0.0471476909452155,0
synthetic,absolute,0.0,0.025,uncorrected,0.1,clean_population_oracle,1.8305785331922848,0.0218983620197771,3.6611570663845696,0.0437967240395542,3.4036161249392487,0.0,0.92325,0.0047031344531291,0.2575409414453197,0.0437967240395543,0.2575409414453197,0.0437967240395543,0.0,0.0,125.0,0.0,3.4036161249392487,0.0,20,0.2575409414453197,0.0437967240395543,0
synthetic,absolute,0.0,0.03,uncorrected,0.1,clean_population_oracle,1.86441204379388,0.0229165267664665,3.728824087587759,0.045833053532933,3.4036161249392487,0.0,0.9287,0.0044709589222235,0.3252079626485094,0.0458330535329329,0.3252079626485094,0.0458330535329329,0.0,0.0,150.0,0.0,3.4036161249392487,0.0,20,0.3252079626485094,0.0458330535329329,0
synthetic,absolute,0.0,0.035,uncorrected,0.1,clean_population_oracle,1.8962970115086724,0.0229181847669911,3.7925940230173447,0.0458363695339818,3.4036161249392487,0.0,0.933515,0.0043417526172588,0.388977898078095,0.0458363695339823,0.388977898078095,0.0458363695339823,0.0,0.0,175.0,0.0,3.4036161249392487,0.0,20,0.388977898078095,0.0458363695339823,0
synthetic,absolute,0.0,0.04,uncorrected,0.1,clean_population_oracle,1.9263756444164823,0.0211876224909883,3.8527512888329647,0.0423752449819767,3.4036161249392487,0.0,0.937475,0.0038122896835863,0.4491351638937148,0.0423752449819768,0.4491351638937148,0.0423752449819768,0.0,0.0,200.0,0.0,3.4036161249392487,0.0,20,0.4491351638937148,0.0423752449819768,0
synthetic,absolute,0.0,0.045,uncorrected,0.1,clean_population_oracle,1.962368143566412,0.0204679732115004,3.924736287132824,0.0409359464230009,3.4036161249392487,0.0,0.94235,0.0034761594052238,0.5211201621935739,0.0409359464230008,0.5211201621935739,0.0409359464230008,0.0,0.0,225.0,0.0,3.4036161249392487,0.0,20,0.5211201621935739,0.0409359464230008,0
synthetic,absolute,0.0,0.05,uncorrected,0.1,clean_population_oracle,2.001998128630656,0.0199547987276921,4.003996257261312,0.0399095974553842,3.4036161249392487,0.0,0.947085,0.0031463052684228,0.6003801323220627,0.039909597455384,0.6003801323220627,0.039909597455384,0.0,0.0,250.0,0.0,3.4036161249392487,0.0,20,0.6003801323220627,0.039909597455384,0
synthetic,absolute,0.0,0.055,uncorrected,0.1,clean_population_oracle,2.0474522190550344,0.0230008422425422,4.094904438110069,0.0460016844850843,3.4036161249392487,0.0,0.9522,0.0032968884852555,0.6912883131708188,0.0460016844850845,0.6912883131708188,0.0460016844850845,0.0,0.0,275.0,0.0,3.4036161249392487,0.0,20,0.6912883131708188,0.0460016844850845,0
synthetic,absolute,0.0,0.06,uncorrected,0.1,clean_population_oracle,2.097004538543193,0.0223207680783776,4.194009077086386,0.0446415361567551,3.4036161249392487,0.0,0.95768,0.0031319407132924,0.7903929521471359,0.0446415361567552,0.7903929521471359,0.0446415361567552,0.0,0.0,300.0,0.0,3.4036161249392487,0.0,20,0.7903929521471359,0.0446415361567552,0
synthetic,absolute,0.0,0.065,uncorrected,0.1,clean_population_oracle,2.1494417262606555,0.0232681886685943,4.298883452521311,0.0465363773371884,3.4036161249392487,0.0,0.96246,0.0028564608208502,0.8952673275820615,0.0465363773371887,0.8952673275820615,0.0465363773371887,0.0,0.0,325.0,0.0,3.4036161249392487,0.0,20,0.8952673275820615,0.0465363773371887,0
synthetic,absolute,0.0,0.07,uncorrected,0.1,clean_population_oracle,2.214624859378556,0.0267954782504626,4.429249718757111,0.0535909565009255,3.4036161249392487,0.0,0.967535,0.0024574858783124,1.0256335938178618,0.0535909565009254,1.0256335938178618,0.0535909565009254,0.0,0.0,350.0,0.0,3.4036161249392487,0.0,20,1.0256335938178618,0.0535909565009254,0
synthetic,absolute,0.0,0.075,uncorrected,0.1,clean_population_oracle,2.291770565455895,0.0342190857533495,4.58354113091179,0.068438171506699,3.4036161249392487,0.0,0.973325,0.0026965621388021,1.1799250059725406,0.0684381715066992,1.1799250059725406,0.0684381715066992,0.0,0.0,375.0,0.0,3.4036161249392487,0.0,20,1.1799250059725406,0.0684381715066992,0
synthetic,absolute,0.0,0.08,uncorrected,0.1,clean_population_oracle,2.3796880481874303,0.0367294265346292,4.75937609637486,0.0734588530692586,3.4036161249392487,0.0,0.97871,0.0023103656580039,1.3557599714356108,0.0734588530692585,1.3557599714356108,0.0734588530692585,0.0,0.0,400.0,0.0,3.4036161249392487,0.0,20,1.3557599714356108,0.0734588530692585,0
synthetic,absolute,0.0,0.085,uncorrected,0.1,clean_population_oracle,2.490112942568868,0.040492254149515,4.980225885137736,0.08098450829903,3.4036161249392487,0.0,0.98434,0.0018088670487351,1.576609760198486,0.0809845082990296,1.576609760198486,0.0809845082990296,0.0,0.0,425.0,0.0,3.4036161249392487,0.0,20,1.576609760198486,0.0809845082990296,0
synthetic,absolute,0.0,0.09,uncorrected,0.1,clean_population_oracle,2.6247986064874915,0.0394096566744399,5.249597212974983,0.0788193133488799,3.4036161249392487,0.0,0.989135,0.0013519089816762,1.8459810880357332,0.0788193133488797,1.8459810880357332,0.0788193133488797,0.0,0.0,450.0,0.0,3.4036161249392487,0.0,20,1.8459810880357332,0.0788193133488797,0
synthetic,absolute,0.0,0.095,uncorrected,0.1,clean_population_oracle,2.8692438607906023,0.0705927951015556,5.738487721581205,0.1411855902031113,3.4036161249392487,0.0,0.994585,0.0013804175569656,2.334871596641954,0.1411855902031109,2.334871596641954,0.1411855902031109,0.0,0.0,475.0,0.0,3.4036161249392487,0.0,20,2.334871596641954,0.1411855902031109,0
synthetic,absolute,0.0,0.096,uncorrected,0.1,clean_population_oracle,2.9399679320577743,0.0712097315985465,5.879935864115549,0.142419463197093,3.4036161249392487,0.0,0.99562,0.0013081123402585,2.476319739176299,0.1424194631970929,2.476319739176299,0.1424194631970929,0.0,0.0,480.0,0.0,3.4036161249392487,0.0,20,2.476319739176299,0.1424194631970929,0
synthetic,absolute,0.0,0.097,uncorrected,0.1,clean_population_oracle,3.0428630903522182,0.0809748676555089,6.0857261807044365,0.1619497353110176,3.4036161249392487,0.0,0.99683,0.0010853570840972,2.682110055765187,0.1619497353110178,2.682110055765187,0.1619497353110178,0.0,0.0,485.0,0.0,3.4036161249392487,0.0,20,2.682110055765187,0.1619497353110178,0
synthetic,absolute,0.0,0.098,uncorrected,0.1,clean_population_oracle,3.1921255090755394,0.0864878510507101,6.384251018151079,0.17297570210142,3.4036161249392487,0.0,0.998025,0.0008097270495277,2.980634893211829,0.17297570210142,2.980634893211829,0.17297570210142,0.0,0.0,490.0,0.0,3.4036161249392487,0.0,20,2.980634893211829,0.17297570210142,0
synthetic,absolute,0.0,0.099,uncorrected,0.1,clean_population_oracle,3.3890827731045348,0.1309316644279745,6.7781655462090695,0.2618633288559493,3.4036161249392487,0.0,0.99893,0.000607063683471,3.37454942126982,0.261863328855949,3.37454942126982,0.261863328855949,0.0,0.0,495.0,0.0,3.4036161249392487,0.0,20,3.37454942126982,0.261863328855949,0
synthetic,absolute,0.0,0.1,uncorrected,0.1,clean_population_oracle,200.0,0.0,400.0,0.0,3.4036161249392487,0.0,1.0,0.0,396.5963838750608,0.0,396.5963838750608,0.0,0.0,0.0,500.0,0.0,3.4036161249392487,0.0,20,396.5963838750608,0.0,0
synthetic,absolute,0.0,0.105,uncorrected,0.1,clean_population_oracle,200.0,0.0,400.0,0.0,3.4036161249392487,0.0,1.0,0.0,396.5963838750608,0.0,396.5963838750608,0.0,0.0,0.0,525.0,0.0,3.4036161249392487,0.0,20,396.5963838750608,0.0,0
synthetic,absolute,0.0,0.11,uncorrected,0.1,clean_population_oracle,200.0,0.0,400.0,0.0,3.4036161249392487,0.0,1.0,0.0,396.5963838750608,0.0,396.5963838750608,0.0,0.0,0.0,550.0,0.0,3.4036161249392487,0.0,20,396.5963838750608,0.0,0
synthetic,adaptive,0.0,0.0,uncorrected,0.1,clean_population_oracle,2.739716733958316,0.0528063639473009,3.432887589712857,0.0430514251356951,3.412822529860995,0.0016413401916567,0.900595,0.0053622928128298,0.0200650598518617,0.0432853450330544,0.1658055250853838,0.0252786102994547,0.0,0.0,0.0,0.0,3.412822529860995,0.0016413401916567,20,0.1658055250853838,0.0252786102994547,0
synthetic,adaptive,0.0,0.005,uncorrected,0.1,clean_population_oracle,2.7799252239128824,0.0533307111295718,3.4832635477423706,0.0428136148425979,3.412822529860995,0.0016413401916567,0.905335,0.0052875499251095,0.070441017881376,0.0430816904168608,0.1757320549898008,0.0288082167399505,0.0,0.0,25.0,0.0,3.412822529860995,0.0016413401916567,20,0.1757320549898008,0.0288082167399505,0
synthetic,adaptive,0.0,0.01,uncorrected,0.1,clean_population_oracle,2.8206291671240256,0.0517229939008889,3.5342835660850844,0.0403019352615982,3.412822529860995,0.0016413401916567,0.909815,0.0047540868844882,0.1214610362240892,0.0405874158518901,0.1944311187086649,0.0322760085909472,0.0,0.0,50.0,0.0,3.412822529860995,0.0016413401916567,20,0.1944311187086649,0.0322760085909472,0
synthetic,adaptive,0.0,0.015,uncorrected,0.1,clean_population_oracle,2.8612220063027083,0.050935479960788,3.585174490105673,0.0404151690548509,3.412822529860995,0.0016413401916567,0.914365,0.0045450117248415,0.1723519602446778,0.0406396136594492,0.2218308212416838,0.034882042684629,0.0,0.0,75.0,0.0,3.412822529860995,0.0016413401916567,20,0.2218308212416838,0.034882042684629,0
synthetic,adaptive,0.0,0.02,uncorrected,0.1,clean_population_oracle,2.904854429592692,0.0521486977379657,3.639840484513253,0.0412475110879778,3.412822529860995,0.0016413401916567,0.918935,0.0041770393695459,0.2270179546522583,0.0415922229834767,0.2587537734958559,0.0375990073911058,0.0,0.0,100.0,0.0,3.412822529860995,0.0016413401916567,20,0.2587537734958559,0.0375990073911058,0
synthetic,adaptive,0.0,0.025,uncorrected,0.1,clean_population_oracle,2.951053948937344,0.0527267259150899,3.697713628215092,0.0399158570923837,3.412822529860995,0.0016413401916567,0.92365,0.0040336088060197,0.2848910983540967,0.0403865480427659,0.3040203016190285,0.0383572984892736,0.0,0.0,125.0,0.0,3.412822529860995,0.0016413401916567,20,0.3040203016190285,0.0383572984892736,0
synthetic,adaptive,0.0,0.03,uncorrected,0.1,clean_population_oracle,3.0024588847859985,0.053231786239539,3.762163730095638,0.0434763486766186,3.412822529860995,0.0016413401916567,0.92851,0.0039561943435845,0.349341200234643,0.0440560519279455,0.3600753119323255,0.0420647003738873,0.0,0.0,150.0,0.0,3.412822529860995,0.0016413401916567,20,0.3600753119323255,0.0420647003738873,0
synthetic,adaptive,0.0,0.035,uncorrected,0.1,clean_population_oracle,3.0508940147993804,0.0539042494038804,3.822848653362024,0.0433785844366883,3.412822529860995,0.0016413401916567,0.932995,0.0035277061281115,0.4100261235010293,0.0438822711060892,0.4160459149097569,0.0425038185118226,0.0,0.0,175.0,0.0,3.412822529860995,0.0016413401916567,20,0.4160459149097569,0.0425038185118226,0
synthetic,adaptive,0.0,0.04,uncorrected,0.1,clean_population_oracle,3.104111376559592,0.0545275134621444,3.8895984007844064,0.0495971637167159,3.412822529860995,0.0016413401916567,0.937725,0.0038161533401829,0.4767758709234112,0.0499855199156162,0.4799306017581477,0.0491471479622361,0.0,0.0,200.0,0.0,3.412822529860995,0.0016413401916567,20,0.4799306017581477,0.0491471479622361,0
synthetic,adaptive,0.0,0.045,uncorrected,0.1,clean_population_oracle,3.1659803307670584,0.0565149155720668,3.967105363567962,0.050797567215002,3.412822529860995,0.0016413401916567,0.94283,0.003608338296662,0.5542828337069672,0.0512173162508317,0.5556323420451502,0.0510403948952288,0.0,0.0,225.0,0.0,3.412822529860995,0.0016413401916567,20,0.5556323420451502,0.0510403948952288,0
synthetic,adaptive,0.0,0.05,uncorrected,0.1,clean_population_oracle,3.230195374373538,0.0603730714952517,4.047496458612657,0.0505261427473554,3.412822529860995,0.0016413401916567,0.94745,0.003141320540289,0.6346739287516616,0.0509897085702778,0.6351778652457136,0.051035905521178,0.0,0.0,250.0,0.0,3.412822529860995,0.0016413401916567,20,0.6351778652457136,0.051035905521178,0
synthetic,adaptive,0.0,0.055,uncorrected,0.1,clean_population_oracle,3.3024771789387346,0.0597647743060588,4.138094278283615,0.0500842867882597,3.412822529860995,0.0016413401916567,0.95241,0.0031914194169267,0.7252717484226205,0.0507124014221483,0.7254410729874279,0.0507529667156523,0.0,0.0,275.0,0.0,3.412822529860995,0.0016413401916567,20,0.7254410729874279,0.0507529667156523,0
synthetic,adaptive,0.0,0.06,uncorrected,0.1,clean_population_oracle,3.3914384604928527,0.0702946232127842,4.249507426129855,0.0629528648026753,3.412822529860995,0.0016413401916567,0.95795,0.0031706715211035,0.8366848962688603,0.0636528416346885,0.8367319456783162,0.0636516086674681,0.0,0.0,300.0,0.0,3.412822529860995,0.0016413401916567,20,0.8367319456783162,0.0636516086674681,0
synthetic,adaptive,0.0,0.065,uncorrected,0.1,clean_population_oracle,3.484327612546404,0.067888853613699,4.36603468283447,0.0671663734748483,3.412822529860995,0.0016413401916567,0.962965,0.003170966148635,0.9532121529734752,0.0678092330031105,0.953220079412727,0.0678077514104046,0.0,0.0,325.0,0.0,3.412822529860995,0.0016413401916567,20,0.953220079412727,0.0678077514104046,0
synthetic,adaptive,0.0,0.07,uncorrected,0.1,clean_population_oracle,3.587882874676308,0.0692525371984334,4.495822407554564,0.0700205568537775,3.412822529860995,0.0016413401916567,0.968235,0.0028612244342515,1.082999877693569,0.0706849386882739,1.082999877693569,0.0706849386882739,0.0,0.0,350.0,0.0,3.412822529860995,0.0016413401916567,20,1.082999877693569,0.0706849386882739,0
synthetic,adaptive,0.0,0.075,uncorrected,0.1,clean_population_oracle,3.707202810211544,0.0679419067712797,4.6453036057284045,0.0640710958884994,3.412822529860995,0.0016413401916567,0.973335,0.0024902494062369,1.2324810758674096,0.0650506253018504,1.2324810758674096,0.0650506253018504,0.0,0.0,375.0,0.0,3.412822529860995,0.0016413401916567,20,1.2324810758674096,0.0650506253018504,0
synthetic,adaptive,0.0,0.08,uncorrected,0.1,clean_population_oracle,3.8564998014196528,0.0784864640283897,4.832319696157831,0.075109350835716,3.412822529860995,0.0016413401916567,0.978905,0.0018678653732621,1.419497166296836,0.0757982302375192,1.419497166296836,0.0757982302375192,0.0,0.0,400.0,0.0,3.412822529860995,0.0016413401916567,20,1.419497166296836,0.0757982302375192,0
synthetic,adaptive,0.0,0.085,uncorrected,0.1,clean_population_oracle,4.035600041426327,0.0775039682090467,5.056784673587169,0.0745916774430165,3.412822529860995,0.0016413401916567,0.984385,0.0019195051445619,1.6439621437261738,0.0753000617860346,1.6439621437261738,0.0753000617860346,0.0,0.0,425.0,0.0,3.412822529860995,0.0016413401916567,20,1.6439621437261738,0.0753000617860346,0
synthetic,adaptive,0.0,0.09,uncorrected,0.1,clean_population_oracle,4.261389989848082,0.0867827643457023,5.3396937743311055,0.0856566790592904,3.412822529860995,0.0016413401916567,0.989105,0.0014236628075052,1.9268712444701104,0.0859309700687121,1.9268712444701104,0.0859309700687121,0.0,0.0,450.0,0.0,3.412822529860995,0.0016413401916567,20,1.9268712444701104,0.0859309700687121,0
synthetic,adaptive,0.0,0.095,uncorrected,0.1,clean_population_oracle,4.65597561918737,0.1126324701582072,5.834345089399968,0.1315385661672297,3.412822529860995,0.0016413401916567,0.994565,0.0014034825107192,2.4215225595389724,0.1317641688636724,2.4215225595389724,0.1317641688636724,0.0,0.0,475.0,0.0,3.412822529860995,0.0016413401916567,20,2.4215225595389724,0.1317641688636724,0
synthetic,adaptive,0.0,0.096,uncorrected,0.1,clean_population_oracle,4.786546427029034,0.1341967597495015,5.997730709842766,0.1501049788512373,3.412822529860995,0.0016413401916567,0.99562,0.0013340086009349,2.584908179981771,0.1506944484309862,2.584908179981771,0.1506944484309862,0.0,0.0,480.0,0.0,3.412822529860995,0.0016413401916567,20,2.584908179981771,0.1506944484309862,0
synthetic,adaptive,0.0,0.097,uncorrected,0.1,clean_population_oracle,4.954259672849709,0.1477278807045524,6.208069962697495,0.1750440104190546,3.412822529860995,0.0016413401916567,0.996705,0.0011860926563611,2.7952474328365,0.1755981507182143,2.7952474328365,0.1755981507182143,0.0,0.0,485.0,0.0,3.412822529860995,0.0016413401916567,20,2.7952474328365,0.1755981507182143,0
synthetic,adaptive,0.0,0.098,uncorrected,0.1,clean_population_oracle,5.183007096034678,0.1451958512930492,6.494662554184617,0.168643623942128,3.412822529860995,0.0016413401916567,0.997755,0.0009411499125509,3.081840024323623,0.1694079712013357,3.081840024323623,0.1694079712013357,0.0,0.0,490.0,0.0,3.412822529860995,0.0016413401916567,20,3.081840024323623,0.1694079712013357,0
synthetic,adaptive,0.0,0.099,uncorrected,0.1,clean_population_oracle,5.573598307342953,0.1797039516910405,6.984688119570857,0.2321826494571973,3.412822529860995,0.0016413401916567,0.99886,0.0006377592352175,3.571865589709862,0.2329663597959483,3.571865589709862,0.2329663597959483,0.0,0.0,495.0,0.0,3.412822529860995,0.0016413401916567,20,3.571865589709862,0.2329663597959483,0
synthetic,adaptive,0.0,0.1,uncorrected,0.1,clean_population_oracle,200.0,9.221220189531467e-15,250.642068005264,2.82466648273829,3.412822529860995,0.0016413401916567,1.0,0.0,247.22924547540305,2.824441190001645,247.22924547540305,2.824441190001645,0.0,0.0,500.0,0.0,3.412822529860995,0.0016413401916567,20,247.22924547540305,2.824441190001645,0
synthetic,adaptive,0.0,0.105,uncorrected,0.1,clean_population_oracle,200.0,9.221220189531467e-15,250.642068005264,2.82466648273829,3.412822529860995,0.0016413401916567,1.0,0.0,247.22924547540305,2.824441190001645,247.22924547540305,2.824441190001645,0.0,0.0,525.0,0.0,3.412822529860995,0.0016413401916567,20,247.22924547540305,2.824441190001645,0
synthetic,adaptive,0.0,0.11,uncorrected,0.1,clean_population_oracle,200.0,9.221220189531467e-15,250.642068005264,2.82466648273829,3.412822529860995,0.0016413401916567,1.0,0.0,247.22924547540305,2.824441190001645,247.22924547540305,2.824441190001645,0.0,0.0,550.0,0.0,3.412822529860995,0.0016413401916567,20,247.22924547540305,2.824441190001645,0
synthetic,cqr,0.0,0.0,uncorrected,0.1,clean_population_oracle,0.5657186651410361,0.0245217472164449,3.5434937399112805,0.0436891512497948,3.5331518457915303,0.001828250858476,0.901315,0.0052380465422662,0.0103418941197502,0.0434652337297871,0.0614844954302963,0.0131630107948556,0.0,0.0,0.0,0.0,3.5331518457915303,0.001828250858476,20,0.0614844954302963,0.0131630107948556,0
synthetic,cqr,0.0,0.005,uncorrected,0.1,clean_population_oracle,0.5884564416874246,0.0253487962028121,3.588969293004057,0.0453531197635409,3.5331518457915303,0.001828250858476,0.905615,0.0050777403801712,0.0558174472125273,0.0452269300474498,0.077055236930168,0.0256529224370855,0.0,0.0,25.0,0.0,3.5331518457915303,0.001828250858476,20,0.077055236930168,0.0256529224370855,0
synthetic,cqr,0.0,0.01,uncorrected,0.1,clean_population_oracle,0.61239887331521,0.0250458863665972,3.636854156259629,0.0448936923011762,3.5331518457915303,0.001828250858476,0.91004,0.0047652690872272,0.1037023104680981,0.044841917766294,0.1102376781560333,0.036545491525963,0.0,0.0,50.0,0.0,3.5331518457915303,0.001828250858476,20,0.1102376781560333,0.036545491525963,0
synthetic,cqr,0.0,0.015,uncorrected,0.1,clean_population_oracle,0.6377923557493402,0.0242122675878377,3.687641121127888,0.04324026130407,3.5331518457915303,0.001828250858476,0.914125,0.0046496038314542,0.1544892753363586,0.0431969301192579,0.1557760126103433,0.0410472296597075,0.0,0.0,75.0,0.0,3.5331518457915303,0.001828250858476,20,0.1557760126103433,0.0410472296597075,0
synthetic,cqr,0.0,0.02,uncorrected,0.1,clean_population_oracle,0.6650618500091652,0.023714642247497,3.7421801096475376,0.0425847182975539,3.5331518457915303,0.001828250858476,0.91868,0.0047979820319533,0.2090282638560086,0.0426661300577667,0.2091267960599364,0.0425147497224999,0.0,0.0,100.0,0.0,3.5331518457915303,0.001828250858476,20,0.2091267960599364,0.0425147497224999,0
synthetic,cqr,0.0,0.025,uncorrected,0.1,clean_population_oracle,0.6938113551826419,0.0230424813843709,3.799679119994493,0.0425421511696039,3.5331518457915303,0.001828250858476,0.92344,0.0043230593455634,0.266527274202962,0.042828154053944,0.2665327971770704,0.0428215632746013,0.0,0.0,125.0,0.0,3.5331518457915303,0.001828250858476,20,0.2665327971770704,0.0428215632746013,0
synthetic,cqr,0.0,0.03,uncorrected,0.1,clean_population_oracle,0.7269194840385267,0.0255795231863945,3.8658953777062615,0.049303792457274,3.5331518457915303,0.001828250858476,0.928405,0.0041846178219509,0.3327435319147314,0.0496661292175894,0.3327435319147314,0.0496661292175894,0.0,0.0,150.0,0.0,3.5331518457915303,0.001828250858476,20,0.3327435319147314,0.0496661292175894,0
synthetic,cqr,0.0,0.035,uncorrected,0.1,clean_population_oracle,0.758853714530149,0.0245225384153991,3.9297638386895057,0.0473868160136598,3.5331518457915303,0.001828250858476,0.93321,0.0040613583416078,0.3966119928979762,0.0477259087886994,0.3966119928979762,0.0477259087886994,0.0,0.0,175.0,0.0,3.5331518457915303,0.001828250858476,20,0.3966119928979762,0.0477259087886994,0
synthetic,cqr,0.0,0.04,uncorrected,0.1,clean_population_oracle,0.7953112461142221,0.0241279132461,4.002678901857652,0.0474550689248837,3.5331518457915303,0.001828250858476,0.938265,0.0036140478836428,0.4695270560661224,0.0478501951685058,0.4695270560661224,0.0478501951685058,0.0,0.0,200.0,0.0,3.5331518457915303,0.001828250858476,20,0.4695270560661224,0.0478501951685058,0
synthetic,cqr,0.0,0.045,uncorrected,0.1,clean_population_oracle,0.8366194741504589,0.023074397072618,4.085295357930126,0.0446169286149544,3.5331518457915303,0.001828250858476,0.943435,0.0034733989117289,0.5521435121385958,0.0449737759719256,0.5521435121385958,0.0449737759719256,0.0,0.0,225.0,0.0,3.5331518457915303,0.001828250858476,20,0.5521435121385958,0.0449737759719256,0
synthetic,cqr,0.0,0.05,uncorrected,0.1,clean_population_oracle,0.878088329797025,0.0241066648516628,4.168233069223258,0.0475801192606751,3.5331518457915303,0.001828250858476,0.948455,0.0035120057247285,0.6350812234317282,0.0481516242444239,0.6350812234317282,0.0481516242444239,0.0,0.0,250.0,0.0,3.5331518457915303,0.001828250858476,20,0.6350812234317282,0.0481516242444239,0
synthetic,cqr,0.0,0.055,uncorrected,0.1,clean_population_oracle,0.9222921045507808,0.0275226929240751,4.25664061873077,0.0548837502073209,3.5331518457915303,0.001828250858476,0.95328,0.0035855851757602,0.7234887729392396,0.0557564699411755,0.7234887729392396,0.0557564699411755,0.0,0.0,275.0,0.0,3.5331518457915303,0.001828250858476,20,0.7234887729392396,0.0557564699411755,0
synthetic,cqr,0.0,0.06,uncorrected,0.1,clean_population_oracle,0.9690101126267694,0.0292513466635172,4.350076634882747,0.0573430442966963,3.5331518457915303,0.001828250858476,0.958035,0.0035160197293021,0.8169247890912169,0.0582069479536795,0.8169247890912169,0.0582069479536795,0.0,0.0,300.0,0.0,3.5331518457915303,0.001828250858476,20,0.8169247890912169,0.0582069479536795,0
synthetic,cqr,0.0,0.065,uncorrected,0.1,clean_population_oracle,1.0265639438616752,0.0292631078472454,4.465184297352559,0.0578047890405324,3.5331518457915303,0.001828250858476,0.963205,0.0032435320254315,0.9320324515610288,0.0585503004034818,0.9320324515610288,0.0585503004034818,0.0,0.0,325.0,0.0,3.5331518457915303,0.001828250858476,20,0.9320324515610288,0.0585503004034818,0
synthetic,cqr,0.0,0.07,uncorrected,0.1,clean_population_oracle,1.0917668071707034,0.031918199576951,4.5955900239706144,0.063781142925909,3.5331518457915303,0.001828250858476,0.96818,0.0029058199313935,1.0624381781790848,0.0644568488094684,1.0624381781790848,0.0644568488094684,0.0,0.0,350.0,0.0,3.5331518457915303,0.001828250858476,20,1.0624381781790848,0.0644568488094684,0
synthetic,cqr,0.0,0.075,uncorrected,0.1,clean_population_oracle,1.1649622708720002,0.0319707257671762,4.7419809513732085,0.0649735776548751,3.5331518457915303,0.001828250858476,0.97315,0.0026194615758526,1.2088291055816789,0.0654234884646688,1.2088291055816789,0.0654234884646688,0.0,0.0,375.0,0.0,3.5331518457915303,0.001828250858476,20,1.2088291055816789,0.0654234884646688,0
synthetic,cqr,0.0,0.08,uncorrected,0.1,clean_population_oracle,1.2579484164410977,0.0327634130758098,4.927953242511403,0.0691897426289085,3.5331518457915303,0.001828250858476,0.978835,0.0018902171972108,1.3948013967198734,0.0698375811458494,1.3948013967198734,0.0698375811458494,0.0,0.0,400.0,0.0,3.5331518457915303,0.001828250858476,20,1.3948013967198734,0.0698375811458494,0
synthetic,cqr,0.0,0.085,uncorrected,0.1,clean_population_oracle,1.378396963986297,0.032512324383067,5.168850337601802,0.0660678103054648,3.5331518457915303,0.001828250858476,0.984515,0.0014320669640326,1.6356984918102722,0.0663911080487768,1.6356984918102722,0.0663911080487768,0.0,0.0,425.0,0.0,3.5331518457915303,0.001828250858476,20,1.6356984918102722,0.0663911080487768,0
synthetic,cqr,0.0,0.09,uncorrected,0.1,clean_population_oracle,1.5233646832713936,0.0363442502832775,5.458785776171995,0.0719077256065675,3.5331518457915303,0.001828250858476,0.989515,0.0014135714380696,1.925633930380465,0.0724440067845151,1.925633930380465,0.0724440067845151,0.0,0.0,450.0,0.0,3.5331518457915303,0.001828250858476,20,1.925633930380465,0.0724440067845151,0
synthetic,cqr,0.0,0.095,uncorrected,0.1,clean_population_oracle,1.7626722129773549,0.0565292620994197,5.937400835583918,0.1135340861985276,3.5331518457915303,0.001828250858476,0.994665,0.0012716648846875,2.404248989792388,0.1140697056446266,2.404248989792388,0.1140697056446266,0.0,0.0,475.0,0.0,3.5331518457915303,0.001828250858476,20,2.404248989792388,0.1140697056446266,0
synthetic,cqr,0.0,0.096,uncorrected,0.1,clean_population_oracle,1.831545844057633,0.0638800538552676,6.075148097744476,0.1272196079242539,3.5331518457915303,0.001828250858476,0.99555,0.0011028670769742,2.5419962519529458,0.1280307352895017,2.5419962519529458,0.1280307352895017,0.0,0.0,480.0,0.0,3.5331518457915303,0.001828250858476,20,2.5419962519529458,0.1280307352895017,0
synthetic,cqr,0.0,0.097,uncorrected,0.1,clean_population_oracle,1.9405963428689197,0.0856793205641277,6.293249095367047,0.1723579669461937,3.5331518457915303,0.001828250858476,0.99682,0.0010440810615837,2.760097249575517,0.1730448244988905,2.760097249575517,0.1730448244988905,0.0,0.0,485.0,0.0,3.5331518457915303,0.001828250858476,20,2.760097249575517,0.1730448244988905,0
synthetic,cqr,0.0,0.098,uncorrected,0.1,clean_population_oracle,2.0696264653907885,0.105202000186348,6.551309340410785,0.210178626688241,3.5331518457915303,0.001828250858476,0.997795,0.0009321593493773,3.018157494619255,0.2108570292283337,3.018157494619255,0.2108570292283337,0.0,0.0,490.0,0.0,3.5331518457915303,0.001828250858476,20,3.018157494619255,0.2108570292283337,0
synthetic,cqr,0.0,0.099,uncorrected,0.1,clean_population_oracle,2.315788902238639,0.126687344515342,7.043634214106487,0.2544913699653729,3.5331518457915303,0.001828250858476,0.998965,0.0004793361637668,3.510482368314956,0.2550548079845832,3.510482368314956,0.2550548079845832,0.0,0.0,495.0,0.0,3.5331518457915303,0.001828250858476,20,3.510482368314956,0.2550548079845832,0
synthetic,cqr,0.0,0.1,uncorrected,0.1,clean_population_oracle,200.0,0.0,402.4120564096292,0.0131585455781965,3.5331518457915303,0.001828250858476,1.0,0.0,398.8789045638376,0.0136329457102794,398.8789045638376,0.0136329457102794,0.0,0.0,500.0,0.0,3.5331518457915303,0.001828250858476,20,398.8789045638376,0.0136329457102794,0
synthetic,cqr,0.0,0.105,uncorrected,0.1,clean_population_oracle,200.0,0.0,402.4120564096292,0.0131585455781965,3.5331518457915303,0.001828250858476,1.0,0.0,398.8789045638376,0.0136329457102794,398.8789045638376,0.0136329457102794,0.0,0.0,525.0,0.0,3.5331518457915303,0.001828250858476,20,398.8789045638376,0.0136329457102794,0
synthetic,cqr,0.0,0.11,uncorrected,0.1,clean_population_oracle,200.0,0.0,402.4120564096292,0.0131585455781965,3.5331518457915303,0.001828250858476,1.0,0.0,398.8789045638376,0.0136329457102794,398.8789045638376,0.0136329457102794,0.0,0.0,550.0,0.0,3.5331518457915303,0.001828250858476,20,398.8789045638376,0.0136329457102794,0
abalone,absolute,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.0491747171124928,0.0466757589193079,6.888532383924424,0.2280346845557864,6.888532383924424,0.2280346845557864,0.9241028708133971,0.006417867334312,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,6.888532383924424,0.2280346845557864,20,0.0,0.0,0
abalone,absolute,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.07688936825468,0.0474186011751655,7.070573177390003,0.2316562866872399,6.888532383924424,0.2280346845557864,0.9288875598086126,0.0054674500646264,0.1820407934655794,0.0561781429611524,0.1820407934655794,0.0561781429611524,0.0,0.0,8.0,0.0,6.888532383924424,0.2280346845557864,20,0.1820407934655794,0.0561781429611524,0
abalone,absolute,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.1005727251389634,0.0495715823938203,7.226004989791202,0.2445955294538324,6.888532383924424,0.2280346845557864,0.9316985645933016,0.0049380484223296,0.3374726058667779,0.0734200070859707,0.3374726058667779,0.0734200070859707,0.0,0.0,16.0,0.0,6.888532383924424,0.2280346845557864,20,0.3374726058667779,0.0734200070859707,0
abalone,absolute,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.1311447385447355,0.0528651546875894,7.426187052769085,0.2504891868269479,6.888532383924424,0.2280346845557864,0.9351674641148326,0.0044520482716348,0.5376546688446604,0.0961020201488342,0.5376546688446604,0.0961020201488342,0.0,0.0,25.0,0.0,6.888532383924424,0.2280346845557864,20,0.5376546688446604,0.0961020201488342,0
abalone,absolute,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.1655488399331468,0.0590211466312526,7.651699332222154,0.2889626544170696,6.888532383924424,0.2280346845557864,0.9377392344497608,0.0046808648593632,0.7631669482977297,0.1339363122835291,0.7631669482977297,0.1339363122835291,0.0,0.0,33.0,0.0,6.888532383924424,0.2280346845557864,20,0.7631669482977297,0.1339363122835291,0
abalone,absolute,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.1972447664802284,0.0651056723786462,7.859336165472611,0.3238929203201474,6.888532383924424,0.2280346845557864,0.9403110047846892,0.0047988332865264,0.970803781548186,0.1921843436289675,0.970803781548186,0.1921843436289675,0.0,0.0,41.0,0.0,6.888532383924424,0.2280346845557864,20,0.970803781548186,0.1921843436289675,0
abalone,absolute,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.2408461130881303,0.0661721839349798,8.1459724367337,0.3346150096016227,6.888532383924424,0.2280346845557864,0.9441985645933014,0.0047574615636878,1.2574400528092755,0.2508589271811046,1.2574400528092755,0.2508589271811046,0.0,0.0,50.0,0.0,6.888532383924424,0.2280346845557864,20,1.2574400528092755,0.2508589271811046,0
abalone,absolute,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.2906395129269694,0.0726476661036456,8.472241956116143,0.3636490333083696,6.888532383924424,0.2280346845557864,0.9479665071770336,0.0044503564424756,1.5837095721917194,0.291785139350615,1.5837095721917194,0.291785139350615,0.0,0.0,58.0,0.0,6.888532383924424,0.2280346845557864,20,1.5837095721917194,0.291785139350615,0
abalone,absolute,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.341873478613191,0.0818977590405652,8.80775172599356,0.4141312652223733,6.888532383924424,0.2280346845557864,0.9507177033492824,0.0049487121209913,1.919219342069136,0.3352664314438723,1.919219342069136,0.3352664314438723,0.0,0.0,66.0,0.0,6.888532383924424,0.2280346845557864,20,1.919219342069136,0.3352664314438723,0
abalone,absolute,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.4054644694508305,0.0948272388255376,9.22439875375014,0.4904244093738132,6.888532383924424,0.2280346845557864,0.9546052631578948,0.0053561275543631,2.335866369825716,0.4271674347738172,2.335866369825716,0.4271674347738172,0.0,0.0,75.0,0.0,6.888532383924424,0.2280346845557864,20,2.335866369825716,0.4271674347738172,0
abalone,absolute,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.467475611868091,0.0982213906430724,9.631819086817996,0.5156977686765378,6.888532383924424,0.2280346845557864,0.9589114832535884,0.0050492669396243,2.7432867028935712,0.4734410905709902,2.7432867028935712,0.4734410905709902,0.0,0.0,83.0,0.0,6.888532383924424,0.2280346845557864,20,2.7432867028935712,0.4734410905709902,0
abalone,absolute,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.5286526980944344,0.1071653903145157,10.033237975674233,0.5752255256094522,6.888532383924424,0.2280346845557864,0.9623205741626796,0.00594296733827,3.144705591749806,0.5155417873907965,3.144705591749806,0.5155417873907965,0.0,0.0,91.0,0.0,6.888532383924424,0.2280346845557864,20,3.144705591749806,0.5155417873907965,0
abalone,absolute,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.620613869265639,0.1116952052778875,10.636253228403168,0.5866198276709121,6.888532383924424,0.2280346845557864,0.968122009569378,0.0055603221008475,3.747720844478745,0.510086861204981,3.747720844478745,0.510086861204981,0.0,0.0,100.0,0.0,6.888532383924424,0.2280346845557864,20,3.747720844478745,0.510086861204981,0
abalone,absolute,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.7144819302087484,0.1219562490470378,11.251396653624155,0.6341321347223758,6.888532383924424,0.2280346845557864,0.9729066985645932,0.004693717781746,4.36286426969973,0.5411476750793252,4.36286426969973,0.5411476750793252,0.0,0.0,108.0,0.0,6.888532383924424,0.2280346845557864,20,4.36286426969973,0.5411476750793252,0
abalone,absolute,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.8190023762091487,0.1442244642072208,11.935271786922206,0.7566132511814408,6.888532383924424,0.2280346845557864,0.9778110047846889,0.0051991685981094,5.046739402997782,0.6734249616965341,5.046739402997782,0.6734249616965341,0.0,0.0,116.0,0.0,6.888532383924424,0.2280346845557864,20,5.046739402997782,0.6734249616965341,0
abalone,absolute,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.936674938063928,0.1360609122847212,12.709295279286582,0.6958690141864285,6.888532383924424,0.2280346845557864,0.9827153110047848,0.0043817180663326,5.820762895362158,0.6130626097469998,5.820762895362158,0.6130626097469998,0.0,0.0,125.0,0.0,6.888532383924424,0.2280346845557864,20,5.820762895362158,0.6130626097469998,0
abalone,absolute,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.0735535577388915,0.1242352718442345,13.61011702662085,0.6125822107617386,6.888532383924424,0.2280346845557864,0.9886363636363636,0.0027027307899352,6.721584642696426,0.548799551891695,6.721584642696426,0.548799551891695,0.0,0.0,133.0,0.0,6.888532383924424,0.2280346845557864,20,6.721584642696426,0.548799551891695,0
abalone,absolute,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.226223789911633,0.1382994298676457,14.61162239945486,0.683858457152194,6.888532383924424,0.2280346845557864,0.9929425837320572,0.0025713676750482,7.723090015530434,0.6037693617754365,7.723090015530434,0.6037693617754365,0.0,0.0,141.0,0.0,6.888532383924424,0.2280346845557864,20,7.723090015530434,0.6037693617754365,0
abalone,absolute,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.43232667546208,0.1469144301073894,15.964816284063488,0.7186153024080602,6.888532383924424,0.2280346845557864,0.9967105263157894,0.001392533137786,9.076283900139064,0.6739400402998607,9.076283900139064,0.6739400402998607,0.0,0.0,150.0,0.0,6.888532383924424,0.2280346845557864,20,9.076283900139064,0.6739400402998607,0
abalone,absolute,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.772816445483232,0.1852833896241028,18.19701228622996,0.9179026380163716,6.888532383924424,0.2280346845557864,0.9986244019138754,0.0005853594317339,11.308479902305532,0.863166967806155,11.308479902305532,0.863166967806155,0.0,0.0,158.0,0.0,6.888532383924424,0.2280346845557864,20,11.308479902305532,0.863166967806155,0
abalone,absolute,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.882826545492944,0.2037259053397115,18.91855279422696,1.04054430616197,6.888532383924424,0.2280346845557864,0.9987440191387558,0.0002674722461123,12.030020410302535,1.0057592849828516,12.030020410302535,1.0057592849828516,0.0,0.0,160.0,0.0,6.888532383924424,0.2280346845557864,20,12.030020410302535,1.0057592849828516,0
abalone,absolute,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.941752916138859,0.2113535326567933,19.30461231249075,1.0809021485580983,6.888532383924424,0.2280346845557864,0.9987440191387558,0.0002674722461123,12.416079928566324,0.9869294632918044,12.416079928566324,0.9869294632918044,0.0,0.0,161.0,0.0,6.888532383924424,0.2280346845557864,20,12.416079928566324,0.9869294632918044,0
abalone,absolute,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.099663441626116,0.2154113058781861,20.343692893494257,1.1289259015438264,6.888532383924424,0.2280346845557864,0.998803827751196,0.0,13.455160509569833,1.0986576354125954,13.455160509569833,1.0986576354125954,0.0,0.0,163.0,0.0,6.888532383924424,0.2280346845557864,20,13.455160509569833,1.0986576354125954,0
abalone,absolute,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.7062771401496177,0.7274094333214359,24.30477029421399,4.527563897472127,6.888532383924424,0.2280346845557864,0.9992224880382776,0.000585359431734,17.41623791028957,4.50618879638347,17.41623791028957,4.50618879638347,0.0,0.0,165.0,0.0,6.888532383924424,0.2280346845557864,20,17.41623791028957,4.50618879638347,0
abalone,absolute,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,1313.949046717937,26.19865122099004,6.888532383924424,0.2280346845557864,1.0,0.0,1307.0605143340129,26.2892497764075,1307.0605143340129,26.2892497764075,0.0,0.0,167.0,0.0,6.888532383924424,0.2280346845557864,20,1307.0605143340129,26.2892497764075,0
abalone,absolute,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,1313.949046717937,26.19865122099004,6.888532383924424,0.2280346845557864,1.0,0.0,1307.0605143340129,26.2892497764075,1307.0605143340129,26.2892497764075,0.0,0.0,175.0,0.0,6.888532383924424,0.2280346845557864,20,1307.0605143340129,26.2892497764075,0
abalone,absolute,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,1313.949046717937,26.19865122099004,6.888532383924424,0.2280346845557864,1.0,0.0,1307.0605143340129,26.2892497764075,1307.0605143340129,26.2892497764075,0.0,0.0,183.0,0.0,6.888532383924424,0.2280346845557864,20,1307.0605143340129,26.2892497764075,0
abalone,adaptive,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.0255362479220294,0.1975818008384556,6.44136881348382,0.1907075427836614,6.44136881348382,0.1907075427836614,0.9202751196172247,0.0067361766479271,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,6.44136881348382,0.1907075427836614,20,0.0,0.0,0
abalone,adaptive,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.084473025497184,0.2079522301256742,6.566316318663226,0.2012504966595851,6.44136881348382,0.1907075427836614,0.923444976076555,0.0069856114362529,0.1249475051794071,0.041946639496952,0.1249475051794071,0.041946639496952,0.0,0.0,8.0,0.0,6.44136881348382,0.1907075427836614,20,0.1249475051794071,0.041946639496952,0
abalone,adaptive,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.1543576581454635,0.2177326252063994,6.715431585905503,0.2326162511735763,6.44136881348382,0.1907075427836614,0.9273923444976078,0.0065872409435666,0.2740627724216843,0.0824806815064157,0.2740627724216843,0.0824806815064157,0.0,0.0,16.0,0.0,6.44136881348382,0.1907075427836614,20,0.2740627724216843,0.0824806815064157,0
abalone,adaptive,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.2232124374832045,0.2301956968214208,6.861494703316349,0.2482502760183459,6.44136881348382,0.1907075427836614,0.9307416267942584,0.0055007497575628,0.4201258898325298,0.1048504593667297,0.4201258898325298,0.1048504593667297,0.0,0.0,25.0,0.0,6.44136881348382,0.1907075427836614,20,0.4201258898325298,0.1048504593667297,0
abalone,adaptive,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.300203055214172,0.2408907113098982,7.024942575886078,0.2560292447363488,6.44136881348382,0.1907075427836614,0.9344497607655504,0.0053859220214467,0.5835737624022594,0.1171014542496605,0.5835737624022594,0.1171014542496605,0.0,0.0,33.0,0.0,6.44136881348382,0.1907075427836614,20,0.5835737624022594,0.1171014542496605,0
abalone,adaptive,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.3851954883520508,0.2496860694476334,7.206525742682688,0.2909150698479945,6.44136881348382,0.1907075427836614,0.9379186602870814,0.0062324326059876,0.7651569291988684,0.1477639812681898,0.7651569291988684,0.1477639812681898,0.0,0.0,41.0,0.0,6.44136881348382,0.1907075427836614,20,0.7651569291988684,0.1477639812681898,0
abalone,adaptive,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.500223391070884,0.268745660620294,7.451194033066718,0.3300779101986607,6.44136881348382,0.1907075427836614,0.9434210526315788,0.0065182867669095,1.0098252195829005,0.2015619272759523,1.0098252195829005,0.2015619272759523,0.0,0.0,50.0,0.0,6.44136881348382,0.1907075427836614,20,1.0098252195829005,0.2015619272759523,0
abalone,adaptive,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.6004711777610545,0.269474827516593,7.665025398635121,0.3255237447095381,6.44136881348382,0.1907075427836614,0.94683014354067,0.006092820134604,1.223656585151303,0.1970616640217868,1.223656585151303,0.1970616640217868,0.0,0.0,58.0,0.0,6.44136881348382,0.1907075427836614,20,1.223656585151303,0.1970616640217868,0
abalone,adaptive,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.7021656553873648,0.2843021274369667,7.880090155699537,0.3262569131829275,6.44136881348382,0.1907075427836614,0.9507177033492824,0.0050541117922144,1.438721342215718,0.2157160359948383,1.438721342215718,0.2157160359948383,0.0,0.0,66.0,0.0,6.44136881348382,0.1907075427836614,20,1.438721342215718,0.2157160359948383,0
abalone,adaptive,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.851923309236701,0.296782345844662,8.199404337819285,0.3616662897964647,6.44136881348382,0.1907075427836614,0.955023923444976,0.0054110313511366,1.7580355243354648,0.2396946865095943,1.7580355243354648,0.2396946865095943,0.0,0.0,75.0,0.0,6.44136881348382,0.1907075427836614,20,1.7580355243354648,0.2396946865095943,0
abalone,adaptive,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.016732149973247,0.3950007107145108,8.543253187018866,0.4901317379236359,6.44136881348382,0.1907075427836614,0.958732057416268,0.0055089577945941,2.1018843735350474,0.3779020437098568,2.1018843735350474,0.3779020437098568,0.0,0.0,83.0,0.0,6.44136881348382,0.1907075427836614,20,2.101884373535047,0.3779020437098568,0
abalone,adaptive,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.166544466406488,0.4295501809302771,8.860730396026776,0.544585903196923,6.44136881348382,0.1907075427836614,0.9622009569377992,0.0058907847966611,2.4193615825429564,0.4285960184746744,2.4193615825429564,0.4285960184746744,0.0,0.0,91.0,0.0,6.44136881348382,0.1907075427836614,20,2.4193615825429564,0.4285960184746744,0
abalone,adaptive,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.3484611691295125,0.4526809430875228,9.247083142442628,0.5771042815803239,6.44136881348382,0.1907075427836614,0.966267942583732,0.0056852135012845,2.8057143289588087,0.4746436503649792,2.8057143289588087,0.4746436503649792,0.0,0.0,100.0,0.0,6.44136881348382,0.1907075427836614,20,2.8057143289588087,0.4746436503649791,0
abalone,adaptive,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.533640692789808,0.4796322363820089,9.64045303313811,0.6188027136797021,6.44136881348382,0.1907075427836614,0.969677033492823,0.0053673637068551,3.1990842196542904,0.5264641883624652,3.1990842196542904,0.5264641883624652,0.0,0.0,108.0,0.0,6.44136881348382,0.1907075427836614,20,3.1990842196542904,0.5264641883624652,0
abalone,adaptive,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.735575825304544,0.5190112724013197,10.068117277301118,0.6716071176936314,6.44136881348382,0.1907075427836614,0.9730861244019138,0.0055768883238531,3.6267484638172993,0.5933946336092821,3.6267484638172993,0.5933946336092821,0.0,0.0,116.0,0.0,6.44136881348382,0.1907075427836614,20,3.6267484638172993,0.5933946336092821,0
abalone,adaptive,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,5.067099328093161,0.5917992048696936,10.772555823383136,0.8159731560170025,6.44136881348382,0.1907075427836614,0.9772129186602873,0.0060556268673169,4.331187009899316,0.7176126608122617,4.331187009899316,0.7176126608122617,0.0,0.0,125.0,0.0,6.44136881348382,0.1907075427836614,20,4.331187009899316,0.7176126608122617,0
abalone,adaptive,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,5.427585250185232,0.6461583436019813,11.53829143303642,0.9133080276979292,6.44136881348382,0.1907075427836614,0.9822966507177032,0.0053013654041363,5.0969226195526005,0.813701043197426,5.0969226195526005,0.813701043197426,0.0,0.0,133.0,0.0,6.44136881348382,0.1907075427836614,20,5.0969226195526005,0.813701043197426,0
abalone,adaptive,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,5.897093802676018,0.7586216245708454,12.528852333077475,1.0397023873698938,6.44136881348382,0.1907075427836614,0.9871411483253588,0.0043541327088998,6.087483519593659,0.946917222549376,6.087483519593659,0.946917222549376,0.0,0.0,141.0,0.0,6.44136881348382,0.1907075427836614,20,6.087483519593659,0.946917222549376,0
abalone,adaptive,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,6.569736819724525,0.7539512039912484,13.965697260750398,1.0234972148209875,6.44136881348382,0.1907075427836614,0.9921052631578948,0.002809296404844,7.524328447266578,0.9389742031325962,7.524328447266578,0.9389742031325962,0.0,0.0,150.0,0.0,6.44136881348382,0.1907075427836614,20,7.524328447266578,0.9389742031325962,0
abalone,adaptive,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,7.70008413271872,0.8987971943346824,16.36194999358442,1.1597441218231703,6.44136881348382,0.1907075427836614,0.9958732057416269,0.001798450571381,9.9205811801006,1.150316742523695,9.9205811801006,1.150316742523695,0.0,0.0,158.0,0.0,6.44136881348382,0.1907075427836614,20,9.9205811801006,1.150316742523695,0
abalone,adaptive,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,8.218497310809664,0.9371572945387155,17.469836767909854,1.2791093118851944,6.44136881348382,0.1907075427836614,0.9969497607655502,0.0016681079165435,11.028467954426034,1.240561627158378,11.028467954426034,1.240561627158378,0.0,0.0,160.0,0.0,6.44136881348382,0.1907075427836614,20,11.028467954426034,1.240561627158378,0
abalone,adaptive,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,8.470772481464984,0.9775980449844004,18.00662955923757,1.3774756092063989,6.44136881348382,0.1907075427836614,0.9972488038277512,0.0017399226776845,11.56526074575375,1.3541186696768028,11.56526074575375,1.3541186696768028,0.0,0.0,161.0,0.0,6.44136881348382,0.1907075427836614,20,11.56526074575375,1.3541186696768028,0
abalone,adaptive,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,9.265176642106494,1.1566070419124124,19.69744849794312,1.856101375689141,6.44136881348382,0.1907075427836614,0.9983253588516746,0.0013666042358312,13.256079684459303,1.935396177582552,13.256079684459303,1.935396177582552,0.0,0.0,163.0,0.0,6.44136881348382,0.1907075427836614,20,13.256079684459303,1.9353961775825517,0
abalone,adaptive,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,10.888115106738844,1.4823355993951195,23.187815055870374,2.9693484191666544,6.44136881348382,0.1907075427836614,0.9991626794258373,0.0008764295419438,16.746446242386554,3.007150817960536,16.746446242386554,3.007150817960536,0.0,0.0,165.0,0.0,6.44136881348382,0.1907075427836614,20,16.746446242386554,3.007150817960536,0
abalone,adaptive,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,426.9863813862816,22.337636565266177,6.44136881348382,0.1907075427836614,1.0,0.0,420.5450125727977,22.32646565369328,420.5450125727977,22.32646565369328,0.0,0.0,167.0,0.0,6.44136881348382,0.1907075427836614,20,420.5450125727977,22.32646565369328,0
abalone,adaptive,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,426.9863813862816,22.337636565266177,6.44136881348382,0.1907075427836614,1.0,0.0,420.5450125727977,22.32646565369328,420.5450125727977,22.32646565369328,0.0,0.0,175.0,0.0,6.44136881348382,0.1907075427836614,20,420.5450125727977,22.32646565369328,0
abalone,adaptive,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,426.9863813862816,22.337636565266177,6.44136881348382,0.1907075427836614,1.0,0.0,420.5450125727977,22.32646565369328,420.5450125727977,22.32646565369328,0.0,0.0,183.0,0.0,6.44136881348382,0.1907075427836614,20,420.5450125727977,22.32646565369328,0
abalone,cqr,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0324401267960203,0.0197125518347552,6.569099710577935,0.2742171578568074,6.569099710577935,0.2742171578568074,0.9273325358851676,0.0103691464062386,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,6.569099710577935,0.2742171578568074,20,0.0,0.0,0
abalone,cqr,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0437391393897061,0.0204212421264037,6.643218281222855,0.2733844189067319,6.569099710577935,0.2742171578568074,0.9308612440191388,0.0100948045930034,0.0741185706449215,0.028602889090224,0.0741185706449215,0.028602889090224,0.0,0.0,8.0,0.0,6.569099710577935,0.2742171578568074,20,0.0741185706449215,0.028602889090224,0
abalone,cqr,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0563611338746185,0.0211508832944008,6.7261417258656575,0.2896984493391624,6.569099710577935,0.2742171578568074,0.9343899521531102,0.0095872645101748,0.1570420152877251,0.0452793889698267,0.1570420152877251,0.0452793889698267,0.0,0.0,16.0,0.0,6.569099710577935,0.2742171578568074,20,0.1570420152877251,0.0452793889698267,0
abalone,cqr,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0696269014717233,0.0232307542702497,6.813167985647342,0.2930034966127814,6.569099710577935,0.2742171578568074,0.9372607655502392,0.0082916396294848,0.2440682750694091,0.0615887795745953,0.2440682750694091,0.0615887795745953,0.0,0.0,25.0,0.0,6.569099710577935,0.2742171578568074,20,0.2440682750694091,0.0615887795745953,0
abalone,cqr,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0826011843445849,0.0227144475756374,6.898377041404119,0.2789954974119571,6.569099710577935,0.2742171578568074,0.9421052631578948,0.0059162971931959,0.3292773308261846,0.0550629456005087,0.3292773308261846,0.0550629456005087,0.0,0.0,33.0,0.0,6.569099710577935,0.2742171578568074,20,0.3292773308261846,0.0550629456005087,0
abalone,cqr,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0974889312407885,0.023086460600594,6.996281462390618,0.2716214785990899,6.569099710577935,0.2742171578568074,0.9458732057416268,0.0047511256706635,0.4271817518126847,0.0730343884923261,0.4271817518126847,0.0730343884923261,0.0,0.0,41.0,0.0,6.569099710577935,0.2742171578568074,20,0.4271817518126847,0.0730343884923261,0
abalone,cqr,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1155120540856533,0.0253422950626263,7.114702032788758,0.2779796721580911,6.569099710577935,0.2742171578568074,0.9490430622009568,0.0036488671567843,0.5456023222108239,0.0975004385472297,0.5456023222108239,0.0975004385472297,0.0,0.0,50.0,0.0,6.569099710577935,0.2742171578568074,20,0.5456023222108239,0.0975004385472297,0
abalone,cqr,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1335487461264756,0.0265096193097135,7.232983911369358,0.2744725732622178,6.569099710577935,0.2742171578568074,0.9516746411483256,0.003586417584637,0.6638842007914251,0.0984573869866696,0.6638842007914251,0.0984573869866696,0.0,0.0,58.0,0.0,6.569099710577935,0.2742171578568074,20,0.6638842007914251,0.0984573869866696,0
abalone,cqr,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1502926735698841,0.0284230122876392,7.343234520817219,0.2890777174114357,6.569099710577935,0.2742171578568074,0.9538875598086124,0.0031402894016103,0.7741348102392867,0.1161201137110629,0.7741348102392867,0.1161201137110629,0.0,0.0,66.0,0.0,6.569099710577935,0.2742171578568074,20,0.7741348102392867,0.1161201137110629,0
abalone,cqr,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.176507952067058,0.0333138559863359,7.514986834429813,0.2943538522680436,6.569099710577935,0.2742171578568074,0.9574162679425836,0.0031384903241772,0.9458871238518792,0.1405209387036379,0.9458871238518792,0.1405209387036379,0.0,0.0,75.0,0.0,6.569099710577935,0.2742171578568074,20,0.9458871238518792,0.1405209387036379,0
abalone,cqr,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.2059123656051088,0.0412365621264856,7.707848143902337,0.3198485232470811,6.569099710577935,0.2742171578568074,0.960645933014354,0.0043372368513674,1.1387484333244038,0.2019508778012191,1.1387484333244038,0.2019508778012191,0.0,0.0,83.0,0.0,6.569099710577935,0.2742171578568074,20,1.1387484333244038,0.2019508778012191,0
abalone,cqr,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.2310263062805051,0.0449177982082307,7.872759386113745,0.3363095533158314,6.569099710577935,0.2742171578568074,0.9633373205741628,0.0052251754394897,1.3036596755358114,0.221074779171873,1.3036596755358114,0.221074779171873,0.0,0.0,91.0,0.0,6.569099710577935,0.2742171578568074,20,1.3036596755358114,0.221074779171873,0
abalone,cqr,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.2663357278757264,0.0465744165371313,8.104387208383041,0.3699208838225641,6.569099710577935,0.2742171578568074,0.9667464114832536,0.0045853725741255,1.5352874978051076,0.2318145916974623,1.5352874978051076,0.2318145916974623,0.0,0.0,100.0,0.0,6.569099710577935,0.2742171578568074,20,1.5352874978051076,0.2318145916974624,0
abalone,cqr,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3089256311440344,0.0614923077231236,8.383447393711334,0.4770923621771483,6.569099710577935,0.2742171578568074,0.9707535885167464,0.0040233299189089,1.814347683133401,0.3453492352594163,1.814347683133401,0.3453492352594163,0.0,0.0,108.0,0.0,6.569099710577935,0.2742171578568074,20,1.814347683133401,0.3453492352594163,0
abalone,cqr,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3541839821848945,0.0769089508806445,8.679704428386323,0.5807447825164705,6.569099710577935,0.2742171578568074,0.9742224880382776,0.0047288831945912,2.110604717808389,0.4335463550392998,2.110604717808389,0.4335463550392998,0.0,0.0,116.0,0.0,6.569099710577935,0.2742171578568074,20,2.110604717808389,0.4335463550392998,0
abalone,cqr,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.4278961246900862,0.0843462725084917,9.163560390660658,0.5762814495480678,6.569099710577935,0.2742171578568074,0.978767942583732,0.004301933426989,2.594460680082724,0.4599480261106814,2.594460680082724,0.4599480261106814,0.0,0.0,125.0,0.0,6.569099710577935,0.2742171578568074,20,2.594460680082724,0.4599480261106815,0
abalone,cqr,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.5253492689763377,0.0990147783030281,9.803351643885716,0.6924720850263238,6.569099710577935,0.2742171578568074,0.9836722488038276,0.0044465474733043,3.234251933307784,0.5565713578337568,3.234251933307784,0.5565713578337568,0.0,0.0,133.0,0.0,6.569099710577935,0.2742171578568074,20,3.234251933307784,0.5565713578337568,0
abalone,cqr,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.6432972303371876,0.10765042173941,10.576206412812246,0.6790265050700784,6.569099710577935,0.2742171578568074,0.987799043062201,0.0040256689284192,4.007106702234313,0.5758239073195477,4.007106702234313,0.5758239073195477,0.0,0.0,141.0,0.0,6.569099710577935,0.2742171578568074,20,4.007106702234313,0.5758239073195477,0
abalone,cqr,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.8440752371454773,0.1523201548052068,11.892038637511586,0.9175483686462674,6.569099710577935,0.2742171578568074,0.9929425837320572,0.0032446698090334,5.322938926933653,0.8608117441454105,5.322938926933653,0.8608117441454105,0.0,0.0,150.0,0.0,6.569099710577935,0.2742171578568074,20,5.322938926933653,0.8608117441454105,0
abalone,cqr,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.1202517923224866,0.1841315886579965,13.6994042819944,1.119036284271228,6.569099710577935,0.2742171578568074,0.9976076555023924,0.0014520980350881,7.130304571416467,1.0244620041743475,7.130304571416467,1.0244620041743475,0.0,0.0,158.0,0.0,6.569099710577935,0.2742171578568074,20,7.130304571416467,1.0244620041743475,0
abalone,cqr,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.224360832328972,0.17087340671296,14.385075905514578,1.0115275942608393,6.569099710577935,0.2742171578568074,0.9982655502392344,0.0010610540769413,7.815976194936645,0.9554825256472658,7.815976194936645,0.9554825256472658,0.0,0.0,160.0,0.0,6.569099710577935,0.2742171578568074,20,7.815976194936645,0.9554825256472658,0
abalone,cqr,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.289727277406952,0.201711660314267,14.812204432066874,1.249267574804999,6.569099710577935,0.2742171578568074,0.9983253588516746,0.0009817974661101,8.24310472148894,1.1527890519683337,8.24310472148894,1.1527890519683337,0.0,0.0,161.0,0.0,6.569099710577935,0.2742171578568074,20,8.24310472148894,1.1527890519683337,0
abalone,cqr,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.4157036069705842,0.2347524388375585,15.638857740907875,1.4799605959893785,6.569099710577935,0.2742171578568074,0.9985645933014352,0.0008323592989693,9.069758030329943,1.3769433330616876,9.069758030329943,1.3769433330616876,0.0,0.0,163.0,0.0,6.569099710577935,0.2742171578568074,20,9.069758030329943,1.3769433330616876,0
abalone,cqr,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.730529575657241,0.3227736030904004,17.696145951966756,1.8989513719517888,6.569099710577935,0.2742171578568074,0.999043062200957,0.0004908987330551,11.127046241388822,1.8731832436280256,11.127046241388822,1.8731832436280256,0.0,0.0,165.0,0.0,6.569099710577935,0.2742171578568074,20,11.127046241388822,1.8731832436280256,0
abalone,cqr,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,1320.306405334377,26.226357787550228,6.569099710577935,0.2742171578568074,1.0,0.0,1313.7373056237989,26.268098264345458,1313.7373056237989,26.268098264345458,0.0,0.0,167.0,0.0,6.569099710577935,0.2742171578568074,20,1313.7373056237989,26.268098264345458,0
abalone,cqr,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,1320.306405334377,26.226357787550228,6.569099710577935,0.2742171578568074,1.0,0.0,1313.7373056237989,26.268098264345458,1313.7373056237989,26.268098264345458,0.0,0.0,175.0,0.0,6.569099710577935,0.2742171578568074,20,1313.7373056237989,26.268098264345458,0
abalone,cqr,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,1320.306405334377,26.226357787550228,6.569099710577935,0.2742171578568074,1.0,0.0,1313.7373056237989,26.268098264345458,1313.7373056237989,26.268098264345458,0.0,0.0,183.0,0.0,6.569099710577935,0.2742171578568074,20,1313.7373056237989,26.268098264345458,0
cadata,absolute,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.7265498248932828,0.0139773452173074,167265.18721574664,2981.731161088996,167265.18721574664,2981.731161088996,0.8936046511627908,0.0029758600618213,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,167265.18721574664,2981.731161088996,20,0.0,0.0,0
cadata,absolute,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.7441478662917429,0.0151155203614462,171315.80105347623,3206.481524542296,167265.18721574664,2981.731161088996,0.8984011627906977,0.0032266362121308,4050.613837729575,515.1920625168111,4050.613837729575,515.1920625168111,0.0,0.0,41.0,0.0,167265.18721574664,2981.731161088996,20,4050.613837729575,515.1920625168111,0
cadata,absolute,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.763879012460474,0.0156975140485208,175856.88851315138,3258.3858149410057,167265.18721574664,2981.731161088996,0.9035368217054264,0.0027861021565368,8591.701297404743,788.3900138511633,8591.701297404743,788.3900138511633,0.0,0.0,82.0,0.0,167265.18721574664,2981.731161088996,20,8591.701297404743,788.3900138511633,0
cadata,absolute,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.7846557107196517,0.0163394179733746,180639.43679923183,3371.8294862246444,167265.18721574664,2981.731161088996,0.908563468992248,0.0024610292249584,13374.249583485182,818.0537088315398,13374.249583485182,818.0537088315398,0.0,0.0,123.0,0.0,167265.18721574664,2981.731161088996,20,13374.249583485182,818.0537088315398,0
cadata,absolute,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.8050110527927845,0.0166144009020089,185325.78831946355,3433.845528821794,167265.18721574664,2981.731161088996,0.912875484496124,0.0021441996680242,18060.601103716937,1047.778095338959,18060.601103716937,1047.778095338959,0.0,0.0,165.0,0.0,167265.18721574664,2981.731161088996,20,18060.601103716937,1047.7780953389592,0
cadata,absolute,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.8282704065454928,0.0180040343913661,190681.29518169252,3808.235550482693,167265.18721574664,2981.731161088996,0.9172965116279068,0.002419163375426,23416.10796594596,1503.8822702438404,23416.10796594596,1503.8822702438404,0.0,0.0,206.0,0.0,167265.18721574664,2981.731161088996,20,23416.107965945957,1503.8822702438404,0
cadata,absolute,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.8531993309666343,0.0186631658807715,196419.49524627003,3907.379839013895,167265.18721574664,2981.731161088996,0.9216690891472868,0.0024253794874819,29154.30803052341,1744.2850938868264,29154.30803052341,1744.2850938868264,0.0,0.0,247.0,0.0,167265.18721574664,2981.731161088996,20,29154.30803052341,1744.2850938868264,0
cadata,absolute,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.8824028599031267,0.0209893428400667,203142.90188328567,4476.846778795148,167265.18721574664,2981.731161088996,0.9269137596899224,0.0025638329831029,35877.714667539054,2214.074800157369,35877.714667539054,2214.074800157369,0.0,0.0,288.0,0.0,167265.18721574664,2981.731161088996,20,35877.714667539054,2214.074800157369,0
cadata,absolute,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.9132552330258392,0.0234686199986613,210243.272165114,4962.123998575926,167265.18721574664,2981.731161088996,0.93109253875969,0.0029736537114628,42978.08494936732,2629.02829330692,42978.08494936732,2629.02829330692,0.0,0.0,330.0,0.0,167265.18721574664,2981.731161088996,20,42978.08494936732,2629.02829330692,0
cadata,absolute,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.9479728608051068,0.02545543706592,218236.84236160183,5472.538634248436,167265.18721574664,2981.731161088996,0.9357679263565892,0.0030249371478798,50971.6551458552,3285.271491060589,50971.6551458552,3285.271491060589,0.0,0.0,371.0,0.0,167265.18721574664,2981.731161088996,20,50971.6551458552,3285.271491060589,0
cadata,absolute,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.9857038583125832,0.0252939580249604,226925.16250648216,5491.992086769383,167265.18721574664,2981.731161088996,0.940685562015504,0.0030825881155167,59659.97529073547,3256.7346396640005,59659.97529073547,3256.7346396640005,0.0,0.0,412.0,0.0,167265.18721574664,2981.731161088996,20,59659.97529073547,3256.7346396640005,0
cadata,absolute,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.031775101633538,0.0248314273053246,237535.4116115989,5532.312165003133,167265.18721574664,2981.731161088996,0.945845445736434,0.0025266698404716,70270.22439585222,3523.9895459561253,70270.22439585222,3523.9895459561253,0.0,0.0,454.0,0.0,167265.18721574664,2981.731161088996,20,70270.22439585222,3523.9895459561253,0
cadata,absolute,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.0809133020932653,0.0266728353244698,248848.81415836728,5987.561067154154,167265.18721574664,2981.731161088996,0.950750968992248,0.002461813486782,81583.62694262064,3902.656985235341,81583.62694262064,3902.656985235341,0.0,0.0,495.0,0.0,167265.18721574664,2981.731161088996,20,81583.62694262064,3902.656985235341,0
cadata,absolute,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.145946095582126,0.0283207968245139,263817.0344067979,6196.397637765784,167265.18721574664,2981.731161088996,0.9564922480620156,0.0020243529846984,96551.84719105126,4353.805393448053,96551.84719105126,4353.805393448053,0.0,0.0,536.0,0.0,167265.18721574664,2981.731161088996,20,96551.84719105126,4353.805393448053,0
cadata,absolute,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.2206580199108523,0.0306963414707255,281011.4401228196,6472.833038117782,167265.18721574664,2981.731161088996,0.9623546511627908,0.0019639478700549,113746.25290707294,4499.751717076087,113746.25290707294,4499.751717076087,0.0,0.0,577.0,0.0,167265.18721574664,2981.731161088996,20,113746.25290707294,4499.751717076087,0
cadata,absolute,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.3148948327588974,0.0332035037536414,302703.1657993152,6880.391169475081,167265.18721574664,2981.731161088996,0.968810562015504,0.0015657606704935,135437.97858356853,5049.186753693304,135437.97858356853,5049.186753693304,0.0,0.0,619.0,0.0,167265.18721574664,2981.731161088996,20,135437.97858356853,5049.186753693304,0
cadata,absolute,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.4239916750668715,0.0332635724062629,327819.3475719214,6806.548177474977,167265.18721574664,2981.731161088996,0.9748183139534884,0.0016306940106431,160554.16035617478,5245.384486182729,160554.16035617478,5245.384486182729,0.0,0.0,660.0,0.0,167265.18721574664,2981.731161088996,20,160554.16035617478,5245.384486182729,0
cadata,absolute,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.5489293876884471,0.0300148543222569,356580.93836893904,5732.141844807645,167265.18721574664,2981.731161088996,0.9807291666666668,0.0014113883699122,189315.7511531924,4912.025702175123,189315.7511531924,4912.025702175123,0.0,0.0,701.0,0.0,167265.18721574664,2981.731161088996,20,189315.7511531924,4912.025702175123,0
cadata,absolute,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.732901375741731,0.0370925319185922,398939.9996885028,7737.595568957326,167265.18721574664,2981.731161088996,0.9870518410852712,0.0010790097890457,231674.8124727562,7846.55248912116,231674.8124727562,7846.55248912116,0.0,0.0,743.0,0.0,167265.18721574664,2981.731161088996,20,231674.8124727562,7846.552489121162,0
cadata,absolute,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.092698172063897,0.0767501112494158,481770.4157385292,17105.2621966609,167265.18721574664,2981.731161088996,0.9929505813953488,0.0009196026896112,314505.22852278256,17746.20120342731,314505.22852278256,17746.20120342731,0.0,0.0,784.0,0.0,167265.18721574664,2981.731161088996,20,314505.22852278256,17746.20120342731,0
cadata,absolute,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.2343708825997024,0.1068530512081442,514369.3350672894,23771.42701955476,167265.18721574664,2981.731161088996,0.994609980620155,0.0010273957681363,347104.14785154274,24240.50898248357,347104.14785154274,24240.50898248357,0.0,0.0,792.0,0.0,167265.18721574664,2981.731161088996,20,347104.14785154274,24240.50898248357,0
cadata,absolute,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.3899228321016297,0.1056912021515325,550206.2047868733,24063.53507994962,167265.18721574664,2981.731161088996,0.9960150193798448,0.0007517089443577,382941.0175711268,23975.0726921704,382941.0175711268,23975.0726921704,0.0,0.0,800.0,0.0,167265.18721574664,2981.731161088996,20,382941.0175711268,23975.0726921704,0
cadata,absolute,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.626727272910662,0.1118598420831843,604686.9092175784,24610.79240993785,167265.18721574664,2981.731161088996,0.9974200581395348,0.0005948138299051,437421.7220018317,24627.24154025257,437421.7220018317,24627.24154025257,0.0,0.0,809.0,0.0,167265.18721574664,2981.731161088996,20,437421.7220018317,24627.24154025257,0
cadata,absolute,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.9350514946427184,0.1046356347300892,675666.7694286412,22549.640135128808,167265.18721574664,2981.731161088996,0.9988250968992248,0.0003450608613642,508401.5822128946,22162.86107262434,508401.5822128946,22162.86107262434,0.0,0.0,817.0,0.0,167265.18721574664,2981.731161088996,20,508401.5822128946,22162.86107262434,0
cadata,absolute,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,46045483.19319119,250050.4559671771,167265.18721574664,2981.731161088996,1.0,0.0,45878218.00597545,250421.38302688653,45878218.00597545,250421.38302688653,0.0,0.0,825.0,0.0,167265.18721574664,2981.731161088996,20,45878218.00597545,250421.38302688653,0
cadata,absolute,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,46045483.19319119,250050.4559671771,167265.18721574664,2981.731161088996,1.0,0.0,45878218.00597545,250421.38302688653,45878218.00597545,250421.38302688653,0.0,0.0,866.0,0.0,167265.18721574664,2981.731161088996,20,45878218.00597545,250421.38302688653,0
cadata,absolute,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,46045483.19319119,250050.4559671771,167265.18721574664,2981.731161088996,1.0,0.0,45878218.00597545,250421.38302688653,45878218.00597545,250421.38302688653,0.0,0.0,908.0,0.0,167265.18721574664,2981.731161088996,20,45878218.00597545,250421.38302688653,0
cadata,adaptive,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.8466137621717764,0.0951392091771658,153831.72963308933,3013.0500465406208,153831.72963308933,3013.0500465406208,0.8912669573643411,0.0036631601899705,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,153831.72963308933,3013.0500465406208,20,0.0,0.0,0
cadata,adaptive,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.902560236744949,0.0976426924392003,156855.5271855421,3168.181868700257,153831.72963308933,3013.0500465406208,0.8958333333333334,0.0034769137825599,3023.797552452753,413.0791893256315,3023.797552452753,413.0791893256315,0.0,0.0,41.0,0.0,153831.72963308933,3013.0500465406208,20,3023.797552452753,413.0791893256315,0
cadata,adaptive,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.966360611355636,0.099186933958265,160306.6664021418,3345.423496528292,153831.72963308933,3013.0500465406208,0.9009326550387596,0.0035624513253322,6474.936769052468,759.3128111762702,6474.936769052468,759.3128111762702,0.0,0.0,82.0,0.0,153831.72963308933,3013.0500465406208,20,6474.936769052468,759.3128111762702,0
cadata,adaptive,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.0336049919742485,0.0994088713398425,163947.21658335585,3578.9005811140105,153831.72963308933,3013.0500465406208,0.9053173449612404,0.0035186588612665,10115.486950266524,914.9960588777632,10115.486950266524,914.9960588777632,0.0,0.0,123.0,0.0,153831.72963308933,3013.0500465406208,20,10115.486950266524,914.9960588777632,0
cadata,adaptive,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.105918640293889,0.0993584804242917,167862.44085167805,3799.324389958562,153831.72963308933,3013.0500465406208,0.9096778100775194,0.0033227234694687,14030.711218588714,1156.8854027821726,14030.711218588714,1156.8854027821726,0.0,0.0,165.0,0.0,153831.72963308933,3013.0500465406208,20,14030.711218588714,1156.8854027821726,0
cadata,adaptive,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.189422867153476,0.103088144769187,172374.8507950255,3960.023161849953,153831.72963308933,3013.0500465406208,0.9144622093023256,0.0029896322316488,18543.121161936167,1543.0765448946163,18543.121161936167,1543.0765448946163,0.0,0.0,206.0,0.0,153831.72963308933,3013.0500465406208,20,18543.121161936167,1543.076544894617,0
cadata,adaptive,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.272394125552895,0.1114365677467495,176856.76716644477,4400.762891372679,153831.72963308933,3013.0500465406208,0.9192223837209303,0.0032855190858163,23025.03753335543,1993.4572240595155,23025.03753335543,1993.4572240595155,0.0,0.0,247.0,0.0,153831.72963308933,3013.0500465406208,20,23025.03753335543,1993.4572240595155,0
cadata,adaptive,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.360681385010576,0.1206806635560868,181619.27977643063,4601.853378392548,153831.72963308933,3013.0500465406208,0.9231589147286824,0.0036133489865372,27787.550143341283,2275.1609282333043,27787.550143341283,2275.1609282333043,0.0,0.0,288.0,0.0,153831.72963308933,3013.0500465406208,20,27787.550143341283,2275.1609282333047,0
cadata,adaptive,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.463538623046672,0.1243691618222938,187174.9853200038,4622.635147721399,153831.72963308933,3013.0500465406208,0.9283672480620154,0.0036350806649469,33343.255686914454,2365.233374441066,33343.255686914454,2365.233374441066,0.0,0.0,330.0,0.0,153831.72963308933,3013.0500465406208,20,33343.255686914454,2365.233374441066,0
cadata,adaptive,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.571795993481186,0.1301652216478666,193030.6668157142,5123.611384280129,153831.72963308933,3013.0500465406208,0.9332243217054264,0.0035562034611347,39198.93718262488,2942.8278947377366,39198.93718262488,2942.8278947377366,0.0,0.0,371.0,0.0,153831.72963308933,3013.0500465406208,20,39198.93718262488,2942.8278947377366,0
cadata,adaptive,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.6993992775251874,0.1348541169564529,199938.0476024341,5752.623609479544,153831.72963308933,3013.0500465406208,0.9383357558139536,0.0038354958937174,46106.317969344775,3619.315723850199,46106.317969344775,3619.315723850199,0.0,0.0,412.0,0.0,153831.72963308933,3013.0500465406208,20,46106.317969344775,3619.315723850199,0
cadata,adaptive,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.850847947919156,0.1399771711009936,208123.1040396884,5929.272113054267,153831.72963308933,3013.0500465406208,0.9437136627906976,0.0036207566570021,54291.37440659899,4155.506213521797,54291.37440659899,4155.506213521797,0.0,0.0,454.0,0.0,153831.72963308933,3013.0500465406208,20,54291.37440659899,4155.506213521797,0
cadata,adaptive,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.01562376894815,0.149364563925615,217021.2687030301,6140.994980375922,153831.72963308933,3013.0500465406208,0.9492853682170542,0.0033596997337687,63189.53906994078,4637.170648070272,63189.53906994078,4637.170648070272,0.0,0.0,495.0,0.0,153831.72963308933,3013.0500465406208,20,63189.53906994078,4637.170648070272,0
cadata,adaptive,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.218468861303969,0.158483663645072,227980.7166977432,6432.317080416773,153831.72963308933,3013.0500465406208,0.9555595930232558,0.0025364303049865,74148.98706465386,4862.680275232782,74148.98706465386,4862.680275232782,0.0,0.0,536.0,0.0,153831.72963308933,3013.0500465406208,20,74148.98706465386,4862.680275232782,0
cadata,adaptive,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.456587971377329,0.1701198572293604,240833.0477850132,6392.38396818687,153831.72963308933,3013.0500465406208,0.9613977713178296,0.0024049177199411,87001.31815192386,5297.08576722271,87001.31815192386,5297.08576722271,0.0,0.0,577.0,0.0,153831.72963308933,3013.0500465406208,20,87001.31815192386,5297.08576722271,0
cadata,adaptive,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.782928138520061,0.1984143246325241,258457.3908228844,7722.882333772435,153831.72963308933,3013.0500465406208,0.9676598837209304,0.002060795322731,104625.66118979504,6367.182492883419,104625.66118979504,6367.182492883419,0.0,0.0,619.0,0.0,153831.72963308933,3013.0500465406208,20,104625.66118979504,6367.182492883419,0
cadata,adaptive,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,5.203892077042647,0.2338427134523432,281149.61868054775,7812.763617495972,153831.72963308933,3013.0500465406208,0.9739219961240309,0.0015184935824076,127317.8890474584,6411.913610391958,127317.8890474584,6411.913610391958,0.0,0.0,660.0,0.0,153831.72963308933,3013.0500465406208,20,127317.8890474584,6411.913610391958,0
cadata,adaptive,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,5.751575161066201,0.2693045053926539,310727.0982458741,9191.223325862496,153831.72963308933,3013.0500465406208,0.9800872093023256,0.0013444221827046,156895.36861278475,7649.259565854832,156895.36861278475,7649.259565854832,0.0,0.0,701.0,0.0,153831.72963308933,3013.0500465406208,20,156895.36861278475,7649.259565854832,0
cadata,adaptive,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,6.639104976828255,0.3984025988971429,358610.1372415129,15824.25649098174,153831.72963308933,3013.0500465406208,0.9864098837209304,0.0013610896815932,204778.4076084236,15271.44285475748,204778.4076084236,15271.44285475748,0.0,0.0,743.0,0.0,153831.72963308933,3013.0500465406208,20,204778.40760842356,15271.442854757472,0
cadata,adaptive,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,8.39038426377073,0.5781048019279114,453241.0760778878,25736.112710220907,153831.72963308933,3013.0500465406208,0.99359253875969,0.0009011977494173,299409.34644479846,25441.088506500968,299409.34644479846,25441.088506500968,0.0,0.0,784.0,0.0,153831.72963308933,3013.0500465406208,20,299409.34644479846,25441.088506500968,0
cadata,adaptive,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,9.03361369492679,0.6504517134035118,488082.76109383965,31396.84101504968,153831.72963308933,3013.0500465406208,0.9946826550387596,0.0007838906469227,334251.03146075027,30716.69365303136,334251.03146075027,30716.69365303136,0.0,0.0,792.0,0.0,153831.72963308933,3013.0500465406208,20,334251.03146075027,30716.69365303136,0
cadata,adaptive,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,9.897518525366651,0.8209335217144597,534682.1981235731,40062.63974630222,153831.72963308933,3013.0500465406208,0.9958696705426358,0.0007639359695138,380850.4684904837,39520.48690239907,380850.4684904837,39520.48690239907,0.0,0.0,800.0,0.0,153831.72963308933,3013.0500465406208,20,380850.4684904837,39520.48690239907,0
cadata,adaptive,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,11.44628487499848,1.140138603763382,617973.4995961646,52824.49454049475,153831.72963308933,3013.0500465406208,0.9975896317829458,0.0006737027282786,464141.7699630752,53623.03215889136,464141.7699630752,53623.03215889136,0.0,0.0,809.0,0.0,153831.72963308933,3013.0500465406208,20,464141.7699630752,53623.03215889136,0
cadata,adaptive,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,14.086010051030229,1.701817545730722,760034.0779734689,78690.36882555574,153831.72963308933,3013.0500465406208,0.9988250968992248,0.0005460842487912,606202.3483403797,79963.63310188729,606202.3483403797,79963.63310188729,0.0,0.0,817.0,0.0,153831.72963308933,3013.0500465406208,20,606202.3483403797,79963.63310188729,0
cadata,adaptive,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,9.221220189531467e-15,10818122.895420993,378832.4652129584,153831.72963308933,3013.0500465406208,1.0,0.0,10664291.165787904,377821.5062654073,10664291.165787904,377821.5062654073,0.0,0.0,825.0,0.0,153831.72963308933,3013.0500465406208,20,10664291.165787904,377821.5062654073,0
cadata,adaptive,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,9.221220189531467e-15,10818122.895420993,378832.4652129584,153831.72963308933,3013.0500465406208,1.0,0.0,10664291.165787904,377821.5062654073,10664291.165787904,377821.5062654073,0.0,0.0,866.0,0.0,153831.72963308933,3013.0500465406208,20,10664291.165787904,377821.5062654073,0
cadata,adaptive,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,9.221220189531467e-15,10818122.895420993,378832.4652129584,153831.72963308933,3013.0500465406208,1.0,0.0,10664291.165787904,377821.5062654073,10664291.165787904,377821.5062654073,0.0,0.0,908.0,0.0,153831.72963308933,3013.0500465406208,20,10664291.165787904,377821.5062654073,0
cadata,cqr,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0110194422020144,0.0139733452296414,169904.76157171698,4239.930296035526,169904.76157171698,4239.930296035526,0.8920906007751939,0.0034950549610551,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,169904.76157171698,4239.930296035526,20,0.0,0.0,0
cadata,cqr,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.017977339199796,0.0136485833523327,171506.1228004986,4280.034911756584,169904.76157171698,4239.930296035526,0.8961119186046511,0.0039425531800498,1601.3612287816318,251.4890096276736,1601.3612287816318,251.4890096276736,0.0,0.0,41.0,0.0,169904.76157171698,4239.930296035526,20,1601.3612287816318,251.48900962767357,0
cadata,cqr,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0250608361453165,0.0140915520485532,173136.7435410632,4293.501885735068,169904.76157171698,4239.930296035526,0.8996971899224807,0.0039033443640798,3231.981969346215,435.164456029796,3231.981969346215,435.164456029796,0.0,0.0,82.0,0.0,169904.76157171698,4239.930296035526,20,3231.981969346215,435.164456029796,0
cadata,cqr,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0328498961519263,0.0139766892562882,174929.86045235075,4320.664352013348,169904.76157171698,4239.930296035526,0.903875968992248,0.0035022277980768,5025.098880633786,617.4643642481402,5025.098880633786,617.4643642481402,0.0,0.0,123.0,0.0,169904.76157171698,4239.930296035526,20,5025.098880633786,617.4643642481402,0
cadata,cqr,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.04238595032053,0.014141224363357,177125.515409811,4316.8024794396815,169904.76157171698,4239.930296035526,0.908672480620155,0.0029969583816383,7220.753838093998,775.9802752980801,7220.753838093998,775.9802752980801,0.0,0.0,165.0,0.0,169904.76157171698,4239.930296035526,20,7220.753838093998,775.9802752980801,0
cadata,cqr,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0525622461639384,0.0145020186565537,179468.1544147175,4409.167902858573,169904.76157171698,4239.930296035526,0.9130087209302324,0.0030902186363863,9563.392843000498,1084.6647004467054,9563.392843000498,1084.6647004467054,0.0,0.0,206.0,0.0,169904.76157171698,4239.930296035526,20,9563.392843000498,1084.6647004467054,0
cadata,cqr,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0637362583807253,0.0142123633521972,182039.3901053337,4603.457828832606,169904.76157171698,4239.930296035526,0.917623546511628,0.0033626402699081,12134.628533616702,1373.6291934720998,12134.628533616702,1373.6291934720998,0.0,0.0,247.0,0.0,169904.76157171698,4239.930296035526,20,12134.628533616702,1373.6291934720998,0
cadata,cqr,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0777873712762306,0.0147395419867903,185272.13350113845,4704.8870608366615,169904.76157171698,4239.930296035526,0.9224442829457364,0.0031734301468502,15367.371929421452,1761.301909180435,15367.371929421452,1761.301909180435,0.0,0.0,288.0,0.0,169904.76157171698,4239.930296035526,20,15367.371929421452,1761.301909180435,0
cadata,cqr,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.092932955504044,0.0157931658745564,188759.1424485636,4902.829184920404,169904.76157171698,4239.930296035526,0.9272044573643412,0.0033266485005704,18854.380876846568,2142.778894075212,18854.380876846568,2142.778894075212,0.0,0.0,330.0,0.0,169904.76157171698,4239.930296035526,20,18854.380876846568,2142.778894075212,0
cadata,cqr,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1098079003655501,0.0164350737005774,192645.52160832912,4886.577902817352,169904.76157171698,4239.930296035526,0.9317708333333334,0.0033615378702927,22740.760036612137,2529.7047871794293,22740.760036612137,2529.7047871794293,0.0,0.0,371.0,0.0,169904.76157171698,4239.930296035526,20,22740.760036612137,2529.7047871794293,0
cadata,cqr,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1302396462872491,0.0188177946115387,197347.3927120751,5402.041354728728,169904.76157171698,4239.930296035526,0.9370518410852712,0.003094588309272,27442.6311403581,3130.358422666732,27442.6311403581,3130.358422666732,0.0,0.0,412.0,0.0,169904.76157171698,4239.930296035526,20,27442.6311403581,3130.3584226667317,0
cadata,cqr,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1530260589864377,0.0195340067766939,202592.7328654808,5493.129985701442,169904.76157171698,4239.930296035526,0.9429505813953488,0.0036226541663107,32687.971293763847,3599.9004473976897,32687.971293763847,3599.9004473976897,0.0,0.0,454.0,0.0,169904.76157171698,4239.930296035526,20,32687.971293763847,3599.9004473976897,0
cadata,cqr,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1806793424166801,0.0218092315470448,208957.9940720304,5886.80777319673,169904.76157171698,4239.930296035526,0.9490552325581396,0.0036137763539808,39053.23250031336,4335.902925641957,39053.23250031336,4335.902925641957,0.0,0.0,495.0,0.0,169904.76157171698,4239.930296035526,20,39053.23250031336,4335.902925641957,0
cadata,cqr,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.2131296252221075,0.0248997382451132,216426.0155041344,6522.296777091557,169904.76157171698,4239.930296035526,0.955171996124031,0.0033846128600956,46521.25393241742,5268.687536414574,46521.25393241742,5268.687536414574,0.0,0.0,536.0,0.0,169904.76157171698,4239.930296035526,20,46521.25393241742,5268.687536414574,0
cadata,cqr,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.2556384222539057,0.0291123723005347,226208.2379216278,7351.219746096714,169904.76157171698,4239.930296035526,0.9613977713178296,0.0030805835384872,56303.47634991078,6155.218787081569,56303.47634991078,6155.218787081569,0.0,0.0,577.0,0.0,169904.76157171698,4239.930296035526,20,56303.47634991078,6155.218787081569,0
cadata,cqr,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3091545753685659,0.0314278709634032,238524.65253895312,7999.933090141163,169904.76157171698,4239.930296035526,0.9679505813953488,0.0023103645453929,68619.89096723616,7001.615095248105,68619.89096723616,7001.615095248105,0.0,0.0,619.0,0.0,169904.76157171698,4239.930296035526,20,68619.89096723616,7001.615095248105,0
cadata,cqr,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3771109547913809,0.0402440632424851,254164.3338532993,9574.90630310291,169904.76157171698,4239.930296035526,0.9745518410852712,0.0019339561227972,84259.57228158225,8778.349515619264,84259.57228158225,8778.349515619264,0.0,0.0,660.0,0.0,169904.76157171698,4239.930296035526,20,84259.57228158225,8778.349515619264,0
cadata,cqr,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.4751437568802868,0.0466639504710685,276731.76774336904,10539.584317698263,169904.76157171698,4239.930296035526,0.980656492248062,0.0015000757562018,106827.00617165209,10166.498573347566,106827.00617165209,10166.498573347566,0.0,0.0,701.0,0.0,169904.76157171698,4239.930296035526,20,106827.00617165209,10166.498573347566,0
cadata,cqr,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.6351750898009325,0.0663943428686154,313564.6711843269,14643.110687983612,169904.76157171698,4239.930296035526,0.9863372093023256,0.0012585124585163,143659.90961260995,14238.31022459449,143659.90961260995,14238.31022459449,0.0,0.0,743.0,0.0,169904.76157171698,4239.930296035526,20,143659.90961260995,14238.31022459449,0
cadata,cqr,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.9414257080165048,0.0809490430723375,384054.4724516381,18949.93976592158,169904.76157171698,4239.930296035526,0.9928173449612404,0.0010669196619104,214149.7108799212,17972.509737435943,214149.7108799212,17972.509737435943,0.0,0.0,784.0,0.0,169904.76157171698,4239.930296035526,20,214149.7108799212,17972.509737435943,0
cadata,cqr,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.0360228393230764,0.0861355605058639,405836.8293273501,19399.084014906966,169904.76157171698,4239.930296035526,0.9939559108527132,0.000818584162931,235932.0677556332,18848.78091247292,235932.0677556332,18848.78091247292,0.0,0.0,792.0,0.0,169904.76157171698,4239.930296035526,20,235932.0677556332,18848.780912472903,0
cadata,cqr,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.184116424824032,0.1030365496570214,439912.57883902657,23198.888432975804,169904.76157171698,4239.930296035526,0.9950702519379846,0.0006681785949087,270007.8172673096,22740.928878565013,270007.8172673096,22740.928878565013,0.0,0.0,800.0,0.0,169904.76157171698,4239.930296035526,20,270007.8172673096,22740.928878565013,0
cadata,cqr,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.4308372060078465,0.1028415894203113,496730.3672464456,22479.25500227148,169904.76157171698,4239.930296035526,0.9968265503875968,0.0005770226903647,326825.6056747287,22101.010892034792,326825.6056747287,22101.010892034792,0.0,0.0,809.0,0.0,169904.76157171698,4239.930296035526,20,326825.6056747287,22101.010892034792,0
cadata,cqr,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.7935777659680472,0.163404664285311,580243.3215560208,35920.05819133012,169904.76157171698,4239.930296035526,0.9981952519379844,0.0006691024509945,410338.5599843037,36659.942170740745,410338.5599843037,36659.942170740745,0.0,0.0,817.0,0.0,169904.76157171698,4239.930296035526,20,410338.5599843037,36659.942170740745,0
cadata,cqr,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,46212849.100733146,247914.3134240876,169904.76157171698,4239.930296035526,1.0,0.0,46042944.33916143,249696.69064923405,46042944.33916143,249696.69064923405,0.0,0.0,825.0,0.0,169904.76157171698,4239.930296035526,20,46042944.33916143,249696.69064923405,0
cadata,cqr,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,46212849.100733146,247914.3134240876,169904.76157171698,4239.930296035526,1.0,0.0,46042944.33916143,249696.69064923405,46042944.33916143,249696.69064923405,0.0,0.0,866.0,0.0,169904.76157171698,4239.930296035526,20,46042944.33916143,249696.69064923405,0
cadata,cqr,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,46212849.100733146,247914.3134240876,169904.76157171698,4239.930296035526,1.0,0.0,46042944.33916143,249696.69064923405,46042944.33916143,249696.69064923405,0.0,0.0,908.0,0.0,169904.76157171698,4239.930296035526,20,46042944.33916143,249696.69064923405,0
cpusmall,absolute,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.2784982781953959,0.0111283192486152,9.921825217070168,0.210136374341105,9.921825217070168,0.210136374341105,0.8916107382550337,0.0060376080881398,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,9.921825217070168,0.210136374341105,20,0.0,0.0,0
cpusmall,absolute,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.2834841895974193,0.0113185777897799,10.09950039585306,0.2158098909649701,9.921825217070168,0.210136374341105,0.8958816351433802,0.0057924977798852,0.1776751787828912,0.0456950369949071,0.1776751787828912,0.0456950369949071,0.0,0.0,16.0,0.0,9.921825217070168,0.210136374341105,20,0.1776751787828912,0.0456950369949071,0
cpusmall,absolute,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.2899113065905275,0.0119196214985837,10.328531421320926,0.2464897647118939,9.921825217070168,0.210136374341105,0.9012202562538132,0.0060103692133947,0.4067062042507565,0.0763856545211339,0.4067062042507565,0.0763856545211339,0.0,0.0,32.0,0.0,9.921825217070168,0.210136374341105,20,0.4067062042507565,0.0763856545211339,0
cpusmall,absolute,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.296417018297512,0.0119617226941749,10.56058358032735,0.2515263205840438,9.921825217070168,0.210136374341105,0.9062233068944476,0.005984888974821,0.6387583632571804,0.0967591276887249,0.6387583632571804,0.0967591276887249,0.0,0.0,49.0,0.0,9.921825217070168,0.210136374341105,20,0.6387583632571804,0.0967591276887249,0
cpusmall,absolute,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3023975956469161,0.0119315056568622,10.774007851446122,0.2552249876477785,9.921825217070168,0.210136374341105,0.9111653447223916,0.0060217676101563,0.852182634375953,0.1021044602670932,0.852182634375953,0.1021044602670932,0.0,0.0,65.0,0.0,9.921825217070168,0.210136374341105,20,0.852182634375953,0.1021044602670932,0
cpusmall,absolute,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3098980605882769,0.012625981156842,11.040951567571256,0.27077645225365,9.921825217070168,0.210136374341105,0.9164734594264796,0.0061680302409274,1.1191263505010882,0.111201300441891,1.1191263505010882,0.111201300441891,0.0,0.0,81.0,0.0,9.921825217070168,0.210136374341105,20,1.1191263505010882,0.111201300441891,0
cpusmall,absolute,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3179236883015369,0.0123787244581183,11.327271508342774,0.2631909145697442,9.921825217070168,0.210136374341105,0.9216290420988408,0.0063173426038945,1.405446291272605,0.126373081848482,1.405446291272605,0.126373081848482,0.0,0.0,98.0,0.0,9.921825217070168,0.210136374341105,20,1.405446291272605,0.126373081848482,0
cpusmall,absolute,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3248234170230119,0.0130388710300487,11.573099503334328,0.2922820682549981,9.921825217070168,0.210136374341105,0.9259304453935326,0.0070970586062801,1.6512742862641605,0.1630169837503835,1.6512742862641605,0.1630169837503835,0.0,0.0,114.0,0.0,9.921825217070168,0.210136374341105,20,1.6512742862641605,0.1630169837503835,0
cpusmall,absolute,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3344325591721292,0.0138454506139795,11.91506946883246,0.3088786449171564,9.921825217070168,0.210136374341105,0.9320317266625991,0.0067402482418964,1.993244251762292,0.1885876060359018,1.993244251762292,0.1885876060359018,0.0,0.0,131.0,0.0,9.921825217070168,0.210136374341105,20,1.9932442517622917,0.1885876060359018,0
cpusmall,absolute,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3434525027538639,0.0147115743384809,12.236732347619864,0.354822301049689,9.921825217070168,0.210136374341105,0.9366381940207444,0.0069797978422366,2.314907130549696,0.2343433885109698,2.314907130549696,0.2343433885109698,0.0,0.0,147.0,0.0,9.921825217070168,0.210136374341105,20,2.314907130549696,0.2343433885109698,0
cpusmall,absolute,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3541033277808125,0.0148531670944174,12.61726273976124,0.3873341504941913,9.921825217070168,0.210136374341105,0.9419463087248324,0.0072117340206233,2.69543752269107,0.2641270713826605,2.69543752269107,0.2641270713826605,0.0,0.0,163.0,0.0,9.921825217070168,0.210136374341105,20,2.69543752269107,0.2641270713826605,0
cpusmall,absolute,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3666982732964009,0.0167524987903898,13.066229787242316,0.4686362787630769,9.921825217070168,0.210136374341105,0.9469493593654668,0.0069437750174697,3.1444045701721506,0.3381546410808687,3.1444045701721506,0.3381546410808687,0.0,0.0,180.0,0.0,9.921825217070168,0.210136374341105,20,3.1444045701721506,0.3381546410808687,0
cpusmall,absolute,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3795047146921545,0.0180268177770128,13.521604076983571,0.4899672236470005,9.921825217070168,0.210136374341105,0.9513727882855398,0.0066220688474509,3.599778859913405,0.3669474994689212,3.599778859913405,0.3669474994689212,0.0,0.0,196.0,0.0,9.921825217070168,0.210136374341105,20,3.599778859913405,0.3669474994689212,0
cpusmall,absolute,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3954854620178314,0.0200490524460994,14.089963656600162,0.5389469559387505,9.921825217070168,0.210136374341105,0.9566198901769372,0.0066921144560098,4.168138439529994,0.4106706476586291,4.168138439529994,0.4106706476586291,0.0,0.0,212.0,0.0,9.921825217070168,0.210136374341105,20,4.168138439529994,0.4106706476586291,0
cpusmall,absolute,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.4149061414271533,0.0210645402053789,14.782220620572083,0.5788329317797302,9.921825217070168,0.210136374341105,0.961928004881025,0.0058165473245223,4.860395403501916,0.4644145089979931,4.860395403501916,0.4644145089979931,0.0,0.0,229.0,0.0,9.921825217070168,0.210136374341105,20,4.860395403501916,0.4644145089979931,0
cpusmall,absolute,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.4372951999726887,0.0230988157611518,15.579660467859815,0.6440963933875731,9.921825217070168,0.210136374341105,0.9684868822452716,0.0048215565833142,5.65783525078965,0.5295844953845941,5.65783525078965,0.5295844953845941,0.0,0.0,245.0,0.0,9.921825217070168,0.210136374341105,20,5.65783525078965,0.5295844953845941,0
cpusmall,absolute,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.469493494410068,0.0258708959853834,16.72656317235614,0.7340754821032334,9.921825217070168,0.210136374341105,0.9759914582062234,0.0047437216638011,6.804737955285972,0.6045798792508541,6.804737955285972,0.6045798792508541,0.0,0.0,262.0,0.0,9.921825217070168,0.210136374341105,20,6.804737955285972,0.6045798792508541,0
cpusmall,absolute,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.5111191829034951,0.0255547280876619,18.21158166936844,0.7356011787870789,9.921825217070168,0.210136374341105,0.9821537522879804,0.0024872298752021,8.28975645229827,0.6428637915850574,8.28975645229827,0.6428637915850574,0.0,0.0,278.0,0.0,9.921825217070168,0.210136374341105,20,8.28975645229827,0.6428637915850574,0
cpusmall,absolute,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.5675345977939501,0.0311209351080051,20.22386319361783,0.9776997026266544,9.921825217070168,0.210136374341105,0.9891092129347164,0.0024666640979201,10.302037976547664,0.8887616093587355,10.302037976547664,0.8887616093587355,0.0,0.0,294.0,0.0,9.921825217070168,0.210136374341105,20,10.302037976547664,0.8887616093587355,0
cpusmall,absolute,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.6856049285468074,0.0425735683206109,24.42544872476316,1.265262634828566,9.921825217070168,0.210136374341105,0.996613788895668,0.0018514040923593,14.503623507692987,1.1886840715186089,14.503623507692987,1.1886840715186089,0.0,0.0,311.0,0.0,9.921825217070168,0.210136374341105,20,14.503623507692987,1.1886840715186089,0
cpusmall,absolute,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.7212518364732798,0.0465190236650516,25.69218685528541,1.3329030378394005,9.921825217070168,0.210136374341105,0.997895057962172,0.001392361945844,15.77036163821524,1.259453431570463,15.77036163821524,1.259453431570463,0.0,0.0,314.0,0.0,9.921825217070168,0.210136374341105,20,15.77036163821524,1.259453431570463,0
cpusmall,absolute,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.7607264676864178,0.0468550057586192,27.10152853104689,1.3809039485050272,9.921825217070168,0.210136374341105,0.9985967053081148,0.0009305835701865,17.179703313976717,1.3322927737472614,17.179703313976717,1.3322927737472614,0.0,0.0,317.0,0.0,9.921825217070168,0.210136374341105,20,17.179703313976717,1.3322927737472614,0
cpusmall,absolute,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.8307220129332695,0.050915507992153,29.59796766440463,1.5496540220007862,9.921825217070168,0.210136374341105,0.999359365466748,0.0005037083267125,19.67614244733446,1.4649159444248745,19.67614244733446,1.4649159444248745,0.0,0.0,321.0,0.0,9.921825217070168,0.210136374341105,20,19.67614244733446,1.4649159444248745,0
cpusmall,absolute,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.9767620582841788,0.106650694879979,34.77124973303907,3.3327972893695352,9.921825217070168,0.210136374341105,0.9997864551555826,0.0004092863900243,24.8494245159689,3.2595218865753868,24.8494245159689,3.2595218865753868,0.0,0.0,324.0,0.0,9.921825217070168,0.210136374341105,20,24.8494245159689,3.2595218865753868,0
cpusmall,absolute,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,7131.301685370951,186.03995748145584,9.921825217070168,0.210136374341105,1.0,0.0,7121.379860153882,186.11885190570464,7121.379860153882,186.11885190570464,0.0,0.0,327.0,0.0,9.921825217070168,0.210136374341105,20,7121.379860153882,186.11885190570464,0
cpusmall,absolute,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,7131.301685370951,186.03995748145584,9.921825217070168,0.210136374341105,1.0,0.0,7121.379860153882,186.11885190570464,7121.379860153882,186.11885190570464,0.0,0.0,343.0,0.0,9.921825217070168,0.210136374341105,20,7121.379860153882,186.11885190570464,0
cpusmall,absolute,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,7131.301685370951,186.03995748145584,9.921825217070168,0.210136374341105,1.0,0.0,7121.379860153882,186.11885190570464,7121.379860153882,186.11885190570464,0.0,0.0,360.0,0.0,9.921825217070168,0.210136374341105,20,7121.379860153882,186.11885190570464,0
cpusmall,adaptive,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.137168696437997,0.2509544976535369,9.39047067111728,0.2957252755315931,9.39047067111728,0.2957252755315931,0.8860585723001831,0.0066006579281349,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,9.39047067111728,0.2957252755315931,20,0.0,0.0,0
cpusmall,adaptive,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.196637583340819,0.2531700381370415,9.568875777146436,0.2933342946895507,9.39047067111728,0.2957252755315931,0.890543014032947,0.006949204442338,0.1784051060291546,0.050435108800117,0.1784051060291546,0.050435108800117,0.0,0.0,16.0,0.0,9.39047067111728,0.2957252755315931,20,0.1784051060291546,0.050435108800117,0
cpusmall,adaptive,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.271790442508609,0.2627100599099359,9.793436428989915,0.3142148402990305,9.39047067111728,0.2957252755315931,0.8960646735814521,0.0073035192476842,0.402965757872638,0.0609327968394451,0.402965757872638,0.0609327968394451,0.0,0.0,32.0,0.0,9.39047067111728,0.2957252755315931,20,0.402965757872638,0.0609327968394451,0
cpusmall,adaptive,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.345935746909474,0.2720507859264977,10.014436957272094,0.3161276267454656,9.39047067111728,0.2957252755315931,0.900549115314216,0.0076384737881764,0.6239662861548153,0.0740985415505103,0.6239662861548153,0.0740985415505103,0.0,0.0,49.0,0.0,9.39047067111728,0.2957252755315931,20,0.6239662861548153,0.0740985415505103,0
cpusmall,adaptive,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.423586483061089,0.2744977410175441,10.247678097584076,0.3223823723540067,9.39047067111728,0.2957252755315931,0.9059182428309944,0.0079022161413128,0.8572074264667942,0.0931083608485115,0.8572074264667942,0.0931083608485115,0.0,0.0,65.0,0.0,9.39047067111728,0.2957252755315931,20,0.8572074264667942,0.0931083608485115,0
cpusmall,adaptive,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.502961915508692,0.2782415488111417,10.485785212503938,0.3269661530600193,9.39047067111728,0.2957252755315931,0.9106467358145208,0.0078820455986133,1.0953145413866583,0.1105097832705041,1.0953145413866583,0.1105097832705041,0.0,0.0,81.0,0.0,9.39047067111728,0.2957252755315931,20,1.0953145413866583,0.1105097832705041,0
cpusmall,adaptive,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.602354929064989,0.2794681486585473,10.78459975700829,0.3278361249687094,9.39047067111728,0.2957252755315931,0.9160463697376448,0.007836987697281,1.3941290858910111,0.1553611227987782,1.3941290858910111,0.1553611227987782,0.0,0.0,98.0,0.0,9.39047067111728,0.2957252755315931,20,1.3941290858910111,0.1553611227987782,0
cpusmall,adaptive,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.711858189910285,0.2953941361125647,11.111602512109922,0.3665683085989413,9.39047067111728,0.2957252755315931,0.9207443563148262,0.0079202947890799,1.721131840992641,0.1974104774573921,1.721131840992641,0.1974104774573921,0.0,0.0,114.0,0.0,9.39047067111728,0.2957252755315931,20,1.721131840992641,0.1974104774573921,0
cpusmall,adaptive,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.832745811654396,0.3106867403826777,11.472473418300616,0.3928059379792499,9.39047067111728,0.2957252755315931,0.9259304453935326,0.0082225048938297,2.082002747183336,0.2077180427650727,2.082002747183336,0.2077180427650727,0.0,0.0,131.0,0.0,9.39047067111728,0.2957252755315931,20,2.082002747183336,0.2077180427650727,0
cpusmall,adaptive,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.9537539023525055,0.3244085615797423,11.83481789721004,0.4284979775086834,9.39047067111728,0.2957252755315931,0.9313300793166566,0.008198821672966,2.444347226092761,0.2327599553103862,2.444347226092761,0.2327599553103862,0.0,0.0,147.0,0.0,9.39047067111728,0.2957252755315931,20,2.444347226092761,0.2327599553103862,0
cpusmall,adaptive,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.095227922944936,0.3351575136792696,12.258795761346146,0.450055476981656,9.39047067111728,0.2957252755315931,0.9367297132397804,0.0082716814301805,2.868325090228868,0.2521221549039615,2.868325090228868,0.2521221549039615,0.0,0.0,163.0,0.0,9.39047067111728,0.2957252755315931,20,2.868325090228868,0.2521221549039616,0
cpusmall,adaptive,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.263567285797735,0.3380306079477281,12.762658356949355,0.3976918342094391,9.39047067111728,0.2957252755315931,0.9425259304453936,0.0071662891206462,3.372187685832074,0.2310373298247345,3.372187685832074,0.2310373298247345,0.0,0.0,180.0,0.0,9.39047067111728,0.2957252755315931,20,3.372187685832074,0.2310373298247345,0
cpusmall,adaptive,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.4427519452286575,0.3408835977682073,13.301403508559355,0.4086543106242044,9.39047067111728,0.2957252755315931,0.9487797437461868,0.0064219236519955,3.910932837442074,0.2329145846716226,3.910932837442074,0.2329145846716226,0.0,0.0,196.0,0.0,9.39047067111728,0.2957252755315931,20,3.910932837442074,0.2329145846716226,0
cpusmall,adaptive,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.633788651320062,0.3648123070839352,13.873559268051384,0.4970464790039695,9.39047067111728,0.2957252755315931,0.9543319097010372,0.0065810382840574,4.483088596934104,0.2817943118645122,4.483088596934104,0.2817943118645122,0.0,0.0,212.0,0.0,9.39047067111728,0.2957252755315931,20,4.483088596934104,0.2817943118645122,0
cpusmall,adaptive,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.892439339163272,0.4027320590812221,14.643741443176529,0.520356283434619,9.39047067111728,0.2957252755315931,0.9609517998779744,0.0058050834788744,5.253270772059248,0.309573210001995,5.253270772059248,0.309573210001995,0.0,0.0,229.0,0.0,9.39047067111728,0.2957252755315931,20,5.253270772059248,0.309573210001995,0
cpusmall,adaptive,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,5.143568557867984,0.4281967588403192,15.395967661414112,0.5909027303470695,9.39047067111728,0.2957252755315931,0.9664429530201344,0.0058151998097759,6.005496990296835,0.4225509439878323,6.005496990296835,0.4225509439878323,0.0,0.0,245.0,0.0,9.39047067111728,0.2957252755315931,20,6.005496990296835,0.4225509439878323,0
cpusmall,adaptive,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,5.5567190491030445,0.4726168047608289,16.63273013931009,0.7221294135378484,9.39047067111728,0.2957252755315931,0.974130567419158,0.0046356214828156,7.242259468192809,0.5435206542113448,7.242259468192809,0.5435206542113448,0.0,0.0,262.0,0.0,9.39047067111728,0.2957252755315931,20,7.242259468192809,0.5435206542113448,0
cpusmall,adaptive,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,6.060732623899908,0.4977946293250475,18.144711005696383,0.7640997829107807,9.39047067111728,0.2957252755315931,0.9807504575960952,0.0048587970480616,8.754240334579103,0.646315547289893,8.754240334579103,0.646315547289893,0.0,0.0,278.0,0.0,9.39047067111728,0.2957252755315931,20,8.754240334579103,0.646315547289893,0
cpusmall,adaptive,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,6.891379002746668,0.627988815518517,20.632062880090125,1.2020775551325498,9.39047067111728,0.2957252755315931,0.9875533862111044,0.0038045884867869,11.241592208972843,1.0852194360954073,11.241592208972843,1.0852194360954073,0.0,0.0,294.0,0.0,9.39047067111728,0.2957252755315931,20,11.241592208972843,1.0852194360954073,0
cpusmall,adaptive,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,8.606989624662294,0.9427745819236396,25.75179185885516,1.9283604382902115,9.39047067111728,0.2957252755315931,0.9941122635753508,0.0021709355305757,16.36132118773787,1.81435872713804,16.36132118773787,1.81435872713804,0.0,0.0,311.0,0.0,9.39047067111728,0.2957252755315931,20,16.36132118773787,1.81435872713804,0
cpusmall,adaptive,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,9.255049921288524,1.1591144344622637,27.67735028311617,2.5233694856011497,9.39047067111728,0.2957252755315931,0.994874923733984,0.0019334521621223,18.28687961199889,2.4109320296958447,18.28687961199889,2.4109320296958447,0.0,0.0,314.0,0.0,9.39047067111728,0.2957252755315931,20,18.28687961199889,2.4109320296958447,0
cpusmall,adaptive,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,10.041267701054707,1.2093891448812255,30.02820908635426,2.574362192838367,9.39047067111728,0.2957252755315931,0.9959121415497254,0.0015848503443427,20.63773841523698,2.456055912820223,20.63773841523698,2.456055912820223,0.0,0.0,317.0,0.0,9.39047067111728,0.2957252755315931,20,20.63773841523698,2.456055912820223,0
cpusmall,adaptive,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,11.736805786924736,2.87254851173188,35.00492726640234,7.323524594614652,9.39047067111728,0.2957252755315931,0.9973154362416108,0.0013628511175164,25.61445659528506,7.277510975317276,25.61445659528506,7.277510975317276,0.0,0.0,321.0,0.0,9.39047067111728,0.2957252755315931,20,25.61445659528506,7.277510975317276,0
cpusmall,adaptive,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,15.19542324488972,4.434147272532627,45.286175021175815,11.719929093117344,9.39047067111728,0.2957252755315931,0.9988407565588776,0.0008605778144874,35.89570435005853,11.583834926812328,35.89570435005853,11.583834926812328,0.0,0.0,324.0,0.0,9.39047067111728,0.2957252755315931,20,35.89570435005853,11.583834926812328,0
cpusmall,adaptive,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,6.5203873268320016e-15,601.2621563373913,36.70111769272195,9.39047067111728,0.2957252755315931,1.0,0.0,591.8716856662741,36.83620337699191,591.8716856662741,36.83620337699191,0.0,0.0,327.0,0.0,9.39047067111728,0.2957252755315931,20,591.8716856662741,36.83620337699191,0
cpusmall,adaptive,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,6.5203873268320016e-15,601.2621563373913,36.70111769272195,9.39047067111728,0.2957252755315931,1.0,0.0,591.8716856662741,36.83620337699191,591.8716856662741,36.83620337699191,0.0,0.0,343.0,0.0,9.39047067111728,0.2957252755315931,20,591.8716856662741,36.83620337699191,0
cpusmall,adaptive,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,6.5203873268320016e-15,601.2621563373913,36.70111769272195,9.39047067111728,0.2957252755315931,1.0,0.0,591.8716856662741,36.83620337699191,591.8716856662741,36.83620337699191,0.0,0.0,360.0,0.0,9.39047067111728,0.2957252755315931,20,591.8716856662741,36.83620337699191,0
cpusmall,cqr,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0116433221687355,0.0080975779640741,10.372994260314456,1.1180600701036716,10.372994260314456,1.1180600701036716,0.8934106162294082,0.0048532493804063,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,10.372994260314456,1.1180600701036716,20,0.0,0.0,0
cpusmall,cqr,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0147640283366362,0.0081378265577944,10.484168368736787,1.12147816311509,10.372994260314456,1.1180600701036716,0.8977730323367907,0.0049822324253704,0.1111741084223335,0.0283685221830555,0.1111741084223335,0.0283685221830555,0.0,0.0,16.0,0.0,10.372994260314456,1.1180600701036716,20,0.1111741084223335,0.0283685221830555,0
cpusmall,cqr,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0181641311757503,0.0083467322139421,10.605125997365352,1.111853482359761,10.372994260314456,1.1180600701036716,0.9022574740695546,0.0050954783369422,0.2321317370508961,0.0463090680381616,0.2321317370508961,0.0463090680381616,0.0,0.0,32.0,0.0,10.372994260314456,1.1180600701036716,20,0.2321317370508961,0.0463090680381616,0
cpusmall,cqr,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0223828360938122,0.0084002604788793,10.755364887836684,1.1176531806622374,10.372994260314456,1.1180600701036716,0.9074435631482612,0.0053961358469341,0.3823706275222281,0.0624260084588921,0.3823706275222281,0.0624260084588921,0.0,0.0,49.0,0.0,10.372994260314456,1.1180600701036716,20,0.3823706275222281,0.0624260084588921,0
cpusmall,cqr,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0260810525996976,0.008778844813817,10.887085030401687,1.1128403373909082,10.372994260314456,1.1180600701036716,0.9119585112873704,0.0047471278418764,0.514090770087232,0.0731971164289096,0.514090770087232,0.0731971164289096,0.0,0.0,65.0,0.0,10.372994260314456,1.1180600701036716,20,0.514090770087232,0.0731971164289096,0
cpusmall,cqr,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0300280507600014,0.0087657611338652,11.027545715852511,1.100664080990995,10.372994260314456,1.1180600701036716,0.9159548505186088,0.0044346262673169,0.654551455538057,0.0907044619880771,0.654551455538057,0.0907044619880771,0.0,0.0,81.0,0.0,10.372994260314456,1.1180600701036716,20,0.654551455538057,0.0907044619880771,0
cpusmall,cqr,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0352488565661863,0.0091575324746746,11.21317196481316,1.0994600377409387,10.372994260314456,1.1180600701036716,0.9215985356924954,0.0040057717259481,0.8401777044987069,0.1205609283043834,0.8401777044987069,0.1205609283043834,0.0,0.0,98.0,0.0,10.372994260314456,1.1180600701036716,20,0.8401777044987069,0.1205609283043834,0
cpusmall,cqr,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0406005781129112,0.0092323265153313,11.403870606226544,1.0992094207966256,10.372994260314456,1.1180600701036716,0.926510067114094,0.0044416895359687,1.03087634591209,0.1384872015646445,1.03087634591209,0.1384872015646445,0.0,0.0,114.0,0.0,10.372994260314456,1.1180600701036716,20,1.03087634591209,0.1384872015646445,0
cpusmall,cqr,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0463707136131221,0.009660086640451,11.60899855666621,1.103032279239755,10.372994260314456,1.1180600701036716,0.9321232458816352,0.0043678526733606,1.2360042963517537,0.1675771892294887,1.2360042963517537,0.1675771892294887,0.0,0.0,131.0,0.0,10.372994260314456,1.1180600701036716,20,1.2360042963517537,0.1675771892294887,0
cpusmall,cqr,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.052438004197494,0.0104173256295122,11.824925511595929,1.0778757998161073,10.372994260314456,1.1180600701036716,0.9372483221476512,0.0046813589980926,1.451931251281474,0.1769929627196822,1.451931251281474,0.1769929627196822,0.0,0.0,147.0,0.0,10.372994260314456,1.1180600701036716,20,1.451931251281474,0.1769929627196822,0
cpusmall,cqr,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0597578314778867,0.0111327952839279,12.085272135061022,1.086907305008389,10.372994260314456,1.1180600701036716,0.9428615009151924,0.0037047918675257,1.7122778747465683,0.1926023495456012,1.7122778747465683,0.1926023495456012,0.0,0.0,163.0,0.0,10.372994260314456,1.1180600701036716,20,1.7122778747465683,0.1926023495456012,0
cpusmall,cqr,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0674355058160788,0.0116582766887944,12.35887303725826,1.081459433391056,10.372994260314456,1.1180600701036716,0.947803538743136,0.0040831587686554,1.985878776943806,0.2032540236792677,1.985878776943806,0.2032540236792677,0.0,0.0,180.0,0.0,10.372994260314456,1.1180600701036716,20,1.985878776943806,0.2032540236792677,0
cpusmall,cqr,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0772165295078979,0.013078261932521,12.706474762403918,1.0900404005258042,10.372994260314456,1.1180600701036716,0.953386211104332,0.0039905806597272,2.333480502089463,0.2805895114053562,2.333480502089463,0.2805895114053562,0.0,0.0,196.0,0.0,10.372994260314456,1.1180600701036716,20,2.333480502089463,0.2805895114053562,0
cpusmall,cqr,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0880606050551391,0.0144379060832713,13.0921473519691,1.0774645736648016,10.372994260314456,1.1180600701036716,0.9581147040878584,0.0044715839584369,2.7191530916546447,0.3317099829746594,2.7191530916546447,0.3317099829746594,0.0,0.0,212.0,0.0,10.372994260314456,1.1180600701036716,20,2.7191530916546447,0.3317099829746594,0
cpusmall,cqr,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1031676497430052,0.0169229448474051,13.629967837314457,1.052316822774715,10.372994260314456,1.1180600701036716,0.9647956070774862,0.0045918822174704,3.256973577000001,0.4121417165423663,3.256973577000001,0.4121417165423663,0.0,0.0,229.0,0.0,10.372994260314456,1.1180600701036716,20,3.256973577000001,0.4121417165423663,0
cpusmall,cqr,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1187063720891724,0.019232404635998,14.182547529013892,1.0446671785042323,10.372994260314456,1.1180600701036716,0.9698901769371568,0.0043064164509894,3.8095532686994336,0.4827671633763787,3.8095532686994336,0.4827671633763787,0.0,0.0,245.0,0.0,10.372994260314456,1.1180600701036716,20,3.8095532686994336,0.4827671633763787,0
cpusmall,cqr,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1419127312329967,0.0206930199827431,15.010599043566533,1.0530292380648143,10.372994260314456,1.1180600701036716,0.9761134838316046,0.0037363875660218,4.637604783252078,0.5452406708130991,4.637604783252078,0.5452406708130991,0.0,0.0,262.0,0.0,10.372994260314456,1.1180600701036716,20,4.637604783252078,0.5452406708130991,0
cpusmall,cqr,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1738386399769777,0.0247773265947794,16.146391735849598,1.0951540724140212,10.372994260314456,1.1180600701036716,0.982763880414887,0.0032938295055867,5.77339747553514,0.65852326951842,5.77339747553514,0.65852326951842,0.0,0.0,278.0,0.0,10.372994260314456,1.1180600701036716,20,5.77339747553514,0.65852326951842,0
cpusmall,cqr,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.2184315501269883,0.0313739997491203,17.73884481853025,1.2190818533440482,10.372994260314456,1.1180600701036716,0.9878889566809028,0.002716161392862,7.365850558215795,0.9307809280128394,7.365850558215795,0.9307809280128394,0.0,0.0,294.0,0.0,10.372994260314456,1.1180600701036716,20,7.365850558215795,0.9307809280128394,0
cpusmall,cqr,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3139371854502413,0.0401436104930471,21.14454538938886,1.349006010215392,10.372994260314456,1.1180600701036716,0.994234289200732,0.0023378004011882,10.771551129074403,1.2191287473001076,10.771551129074403,1.2191287473001076,0.0,0.0,311.0,0.0,10.372994260314456,1.1180600701036716,20,10.771551129074403,1.2191287473001076,0
cpusmall,cqr,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3462990203772146,0.0470616290569758,22.294589090039704,1.3677907629028483,10.372994260314456,1.1180600701036716,0.9960341671751068,0.0022526521187239,11.921594829725247,1.4697789333439066,11.921594829725247,1.4697789333439066,0.0,0.0,314.0,0.0,10.372994260314456,1.1180600701036716,20,11.921594829725247,1.4697789333439066,0
cpusmall,cqr,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3885997334299215,0.0516134926878109,23.79897285438135,1.3564022095787,10.372994260314456,1.1180600701036716,0.9974984746796828,0.0012659626646121,13.425978594066894,1.5937269239373355,13.425978594066894,1.5937269239373355,0.0,0.0,317.0,0.0,10.372994260314456,1.1180600701036716,20,13.425978594066894,1.5937269239373355,0
cpusmall,cqr,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.4631911369381198,0.0544409652771857,26.45822906265493,1.6825615798894868,10.372994260314456,1.1180600701036716,0.9987797437461866,0.0007918068145491,16.08523480234047,1.748053906790777,16.08523480234047,1.748053906790777,0.0,0.0,321.0,0.0,10.372994260314456,1.1180600701036716,20,16.08523480234047,1.748053906790777,0
cpusmall,cqr,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.58120208306685,0.0892754955318021,30.64067582147844,3.044432221759073,10.372994260314456,1.1180600701036716,0.9993288590604028,0.000764103832536,20.267681561163982,2.814775104762212,20.267681561163982,2.814775104762212,0.0,0.0,324.0,0.0,10.372994260314456,1.1180600701036716,20,20.267681561163982,2.814775104762212,0
cpusmall,cqr,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,7141.261258148406,186.19482433412904,10.372994260314456,1.1180600701036716,1.0,0.0,7130.888263888092,186.0996056834933,7130.888263888092,186.0996056834933,0.0,0.0,327.0,0.0,10.372994260314456,1.1180600701036716,20,7130.888263888092,186.0996056834933,0
cpusmall,cqr,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,7141.261258148406,186.19482433412904,10.372994260314456,1.1180600701036716,1.0,0.0,7130.888263888092,186.0996056834933,7130.888263888092,186.0996056834933,0.0,0.0,343.0,0.0,10.372994260314456,1.1180600701036716,20,7130.888263888092,186.0996056834933,0
cpusmall,cqr,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,7141.261258148406,186.19482433412904,10.372994260314456,1.1180600701036716,1.0,0.0,7130.888263888092,186.0996056834933,7130.888263888092,186.0996056834933,0.0,0.0,360.0,0.0,10.372994260314456,1.1180600701036716,20,7130.888263888092,186.0996056834933,0
msd,absolute,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.3339070064464298,0.0373354064628221,29.25987825390608,0.7135926015128837,29.25987825390608,0.7135926015128837,0.8951800000000001,0.0040484694963847,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,29.25987825390608,0.7135926015128837,20,0.0,0.0,0
msd,absolute,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.374691039661025,0.0409812351182153,30.15412583730342,0.7836802980210225,29.25987825390608,0.7135926015128837,0.8996299999999999,0.0044299340615266,0.8942475833973423,0.1808853707110237,0.8942475833973423,0.1808853707110237,0.0,0.0,25.0,0.0,29.25987825390608,0.7135926015128837,20,0.8942475833973423,0.1808853707110237,0
msd,absolute,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.4211667355432187,0.043991948795379,31.17337735485664,0.8439754461071908,29.25987825390608,0.7135926015128837,0.90427,0.0043787885851778,1.913499100950552,0.3542601057014112,1.913499100950552,0.3542601057014112,0.0,0.0,50.0,0.0,29.25987825390608,0.7135926015128837,20,1.913499100950552,0.3542601057014112,0
msd,absolute,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.475017919938248,0.0476726359073595,32.35354493521068,0.8865991511255215,29.25987825390608,0.7135926015128837,0.909235,0.0041365221852993,3.0936666813045988,0.3422546647823257,3.0936666813045988,0.3422546647823257,0.0,0.0,75.0,0.0,29.25987825390608,0.7135926015128837,20,3.0936666813045988,0.3422546647823257,0
msd,absolute,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.529520046583405,0.048291086132678,33.549108771258965,0.893985874934592,29.25987825390608,0.7135926015128837,0.91403,0.003489699127432,4.289230517352882,0.454872697100896,4.289230517352882,0.454872697100896,0.0,0.0,100.0,0.0,29.25987825390608,0.7135926015128837,20,4.289230517352882,0.454872697100896,0
msd,absolute,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.583863160153685,0.0499599202630523,34.741844024012906,0.9533561818185512,29.25987825390608,0.7135926015128837,0.918545,0.003443754835702,5.481965770106827,0.5032301916725056,5.481965770106827,0.5032301916725056,0.0,0.0,125.0,0.0,29.25987825390608,0.7135926015128837,20,5.481965770106827,0.5032301916725056,0
msd,absolute,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.6477542094557271,0.0573057346819105,36.14105767990287,1.0433925879915555,29.25987825390608,0.7135926015128837,0.92337,0.0034680648327576,6.881179425996789,0.6469080768733442,6.881179425996789,0.6469080768733442,0.0,0.0,150.0,0.0,29.25987825390608,0.7135926015128837,20,6.881179425996789,0.6469080768733442,0
msd,absolute,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.7198904324578248,0.0603711468508666,37.72345511019645,1.111461330806163,29.25987825390608,0.7135926015128837,0.928625,0.0029874958709506,8.463576856290375,0.7262425557862505,8.463576856290375,0.7262425557862505,0.0,0.0,175.0,0.0,29.25987825390608,0.7135926015128837,20,8.463576856290375,0.7262425557862505,0
msd,absolute,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.7997144819347917,0.0619387847658002,39.47382686440039,1.1135563536630673,29.25987825390608,0.7135926015128837,0.934055,0.0025423724933095,10.213948610494306,0.8002331296163318,10.213948610494306,0.8002331296163318,0.0,0.0,200.0,0.0,29.25987825390608,0.7135926015128837,20,10.213948610494306,0.8002331296163318,0
msd,absolute,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.882064044892256,0.06892703673414,41.27805348954061,1.2003323632954075,29.25987825390608,0.7135926015128837,0.93951,0.0023953683377894,12.018175235634526,0.9472331433418916,12.018175235634526,0.9472331433418916,0.0,0.0,225.0,0.0,29.25987825390608,0.7135926015128837,20,12.018175235634526,0.9472331433418916,0
msd,absolute,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.9670415686831249,0.0746878127474188,43.14055628910562,1.285675613416613,29.25987825390608,0.7135926015128837,0.94497,0.0026254022248229,13.880678035199534,1.063563547174753,13.880678035199534,1.063563547174753,0.0,0.0,250.0,0.0,29.25987825390608,0.7135926015128837,20,13.880678035199534,1.063563547174753,0
msd,absolute,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.0704575986658265,0.0778563383991399,45.409850599413424,1.3740734695389325,29.25987825390608,0.7135926015128837,0.951405,0.0028059101159779,16.14997234550734,1.1126115504677911,16.14997234550734,1.1126115504677911,0.0,0.0,275.0,0.0,29.25987825390608,0.7135926015128837,20,16.14997234550734,1.1126115504677911,0
msd,absolute,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.1805999791469057,0.0821617060363596,47.825546175355,1.4539330955701542,29.25987825390608,0.7135926015128837,0.957595,0.0029623026250039,18.565667921448924,1.2514401795441363,18.565667921448924,1.2514401795441363,0.0,0.0,300.0,0.0,29.25987825390608,0.7135926015128837,20,18.565667921448924,1.2514401795441363,0
msd,absolute,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.300810911602204,0.085126442574876,50.46118416495703,1.4617405417680571,29.25987825390608,0.7135926015128837,0.96369,0.0026614005019122,21.201305911050945,1.2100065105714288,21.201305911050945,1.2100065105714288,0.0,0.0,325.0,0.0,29.25987825390608,0.7135926015128837,20,21.201305911050945,1.2100065105714295,0
msd,absolute,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.435404720808827,0.0842443657911644,53.4141568339885,1.4224814741038638,29.25987825390608,0.7135926015128837,0.969955,0.0022600593844084,24.15427858008241,1.2301963650283396,24.15427858008241,1.2301963650283396,0.0,0.0,350.0,0.0,29.25987825390608,0.7135926015128837,20,24.15427858008241,1.2301963650283396,0
msd,absolute,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.58127872731787,0.0855050846306803,56.61417350877075,1.426265010848163,29.25987825390608,0.7135926015128837,0.975785,0.0022618750954392,27.35429525486468,1.3174354455313575,27.35429525486468,1.3174354455313575,0.0,0.0,375.0,0.0,29.25987825390608,0.7135926015128837,20,27.354295254864677,1.317435445531358,0
msd,absolute,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.737754352084072,0.0836648872006734,60.04806418511807,1.3960521345760355,29.25987825390608,0.7135926015128837,0.981415,0.0018250522703401,30.788185931212,1.230551163299262,30.788185931212,1.230551163299262,0.0,0.0,400.0,0.0,29.25987825390608,0.7135926015128837,20,30.788185931212,1.230551163299262,0
msd,absolute,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.915062628464656,0.0862429854706111,63.93630978545184,1.369348169881709,29.25987825390608,0.7135926015128837,0.98642,0.0013129316332864,34.67643153154576,1.3506441455340674,34.67643153154576,1.3506441455340674,0.0,0.0,425.0,0.0,29.25987825390608,0.7135926015128837,20,34.67643153154576,1.3506441455340674,0
msd,absolute,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.1813458801893204,0.1108696750805121,69.77468527485567,1.900398994768164,29.25987825390608,0.7135926015128837,0.99139,0.0011243243585184,40.51480702094958,2.036575113089381,40.51480702094958,2.036575113089381,0.0,0.0,450.0,0.0,29.25987825390608,0.7135926015128837,20,40.51480702094958,2.036575113089381,0
msd,absolute,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.6153020005223575,0.1370033366768671,79.2871294564458,2.26781128598893,29.25987825390608,0.7135926015128837,0.99501,0.000678155392843,50.02725120253973,2.4380999895944675,50.02725120253973,2.4380999895944675,0.0,0.0,475.0,0.0,29.25987825390608,0.7135926015128837,20,50.02725120253973,2.4380999895944675,0
msd,absolute,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.7807455499634246,0.1595323021808625,82.91962389812608,2.973530006824067,29.25987825390608,0.7135926015128837,0.99593,0.0008523033806289,53.65974564422,3.1676498959061283,53.65974564422,3.1676498959061283,0.0,0.0,480.0,0.0,29.25987825390608,0.7135926015128837,20,53.65974564422,3.1676498959061283,0
msd,absolute,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.9849610961917312,0.2120166572700468,87.392420277506,4.082416138977866,29.25987825390608,0.7135926015128837,0.99689,0.0009391485505499,58.13254202359993,4.284558668952329,58.13254202359993,4.284558668952329,0.0,0.0,485.0,0.0,29.25987825390608,0.7135926015128837,20,58.13254202359993,4.284558668952329,0
msd,absolute,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.334497820887091,0.324064303997061,95.03718393028092,6.360974573986897,29.25987825390608,0.7135926015128837,0.998075,0.000708501012145,65.77730567637484,6.382400809155043,65.77730567637484,6.382400809155043,0.0,0.0,490.0,0.0,29.25987825390608,0.7135926015128837,20,65.77730567637484,6.382400809155043,0
msd,absolute,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.989330749459105,0.4695503587282632,109.36464188264446,9.251185935024212,29.25987825390608,0.7135926015128837,0.99912,0.000347320570867,80.1047636287384,9.052810018256093,80.1047636287384,9.052810018256093,0.0,0.0,495.0,0.0,29.25987825390608,0.7135926015128837,20,80.1047636287384,9.052810018256093,0
msd,absolute,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,4387.851199009566,58.006614416990566,29.25987825390608,0.7135926015128837,1.0,0.0,4358.59132075566,58.023337148508375,4358.59132075566,58.023337148508375,0.0,0.0,500.0,0.0,29.25987825390608,0.7135926015128837,20,4358.59132075566,58.023337148508375,0
msd,absolute,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,4387.851199009566,58.006614416990566,29.25987825390608,0.7135926015128837,1.0,0.0,4358.59132075566,58.023337148508375,4358.59132075566,58.023337148508375,0.0,0.0,525.0,0.0,29.25987825390608,0.7135926015128837,20,4358.59132075566,58.023337148508375,0
msd,absolute,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,4387.851199009566,58.006614416990566,29.25987825390608,0.7135926015128837,1.0,0.0,4358.59132075566,58.023337148508375,4358.59132075566,58.023337148508375,0.0,0.0,550.0,0.0,29.25987825390608,0.7135926015128837,20,4358.59132075566,58.023337148508375,0
msd,adaptive,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.6740044109694687,0.259217915704485,28.8715912580735,0.8333436653944378,28.8715912580735,0.8333436653944378,0.8946949999999999,0.0047825862855726,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,28.8715912580735,0.8333436653944378,20,0.0,0.0,0
msd,adaptive,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.769074409162085,0.2623912972153024,29.62049218132065,0.8695594379130769,28.8715912580735,0.8333436653944378,0.899525,0.0050613993280411,0.7489009232471489,0.1772103945889224,0.7489009232471489,0.1772103945889224,0.0,0.0,25.0,0.0,28.8715912580735,0.8333436653944378,20,0.7489009232471489,0.1772103945889224,0
msd,adaptive,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.860639200877638,0.2722266450381179,30.338599484649404,0.8955778602106108,28.8715912580735,0.8333436653944378,0.90439,0.0051858004508262,1.467008226575907,0.2476398925527892,1.467008226575907,0.2476398925527892,0.0,0.0,50.0,0.0,28.8715912580735,0.8333436653944378,20,1.467008226575907,0.2476398925527892,0
msd,adaptive,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.969353938000428,0.276176407496844,31.19452614159432,0.9070809682481548,28.8715912580735,0.8333436653944378,0.909545,0.0048578178986909,2.322934883520817,0.3038640459151308,2.322934883520817,0.3038640459151308,0.0,0.0,75.0,0.0,28.8715912580735,0.8333436653944378,20,2.322934883520817,0.3038640459151308,0
msd,adaptive,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.081764688957295,0.2847571277646932,32.077000518562144,0.907908625535474,28.8715912580735,0.8333436653944378,0.914555,0.0050617736645941,3.205409260488647,0.3104438602573496,3.205409260488647,0.3104438602573496,0.0,0.0,100.0,0.0,28.8715912580735,0.8333436653944378,20,3.205409260488647,0.3104438602573496,0
msd,adaptive,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.206935895560241,0.2979532863606726,33.05974181324966,0.9844537420186288,28.8715912580735,0.8333436653944378,0.919565,0.0048821128946173,4.188150555176165,0.4010644807263192,4.188150555176165,0.4010644807263192,0.0,0.0,125.0,0.0,28.8715912580735,0.8333436653944378,20,4.188150555176165,0.4010644807263192,0
msd,adaptive,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.335715401980346,0.3010778637103029,34.07474320469511,1.0240952582964111,28.8715912580735,0.8333436653944378,0.924455,0.0048196390998322,5.20315194662161,0.4501338892230487,5.20315194662161,0.4501338892230487,0.0,0.0,150.0,0.0,28.8715912580735,0.8333436653944378,20,5.20315194662161,0.4501338892230487,0
msd,adaptive,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.479968107398654,0.3151029215638907,35.2062364408853,1.0501228479865163,28.8715912580735,0.8333436653944378,0.92968,0.0042902091716887,6.334645182811801,0.5018804779220886,6.334645182811801,0.5018804779220886,0.0,0.0,175.0,0.0,28.8715912580735,0.8333436653944378,20,6.334645182811801,0.5018804779220886,0
msd,adaptive,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.6530845601622985,0.3354352603978342,36.56322367608895,1.1345751033650924,28.8715912580735,0.8333436653944378,0.93488,0.0040979584133925,7.691632418015454,0.6336795215769889,7.691632418015454,0.6336795215769889,0.0,0.0,200.0,0.0,28.8715912580735,0.8333436653944378,20,7.691632418015454,0.6336795215769889,0
msd,adaptive,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.82659971016061,0.3490668116281422,37.92711350809834,1.2058835027753818,28.8715912580735,0.8333436653944378,0.939525,0.003920777984023,9.055522250024849,0.6852110608307718,9.055522250024849,0.6852110608307718,0.0,0.0,225.0,0.0,28.8715912580735,0.8333436653944378,20,9.055522250024849,0.6852110608307718,0
msd,adaptive,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,5.021961078614728,0.3498187115385628,39.47346230447975,1.3882879358749782,28.8715912580735,0.8333436653944378,0.944375,0.0037970729724216,10.60187104640626,0.8784502917259329,10.60187104640626,0.8784502917259329,0.0,0.0,250.0,0.0,28.8715912580735,0.8333436653944378,20,10.60187104640626,0.8784502917259329,0
msd,adaptive,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,5.266295962818321,0.3695311404696262,41.38915750324158,1.3326320651118375,28.8715912580735,0.8333436653944378,0.950245,0.0033722513173499,12.517566245168078,0.8640747293954111,12.517566245168078,0.8640747293954111,0.0,0.0,275.0,0.0,28.8715912580735,0.8333436653944378,20,12.517566245168078,0.8640747293954111,0
msd,adaptive,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,5.534966389147508,0.4028489203910281,43.492783226953705,1.403926368688355,28.8715912580735,0.8333436653944378,0.955275,0.0033691909070904,14.621191968880208,0.9658961495997485,14.621191968880208,0.9658961495997485,0.0,0.0,300.0,0.0,28.8715912580735,0.8333436653944378,20,14.621191968880208,0.9658961495997485,0
msd,adaptive,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,5.8562212734184005,0.4086721430795829,46.023231528798696,1.3518286661632708,28.8715912580735,0.8333436653944378,0.96072,0.0031302597840737,17.151640270725196,0.8984876188883298,17.151640270725196,0.8984876188883298,0.0,0.0,325.0,0.0,28.8715912580735,0.8333436653944378,20,17.151640270725196,0.8984876188883298,0
msd,adaptive,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,6.2475772142057,0.4415053534017167,49.09280604819924,1.3121746492673914,28.8715912580735,0.8333436653944378,0.96665,0.0031638584039112,20.221214790125742,0.9336827690727484,20.221214790125742,0.9336827690727484,0.0,0.0,350.0,0.0,28.8715912580735,0.8333436653944378,20,20.221214790125742,0.9336827690727484,0
msd,adaptive,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,6.718268932224151,0.4581392682571895,52.80253466607968,1.5287770810222132,28.8715912580735,0.8333436653944378,0.972185,0.0033994233257081,23.93094340800618,1.329960634249868,23.93094340800618,1.329960634249868,0.0,0.0,375.0,0.0,28.8715912580735,0.8333436653944378,20,23.93094340800618,1.329960634249868,0
msd,adaptive,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,7.315590451456982,0.5177735215267064,57.50736745172602,2.2236272353357323,28.8715912580735,0.8333436653944378,0.97771,0.003222764423025,28.635776193652514,2.1495715969638662,28.635776193652514,2.1495715969638662,0.0,0.0,400.0,0.0,28.8715912580735,0.8333436653944378,20,28.635776193652514,2.1495715969638662,0
msd,adaptive,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,8.09481999086357,0.619147916274551,63.63456496287935,3.168955369336677,28.8715912580735,0.8333436653944378,0.98286,0.0028390880670792,34.76297370480585,2.993325896659987,34.76297370480585,2.993325896659987,0.0,0.0,425.0,0.0,28.8715912580735,0.8333436653944378,20,34.76297370480585,2.993325896659987,0
msd,adaptive,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,9.39744508379672,0.7649786767213635,73.83984928486828,3.490845565884571,28.8715912580735,0.8333436653944378,0.9888,0.0022023910451573,44.96825802679477,3.493415863822004,44.96825802679477,3.493415863822004,0.0,0.0,450.0,0.0,28.8715912580735,0.8333436653944378,20,44.96825802679477,3.493415863822004,0
msd,adaptive,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,11.756745908380095,0.912501139971148,92.47708776082273,5.791434455327389,28.8715912580735,0.8333436653944378,0.99482,0.0011794735667817,63.605496502749226,5.559919057008044,63.605496502749226,5.559919057008044,0.0,0.0,475.0,0.0,28.8715912580735,0.8333436653944378,20,63.605496502749226,5.559919057008044,0
msd,adaptive,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,12.560809800979776,1.0007301716310986,98.8680737308039,7.537789957074202,28.8715912580735,0.8333436653944378,0.9959,0.0010192876769691,69.99648247273039,7.364256404004656,69.99648247273039,7.364256404004656,0.0,0.0,480.0,0.0,28.8715912580735,0.8333436653944378,20,69.99648247273039,7.364256404004656,0
msd,adaptive,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,13.712933175954976,1.2331506146642617,107.95627102817257,9.63460988439527,28.8715912580735,0.8333436653944378,0.996915,0.0007822201870654,79.08467977009907,9.501482380777553,79.08467977009907,9.501482380777553,0.0,0.0,485.0,0.0,28.8715912580735,0.8333436653944378,20,79.08467977009907,9.501482380777553,0
msd,adaptive,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,15.134607174039765,1.8581198906368093,119.16201693169732,14.660930648521322,28.8715912580735,0.8333436653944378,0.99785,0.0006723877327538,90.29042567362384,14.490968605294356,90.29042567362384,14.490968605294356,0.0,0.0,490.0,0.0,28.8715912580735,0.8333436653944378,20,90.29042567362384,14.490968605294356,0
msd,adaptive,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,17.53566582836691,2.210092995956497,137.80207842317574,14.633152645340203,28.8715912580735,0.8333436653944378,0.99883,0.0003934998160903,108.93048716510224,14.45995239806518,108.93048716510224,14.45995239806518,0.0,0.0,495.0,0.0,28.8715912580735,0.8333436653944378,20,108.93048716510224,14.45995239806518,0
msd,adaptive,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,6.5203873268320016e-15,1578.0956831338087,105.0521694566544,28.8715912580735,0.8333436653944378,1.0,0.0,1549.2240918757354,104.96123538733085,1549.2240918757354,104.96123538733085,0.0,0.0,500.0,0.0,28.8715912580735,0.8333436653944378,20,1549.2240918757354,104.96123538733085,0
msd,adaptive,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,6.5203873268320016e-15,1578.0956831338087,105.0521694566544,28.8715912580735,0.8333436653944378,1.0,0.0,1549.2240918757354,104.96123538733085,1549.2240918757354,104.96123538733085,0.0,0.0,525.0,0.0,28.8715912580735,0.8333436653944378,20,1549.2240918757354,104.96123538733085,0
msd,adaptive,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,6.5203873268320016e-15,1578.0956831338087,105.0521694566544,28.8715912580735,0.8333436653944378,1.0,0.0,1549.2240918757354,104.96123538733085,1549.2240918757354,104.96123538733085,0.0,0.0,550.0,0.0,28.8715912580735,0.8333436653944378,20,1549.2240918757354,104.96123538733085,0
msd,cqr,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0978842721146625,0.0269653024721577,28.314941669239232,1.1297897579074303,28.314941669239232,1.1297897579074303,0.8932100000000001,0.0048916577751794,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,28.314941669239232,1.1297897579074303,20,0.0,0.0,0
msd,cqr,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1097194477197384,0.0283453659779377,28.57452426470972,1.1054301679791798,28.314941669239232,1.1297897579074303,0.8983000000000001,0.0046648743425283,0.2595825954704888,0.0627607261624507,0.2595825954704888,0.0627607261624507,0.0,0.0,25.0,0.0,28.314941669239232,1.1297897579074303,20,0.2595825954704888,0.0627607261624507,0
msd,cqr,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1216635596260732,0.0293719545658585,28.83651163750968,1.073822523592598,28.314941669239232,1.1297897579074303,0.903505,0.00438843875847,0.5215699682704523,0.1035219008811724,0.5215699682704523,0.1035219008811724,0.0,0.0,50.0,0.0,28.314941669239232,1.1297897579074303,20,0.5215699682704523,0.1035219008811724,0
msd,cqr,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1345071892697172,0.0300361936126794,29.11854842007338,1.0400858076399808,28.314941669239232,1.1297897579074303,0.90846,0.0035500037064473,0.8036067508341487,0.1320140951973611,0.8036067508341487,0.1320140951973611,0.0,0.0,75.0,0.0,28.314941669239232,1.1297897579074303,20,0.8036067508341487,0.1320140951973611,0
msd,cqr,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1483477446830326,0.0307006980833136,29.422055473469083,1.0242472644492844,28.314941669239232,1.1297897579074303,0.913735,0.0035249897349608,1.107113804229853,0.1448390755100936,1.107113804229853,0.1448390755100936,0.0,0.0,100.0,0.0,28.314941669239232,1.1297897579074303,20,1.107113804229853,0.1448390755100936,0
msd,cqr,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1633318561242961,0.0323088190577889,29.75099109491025,0.9847275181336372,28.314941669239232,1.1297897579074303,0.91883,0.0032442824200511,1.436049425671022,0.2001663783619218,1.436049425671022,0.2001663783619218,0.0,0.0,125.0,0.0,28.314941669239232,1.1297897579074303,20,1.436049425671022,0.2001663783619218,0
msd,cqr,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1788368868741631,0.0337869992378103,30.09092365504759,0.9506640564176022,28.314941669239232,1.1297897579074303,0.923825,0.0031056612144512,1.7759819858083588,0.2398997094975335,1.7759819858083588,0.2398997094975335,0.0,0.0,150.0,0.0,28.314941669239232,1.1297897579074303,20,1.7759819858083588,0.2398997094975335,0
msd,cqr,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1985795823526427,0.0363503618433838,30.524157858394226,0.9011883658516198,28.314941669239232,1.1297897579074303,0.9295,0.0027181650157103,2.2092161891549944,0.2914072426858693,2.2092161891549944,0.2914072426858693,0.0,0.0,175.0,0.0,28.314941669239232,1.1297897579074303,20,2.2092161891549944,0.2914072426858693,0
msd,cqr,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.220284719696902,0.0398170684057881,31.00000351380347,0.8643378120498689,28.314941669239232,1.1297897579074303,0.935155,0.0027427368198859,2.6850618445642427,0.3663553824200833,2.6850618445642427,0.3663553824200833,0.0,0.0,200.0,0.0,28.314941669239232,1.1297897579074303,20,2.6850618445642427,0.3663553824200833,0
msd,cqr,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.2429862216488478,0.043487588169363,31.49732024131875,0.8304407948785862,28.314941669239232,1.1297897579074303,0.94034,0.0026966646065093,3.182378572079518,0.4380377994745556,3.182378572079518,0.4380377994745556,0.0,0.0,225.0,0.0,28.314941669239232,1.1297897579074303,20,3.182378572079518,0.4380377994745556,0
msd,cqr,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.2720878057351977,0.0478920673605864,32.135750992838,0.7614749229824174,28.314941669239232,1.1297897579074303,0.94556,0.002943753422168,3.820809323598766,0.5521679063073,3.820809323598766,0.5521679063073,0.0,0.0,250.0,0.0,28.314941669239232,1.1297897579074303,20,3.820809323598766,0.5521679063073,0
msd,cqr,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.306454277399585,0.0562661040976876,32.88846618825609,0.7233934040646787,28.314941669239232,1.1297897579074303,0.95108,0.0030911758961684,4.573524519016866,0.732571668575138,4.573524519016866,0.732571668575138,0.0,0.0,275.0,0.0,28.314941669239232,1.1297897579074303,20,4.573524519016866,0.732571668575138,0
msd,cqr,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3482954715399218,0.0654712569757828,33.805938766773345,0.7888294445523631,28.314941669239232,1.1297897579074303,0.956345,0.0029946399484833,5.490997097534116,0.9614626970192112,5.490997097534116,0.9614626970192112,0.0,0.0,300.0,0.0,28.314941669239232,1.1297897579074303,20,5.490997097534116,0.9614626970192112,0
msd,cqr,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3998816535261827,0.0755667375279771,34.93700539775795,0.8574967910730118,28.314941669239232,1.1297897579074303,0.96168,0.0023834075561991,6.622063728518725,1.1753713648571529,6.622063728518725,1.1753713648571529,0.0,0.0,325.0,0.0,28.314941669239232,1.1297897579074303,20,6.622063728518725,1.1753713648571529,0
msd,cqr,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.4737471760379798,0.086269678988633,36.55920027618855,0.9263536692481096,28.314941669239232,1.1297897579074303,0.966915,0.0019082300975676,8.244258606949323,1.415815592564358,8.244258606949323,1.415815592564358,0.0,0.0,350.0,0.0,28.314941669239232,1.1297897579074303,20,8.244258606949323,1.415815592564358,0
msd,cqr,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.5734764473620865,0.1071666381746408,38.74570266614839,1.4271597539479504,28.314941669239232,1.1297897579074303,0.972425,0.0020315601989862,10.43076099690916,1.9018657043756613,10.43076099690916,1.9018657043756613,0.0,0.0,375.0,0.0,28.314941669239232,1.1297897579074303,20,10.43076099690916,1.9018657043756613,0
msd,cqr,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.7069127436305893,0.1155288498605725,41.67375698607684,1.512478251412465,28.314941669239232,1.1297897579074303,0.97825,0.0017373603692474,13.358815316837608,2.0768880908709244,13.358815316837608,2.0768880908709244,0.0,0.0,400.0,0.0,28.314941669239232,1.1297897579074303,20,13.358815316837608,2.0768880908709244,0
msd,cqr,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.8916619704817081,0.1311115573611922,45.72304139903092,1.670206492343781,28.314941669239232,1.1297897579074303,0.984045,0.0016298127112291,17.408099729791694,2.365369751032373,17.408099729791694,2.365369751032373,0.0,0.0,425.0,0.0,28.314941669239232,1.1297897579074303,20,17.408099729791694,2.365369751032373,0
msd,cqr,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.1305848521069897,0.1409105614018243,50.958767786602,2.0778980862928007,28.314941669239232,1.1297897579074303,0.98937,0.0016082353847094,22.643826117362764,2.565805469069516,22.643826117362764,2.565805469069516,0.0,0.0,450.0,0.0,28.314941669239232,1.1297897579074303,20,22.643826117362764,2.565805469069516,0
msd,cqr,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.4885446246147822,0.1757740740089998,58.80506120636717,2.8350083147154463,28.314941669239232,1.1297897579074303,0.99459,0.0013517629814042,30.49011953712793,3.301654672574105,30.49011953712793,3.301654672574105,0.0,0.0,475.0,0.0,28.314941669239232,1.1297897579074303,20,30.49011953712793,3.301654672574105,0
msd,cqr,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.61838635239732,0.2096228589855061,61.65378421532885,3.497975812769743,28.314941669239232,1.1297897579074303,0.995855,0.0009854066753323,33.338842546089616,4.064143857346688,33.338842546089616,4.064143857346688,0.0,0.0,480.0,0.0,28.314941669239232,1.1297897579074303,20,33.338842546089616,4.064143857346688,0
msd,cqr,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.7793482769882911,0.230702977622742,65.17716712253217,3.92386750567916,28.314941669239232,1.1297897579074303,0.997175,0.000769740215917,36.862225453292936,4.476068377533941,36.862225453292936,4.476068377533941,0.0,0.0,485.0,0.0,28.314941669239232,1.1297897579074303,20,36.862225453292936,4.476068377533941,0
msd,cqr,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.9650958129943752,0.2388812509112715,69.25260763691028,4.190722924333159,28.314941669239232,1.1297897579074303,0.99812,0.0005662433919679,40.93766596767105,4.733813075452581,40.93766596767105,4.733813075452581,0.0,0.0,490.0,0.0,28.314941669239232,1.1297897579074303,20,40.93766596767105,4.733813075452581,0
msd,cqr,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.319243469767492,0.2953717542628971,77.01232954514514,5.592277306716356,28.314941669239232,1.1297897579074303,0.999085,0.000542193401113,48.6973878759059,6.067154012460021,48.6973878759059,6.067154012460021,0.0,0.0,495.0,0.0,28.314941669239232,1.1297897579074303,20,48.6973878759059,6.067154012460021,0
msd,cqr,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,4414.0187226867865,57.95977817310209,28.314941669239232,1.1297897579074303,1.0,0.0,4385.703781017547,57.987439162515706,4385.703781017547,57.987439162515706,0.0,0.0,500.0,0.0,28.314941669239232,1.1297897579074303,20,4385.703781017547,57.987439162515706,0
msd,cqr,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,4414.0187226867865,57.95977817310209,28.314941669239232,1.1297897579074303,1.0,0.0,4385.703781017547,57.987439162515706,4385.703781017547,57.987439162515706,0.0,0.0,525.0,0.0,28.314941669239232,1.1297897579074303,20,4385.703781017547,57.987439162515706,0
msd,cqr,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,4414.0187226867865,57.95977817310209,28.314941669239232,1.1297897579074303,1.0,0.0,4385.703781017547,57.987439162515706,4385.703781017547,57.987439162515706,0.0,0.0,550.0,0.0,28.314941669239232,1.1297897579074303,20,4385.703781017547,57.987439162515706,0


==> anc/experiment_code/reference/fixed/results/learner_slopes.csv <==
rep,L_slope,r2
0,55.7261901475156,0.9952840567113083
1,54.38695403979743,0.9950025578968706
2,55.27495516680836,0.9953259189922683
3,47.59466152140742,0.9935227676445694
4,61.28047830216991,0.9958622283970139
5,60.7483013793119,0.9960159046348631
6,58.63391901051869,0.9928918712176159
7,58.72823714447501,0.9953714033409127
8,65.05348038465922,0.9951467090280803
9,54.37528670207525,0.9938043673819918
10,47.79228827507156,0.993878046927437
11,64.71903589308998,0.9938227108933226
12,58.10636164567215,0.9912565195673686
13,48.904752914823284,0.9933559413404044
14,52.077468890806365,0.9933006355863547
15,50.49865238169353,0.9930013674023191
16,55.95917007590046,0.9955283169788307
17,63.501413711580255,0.9952004300902532
18,58.83246536893315,0.995310265105088
19,55.26529239651357,0.9935191199356949


==> anc/experiment_code/reference/fixed/results/learner_summary.csv <==
rho,delta_train,n_train,eta_mean,eta_std,n_replaced_mean,n_replaced_std,iterations_mean,iterations_std,duality_gap_mean,duality_gap_std,n_repetitions
0.0,0.0,5000,0.0,0.0,0.0,0.0,1572.5,243.89115346162538,9.278775484067303e-09,6.304334746535843e-10,20
0.0002,0.0002,5000,0.011254009052266464,0.0030240525105530726,1.0,0.0,1587.0,270.5958337875103,9.081892465845342e-09,8.959201829723144e-10,20
0.0004,0.0004,5000,0.022262620859234295,0.006312119685003,2.0,0.0,1807.5,275.18175811634023,8.947382773571988e-09,9.13322786155289e-10,20
0.0006,0.0006,5000,0.03172850115975914,0.008683107044129331,3.0,0.0,1776.0,314.74969169334014,9.238959294832761e-09,7.512262498063001e-10,20
0.0008,0.0008,5000,0.04110140108613363,0.0103593037821143,4.0,0.0,1735.0,265.9145094119339,9.13291214044154e-09,6.897705887130282e-10,20
0.001,0.001,5000,0.05073468278148839,0.011995864825082012,5.0,0.0,1699.5,346.5389018946008,9.046296753356664e-09,8.084857224520165e-10,20
0.0012,0.0012,5000,0.061570335747814064,0.014244911106122176,6.0,0.0,1726.0,362.0031985901142,9.129896957893458e-09,5.48326478706198e-10,20
0.0014,0.0014,5000,0.07204484828512255,0.015717536232545466,7.0,0.0,1775.5,169.93729493706294,9.166754391665144e-09,8.599410953683375e-10,20
0.0016,0.0016,5000,0.08181461296114681,0.016751549357138806,8.0,0.0,1709.5,341.38225218259834,9.06415731916077e-09,7.920581296218124e-10,20
0.0018,0.0018,5000,0.0910852314914995,0.016680282129566338,9.0,0.0,1678.0,265.46087034478455,9.102872144950425e-09,7.142280862354506e-10,20
0.002,0.002,5000,0.10017974549954964,0.01667920733630321,10.0,0.0,1777.5,307.03805695882824,8.873014828436609e-09,8.912755332109017e-10,20
0.005,0.005,5000,0.23587568982331933,0.027268818969353244,25.0,0.0,1689.0,316.3758590830317,8.971635917509601e-09,9.322008272638833e-10,20
0.01,0.01,5000,0.4783802061357999,0.05358164412711827,50.0,0.0,1783.0,368.9686907270617,8.88267539522758e-09,9.76293486295935e-10,20
0.015,0.015,5000,0.7206901511660233,0.07391375861221317,75.0,0.0,1885.5,255.5175346748551,9.225287234126966e-09,9.510069921821178e-10,20
0.02,0.02,5000,0.9719306617904095,0.09821855840045626,100.0,0.0,1682.0,253.80473223575467,1.1153005907704738e-08,8.27655821413752e-10,20
0.025,0.025,5000,1.228800277445251,0.11971099347755865,125.0,0.0,1636.5,210.69496534339075,1.3034936141576025e-08,9.84028489745362e-10,20
0.03,0.03,5000,1.4870419610114838,0.15541654800961763,150.0,0.0,1558.5,255.34857496536398,1.4934302228208907e-08,1.6136961445817e-09,20
0.035,0.035,5000,1.7629375055932521,0.18527750802931875,175.0,0.0,1654.0,290.3971871692105,1.683108199479477e-08,1.2298797737031856e-09,20
0.04,0.04,5000,2.0407678584067126,0.20947891263306945,200.0,0.0,1531.5,176.5241894859858,1.8113800503982703e-08,1.703891691622475e-09,20
0.045,0.045,5000,2.3335305584992763,0.2330391829100222,225.0,0.0,1457.0,314.5272141183536,2.0457103011572997e-08,1.2998343476034133e-09,20
0.05,0.05,5000,2.628648083436687,0.2625473669824639,250.0,0.0,1481.5,271.24032847177006,2.1289321239237325e-08,2.1565324272837817e-09,20
0.055,0.055,5000,2.934633040053056,0.2869840433413121,275.0,0.0,1423.5,374.4367700117633,2.2072008110107788e-08,3.3937655087773104e-09,20
0.06,0.06,5000,3.2534913448702114,0.3096720902203145,300.0,0.0,1449.0,232.67098975524257,2.4494003336705816e-08,3.3413429899694417e-09,20
0.065,0.065,5000,3.5745857556313005,0.3347361139607916,325.0,0.0,1416.0,204.10007865080095,2.680064055127218e-08,2.883494574860753e-09,20
0.07,0.07,5000,3.8980494360467937,0.3661186982174574,350.0,0.0,1340.0,208.09916664392182,2.8397404072677547e-08,2.128480719503567e-09,20
0.075,0.075,5000,4.239112724400419,0.3945026673375421,375.0,0.0,1489.0,253.3335641734867,3.094573512996135e-08,1.9781387423406946e-09,20
0.08,0.08,5000,4.595807531086824,0.4311273227376559,400.0,0.0,1458.5,170.54942176142927,3.2360187951496756e-08,1.6343086459979706e-09,20
0.085,0.085,5000,4.958191201141397,0.4599091775919519,425.0,0.0,1374.5,213.87342543023695,3.3217717954059364e-08,3.0488066028307205e-09,20
0.09,0.09,5000,5.328866692223947,0.4873333947084585,450.0,0.0,1378.5,271.14329091925975,3.33226211290949e-08,3.324925711876543e-09,20
0.095,0.095,5000,5.698197896205994,0.5164549620340828,475.0,0.0,1342.0,272.46631853651587,3.663628849182032e-08,3.471459547079265e-09,20


==> anc/experiment_code/reference/original/results/density_summary.csv <==
delta_cal,q_lower_mean,q_lower_std,q_upper_mean,q_upper_std,q_clean_mean,q_clean_std,r0_direct_mean,r0_direct_std,width_reference_direct_mean,width_reference_direct_std,n_repetitions,model,alpha,r0_hat_mean,width_plugin_reference_mean,r0_hat_std,width_plugin_reference_std
0.0,1.7031850711345597,0.004772592008452907,1.7031850711345597,0.004772592008452907,1.7031850711345597,0.004772592008452907,0.1993316049756353,0.0005415798483330006,0.0,0.0,20,polytrig,0.1,0.1993316049756353,0.0,0.0005415798483330006,0.0
0.005,1.7006690973475191,0.004765758170199611,1.7262950231043424,0.004835320607309384,1.7031850711345597,0.004772592008452907,0.19209900663362528,0.0005213023525731195,0.047086601664208166,0.00012776690285241796,20,polytrig,0.1,0.19209900663362528,0.047086601664208166,0.0005213023525731195,0.00012776690285241796
0.01,1.6981378617594651,0.0047588819712514035,1.750545625000261,0.0049010629668133745,1.7031850711345597,0.004772592008452907,0.18469222890624687,0.0005005645868602967,0.09844455911715669,0.00026678399444973657,20,polytrig,0.1,0.18469222890624687,0.09844455911715669,0.0005005645868602967,0.00026678399444973657
0.015,1.6955911892223643,0.00475196292019404,1.7760581272654161,0.0049701343824237205,1.7031850711345597,0.004772592008452907,0.17710291752397794,0.0004793462385910753,0.15477643532167598,0.0004188756406293551,20,polytrig,0.1,0.17710291752397794,0.15477643532167598,0.0004793462385910753,0.0004188756406293551
0.02,1.6930289016306492,0.004745000517250995,1.802974883981485,0.005042904485801356,1.7031850711345597,0.004772592008452907,0.1693219146340819,0.0004576251809821595,0.21695330369194593,0.0005862998392353082,20,polytrig,0.1,0.1693219146340819,0.21695330369194593,0.0004576251809821595,0.0005862998392353082
0.025,1.6904508178552216,0.004737994254101532,1.8314646391936709,0.005119810741696481,1.7031850711345597,0.004772592008452907,0.16133912397335043,0.0004353771776764884,0.28606926996781,0.000771887573458752,20,polytrig,0.1,0.16133912397335043,0.28606926996781,0.0004353771776764884,0.000771887573458752
0.03,1.6878567536755675,0.004730943613750595,1.86172959609849,0.0052013765003651345,1.7031850711345597,0.004772592008452907,0.15314334212372432,0.0004125755234796656,0.36351881923158474,0.0009792401934171529,20,polytrig,0.1,0.15314334212372432,0.36351881923158474,0.0004125755234796656,0.0009792401934171529
0.035,1.685246521709919,0.004723848070183937,1.8940150478632127,0.005288235531590657,1.7031850711345597,0.004772592008452907,0.14472204415755596,0.0003891905844220428,0.4511090412093172,0.0012130153128824062,20,polytrig,0.1,0.14472204415755596,0.4511090412093172,0.0003891905844220428,0.0012130153128824062
0.04,1.682619931343595,0.004716707088284489,1.9286227789994723,0.0053811661169977255,1.7031850711345597,0.004772592008452907,0.13606110670558982,0.0003651892094891372,0.5512266881109524,0.0014793516350317352,20,polytrig,0.1,0.13606110670558982,0.5512266881109524,0.0003651892094891372,0.0014793516350317352
0.045,1.679976788655211,0.004709520123589418,1.9659301723650724,0.005481139569271467,1.7031850711345597,0.004772592008452907,0.12714444317923584,0.00034053395980119015,0.6670942886416273,0.0017865190106292968,20,polytrig,0.1,0.12714444317923584,0.6670942886416273,0.00034053395980119015,0.0017865190106292968
0.05,1.6773168963408225,0.004702286622074273,2.0064182306085163,0.005589391253419287,1.7031850711345597,0.004772592008452907,0.11795351237389504,0.00031518207678362585,0.8031764611609692,0.002145947638762706,20,polytrig,0.1,0.11795351237389504,0.8031764611609692,0.00031518207678362585,0.002145947638762706
0.055,1.6746400536358947,0.004695006019930775,2.050714057118444,0.005707528034483919,1.7031850711345597,0.004772592008452907,0.10846663883832638,0.00028908406440632066,0.965851000445211,0.0025739242506346654,20,polytrig,0.1,0.10846663883832638,0.965851000445211,0.00028908406440632066,0.0025739242506346654
0.06,1.6719460562350341,0.004687677743339908,2.099657858140581,0.005837697369974544,1.7031850711345597,0.004772592008452907,0.09865804297166013,0.0002621816806657601,1.1645719327116573,0.0030945248428370905,20,polytrig,0.1,0.09865804297166013,1.1645719327116573,0.0002621816806657601,0.0030945248428370905
0.065,1.6692346962093925,0.004680301208236336,2.154413828539598,0.005982866454281884,1.7031850711345597,0.004772592008452907,0.08849640326965151,0.00023440498157095008,1.414006888040229,0.0037449903597576075,20,polytrig,0.1,0.08849640326965151,1.414006888040229,0.00023440498157095008,0.0037449903597576075
0.07,1.6665057619216868,0.004672875820067577,2.2166649756091394,0.006147311326332537,1.7031850711345597,0.004772592008452907,0.07794262233745987,0.00020566776734781152,1.7382628784999938,0.004586324662899777,20,polytrig,0.1,0.07794262233745987,1.7382628784999938,0.00020566776734781152,0.004586324662899777
0.075,1.6637590379387082,0.004665400973545371,2.2889826728902256,0.00633754173418372,1.7031850711345597,0.004772592008452907,0.0669461410925428,0.00017586013624978938,2.1800644552253434,0.005726238919520921,20,polytrig,0.1,0.0669461410925428,2.1800644552253434,0.00017586013624978938,0.005726238919520921
0.08,1.6609943049412916,0.00465787605238923,2.3756029880560883,0.006564236967454552,1.7031850711345597,0.004772592008452907,0.055438355195536373,0.00014483532042342665,2.823365761728056,0.00737547010142695,20,polytrig,0.1,0.055438355195536373,2.823365761728056,0.00014483532042342665,0.00737547010142695
0.085,1.6582113396315965,0.004650300429063563,2.484310175556172,0.006846922002449656,1.7031850711345597,0.004772592008452907,0.04331947713729678,0.00011238372745472697,3.8600231315426967,0.010013102242601195,20,polytrig,0.1,0.04331947713729678,3.8600231315426967,0.00011238372745472697,0.010013102242601195
0.09,1.6554099146378012,0.004642673464320561,2.632146435382814,0.007228064088902867,1.7031850711345597,0.004772592008452907,0.030427517528185878,7.817253454795879e-05,5.850726863728533,0.015029896725871498,20,polytrig,0.1,0.030427517528185878,5.850726863728533,7.817253454795879e-05,0.015029896725871498
0.095,1.6525897984155449,0.004634994507430974,2.8715722355153526,0.007837131640025228,1.7031850711345597,0.004772592008452907,0.01643958686862859,4.155721829079974e-05,11.493684403192793,0.02905178758509769,20,polytrig,0.1,0.01643958686862859,11.493684403192793,4.155721829079974e-05,0.02905178758509769
0.096,1.6520235115480648,0.004633452418905418,2.9453975399063625,0.008022862514241965,1.7031850711345597,0.004772592008452907,0.01345013673271182,3.3828387779018506e-05,14.21186972843041,0.03574074192433784,20,polytrig,0.1,0.01345013673271182,14.21186972843041,3.3828387779018506e-05,0.03574074192433784
0.097,1.6514564657053765,0.004631908218878153,3.038433682330747,0.008255525182122112,1.7031850711345597,0.004772592008452907,0.01036834278406008,2.5910458095373403e-05,18.64874963856355,0.04659858843476363,20,polytrig,0.1,0.01036834278406008,18.64874963856355,2.5910458095373403e-05,0.04659858843476363
0.098,1.650888658973073,0.004630361901947592,3.165727885139629,0.008571326855944722,1.7031850711345597,0.004772592008452907,0.007167109287946075,1.7753147371935064e-05,27.286670561763504,0.067583141879145,20,polytrig,0.1,0.007167109287946075,27.286670561763504,1.7753147371935064e-05,0.067583141879145
0.099,1.6503200894296843,0.004628813462706495,3.3739241606561756,0.00908153261977313,1.7031850711345597,0.004772592008452907,0.00379115434824837,9.255844424629159e-06,52.16916691730645,0.12735416677012604,20,polytrig,0.1,0.00379115434824837,52.16916691730645,9.255844424629159e-06,0.12735416677012604


==> anc/experiment_code/reference/original/results/dirac_summary.csv <==
dataset,score,delta_train,delta_cal,method,alpha,reference_type,q_hat_mean,q_hat_std,width_mean,width_std,width_reference_mean,width_reference_std,coverage_mean,coverage_std,signed_mean_width_change_mean,signed_mean_width_change_std,mean_absolute_width_change_mean,mean_absolute_width_change_std,empty_interval_fraction_mean,empty_interval_fraction_std,n_cal_replaced_mean,n_cal_replaced_std,width_baseline_mean,width_baseline_std,n_repetitions,length_deviation_mean,length_deviation_std,n_infinite_width
synthetic,absolute,0.0,0.0,uncorrected,0.1,clean_population_oracle,1.703633464425664,0.0187774939461463,3.407266928851328,0.0375549878922926,3.4036161249392487,0.0,0.9003450000000001,0.0049396862248527,0.0036508039120782,0.0375549878922927,0.0299428278881139,0.0219236398984719,0.0,0.0,0.0,0.0,3.4036161249392487,0.0,20,0.0299428278881139,0.0219236398984719,0
synthetic,absolute,0.0,0.005,uncorrected,0.1,clean_population_oracle,1.7259983781376018,0.0217789163270215,3.451996756275204,0.043557832654043,3.4036161249392487,0.0,0.90466,0.0049222801733813,0.0483806313359541,0.0435578326540429,0.0536262872972352,0.0365243587849854,0.0,0.0,25.25,4.216196839507577,3.4036161249392487,0.0,20,0.0536262872972352,0.0365243587849854,0
synthetic,absolute,0.0,0.01,uncorrected,0.1,clean_population_oracle,1.75038075244039,0.0224659894341907,3.50076150488078,0.0449319788683817,3.4036161249392487,0.0,0.90905,0.0050755865619028,0.0971453799415301,0.0449319788683815,0.0971453799415301,0.0449319788683815,0.0,0.0,50.2,5.405650065586834,3.4036161249392487,0.0,20,0.0971453799415301,0.0449319788683815,0
synthetic,absolute,0.0,0.015,uncorrected,0.1,clean_population_oracle,1.7747903472113784,0.0242774777862267,3.549580694422757,0.048554955572453,3.4036161249392487,0.0,0.91347,0.0049114367069438,0.1459645694835068,0.0485549555724533,0.1459645694835068,0.0485549555724533,0.0,0.0,74.95,6.3699541434357005,3.4036161249392487,0.0,20,0.1459645694835068,0.0485549555724533,0
synthetic,absolute,0.0,0.02,uncorrected,0.1,clean_population_oracle,1.8051591470453283,0.0259407133946947,3.610318294090657,0.0518814267893895,3.4036161249392487,0.0,0.91878,0.0049219807737172,0.2067021691514073,0.0518814267893896,0.2067021691514073,0.0518814267893896,0.0,0.0,100.9,9.4918247372202,3.4036161249392487,0.0,20,0.2067021691514073,0.0518814267893896,0
synthetic,absolute,0.0,0.025,uncorrected,0.1,clean_population_oracle,1.8320779266000171,0.0280426715217511,3.6641558532000342,0.0560853430435022,3.4036161249392487,0.0,0.92359,0.0050857799691627,0.2605397282607852,0.0560853430435023,0.2605397282607852,0.0560853430435023,0.0,0.0,125.9,10.109401564880086,3.4036161249392487,0.0,20,0.2605397282607852,0.0560853430435023,0
synthetic,absolute,0.0,0.03,uncorrected,0.1,clean_population_oracle,1.867473209087372,0.0288110458562821,3.734946418174745,0.0576220917125642,3.4036161249392487,0.0,0.929175,0.0048096257650673,0.3313302932354948,0.0576220917125643,0.3313302932354948,0.0576220917125643,0.0,0.0,152.75,11.130210193314788,3.4036161249392487,0.0,20,0.3313302932354948,0.0576220917125643,0
synthetic,absolute,0.0,0.035,uncorrected,0.1,clean_population_oracle,1.89960630567946,0.0277250340479349,3.7992126113589193,0.0554500680958699,3.4036161249392487,0.0,0.93394,0.0044458614700107,0.39559648641967,0.0554500680958698,0.39559648641967,0.0554500680958698,0.0,0.0,178.0,12.277493315219653,3.4036161249392487,0.0,20,0.39559648641967,0.0554500680958698,0
synthetic,absolute,0.0,0.04,uncorrected,0.1,clean_population_oracle,1.9311992116824377,0.025997579061503,3.8623984233648754,0.0519951581230063,3.4036161249392487,0.0,0.93822,0.0039808224487435,0.4587822984256261,0.0519951581230063,0.4587822984256261,0.0519951581230063,0.0,0.0,201.7,12.641202474448384,3.4036161249392487,0.0,20,0.4587822984256261,0.0519951581230063,0
synthetic,absolute,0.0,0.045,uncorrected,0.1,clean_population_oracle,1.9648402738531716,0.0287207640878627,3.929680547706343,0.0574415281757256,3.4036161249392487,0.0,0.942645,0.0037827134510337,0.5260644227670934,0.0574415281757256,0.5260644227670934,0.0574415281757256,0.0,0.0,225.35,14.712239802287076,3.4036161249392487,0.0,20,0.5260644227670934,0.0574415281757256,0
synthetic,absolute,0.0,0.05,uncorrected,0.1,clean_population_oracle,2.00155725421562,0.0346533489067134,4.00311450843124,0.0693066978134268,3.4036161249392487,0.0,0.94697,0.0040778090092339,0.59949838349199,0.0693066978134266,0.59949838349199,0.0693066978134266,0.0,0.0,249.25,16.37030366563989,3.4036161249392487,0.0,20,0.59949838349199,0.0693066978134266,0
synthetic,absolute,0.0,0.055,uncorrected,0.1,clean_population_oracle,2.0440250819604366,0.0359627812668481,4.088050163920873,0.0719255625336963,3.4036161249392487,0.0,0.952005,0.0041184405582184,0.6844340389816235,0.0719255625336963,0.6844340389816235,0.0719255625336963,0.0,0.0,273.55,17.37655710554036,3.4036161249392487,0.0,20,0.6844340389816235,0.0719255625336963,0
synthetic,absolute,0.0,0.06,uncorrected,0.1,clean_population_oracle,2.0968908460053566,0.0394603888512256,4.193781692010713,0.078920777702451,3.4036161249392487,0.0,0.95755,0.0043904801319985,0.7901655670714633,0.0789207777024511,0.7901655670714633,0.0789207777024511,0.0,0.0,299.8,16.346897339604816,3.4036161249392487,0.0,20,0.7901655670714633,0.0789207777024511,0
synthetic,absolute,0.0,0.065,uncorrected,0.1,clean_population_oracle,2.154151951837166,0.0522746820428837,4.308303903674333,0.1045493640857677,3.4036161249392487,0.0,0.96273,0.0049057538719988,0.9046877787350828,0.1045493640857676,0.9046877787350828,0.1045493640857676,0.0,0.0,324.55,19.7656666709567,3.4036161249392487,0.0,20,0.9046877787350828,0.1045493640857676,0
synthetic,absolute,0.0,0.07,uncorrected,0.1,clean_population_oracle,2.2161824011988505,0.0654019857646165,4.432364802397701,0.130803971529233,3.4036161249392487,0.0,0.967655,0.0053191288364681,1.0287486774584509,0.130803971529233,1.0287486774584509,0.130803971529233,0.0,0.0,349.0,22.15258093553127,3.4036161249392487,0.0,20,1.0287486774584509,0.130803971529233,0
synthetic,absolute,0.0,0.075,uncorrected,0.1,clean_population_oracle,2.296360009109536,0.0668959618640947,4.592720018219072,0.1337919237281893,3.4036161249392487,0.0,0.973435,0.0051092563059607,1.1891038932798228,0.1337919237281893,1.1891038932798228,0.1337919237281893,0.0,0.0,375.25,19.59826791487345,3.4036161249392487,0.0,20,1.1891038932798228,0.1337919237281893,0
synthetic,absolute,0.0,0.08,uncorrected,0.1,clean_population_oracle,2.392596975941313,0.0774229569179554,4.785193951882626,0.1548459138359107,3.4036161249392487,0.0,0.97902,0.0049768516786798,1.381577826943376,0.154845913835911,1.381577826943376,0.154845913835911,0.0,0.0,400.85,18.893816866622625,3.4036161249392487,0.0,20,1.381577826943376,0.154845913835911,0
synthetic,absolute,0.0,0.085,uncorrected,0.1,clean_population_oracle,2.502961147738367,0.10867296023497,5.005922295476734,0.2173459204699401,3.4036161249392487,0.0,0.98407,0.0048193797373346,1.602306170537484,0.21734592046994,1.602306170537484,0.21734592046994,0.0,0.0,425.9,19.191280914985708,3.4036161249392487,0.0,20,1.602306170537484,0.21734592046994,0
synthetic,absolute,0.0,0.09,uncorrected,0.1,clean_population_oracle,2.675336577074506,0.1956161694065776,5.350673154149012,0.3912323388131554,3.4036161249392487,0.0,0.989675,0.0040620030060368,1.9470570292097624,0.3912323388131553,1.9470570292097624,0.3912323388131553,0.0,0.0,451.1,17.579593432817436,3.4036161249392487,0.0,20,1.9470570292097624,0.3912323388131553,0
synthetic,absolute,0.0,0.095,uncorrected,0.1,clean_population_oracle,22.56852166626083,60.68064560158842,45.13704333252166,121.36129120317683,3.4036161249392487,0.0,0.9942,0.0038074718784599,41.73342720758241,121.36129120317683,41.73342720758241,121.36129120317683,0.0,0.0,473.8,19.42759838341756,3.4036161249392487,0.0,20,41.73342720758241,121.36129120317683,0
synthetic,absolute,0.0,0.096,uncorrected,0.1,clean_population_oracle,22.637529114200664,60.65723277850849,45.27505822840133,121.31446555701696,3.4036161249392487,0.0,0.99509,0.0036936503125741,41.87144210346208,121.314465557017,41.87144210346208,121.314465557017,0.0,0.0,478.55,20.032802048009582,3.4036161249392487,0.0,20,41.87144210346208,121.314465557017,0
synthetic,absolute,0.0,0.097,uncorrected,0.1,clean_population_oracle,22.745868548440995,60.6205238864672,45.49173709688199,121.2410477729344,3.4036161249392487,0.0,0.996055,0.0036072259351707,42.08812097194275,121.2410477729344,42.08812097194275,121.2410477729344,0.0,0.0,483.5,19.996052241959116,3.4036161249392487,0.0,20,42.08812097194275,121.2410477729344,0
synthetic,absolute,0.0,0.098,uncorrected,0.1,clean_population_oracle,52.2698722453383,87.50803568807383,104.5397444906766,175.01607137614766,3.4036161249392487,0.0,0.99691,0.0034101859804199,101.13612836573736,175.01607137614772,101.13612836573736,175.01607137614772,0.0,0.0,488.7,19.539703170723964,3.4036161249392487,0.0,20,101.13612836573736,175.01607137614772,0
synthetic,absolute,0.0,0.099,uncorrected,0.1,clean_population_oracle,62.24248030022119,92.52688741579908,124.48496060044238,185.05377483159813,3.4036161249392487,0.0,0.9977,0.0031899513277923,121.08134447550314,185.05377483159813,121.08134447550314,185.05377483159813,0.0,0.0,494.25,20.115129158238865,3.4036161249392487,0.0,20,121.08134447550314,185.05377483159813,0
synthetic,absolute,0.0,0.1,uncorrected,0.1,clean_population_oracle,111.4075388196684,100.48736226115366,222.8150776393368,200.97472452230733,3.4036161249392487,0.0,0.998365,0.0026989812893015,219.4114615143976,200.97472452230733,219.4114615143976,200.97472452230733,0.0,0.0,500.3,20.63237109113021,3.4036161249392487,0.0,20,219.4114615143976,200.97472452230733,0
synthetic,absolute,0.0,0.105,uncorrected,0.1,clean_population_oracle,190.15983800676185,44.00654225298088,380.3196760135236,88.01308450596176,3.4036161249392487,0.0,0.99989,0.0004919349550499,376.9160598885844,88.01308450596176,376.9160598885844,88.01308450596176,0.0,0.0,524.65,19.3615870380395,3.4036161249392487,0.0,20,376.9160598885844,88.01308450596176,0
synthetic,absolute,0.0,0.11,uncorrected,0.1,clean_population_oracle,200.0,0.0,400.0,0.0,3.4036161249392487,0.0,1.0,0.0,396.5963838750608,0.0,396.5963838750608,0.0,0.0,0.0,549.3,20.24871665848948,3.4036161249392487,0.0,20,396.5963838750608,0.0,0
synthetic,adaptive,0.0,0.0,uncorrected,0.1,clean_population_oracle,2.739716733958316,0.0528063639473009,3.432887589712857,0.0430514251356951,3.412822529860995,0.0016413401916567,0.900595,0.0053622928128298,0.0200650598518617,0.0432853450330544,0.1658055250853838,0.0252786102994547,0.0,0.0,0.0,0.0,3.412822529860995,0.0016413401916567,20,0.1658055250853838,0.0252786102994547,0
synthetic,adaptive,0.0,0.005,uncorrected,0.1,clean_population_oracle,2.7793611234948754,0.0553242509680619,3.4825346664362216,0.0448297017557782,3.412822529860995,0.0016413401916567,0.90522,0.0054302854436944,0.0697121365752264,0.0451708184441435,0.1758703121262436,0.0286500506285688,0.0,0.0,25.25,4.216196839507577,3.412822529860995,0.0016413401916567,20,0.1758703121262436,0.0286500506285688,0
synthetic,adaptive,0.0,0.01,uncorrected,0.1,clean_population_oracle,2.819934558068474,0.0509998075172081,3.533439538881715,0.041303298375883,3.412822529860995,0.0016413401916567,0.909735,0.0047209806073247,0.1206170090207201,0.0417162305425312,0.194331404738989,0.0313941666914338,0.0,0.0,50.2,5.405650065586834,3.412822529860995,0.0016413401916567,20,0.194331404738989,0.0313941666914338,0
synthetic,adaptive,0.0,0.015,uncorrected,0.1,clean_population_oracle,2.8605483051732827,0.0528258512325571,3.5843357000886904,0.0444133010545195,3.412822529860995,0.0016413401916567,0.914245,0.0044788949529989,0.1715131702276952,0.0447792543666056,0.2217052535477773,0.0355682787825419,0.0,0.0,74.95,6.3699541434357005,3.412822529860995,0.0016413401916567,20,0.2217052535477773,0.0355682787825419,0
synthetic,adaptive,0.0,0.02,uncorrected,0.1,clean_population_oracle,2.90796365132948,0.0540064217481349,3.6437785963243385,0.0481493143011048,3.412822529860995,0.0016413401916567,0.91917,0.0040930107307586,0.2309560664633433,0.0486051981266009,0.2623733452504286,0.0404890817201475,0.0,0.0,100.9,9.4918247372202,3.412822529860995,0.0016413401916567,20,0.2623733452504286,0.0404890817201475,0
synthetic,adaptive,0.0,0.025,uncorrected,0.1,clean_population_oracle,2.9530595062530924,0.0628969987207822,3.700161319380082,0.0538501785563231,3.412822529860995,0.0016413401916567,0.92383,0.0041649034865926,0.287338789519087,0.0543541488801538,0.3068324023891123,0.047787488976377,0.0,0.0,125.9,10.109401564880086,3.412822529860995,0.0016413401916567,20,0.3068324023891123,0.047787488976377,0
synthetic,adaptive,0.0,0.03,uncorrected,0.1,clean_population_oracle,3.00697719424425,0.064708627342331,3.767791807047876,0.0609497864321189,3.412822529860995,0.0016413401916567,0.92897,0.0042345819404666,0.3549692771868807,0.061586899035184,0.3656963777070628,0.0568238668742083,0.0,0.0,152.75,11.130210193314788,3.412822529860995,0.0016413401916567,20,0.3656963777070628,0.0568238668742083,0
synthetic,adaptive,0.0,0.035,uncorrected,0.1,clean_population_oracle,3.0571919739699647,0.0613972694111707,3.8307628819477855,0.0582326508329651,3.412822529860995,0.0016413401916567,0.93361,0.0038536244047171,0.4179403520867905,0.0588301126462597,0.4239974393004818,0.0557322248487402,0.0,0.0,178.0,12.277493315219653,3.412822529860995,0.0016413401916567,20,0.4239974393004818,0.0557322248487402,0
synthetic,adaptive,0.0,0.04,uncorrected,0.1,clean_population_oracle,3.109159833113216,0.061375092321597,3.895982178951931,0.064478776977021,3.412822529860995,0.0016413401916567,0.938105,0.0042524884355794,0.4831596490909359,0.0651345789971289,0.4862050298668646,0.0640896480096746,0.0,0.0,201.7,12.641202474448384,3.412822529860995,0.0016413401916567,20,0.4862050298668646,0.0640896480096746,0
synthetic,adaptive,0.0,0.045,uncorrected,0.1,clean_population_oracle,3.16804485315126,0.0636285445180732,3.9697483431587264,0.0660386969263949,3.412822529860995,0.0016413401916567,0.94293,0.0037148492921191,0.5569258132977315,0.0666518610334782,0.5583403226815953,0.0662692211413778,0.0,0.0,225.35,14.712239802287076,3.412822529860995,0.0016413401916567,20,0.5583403226815953,0.0662692211413778,0
synthetic,adaptive,0.0,0.05,uncorrected,0.1,clean_population_oracle,3.2297984314861465,0.0709507714293102,4.0470498042541845,0.0716496594782856,3.412822529860995,0.0016413401916567,0.947505,0.0036702896773673,0.6342272743931898,0.0723447305161613,0.6348619099753351,0.0721368845866425,0.0,0.0,249.25,16.37030366563989,3.412822529860995,0.0016413401916567,20,0.6348619099753351,0.0721368845866425,0
synthetic,adaptive,0.0,0.055,uncorrected,0.1,clean_population_oracle,3.305273876015241,0.0783582141500383,4.141582482284878,0.0797819927432841,3.412822529860995,0.0016413401916567,0.952635,0.0040432237008032,0.7287599524238837,0.0804616066726893,0.7289663234419831,0.0804288626871693,0.0,0.0,273.55,17.37655710554036,3.412822529860995,0.0016413401916567,20,0.7289663234419831,0.0804288626871693,0
synthetic,adaptive,0.0,0.06,uncorrected,0.1,clean_population_oracle,3.392564603044349,0.085328916754548,4.250931589500056,0.0878059706588508,3.412822529860995,0.0016413401916567,0.958035,0.0039557120591287,0.8381090596390612,0.0886099571167733,0.8381888224292725,0.0885685510531776,0.0,0.0,299.8,16.346897339604816,3.412822529860995,0.0016413401916567,20,0.8381888224292725,0.0885685510531776,0
synthetic,adaptive,0.0,0.065,uncorrected,0.1,clean_population_oracle,3.489511799410669,0.0998760837993716,4.372561178106624,0.1149763704133648,3.412822529860995,0.0016413401916567,0.96331,0.0046477951762098,0.9597386482456292,0.1155772170410009,0.959764276003964,0.115561668655751,0.0,0.0,324.55,19.7656666709567,3.412822529860995,0.0016413401916567,20,0.959764276003964,0.115561668655751,0
synthetic,adaptive,0.0,0.07,uncorrected,0.1,clean_population_oracle,3.5915015721225907,0.1110147791027456,4.50038252158917,0.1302816955633122,3.412822529860995,0.0016413401916567,0.96817,0.0049416702908184,1.0875599917281753,0.1309283854589568,1.087562375979516,0.1309270293567105,0.0,0.0,349.0,22.15258093553127,3.412822529860995,0.0016413401916567,20,1.087562375979516,0.1309270293567105,0
synthetic,adaptive,0.0,0.075,uncorrected,0.1,clean_population_oracle,3.715544138217128,0.1152209441481023,4.655960519322617,0.1403154154299302,3.412822529860995,0.0016413401916567,0.973495,0.004820840175737,1.2431379894616224,0.1408325748786342,1.2431379894616224,0.1408325748786342,0.0,0.0,375.25,19.59826791487345,3.412822529860995,0.0016413401916567,20,1.2431379894616224,0.1408325748786342,0
synthetic,adaptive,0.0,0.08,uncorrected,0.1,clean_population_oracle,3.8755672254915248,0.1410898601897081,4.8562420957455865,0.1660904292647358,3.412822529860995,0.0016413401916567,0.979305,0.0047711275286599,1.4434195658845916,0.1665896330244092,1.4434195658845916,0.1665896330244092,0.0,0.0,400.85,18.893816866622625,3.412822529860995,0.0016413401916567,20,1.4434195658845916,0.1665896330244092,0
synthetic,adaptive,0.0,0.085,uncorrected,0.1,clean_population_oracle,4.061362979102985,0.1793999438954635,5.089235285331191,0.2201131818647339,3.412822529860995,0.0016413401916567,0.98452,0.0044196451393629,1.6764127554701964,0.2203374218871238,1.6764127554701964,0.2203374218871238,0.0,0.0,425.9,19.191280914985708,3.412822529860995,0.0016413401916567,20,1.6764127554701964,0.2203374218871238,0
synthetic,adaptive,0.0,0.09,uncorrected,0.1,clean_population_oracle,4.343869797417862,0.3307832615438886,5.44334518405175,0.4126530010409592,3.412822529860995,0.0016413401916567,0.98956,0.0040827493316713,2.030522654190755,0.4126326362442012,2.030522654190755,0.4126326362442012,0.0,0.0,451.1,17.579593432817436,3.412822529860995,0.0016413401916567,20,2.030522654190755,0.4126326362442012,0
synthetic,adaptive,0.0,0.095,uncorrected,0.1,clean_population_oracle,24.17557887055652,60.13157046675319,30.312667001665083,75.40726047701403,3.412822529860995,0.0016413401916567,0.994245,0.0038261530769718,26.89984447180409,75.40727106034423,26.89984447180409,75.40727106034423,0.0,0.0,473.8,19.42759838341756,3.412822529860995,0.0016413401916567,20,26.89984447180409,75.40727106034423,0
synthetic,adaptive,0.0,0.096,uncorrected,0.1,clean_population_oracle,24.30154727985039,60.089338759371245,30.470774189923844,75.35428640036619,3.412822529860995,0.0016413401916567,0.99507,0.0037951631266514,27.057951660062848,75.3542974543832,27.057951660062848,75.3542974543832,0.0,0.0,478.55,20.032802048009582,3.412822529860995,0.0016413401916567,20,27.057951660062848,75.3542974543832,0
synthetic,adaptive,0.0,0.097,uncorrected,0.1,clean_population_oracle,24.484394842003827,60.02821418820704,30.7005117190569,75.27756065954746,3.412822529860995,0.0016413401916567,0.99592,0.0036965987211574,27.28768918919591,75.27757100274415,27.28768918919591,75.27757100274415,0.0,0.0,483.5,19.996052241959116,3.412822529860995,0.0016413401916567,20,27.28768918919591,75.27757100274415,0
synthetic,adaptive,0.0,0.098,uncorrected,0.1,clean_population_oracle,53.70540306163997,86.65820652077632,67.5664635153889,109.0878474893335,3.412822529860995,0.0016413401916567,0.99688,0.0032419292501777,64.15364098552791,109.08801803005623,64.15364098552791,109.08801803005623,0.0,0.0,488.7,19.539703170723964,3.412822529860995,0.0016413401916567,20,64.15364098552791,109.08801803005623,0
synthetic,adaptive,0.0,0.099,uncorrected,0.1,clean_population_oracle,63.67112463642176,91.56867245504633,79.84613850505079,114.851669017085,3.412822529860995,0.0016413401916567,0.997625,0.0030736357692649,76.43331597518979,114.85170010118388,76.43331597518979,114.85170010118388,0.0,0.0,494.25,20.115129158238865,3.412822529860995,0.0016413401916567,20,76.43331597518979,114.85170010118388,0
synthetic,adaptive,0.0,0.1,uncorrected,0.1,clean_population_oracle,112.28098243189844,99.49696595945323,140.59050657522684,124.58089980057215,3.412822529860995,0.0016413401916567,0.998445,0.0024538852115734,137.17768404536585,124.5807237093104,137.17768404536585,124.5807237093104,0.0,0.0,500.3,20.63237109113021,3.412822529860995,0.0016413401916567,20,137.17768404536585,124.5807237093104,0
synthetic,adaptive,0.0,0.105,uncorrected,0.1,clean_population_oracle,190.2550682288281,43.58065975287558,238.4626697922028,54.700332008147285,3.412822529860995,0.0016413401916567,0.999855,0.0006484597134749,235.04984726234176,54.70006913452425,235.04984726234176,54.70006913452425,0.0,0.0,524.65,19.3615870380395,3.412822529860995,0.0016413401916567,20,235.04984726234176,54.70006913452425,0
synthetic,adaptive,0.0,0.11,uncorrected,0.1,clean_population_oracle,200.0,9.221220189531467e-15,250.642068005264,2.82466648273829,3.412822529860995,0.0016413401916567,1.0,0.0,247.22924547540305,2.824441190001645,247.22924547540305,2.824441190001645,0.0,0.0,549.3,20.24871665848948,3.412822529860995,0.0016413401916567,20,247.22924547540305,2.824441190001645,0
synthetic,cqr,0.0,0.0,uncorrected,0.1,clean_population_oracle,0.5657186651410361,0.0245217472164449,3.5434937399112805,0.0436891512497948,3.5331518457915303,0.001828250858476,0.901315,0.0052380465422662,0.0103418941197502,0.0434652337297871,0.0614844954302963,0.0131630107948556,0.0,0.0,0.0,0.0,3.5331518457915303,0.001828250858476,20,0.0614844954302963,0.0131630107948556,0
synthetic,cqr,0.0,0.005,uncorrected,0.1,clean_population_oracle,0.5881460584526463,0.0268807298661932,3.5883485265345008,0.0488628934283958,3.5331518457915303,0.001828250858476,0.905585,0.0051134780624088,0.0551966807429707,0.048768833533708,0.0783921277212538,0.0258022138768361,0.0,0.0,25.25,4.216196839507577,3.5331518457915303,0.001828250858476,20,0.0783921277212538,0.0258022138768361,0
synthetic,cqr,0.0,0.01,uncorrected,0.1,clean_population_oracle,0.6124074398805878,0.0262936795471758,3.636871289390384,0.0481703224266054,3.5331518457915303,0.001828250858476,0.91001,0.0049935642792024,0.1037194435988535,0.0481644198488167,0.1110144518122807,0.0383645128034163,0.0,0.0,50.2,5.405650065586834,3.5331518457915303,0.001828250858476,20,0.1110144518122807,0.0383645128034163,0
synthetic,cqr,0.0,0.015,uncorrected,0.1,clean_population_oracle,0.6377850887663554,0.0254554513718934,3.687626587161919,0.0460703103879277,3.5331518457915303,0.001828250858476,0.914165,0.0045416522613645,0.154474741370389,0.0462235757956254,0.1558933099099037,0.0440456517795766,0.0,0.0,74.95,6.3699541434357005,3.5331518457915303,0.001828250858476,20,0.1558933099099037,0.0440456517795766,0
synthetic,cqr,0.0,0.02,uncorrected,0.1,clean_population_oracle,0.6670586784165835,0.0266925370967801,3.746173766462376,0.0486589988387853,3.5331518457915303,0.001828250858476,0.91894,0.0046582580887121,0.2130219206708452,0.0489478749073389,0.2131271478241213,0.0488036445959641,0.0,0.0,100.9,9.4918247372202,3.5331518457915303,0.001828250858476,20,0.2131271478241213,0.0488036445959641,0
synthetic,cqr,0.0,0.025,uncorrected,0.1,clean_population_oracle,0.6966059952953427,0.0301271977638836,3.8052684002198935,0.0557876434339047,3.5331518457915303,0.001828250858476,0.92377,0.0045597899305259,0.2721165544283635,0.0562464346029614,0.2721231572856014,0.0562393033220944,0.0,0.0,125.9,10.109401564880086,3.5331518457915303,0.001828250858476,20,0.2721231572856014,0.0562393033220944,0
synthetic,cqr,0.0,0.03,uncorrected,0.1,clean_population_oracle,0.7296130534679702,0.0325703625956193,3.8712825165651488,0.0615853474183137,3.5331518457915303,0.001828250858476,0.9287,0.0047210614328381,0.3381306707736184,0.0622570983734009,0.3381306776856436,0.0622570906550856,0.0,0.0,152.75,11.130210193314788,3.5331518457915303,0.001828250858476,20,0.3381306776856436,0.0622570906550856,0
synthetic,cqr,0.0,0.035,uncorrected,0.1,clean_population_oracle,0.7645881277653053,0.0338293407318898,3.941232665159818,0.0652708238506228,3.5331518457915303,0.001828250858476,0.93391,0.0044958343292196,0.4080808193682886,0.065844226972114,0.4080808193682886,0.065844226972114,0.0,0.0,178.0,12.277493315219653,3.5331518457915303,0.001828250858476,20,0.4080808193682886,0.065844226972114,0
synthetic,cqr,0.0,0.04,uncorrected,0.1,clean_population_oracle,0.7979600050702085,0.031910648797412,4.007976419769625,0.062911533287388,3.5331518457915303,0.001828250858476,0.93865,0.0041162706677921,0.4748245739780951,0.0636282513362127,0.4748245739780951,0.0636282513362127,0.0,0.0,201.7,12.641202474448384,3.5331518457915303,0.001828250858476,20,0.4748245739780951,0.0636282513362127,0
synthetic,cqr,0.0,0.045,uncorrected,0.1,clean_population_oracle,0.8380673145876807,0.0341585219345643,4.0881910388045695,0.0666719626241582,3.5331518457915303,0.001828250858476,0.94371,0.0042054976550125,0.5550391930130396,0.0673720846310952,0.5550391930130396,0.0673720846310952,0.0,0.0,225.35,14.712239802287076,3.5331518457915303,0.001828250858476,20,0.5550391930130396,0.0673720846310952,0
synthetic,cqr,0.0,0.05,uncorrected,0.1,clean_population_oracle,0.8783623339849596,0.0369553854757567,4.168781077599127,0.072324274740371,3.5331518457915303,0.001828250858476,0.94836,0.0042407050059357,0.6356292318075973,0.0730964476004223,0.6356292318075973,0.0730964476004223,0.0,0.0,249.25,16.37030366563989,3.5331518457915303,0.001828250858476,20,0.6356292318075973,0.0730964476004223,0
synthetic,cqr,0.0,0.055,uncorrected,0.1,clean_population_oracle,0.9205749090870364,0.0395138066879706,4.253206227803281,0.0760836802075809,3.5331518457915303,0.001828250858476,0.95302,0.0042455673478656,0.7200543820117508,0.0769017207171873,0.7200543820117508,0.0769017207171873,0.0,0.0,273.55,17.37655710554036,3.5331518457915303,0.001828250858476,20,0.7200543820117508,0.0769017207171873,0
synthetic,cqr,0.0,0.06,uncorrected,0.1,clean_population_oracle,0.971687140916473,0.0425960009765964,4.3554306914621534,0.0823695259132808,3.5331518457915303,0.001828250858476,0.95834,0.0042703876318568,0.822278845670624,0.0833870107195322,0.822278845670624,0.0833870107195322,0.0,0.0,299.8,16.346897339604816,3.5331518457915303,0.001828250858476,20,0.822278845670624,0.0833870107195322,0
synthetic,cqr,0.0,0.065,uncorrected,0.1,clean_population_oracle,1.029696768504277,0.0607972857346359,4.471449946637762,0.1180877189750661,3.5331518457915303,0.001828250858476,0.963315,0.0051975981295007,0.938298100846232,0.1189718835133701,0.938298100846232,0.1189718835133701,0.0,0.0,324.55,19.7656666709567,3.5331518457915303,0.001828250858476,20,0.938298100846232,0.1189718835133701,0
synthetic,cqr,0.0,0.07,uncorrected,0.1,clean_population_oracle,1.0932334235622447,0.0714640878374906,4.5985232567536976,0.1392435082422193,3.5331518457915303,0.001828250858476,0.968135,0.0056021870729207,1.0653714109621677,0.139962525994983,1.0653714109621677,0.139962525994983,0.0,0.0,349.0,22.15258093553127,3.5331518457915303,0.001828250858476,20,1.0653714109621677,0.139962525994983,0
synthetic,cqr,0.0,0.075,uncorrected,0.1,clean_population_oracle,1.1718791385132423,0.0711532671623087,4.755814686655693,0.1393531590418179,3.5331518457915303,0.001828250858476,0.973455,0.0050280764345402,1.2226628408641629,0.1399009313144398,1.2226628408641629,0.1399009313144398,0.0,0.0,375.25,19.59826791487345,3.5331518457915303,0.001828250858476,20,1.2226628408641629,0.1399009313144398,0
synthetic,cqr,0.0,0.08,uncorrected,0.1,clean_population_oracle,1.2668370942299343,0.0763307533191865,4.945730598089076,0.1496016635503945,3.5331518457915303,0.001828250858476,0.979095,0.0047269078576524,1.4125787522975464,0.1502290837267196,1.4125787522975464,0.1502290837267196,0.0,0.0,400.85,18.893816866622625,3.5331518457915303,0.001828250858476,20,1.4125787522975464,0.1502290837267196,0
synthetic,cqr,0.0,0.085,uncorrected,0.1,clean_population_oracle,1.3878565450444895,0.1024368361371623,5.187769499718187,0.2002058074393741,3.5331518457915303,0.001828250858476,0.98423,0.0041595925913863,1.6546176539266573,0.2006442704291307,1.6546176539266573,0.2006442704291307,0.0,0.0,425.9,19.191280914985708,3.5331518457915303,0.001828250858476,20,1.6546176539266573,0.2006442704291307,0
synthetic,cqr,0.0,0.09,uncorrected,0.1,clean_population_oracle,1.5734493273446095,0.2063276738241035,5.558955064318427,0.4082793368879919,3.5331518457915303,0.001828250858476,0.989805,0.0041131976291982,2.025803218526897,0.4085472974592379,2.025803218526897,0.4085472974592379,0.0,0.0,451.1,17.579593432817436,3.5331518457915303,0.001828250858476,20,2.025803218526897,0.4085472974592379,0
synthetic,cqr,0.0,0.095,uncorrected,0.1,clean_population_oracle,21.575320127327316,61.02030000962496,45.56269666428384,122.03801097698022,3.5331518457915303,0.001828250858476,0.994295,0.0036688554073443,42.02954481849231,122.03820611734982,42.02954481849231,122.03820611734982,0.0,0.0,473.8,19.42759838341756,3.5331518457915303,0.001828250858476,20,42.02954481849231,122.03820611734982,0
synthetic,cqr,0.0,0.096,uncorrected,0.1,clean_population_oracle,21.65760003143919,60.99247882505726,45.72725647250759,121.98236618594578,3.5331518457915303,0.001828250858476,0.995215,0.0035684693755461,42.19410462671606,121.98256144239826,42.19410462671606,121.98256144239826,0.0,0.0,478.55,20.032802048009582,3.5331518457915303,0.001828250858476,20,42.19410462671606,121.98256144239826,0
synthetic,cqr,0.0,0.097,uncorrected,0.1,clean_population_oracle,21.76924499644899,60.95468459920088,45.9505464025272,121.90677260431228,3.5331518457915303,0.001828250858476,0.996205,0.0034013116664944,42.41739455673566,121.90696775327476,42.41739455673566,121.90696775327476,0.0,0.0,483.5,19.996052241959116,3.5331518457915303,0.001828250858476,20,42.41739455673566,121.90696775327476,0
synthetic,cqr,0.0,0.098,uncorrected,0.1,clean_population_oracle,51.45555433890013,87.99040693737766,105.32316508742947,175.97840217040977,3.5331518457915303,0.001828250858476,0.997075,0.0031828281035648,101.79001324163794,175.9787553159309,101.79001324163794,175.9787553159309,0.0,0.0,488.7,19.539703170723964,3.5331518457915303,0.001828250858476,20,101.79001324163794,175.9787553159309,0
synthetic,cqr,0.0,0.099,uncorrected,0.1,clean_population_oracle,61.49195516412603,93.03102571016832,125.39596673788124,186.05709197056987,3.5331518457915303,0.001828250858476,0.99785,0.0029823163021912,121.86281489208974,186.0572311188494,121.86281489208974,186.0572311188494,0.0,0.0,494.25,20.115129158238865,3.5331518457915303,0.001828250858476,20,121.86281489208974,186.0572311188494,0
synthetic,cqr,0.0,0.1,uncorrected,0.1,clean_population_oracle,110.90343804170143,101.05911807494716,224.21893249303213,202.11314614941452,3.5331518457915303,0.001828250858476,0.99834,0.00276012966896,220.68578064724056,202.1131768429162,220.68578064724056,202.1131768429162,0.0,0.0,500.3,20.63237109113021,3.5331518457915303,0.001828250858476,20,220.68578064724056,202.1131768429162,0
synthetic,cqr,0.0,0.105,uncorrected,0.1,clean_population_oracle,190.0968785811551,44.28810536394277,382.6058135719394,88.57673886605576,3.5331518457915303,0.001828250858476,0.999845,0.0006931810730249,379.0726617261479,88.57639959601791,379.0726617261479,88.57639959601791,0.0,0.0,524.65,19.3615870380395,3.5331518457915303,0.001828250858476,20,379.0726617261479,88.57639959601791,0
synthetic,cqr,0.0,0.11,uncorrected,0.1,clean_population_oracle,200.0,0.0,402.4120564096292,0.0131585455781965,3.5331518457915303,0.001828250858476,1.0,0.0,398.8789045638376,0.0136329457102794,398.8789045638376,0.0136329457102794,0.0,0.0,549.3,20.24871665848948,3.5331518457915303,0.001828250858476,20,398.8789045638376,0.0136329457102794,0
abalone,absolute,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.0491747171124928,0.0466757589193079,6.888532383924424,0.2280346845557864,6.888532383924424,0.2280346845557864,0.9241028708133971,0.006417867334312,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,6.888532383924424,0.2280346845557864,20,0.0,0.0,0
abalone,absolute,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.0780956930292178,0.05081304609898,7.07842234221634,0.2594426733934989,6.888532383924424,0.2280346845557864,0.9290669856459328,0.0056653095534979,0.1898899582919157,0.0706836636681971,0.1898899582919157,0.0706836636681971,0.0,0.0,8.3,2.975337221046946,6.888532383924424,0.2280346845557864,20,0.1898899582919157,0.0706836636681971,0
abalone,absolute,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.10259597923287,0.0520652864244904,7.239426706640171,0.2697368709615846,6.888532383924424,0.2280346845557864,0.931818181818182,0.0057300731568787,0.3508943227157462,0.1331969751287567,0.3508943227157462,0.1331969751287567,0.0,0.0,16.0,4.823189597635245,6.888532383924424,0.2280346845557864,20,0.3508943227157462,0.1331969751287567,0
abalone,absolute,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.1337535267930012,0.0588246476916003,7.443672473662244,0.3109933917006975,6.888532383924424,0.2280346845557864,0.9355861244019138,0.005587343628489,0.5551400897378191,0.1747509400636014,0.5551400897378191,0.1747509400636014,0.0,0.0,24.75,5.856844848461274,6.888532383924424,0.2280346845557864,20,0.5551400897378191,0.1747509400636014,0
abalone,absolute,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.1718319274594833,0.0732655043488578,7.693704871899375,0.4202742868239627,6.888532383924424,0.2280346845557864,0.938098086124402,0.0060356967443747,0.8051724879749512,0.3165394877664684,0.8051724879749512,0.3165394877664684,0.0,0.0,33.4,8.375402582625663,6.888532383924424,0.2280346845557864,20,0.8051724879749512,0.3165394877664684,0
abalone,absolute,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.2154796722801422,0.0816491681244704,7.980610265453832,0.4825378606395558,6.888532383924424,0.2280346845557864,0.9417464114832536,0.0066780724074523,1.092077881529408,0.4107486784488576,1.092077881529408,0.4107486784488576,0.0,0.0,43.25,9.227390576002795,6.888532383924424,0.2280346845557864,20,1.092077881529408,0.4107486784488576,0
abalone,absolute,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.2439522881932858,0.079556487344724,8.168030441690837,0.4733848627418212,6.888532383924424,0.2280346845557864,0.9440191387559808,0.006106709208429,1.279498057766412,0.4074133622403608,1.279498057766412,0.4074133622403608,0.0,0.0,50.7,9.02102806604774,6.888532383924424,0.2280346845557864,20,1.279498057766412,0.4074133622403608,0
abalone,absolute,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.2951993721299493,0.0886506593923903,8.504149749427038,0.5299885492107921,6.888532383924424,0.2280346845557864,0.9473086124401916,0.0060056775505253,1.6156173655026134,0.4756520451221755,1.6156173655026134,0.4756520451221755,0.0,0.0,59.35,9.560197091119653,6.888532383924424,0.2280346845557864,20,1.6156173655026134,0.4756520451221755,0
abalone,absolute,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.3587809957424517,0.107509644891268,8.921408805484926,0.6519585822153608,6.888532383924424,0.2280346845557864,0.9526913875598086,0.0064295905468117,2.032876421560501,0.6022002634875928,2.032876421560501,0.6022002634875928,0.0,0.0,67.7,10.131244013602569,6.888532383924424,0.2280346845557864,20,2.032876421560501,0.6022002634875929,0
abalone,absolute,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.416470586338438,0.1067359085633533,9.299192218655802,0.6251114702782693,6.888532383924424,0.2280346845557864,0.9557416267942584,0.0062937544383435,2.410659834731378,0.5920527354777302,2.410659834731378,0.5920527354777302,0.0,0.0,76.2,9.208691546577068,6.888532383924424,0.2280346845557864,20,2.410659834731378,0.5920527354777302,0
abalone,absolute,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.4783771799056955,0.1119927009865294,9.706015394044268,0.6630172112415121,6.888532383924424,0.2280346845557864,0.9595095693779904,0.0062006335003989,2.817483010119844,0.647514032557163,2.817483010119844,0.647514032557163,0.0,0.0,84.05,8.73875216914201,6.888532383924424,0.2280346845557864,20,2.817483010119844,0.647514032557163,0
abalone,absolute,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.551262603313163,0.1326847761922354,10.184761360844195,0.8078639780406102,6.888532383924424,0.2280346845557864,0.9636363636363636,0.0080326094345062,3.296228976919772,0.8152194174262121,3.296228976919772,0.8152194174262121,0.0,0.0,92.85,9.166730462297943,6.888532383924424,0.2280346845557864,20,3.296228976919772,0.8152194174262121,0
abalone,absolute,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.6241947866822692,0.1530739722855885,10.663856549865573,0.9489836729773368,6.888532383924424,0.2280346845557864,0.968421052631579,0.0086466485349648,3.7753241659411465,0.96129817536049,3.7753241659411465,0.96129817536049,0.0,0.0,100.35,9.477258097816666,6.888532383924424,0.2280346845557864,20,3.7753241659411465,0.96129817536049,0
abalone,absolute,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.717156595768449,0.1630640548324471,11.271358919283395,0.9793291566620856,6.888532383924424,0.2280346845557864,0.9726674641148324,0.0077450360410915,4.382826535358973,0.964511107833587,4.382826535358973,0.964511107833587,0.0,0.0,108.7,8.602937074963963,6.888532383924424,0.2280346845557864,20,4.382826535358973,0.964511107833587,0
abalone,absolute,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.8425285554179325,0.170807671947379,12.093347046333612,1.008928975377548,6.888532383924424,0.2280346845557864,0.9782296650717702,0.0066498208533856,5.204814662409189,0.9607013056989974,5.204814662409189,0.9607013056989974,0.0,0.0,117.55,8.338086363820317,6.888532383924424,0.2280346845557864,20,5.204814662409189,0.9607013056989974,0
abalone,absolute,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.972736643535504,0.1688677608494965,12.950247326616848,1.01876385319592,6.888532383924424,0.2280346845557864,0.9839114832535883,0.0068930970710813,6.061714942692421,0.987494778312662,6.061714942692421,0.987494778312662,0.0,0.0,126.65,8.362038280857504,6.888532383924424,0.2280346845557864,20,6.061714942692421,0.987494778312662,0
abalone,absolute,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.12556310408622,0.1776909100059994,13.95541343142222,1.0927132658423024,6.888532383924424,0.2280346845557864,0.9898923444976075,0.0057363123856378,7.066881047497796,1.0720079855892577,7.066881047497796,1.0720079855892577,0.0,0.0,135.6,8.543387717071644,6.888532383924424,0.2280346845557864,20,7.066881047497796,1.0720079855892577,0
abalone,absolute,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.299048370168192,0.2201240269345084,15.098125353992804,1.4164907961218018,6.888532383924424,0.2280346845557864,0.9942583732057416,0.0036939925800233,8.209592970068378,1.431258928766955,8.209592970068378,1.431258928766955,0.0,0.0,143.25,8.638195474324,6.888532383924424,0.2280346845557864,20,8.209592970068378,1.431258928766955,0
abalone,absolute,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,22.3104875088331,60.772258088589226,147.41840595422997,402.141001603196,6.888532383924424,0.2280346845557864,0.996291866028708,0.0032213768315475,140.52987357030554,402.1667494364602,140.52987357030554,402.1667494364602,0.0,0.0,151.0,9.776448607158985,6.888532383924424,0.2280346845557864,20,140.52987357030554,402.1667494364602,0
abalone,absolute,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,51.99690467930649,87.6699559271692,341.6634670433019,576.2502958241065,6.888532383924424,0.2280346845557864,0.9977870813397128,0.0025529979036457,334.7749346593775,576.2645684622253,334.7749346593775,576.2645684622253,0.0,0.0,158.25,10.156019734231778,6.888532383924424,0.2280346845557864,20,334.7749346593775,576.2645684622253,0
abalone,absolute,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,52.187190332459615,87.55888559592782,342.9286560893014,575.5127911245406,6.888532383924424,0.2280346845557864,0.9980861244019138,0.0022428754295886,336.0401237053769,575.5272697037802,336.0401237053769,575.5272697037802,0.0,0.0,160.1,10.22844331418906,6.888532383924424,0.2280346845557864,20,336.0401237053769,575.5272697037802,0
abalone,absolute,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,71.82342485013268,96.49998602129249,471.87274297522674,634.2226923231723,6.888532383924424,0.2280346845557864,0.9983851674641148,0.0019510908941472,464.9842105913023,634.2361785993844,464.9842105913023,634.2361785993844,0.0,0.0,161.5,10.359333447364463,6.888532383924424,0.2280346845557864,20,464.9842105913023,634.2361785993844,0
abalone,absolute,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,91.50742042198245,100.68495242409617,601.8962002186299,662.5332712714631,6.888532383924424,0.2280346845557864,0.9988636363636364,0.001424611044154,595.0076678347056,662.534760532042,595.0076678347056,662.534760532042,0.0,0.0,163.25,10.02562506254532,6.888532383924424,0.2280346845557864,20,595.0076678347056,662.534760532042,0
abalone,absolute,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,91.53563827378456,100.65879156965435,602.0813253120599,662.3616866489386,6.888532383924424,0.2280346845557864,0.9989832535885168,0.0011819221700575,595.1927929281355,662.3631605134025,595.1927929281355,662.3631605134025,0.0,0.0,164.25,9.79191395731031,6.888532383924424,0.2280346845557864,20,595.1927929281355,662.3631605134025,0
abalone,absolute,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,101.40034327707323,101.1614112296441,667.5464926673643,666.281641042579,6.888532383924424,0.2280346845557864,0.9991028708133972,0.001156155104017,660.6579602834399,666.2634758432666,660.6579602834399,666.2634758432666,0.0,0.0,165.45,9.779005438612916,6.888532383924424,0.2280346845557864,20,660.6579602834399,666.2634758432666,0
abalone,absolute,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,150.74956633202655,87.52039070247726,988.9854283830732,574.6612031232319,6.888532383924424,0.2280346845557864,0.999700956937799,0.0005314134668891,982.0968959991488,574.6614036531128,982.0968959991488,574.6614036531128,0.0,0.0,173.9,9.58013295150025,6.888532383924424,0.2280346845557864,20,982.0968959991488,574.6614036531128,0
abalone,absolute,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,180.8865580429238,58.84152446136368,1188.0707869457212,387.2361669745809,6.888532383924424,0.2280346845557864,1.0,0.0,1181.1822545617968,387.2608782470296,1181.1822545617968,387.2608782470296,0.0,0.0,181.95,9.3666541799255,6.888532383924424,0.2280346845557864,20,1181.1822545617968,387.2608782470296,0
abalone,adaptive,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.0255362479220294,0.1975818008384556,6.44136881348382,0.1907075427836614,6.44136881348382,0.1907075427836614,0.9202751196172247,0.0067361766479271,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,6.44136881348382,0.1907075427836614,20,0.0,0.0,0
abalone,adaptive,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.084184785311557,0.2115072916509943,6.565584272684562,0.2158392363543698,6.44136881348382,0.1907075427836614,0.923444976076555,0.0073737009604892,0.1242154592007424,0.0526300381198906,0.1242154592007424,0.0526300381198906,0.0,0.0,8.3,2.975337221046946,6.44136881348382,0.1907075427836614,20,0.1242154592007424,0.0526300381198906,0
abalone,adaptive,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.157032144482545,0.2356735435435377,6.720256587304133,0.2729061247327839,6.44136881348382,0.1907075427836614,0.9270933014354068,0.0072029562068075,0.2788877738203151,0.1037736212151251,0.2788877738203151,0.1037736212151251,0.0,0.0,16.0,4.823189597635245,6.44136881348382,0.1907075427836614,20,0.2788877738203151,0.1037736212151251,0
abalone,adaptive,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.226322615654205,0.2405004265379207,6.868761362756624,0.3056350146775345,6.44136881348382,0.1907075427836614,0.930622009569378,0.0071349390916682,0.4273925492728046,0.143588854459709,0.4273925492728046,0.143588854459709,0.0,0.0,24.75,5.856844848461274,6.44136881348382,0.1907075427836614,20,0.4273925492728046,0.143588854459709,0
abalone,adaptive,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.3103135115235616,0.2852306672989448,7.045288302214487,0.3826999294189878,6.44136881348382,0.1907075427836614,0.9343899521531102,0.0082168276858471,0.6039194887306687,0.2240809896087301,0.6039194887306687,0.2240809896087301,0.0,0.0,33.4,8.375402582625663,6.44136881348382,0.1907075427836614,20,0.6039194887306687,0.2240809896087301,0
abalone,adaptive,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.415274378424489,0.2925150058322555,7.270123128421131,0.4208651686654023,6.44136881348382,0.1907075427836614,0.9389354066985648,0.0085861244194553,0.8287543149373133,0.2698212808007966,0.8287543149373133,0.2698212808007966,0.0,0.0,43.25,9.227390576002795,6.44136881348382,0.1907075427836614,20,0.8287543149373133,0.2698212808007966,0
abalone,adaptive,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.5021989898599712,0.3052717824478552,7.456509012033211,0.4666143274605036,6.44136881348382,0.1907075427836614,0.9422846889952152,0.0083224619898945,1.0151401985493926,0.3190349391242288,1.0151401985493926,0.3190349391242288,0.0,0.0,50.7,9.02102806604774,6.44136881348382,0.1907075427836614,20,1.0151401985493926,0.3190349391242288,0
abalone,adaptive,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.615778947599632,0.3003358473502964,7.698450104567702,0.4500869885863434,6.44136881348382,0.1907075427836614,0.9470095693779904,0.0071780826900353,1.257081291083883,0.2983295336339126,1.257081291083883,0.2983295336339126,0.0,0.0,59.35,9.560197091119653,6.44136881348382,0.1907075427836614,20,1.257081291083883,0.2983295336339126,0
abalone,adaptive,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.7408335666389982,0.3038530031948741,7.964700891183315,0.4543822858044257,6.44136881348382,0.1907075427836614,0.9511961722488038,0.0069271534090612,1.5233320776994963,0.3201573307111164,1.5233320776994963,0.3201573307111164,0.0,0.0,67.7,10.131244013602569,6.44136881348382,0.1907075427836614,20,1.5233320776994963,0.3201573307111164,0
abalone,adaptive,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.859141889842936,0.3166024172987291,8.217035781597174,0.4835847693043316,6.44136881348382,0.1907075427836614,0.9544856459330144,0.0067272271441524,1.7756669681133552,0.3403798326457357,1.7756669681133552,0.3403798326457357,0.0,0.0,76.2,9.208691546577068,6.44136881348382,0.1907075427836614,20,1.7756669681133552,0.3403798326457357,0
abalone,adaptive,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.025036402356484,0.3872835456183345,8.565630394473043,0.5696513853244054,6.44136881348382,0.1907075427836614,0.958732057416268,0.0066032266445239,2.124261580989225,0.4245585292084026,2.124261580989225,0.4245585292084026,0.0,0.0,84.05,8.73875216914201,6.44136881348382,0.1907075427836614,20,2.124261580989225,0.4245585292084026,0
abalone,adaptive,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.19121460042681,0.4278744168361851,8.915192409755312,0.5886591526598143,6.44136881348382,0.1907075427836614,0.9626196172248804,0.0062321305226388,2.473823596271493,0.4612802969673033,2.473823596271493,0.4612802969673033,0.0,0.0,92.85,9.166730462297943,6.44136881348382,0.1907075427836614,20,2.473823596271493,0.4612802969673033,0
abalone,adaptive,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.342615529354542,0.4543322706140476,9.237451279195074,0.6445450301971095,6.44136881348382,0.1907075427836614,0.9659090909090908,0.0061912139649815,2.7960824657112555,0.5059148250781569,2.7960824657112555,0.5059148250781569,0.0,0.0,100.35,9.477258097816666,6.44136881348382,0.1907075427836614,20,2.7960824657112555,0.5059148250781569,0
abalone,adaptive,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.565346511570212,0.4904963316665728,9.712348095463328,0.7362032383021536,6.44136881348382,0.1907075427836614,0.9700358851674642,0.0065341530368555,3.2709792819795083,0.5979518421104438,3.2709792819795083,0.5979518421104438,0.0,0.0,108.7,8.602937074963963,6.44136881348382,0.1907075427836614,20,3.2709792819795083,0.5979518421104438,0
abalone,adaptive,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.849890315179428,0.539006215802798,10.322266229221944,0.9124485104499136,6.44136881348382,0.1907075427836614,0.9745215311004785,0.0067453933874984,3.880897415738127,0.7769434432371466,3.880897415738127,0.7769434432371466,0.0,0.0,117.55,8.338086363820317,6.44136881348382,0.1907075427836614,20,3.880897415738127,0.7769434432371466,0
abalone,adaptive,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,5.175843607172823,0.6862603734254772,11.01053849619274,1.186599325803591,6.44136881348382,0.1907075427836614,0.9791267942583732,0.0074395354781122,4.569169682708923,1.0520689849245828,4.569169682708923,1.0520689849245828,0.0,0.0,126.65,8.362038280857504,6.44136881348382,0.1907075427836614,20,4.569169682708923,1.0520689849245828,0
abalone,adaptive,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,5.623328973622093,0.7607656123881965,11.966577715428656,1.3863237664332997,6.44136881348382,0.1907075427836614,0.9840909090909092,0.0063663244616484,5.525208901944837,1.2460336017320643,5.525208901944837,1.2460336017320643,0.0,0.0,135.6,8.543387717071644,6.44136881348382,0.1907075427836614,20,5.525208901944837,1.2460336017320643,0
abalone,adaptive,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,6.1530896149490975,0.94986236684268,13.097531593806751,1.83716182726262,6.44136881348382,0.1907075427836614,0.988755980861244,0.0056559970740604,6.656162780322934,1.707668527430035,6.656162780322934,1.707668527430035,0.0,0.0,143.25,8.638195474324,6.44136881348382,0.1907075427836614,20,6.656162780322934,1.707668527430035,0
abalone,adaptive,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,26.18144313844138,59.46556523764617,58.2004482661348,134.4671902949032,6.44136881348382,0.1907075427836614,0.9922846889952152,0.0056034939990512,51.75907945265099,134.39351427136577,51.75907945265099,134.39351427136577,0.0,0.0,151.0,9.776448607158985,6.44136881348382,0.1907075427836614,20,51.75907945265099,134.39351427136577,0
abalone,adaptive,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,55.7177162068941,85.47499974509203,121.68837134363956,187.8930175330742,6.44136881348382,0.1907075427836614,0.9953349282296652,0.0053901150326084,115.24700253015574,187.809666871266,115.24700253015574,187.809666871266,0.0,0.0,158.25,10.156019734231778,6.44136881348382,0.1907075427836614,20,115.24700253015574,187.80966687126596,0
abalone,adaptive,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,56.19560549785566,85.19949982930105,122.71266636606276,187.3043077504903,6.44136881348382,0.1907075427836614,0.9961722488038276,0.0052871411622304,116.27129755257894,187.2209561334692,116.27129755257894,187.2209561334692,0.0,0.0,160.1,10.22844331418906,6.44136881348382,0.1907075427836614,20,116.27129755257894,187.2209561334692,0
abalone,adaptive,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,75.36690063713597,93.84796213675386,163.58195919945143,204.6533422101376,6.44136881348382,0.1907075427836614,0.9964114832535884,0.005177760059167,157.1405903859676,204.60226323419343,157.1405903859676,204.60226323419343,0.0,0.0,161.5,10.359333447364463,6.44136881348382,0.1907075427836614,20,157.1405903859676,204.60226323419343,0
abalone,adaptive,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,94.41673419585231,97.99528674088116,205.28188079987112,214.1181613932412,6.44136881348382,0.1907075427836614,0.9970095693779903,0.0047768129586078,198.8405119863873,214.05571694379947,198.8405119863873,214.05571694379947,0.0,0.0,163.25,10.02562506254532,6.44136881348382,0.1907075427836614,20,198.8405119863873,214.05571694379947,0
abalone,adaptive,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,94.58350533705804,97.84243039018276,205.6298525079881,213.79896570584685,6.44136881348382,0.1907075427836614,0.9971889952153108,0.0046776461105835,199.1884836945043,213.73657734426791,199.1884836945043,213.73657734426791,0.0,0.0,164.25,9.79191395731031,6.44136881348382,0.1907075427836614,20,199.1884836945043,213.73657734426791,0
abalone,adaptive,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,104.32272901665552,98.17588050636866,225.47425743763287,213.1292730706651,6.44136881348382,0.1907075427836614,0.9977870813397128,0.0040568815484639,219.03288862414905,213.051075145454,219.03288862414905,213.051075145454,0.0,0.0,165.45,9.779005438612916,6.44136881348382,0.1907075427836614,20,219.03288862414905,213.051075145454,0
abalone,adaptive,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,152.2143536399927,84.92187795538294,326.9846620466864,183.478201838906,6.44136881348382,0.1907075427836614,0.9991626794258373,0.0018244335783921,320.5432932332025,183.45601073727136,320.5432932332025,183.45601073727136,0.0,0.0,173.9,9.58013295150025,6.44136881348382,0.1907075427836614,20,320.5432932332025,183.45601073727136,0
abalone,adaptive,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,181.3832926892545,57.30649459159044,387.22383269997033,124.3627377310396,6.44136881348382,0.1907075427836614,1.0,0.0,380.7824638864865,124.31102955148437,380.7824638864865,124.31102955148437,0.0,0.0,181.95,9.3666541799255,6.44136881348382,0.1907075427836614,20,380.7824638864865,124.31102955148437,0
abalone,cqr,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0324401267960203,0.0197125518347552,6.569099710577935,0.2742171578568074,6.569099710577935,0.2742171578568074,0.9273325358851676,0.0103691464062386,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,6.569099710577935,0.2742171578568074,20,0.0,0.0,0
abalone,cqr,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0445049463635225,0.021441021500493,6.648324368559239,0.2893134526296728,6.569099710577935,0.2742171578568074,0.9313397129186602,0.0105028239959159,0.079224657981305,0.0371360897315159,0.079224657981305,0.0371360897315159,0.0,0.0,8.3,2.975337221046946,6.569099710577935,0.2742171578568074,20,0.079224657981305,0.0371360897315159,0
abalone,cqr,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0562273782457629,0.0231096297774116,6.7253127480591015,0.2995650946785289,6.569099710577935,0.2742171578568074,0.9341507177033492,0.0100265014724316,0.156213037481169,0.0589247347276872,0.156213037481169,0.0589247347276872,0.0,0.0,16.0,4.823189597635245,6.569099710577935,0.2742171578568074,20,0.156213037481169,0.0589247347276872,0
abalone,cqr,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.068976070335512,0.0253870431496664,6.809024025131596,0.2910948844809125,6.569099710577935,0.2742171578568074,0.9379186602870814,0.0092239662936565,0.2399243145536622,0.0868966634790534,0.2399243145536622,0.0868966634790534,0.0,0.0,24.75,5.856844848461274,6.569099710577935,0.2742171578568074,20,0.2399243145536622,0.0868966634790534,0
abalone,cqr,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0836537503066543,0.0276581379081816,6.905370220433815,0.3003662514338865,6.569099710577935,0.2742171578568074,0.9417464114832536,0.007466059771526,0.3362705098558814,0.1049544731439353,0.3362705098558814,0.1049544731439353,0.0,0.0,33.4,8.375402582625663,6.569099710577935,0.2742171578568074,20,0.3362705098558814,0.1049544731439353,0
abalone,cqr,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1017695030236673,0.0254842468162521,7.024868747995782,0.3019095944479291,6.569099710577935,0.2742171578568074,0.9461124401913876,0.0061909098703835,0.4557690374178482,0.1052521627485434,0.4557690374178482,0.1052521627485434,0.0,0.0,43.25,9.227390576002795,6.569099710577935,0.2742171578568074,20,0.4557690374178482,0.1052521627485434,0
abalone,cqr,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1178324561837812,0.028478123231557,7.130712191670014,0.3063021773523002,6.569099710577935,0.2742171578568074,0.9492224880382776,0.0052280571027113,0.5616124810920811,0.1406925894519567,0.5616124810920811,0.1406925894519567,0.0,0.0,50.7,9.02102806604774,6.569099710577935,0.2742171578568074,20,0.5616124810920811,0.1406925894519567,0
abalone,cqr,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1380468383462324,0.0302831988264844,7.263666435384816,0.3200499314659185,6.569099710577935,0.2742171578568074,0.9526315789473684,0.0042760351178379,0.6945667248068834,0.1517491273660244,0.6945667248068834,0.1517491273660244,0.0,0.0,59.35,9.560197091119653,6.569099710577935,0.2742171578568074,20,0.6945667248068834,0.1517491273660244,0
abalone,cqr,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1590983235446918,0.037230873481936,7.401827993599315,0.3664089881846556,6.569099710577935,0.2742171578568074,0.9552033492822968,0.0045171186660748,0.8327282830213829,0.2028609889946111,0.8327282830213829,0.2028609889946111,0.0,0.0,67.7,10.131244013602569,6.569099710577935,0.2742171578568074,20,0.8327282830213829,0.2028609889946111,0
abalone,cqr,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1810691465804915,0.0424194688885855,7.546099901473821,0.3773476806540589,6.569099710577935,0.2742171578568074,0.9580741626794256,0.0053137803814368,0.977000190895887,0.2269301683113,0.977000190895887,0.2269301683113,0.0,0.0,76.2,9.208691546577068,6.569099710577935,0.2742171578568074,20,0.977000190895887,0.2269301683113,0
abalone,cqr,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.207901035737993,0.0479042070320138,7.721765770687381,0.3818332807383427,6.569099710577935,0.2742171578568074,0.9614832535885168,0.0057379531603591,1.1526660601094474,0.2504036188970484,1.1526660601094474,0.2504036188970484,0.0,0.0,84.05,8.73875216914201,6.569099710577935,0.2742171578568074,20,1.1526660601094474,0.2504036188970484,0
abalone,cqr,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.2410896009399507,0.0525740788817836,7.939905533878166,0.4109629942198131,6.569099710577935,0.2742171578568074,0.9638755980861244,0.0061067092084289,1.3708058233002336,0.2922154853303257,1.3708058233002336,0.2922154853303257,0.0,0.0,92.85,9.166730462297943,6.569099710577935,0.2742171578568074,20,1.3708058233002336,0.2922154853303257,0
abalone,cqr,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.2689341750541152,0.0597178106234769,8.12281686864228,0.4707337064521343,6.569099710577935,0.2742171578568074,0.9668062200956936,0.006292258596507,1.5537171580643467,0.3469065733435036,1.5537171580643467,0.3469065733435036,0.0,0.0,100.35,9.477258097816666,6.569099710577935,0.2742171578568074,20,1.5537171580643467,0.3469065733435036,0
abalone,cqr,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3140290923325789,0.0801289157170299,8.417402901499132,0.5968879014061679,6.569099710577935,0.2742171578568074,0.9706937799043064,0.0059048302555855,1.848303190921198,0.4621534151589546,1.848303190921198,0.4621534151589546,0.0,0.0,108.7,8.602937074963963,6.569099710577935,0.2742171578568074,20,1.848303190921198,0.4621534151589546,0
abalone,cqr,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3821574443650508,0.1084526548421563,8.86451370543415,0.7314073485250139,6.569099710577935,0.2742171578568074,0.9750598086124402,0.006380208302916,2.2954139948562164,0.6344720592512109,2.2954139948562164,0.6344720592512109,0.0,0.0,117.55,8.338086363820317,6.569099710577935,0.2742171578568074,20,2.2954139948562164,0.6344720592512109,0
abalone,cqr,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.4677363525762067,0.1421439178219309,9.429936806878125,0.9686365255743572,6.569099710577935,0.2742171578568074,0.9799043062200956,0.0069705027270604,2.86083709630019,0.8842611686830806,2.86083709630019,0.8842611686830806,0.0,0.0,126.65,8.362038280857504,6.569099710577935,0.2742171578568074,20,2.86083709630019,0.8842611686830806,0
abalone,cqr,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.5774874118155056,0.1701287097225785,10.149572509290596,1.1155870827098404,6.569099710577935,0.2742171578568074,0.9852870813397128,0.0062709791357018,3.5804727987126634,1.0520883780942378,3.5804727987126634,1.0520883780942378,0.0,0.0,135.6,8.543387717071644,6.569099710577935,0.2742171578568074,20,3.5804727987126634,1.0520883780942378,0
abalone,cqr,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.713156019906436,0.2304440597407073,11.038600888808624,1.538000047419252,6.569099710577935,0.2742171578568074,0.9886363636363636,0.0057366405781252,4.469501178230689,1.4361718413055895,4.469501178230689,1.4361718413055895,0.0,0.0,143.25,8.638195474324,6.569099710577935,0.2742171578568074,20,4.469501178230689,1.4361718413055895,0
abalone,cqr,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,20.8674539070864,61.265633669812935,144.30709437829017,405.4882621554496,6.569099710577935,0.2742171578568074,0.993122009569378,0.0055549020219662,137.7379946677122,405.3659356263627,137.7379946677122,405.3659356263627,0.0,0.0,151.0,9.776448607158985,6.569099710577935,0.2742171578568074,20,137.7379946677122,405.3659356263627,0
abalone,cqr,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,50.75441635794244,88.40590012086918,339.85991394993385,581.1316560259249,6.569099710577935,0.2742171578568074,0.9964114832535884,0.0048782096771116,333.2908142393559,581.0523068849465,333.2908142393559,581.0523068849465,0.0,0.0,158.25,10.156019734231778,6.569099710577935,0.2742171578568074,20,333.2908142393559,581.0523068849465,0
abalone,cqr,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,50.84764393383028,88.35103521315126,340.47329301316233,580.7706363532865,6.569099710577935,0.2742171578568074,0.9967703349282296,0.0045275263077828,333.9041933025844,580.691347321305,333.9041933025844,580.691347321305,0.0,0.0,160.1,10.22844331418906,6.569099710577935,0.2742171578568074,20,333.9041933025844,580.691347321305,0
abalone,cqr,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,70.73172331821254,97.32200388977267,471.0606359970169,639.6457201132324,6.569099710577935,0.2742171578568074,0.99688995215311,0.0045984924080181,464.4915362864389,639.5787773263398,464.4915362864389,639.5787773263398,0.0,0.0,161.5,10.359333447364463,6.569099710577935,0.2742171578568074,20,464.4915362864389,639.5787773263398,0
abalone,cqr,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,90.59323372280213,101.53331873943982,602.2581958484058,668.0733297035954,6.569099710577935,0.2742171578568074,0.997488038277512,0.0037606655875496,595.6890961378278,668.029536357778,595.6890961378278,668.029536357778,0.0,0.0,163.25,10.02562506254532,6.569099710577935,0.2742171578568074,20,595.6890961378278,668.029536357778,0
abalone,cqr,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,90.62444016705814,101.50437381833716,602.464462908662,667.882081646881,6.569099710577935,0.2742171578568074,0.9977870813397128,0.0033446698102353,595.895363198084,667.8383131316943,595.895363198084,667.8383131316943,0.0,0.0,164.25,9.79191395731031,6.569099710577935,0.2742171578568074,20,595.895363198084,667.8383131316943,0
abalone,cqr,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,100.56693537168977,102.01642979955484,668.4445501593549,671.8658393526031,6.569099710577935,0.2742171578568074,0.998145933014354,0.0026740184941528,661.875450448777,671.8106457720465,661.875450448777,671.8106457720465,0.0,0.0,165.45,9.779005438612916,6.569099710577935,0.2742171578568074,20,661.875450448777,671.8106457720465,0
abalone,cqr,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,150.30937766071432,88.30261668181387,992.437776372644,579.7507174683816,6.569099710577935,0.2742171578568074,0.9995813397129186,0.0008024167383372,985.8686766620662,579.7663565559371,985.8686766620662,579.7663565559371,0.0,0.0,173.9,9.58013295150025,6.569099710577935,0.2742171578568074,20,985.8686766620662,579.7663565559371,0
abalone,cqr,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,180.2473690669004,60.79772341366237,1190.1979221314264,400.05076074568944,6.569099710577935,0.2742171578568074,0.99994019138756,0.0002674722461124,1183.6288224208483,400.1245261482943,1183.6288224208483,400.1245261482943,0.0,0.0,181.95,9.3666541799255,6.569099710577935,0.2742171578568074,20,1183.6288224208483,400.1245261482943,0
cadata,absolute,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.7265498248932828,0.0139773452173074,167265.18721574664,2981.731161088996,167265.18721574664,2981.731161088996,0.8936046511627908,0.0029758600618213,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,167265.18721574664,2981.731161088996,20,0.0,0.0,0
cadata,absolute,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.744881664531052,0.0159572248763941,171483.08307920027,3324.632046963067,167265.18721574664,2981.731161088996,0.8986312984496123,0.0034452114181364,4217.895863453625,956.0345503494636,4217.895863453625,956.0345503494636,0.0,0.0,42.0,5.693948773178325,167265.18721574664,2981.731161088996,20,4217.895863453625,956.0345503494636,0
cadata,absolute,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.7637992949894699,0.0164477824710284,175837.359826412,3383.2889536368,167265.18721574664,2981.731161088996,0.9035247093023256,0.0029036545599,8572.172610665337,1350.6111896514024,8572.172610665337,1350.6111896514024,0.0,0.0,81.95,8.009698069084425,167265.18721574664,2981.731161088996,20,8572.172610665337,1350.6111896514024,0
cadata,absolute,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.7843475848429278,0.0165130430470385,180567.97066508816,3384.449468689235,167265.18721574664,2981.731161088996,0.9083817829457363,0.0027267140645858,13302.783449341525,1430.476310231162,13302.783449341525,1430.476310231162,0.0,0.0,123.15,10.322560881772253,167265.18721574664,2981.731161088996,20,13302.783449341525,1430.476310231162,0
cadata,absolute,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.8063064006013836,0.0188143741753831,185621.95677409065,3882.040379872826,167265.18721574664,2981.731161088996,0.9129239341085272,0.0028979048486703,18356.76955834401,2250.8215814948608,18356.76955834401,2250.8215814948608,0.0,0.0,166.1,13.893959308388586,167265.18721574664,2981.731161088996,20,18356.76955834401,2250.8215814948608,0
cadata,absolute,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.8278001745946512,0.0204969331568488,190570.5974330118,4310.276552790429,167265.18721574664,2981.731161088996,0.9171511627906976,0.0031171870981209,23305.410217265155,3071.374637770527,23305.410217265155,3071.374637770527,0.0,0.0,206.2,18.914210753321235,167265.18721574664,2981.731161088996,20,23305.410217265155,3071.3746377705274,0
cadata,absolute,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.8538379267006843,0.0227560599134344,196563.7568911109,4801.895946421273,167265.18721574664,2981.731161088996,0.9217538759689924,0.0031624373682648,29298.569675364288,3327.204082924293,29298.569675364288,3327.204082924293,0.0,0.0,247.5,15.473236656613858,167265.18721574664,2981.731161088996,20,29298.569675364288,3327.204082924293,0
cadata,absolute,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.8794481145887462,0.0238137666616652,202459.6374884677,5040.12670996445,167265.18721574664,2981.731161088996,0.9262233527131783,0.0030657089311256,35194.45027272107,3717.900135163253,35194.45027272107,3717.900135163253,0.0,0.0,284.95,16.18795848771549,167265.18721574664,2981.731161088996,20,35194.45027272107,3717.900135163253,0
cadata,absolute,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.9108930794680166,0.0246255627397169,209699.98695793783,5267.544589625691,167265.18721574664,2981.731161088996,0.930874515503876,0.0031695346333942,42434.79974219118,4185.232647407504,42434.79974219118,4185.232647407504,0.0,0.0,326.5,19.741753774810977,167265.18721574664,2981.731161088996,20,42434.79974219118,4185.232647407504,0
cadata,absolute,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.9461910918426556,0.0278155925856227,217825.4256564354,5998.399266648186,167265.18721574664,2981.731161088996,0.935562015503876,0.0036527957118461,50560.2384406888,4857.074028463286,50560.2384406888,4857.074028463286,0.0,0.0,368.15,20.24137243110598,167265.18721574664,2981.731161088996,20,50560.2384406888,4857.074028463286,0
cadata,absolute,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.983481039917835,0.0277767501357101,226416.63063561008,6213.836560723055,167265.18721574664,2981.731161088996,0.9403706395348838,0.0037473520611048,59151.44341986343,5506.391628167698,59151.44341986343,5506.391628167698,0.0,0.0,408.35,21.731071618404155,167265.18721574664,2981.731161088996,20,59151.44341986343,5506.391628167698,0
cadata,absolute,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.029000040661376,0.0290946931185436,236900.6044629523,6696.96509501426,167265.18721574664,2981.731161088996,0.9455184108527132,0.0035174516950834,69635.41724720567,6341.963218015603,69635.41724720567,6341.963218015603,0.0,0.0,450.8,23.02310052739936,167265.18721574664,2981.731161088996,20,69635.41724720567,6341.963218015603,0
cadata,absolute,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.078305009502872,0.0346104862010315,248254.9444797799,8075.722398201848,167265.18721574664,2981.731161088996,0.9506782945736434,0.0037556880050157,80989.75726403328,8144.487623464303,80989.75726403328,8144.487623464303,0.0,0.0,489.95,25.349089052458545,167265.18721574664,2981.731161088996,20,80989.75726403328,8144.487623464303,0
cadata,absolute,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.1425652302702898,0.038574536751198,263046.1227786568,8879.763927903137,167265.18721574664,2981.731161088996,0.9560683139534883,0.0039519429261413,95780.93556291012,9235.063063188449,95780.93556291012,9235.063063188449,0.0,0.0,533.6,24.5729847382724,167265.18721574664,2981.731161088996,20,95780.93556291012,9235.063063188449,0
cadata,absolute,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.223731976850404,0.0463866900456898,281730.3550663165,10620.5898204984,167265.18721574664,2981.731161088996,0.9625847868217056,0.0039293698398062,114465.16785056995,11208.42283190209,114465.16785056995,11208.42283190209,0.0,0.0,576.95,23.802863604816,167265.18721574664,2981.731161088996,20,114465.16785056995,11208.42283190209,0
cadata,absolute,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.318237222719243,0.052003263251092,303479.58880414075,11696.885582320072,167265.18721574664,2981.731161088996,0.9686046511627908,0.0036003328041765,136214.40158839407,12306.36248749786,136214.40158839407,12306.36248749786,0.0,0.0,619.15,22.48338567873948,167265.18721574664,2981.731161088996,20,136214.40158839407,12306.36248749786,0
cadata,absolute,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.4278627603004024,0.0675289033939647,328724.9120792175,15470.459905856826,167265.18721574664,2981.731161088996,0.9750847868217054,0.0035838883763599,161459.72486347094,16114.279037649274,161459.72486347094,16114.279037649274,0.0,0.0,660.05,24.2302008159022,167265.18721574664,2981.731161088996,20,161459.72486347094,16114.279037649274,0
cadata,absolute,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.567352343229652,0.1034467908299184,360838.07024169125,23726.47239378299,167265.18721574664,2981.731161088996,0.9812015503875968,0.0043330374069915,193572.8830259446,24602.202711534523,193572.8830259446,24602.202711534523,0.0,0.0,702.25,27.29541122028042,167265.18721574664,2981.731161088996,20,193572.8830259446,24602.202711534523,0
cadata,absolute,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.7726946897553455,0.1872865957391135,408146.8919534836,43454.43397945438,167265.18721574664,2981.731161088996,0.9870397286821706,0.0043671890448933,240881.7047377369,44701.70094826615,240881.7047377369,44701.70094826615,0.0,0.0,744.15,25.59044846483896,167265.18721574664,2981.731161088996,20,240881.7047377369,44701.70094826615,0
cadata,absolute,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,21.877375005559,60.91740917741539,5026601.137364317,13992982.165938104,167265.18721574664,2981.731161088996,0.9929021317829456,0.0044807103519387,4859335.9501485685,13994129.986999726,4859335.9501485685,13994129.986999726,0.0,0.0,783.4,27.325330450161555,167265.18721574664,2981.731161088996,20,4859335.9501485685,13994129.986999726,0
cadata,absolute,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,22.015446555458706,60.87067448278472,5058477.204495471,13982196.946341977,167265.18721574664,2981.731161088996,0.9940770348837208,0.0045534462783511,4891212.017279723,13983345.044134503,4891212.017279723,13983345.044134503,0.0,0.0,791.8,28.20712862492668,167265.18721574664,2981.731161088996,20,4891212.017279723,13983345.044134503,0
cadata,absolute,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,51.71114496433484,87.8394286038971,11945462.321178071,20295948.17653864,167265.18721574664,2981.731161088996,0.995578972868217,0.0040770428003165,11778197.133962322,20296642.763128173,11778197.133962322,20296642.763128173,0.0,0.0,800.55,28.0853492430709,167265.18721574664,2981.731161088996,20,11778197.133962322,20296642.763128173,0
cadata,absolute,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,61.69920594828038,92.89200531253292,14251780.427840495,21461586.16277353,167265.18721574664,2981.731161088996,0.9965237403100776,0.0036640032551224,14084515.240624746,21462263.22119979,14084515.240624746,21462263.22119979,0.0,0.0,808.35,28.174783425123824,167265.18721574664,2981.731161088996,20,14084515.240624746,21462263.22119979,0
cadata,absolute,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,81.49944525487628,99.26945294236062,18822256.03889053,22930813.674425945,167265.18721574664,2981.731161088996,0.9974442829457364,0.0033451429472755,18654990.85167478,22931415.701047115,18654990.85167478,22931415.701047115,0.0,0.0,816.6,27.08738296309694,167265.18721574664,2981.731161088996,20,18654990.85167478,22931415.701047115,0
cadata,absolute,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,91.48496555215816,100.70606726790312,21121544.95969216,23254967.50180852,167265.18721574664,2981.731161088996,0.9983042635658916,0.0027237673674501,20954279.77247641,23255399.539597016,20954279.77247641,23255399.539597016,0.0,0.0,823.9,25.49282664841849,167265.18721574664,2981.731161088996,20,20954279.77247641,23255399.539597016,0
cadata,absolute,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,190.1414560936152,44.08874866768548,43774997.7020711,10153281.735532584,167265.18721574664,2981.731161088996,0.999939437984496,0.0002708415670421,43607732.51485535,10152470.44199674,43607732.51485535,10152470.44199674,0.0,0.0,864.45,27.07003587188727,167265.18721574664,2981.731161088996,20,43607732.51485535,10152470.44199674,0
cadata,absolute,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,46045483.19319119,250050.4559671771,167265.18721574664,2981.731161088996,1.0,0.0,45878218.00597545,250421.38302688653,45878218.00597545,250421.38302688653,0.0,0.0,905.45,25.496078129783022,167265.18721574664,2981.731161088996,20,45878218.00597545,250421.38302688653,0
cadata,adaptive,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.8466137621717764,0.0951392091771658,153831.72963308933,3013.0500465406208,153831.72963308933,3013.0500465406208,0.8912669573643411,0.0036631601899705,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,153831.72963308933,3013.0500465406208,20,0.0,0.0,0
cadata,adaptive,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.905659071655869,0.0993285628265423,157020.41909029547,3182.816665885194,153831.72963308933,3013.0500465406208,0.8962330426356588,0.003641171981264,3188.6894572061165,765.6585141088016,3188.6894572061165,765.6585141088016,0.0,0.0,42.0,5.693948773178325,153831.72963308933,3013.0500465406208,20,3188.6894572061165,765.6585141088016,0
cadata,adaptive,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.966143810712168,0.1022266734274162,160288.99371355533,3310.4424921950963,153831.72963308933,3013.0500465406208,0.900908430232558,0.0036742730740568,6457.264080465999,750.9974060673684,6457.264080465999,750.9974060673684,0.0,0.0,81.95,8.009698069084425,153831.72963308933,3013.0500465406208,20,6457.264080465999,750.9974060673684,0
cadata,adaptive,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.0349926736027952,0.1012644599502531,164014.51702910403,3350.397608687565,153831.72963308933,3013.0500465406208,0.905390019379845,0.0034711126061236,10182.787396014686,904.7046644440496,10182.787396014686,904.7046644440496,0.0,0.0,123.15,10.322560881772253,153831.72963308933,3013.0500465406208,20,10182.787396014686,904.7046644440496,0
cadata,adaptive,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.11053881304599,0.1070569989716635,168097.8149973951,3747.529735866815,153831.72963308933,3013.0500465406208,0.9098837209302324,0.0032916473672355,14266.085364305747,1659.0325282511326,14266.085364305747,1659.0325282511326,0.0,0.0,166.1,13.893959308388586,153831.72963308933,3013.0500465406208,20,14266.085364305747,1659.0325282511326,0
cadata,adaptive,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.1924809869338064,0.1179045853997698,172514.7919959891,4017.555140166248,153831.72963308933,3013.0500465406208,0.9146196705426356,0.0036370980838519,18683.06236289977,2355.623585906212,18683.06236289977,2355.623585906212,0.0,0.0,206.2,18.914210753321235,153831.72963308933,3013.0500465406208,20,18683.06236289977,2355.623585906212,0
cadata,adaptive,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.2740361862798366,0.1232383097559398,176922.114548404,4322.019102336526,153831.72963308933,3013.0500465406208,0.9190891472868218,0.0030368854623836,23090.38491531468,2469.57670297639,23090.38491531468,2469.57670297639,0.0,0.0,247.5,15.473236656613858,153831.72963308933,3013.0500465406208,20,23090.384915314677,2469.57670297639,0
cadata,adaptive,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.356351371410053,0.1290130612936772,181365.08570765145,4461.447635677421,153831.72963308933,3013.0500465406208,0.9229530038759688,0.0031413443362334,27533.356074562114,2676.933087717284,27533.356074562114,2676.933087717284,0.0,0.0,284.95,16.18795848771549,153831.72963308933,3013.0500465406208,20,27533.356074562114,2676.933087717284,0
cadata,adaptive,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.4557032318541667,0.1415891142212955,186721.6069468588,4848.732998123327,153831.72963308933,3013.0500465406208,0.928064437984496,0.0032986538965991,32889.877313769466,3327.9496035335405,32889.877313769466,3327.9496035335405,0.0,0.0,326.5,19.741753774810977,153831.72963308933,3013.0500465406208,20,32889.877313769466,3327.94960353354,0
cadata,adaptive,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.563564235510672,0.1547921756192756,192547.4667209703,5641.970184978928,153831.72963308933,3013.0500465406208,0.932703488372093,0.0038016253512662,38715.73708788097,4100.216043288469,38715.73708788097,4100.216043288469,0.0,0.0,368.15,20.24137243110598,153831.72963308933,3013.0500465406208,20,38715.73708788097,4100.216043288469,0
cadata,adaptive,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.689320678542624,0.1701518564455125,199334.9252917005,6389.141355330083,153831.72963308933,3013.0500465406208,0.9378512596899224,0.0042821828380527,45503.19565861112,5158.039737269815,45503.19565861112,5158.039737269815,0.0,0.0,408.35,21.731071618404155,153831.72963308933,3013.0500465406208,20,45503.19565861112,5158.039737269815,0
cadata,adaptive,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.849293494118685,0.1916913179072747,207968.6897678589,7420.134267278148,153831.72963308933,3013.0500465406208,0.9437742248062015,0.0046016393774159,54136.9601347696,6493.627618974775,54136.9601347696,6493.627618974775,0.0,0.0,450.8,23.02310052739936,153831.72963308933,3013.0500465406208,20,54136.9601347696,6493.627618974775,0
cadata,adaptive,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.008829110531181,0.2181917193100219,216542.24260023664,7858.483800043954,153831.72963308933,3013.0500465406208,0.9488856589147288,0.0044585283102311,62710.5129671473,7426.724790694575,62710.5129671473,7426.724790694575,0.0,0.0,489.95,25.349089052458545,153831.72963308933,3013.0500465406208,20,62710.5129671473,7426.724790694575,0
cadata,adaptive,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.219173419025342,0.2464935370847277,227883.1513866564,8968.200432024663,153831.72963308933,3013.0500465406208,0.9552325581395348,0.0045229047902876,74051.42175356703,8880.170425086306,74051.42175356703,8880.170425086306,0.0,0.0,533.6,24.5729847382724,153831.72963308933,3013.0500465406208,20,74051.42175356703,8880.170425086306,0
cadata,adaptive,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.4699052387633165,0.283295279771499,241398.7840680453,10600.508136392284,153831.72963308933,3013.0500465406208,0.9613008720930232,0.0043283838142455,87567.05443495595,10797.390571764896,87567.05443495595,10797.390571764896,0.0,0.0,576.95,23.802863604816,153831.72963308933,3013.0500465406208,20,87567.05443495595,10797.390571764896,0
cadata,adaptive,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.805455676953075,0.3438019877519448,259458.1503749135,13084.80216807714,153831.72963308933,3013.0500465406208,0.9675993217054264,0.0041610254656622,105626.42074182411,13352.612527507845,105626.42074182411,13352.612527507845,0.0,0.0,619.15,22.48338567873948,153831.72963308933,3013.0500465406208,20,105626.42074182411,13352.612527507845,0
cadata,adaptive,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,5.224936748671844,0.4350423343386384,282046.0560645883,17523.414909424064,153831.72963308933,3013.0500465406208,0.97375242248062,0.0040400572241099,128214.32643149896,17865.787893330376,128214.32643149896,17865.787893330376,0.0,0.0,660.05,24.2302008159022,153831.72963308933,3013.0500465406208,20,128214.32643149896,17865.787893330376,0
cadata,adaptive,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,5.8582123981499405,0.6714756758742938,316097.10904135334,29925.02613105445,153831.72963308933,3013.0500465406208,0.9801598837209304,0.0042731031593868,162265.379408264,30277.36170778712,162265.379408264,30277.36170778712,0.0,0.0,702.25,27.29541122028042,153831.72963308933,3013.0500465406208,20,162265.379408264,30277.36170778712,0
cadata,adaptive,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,6.867134772257475,1.0344055054965853,370461.3123117906,49571.34757270444,153831.72963308933,3013.0500465406208,0.9870155038759688,0.0041599304613838,216629.5826787013,49777.03432401789,216629.5826787013,49777.03432401789,0.0,0.0,744.15,25.59044846483896,153831.72963308933,3013.0500465406208,20,216629.5826787013,49777.03432401789,0
cadata,adaptive,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,27.652462103200367,58.97150568657111,1454400.6808974757,3060224.857846911,153831.72963308933,3013.0500465406208,0.9931807170542636,0.0044594114768925,1300568.9512643863,3060955.50649894,1300568.9512643863,3060955.50649894,0.0,0.0,783.4,27.325330450161555,153831.72963308933,3013.0500465406208,20,1300568.9512643863,3060955.50649894,0
cadata,adaptive,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,28.62185511720428,58.67759165457002,1507312.3056111797,3044309.395275876,153831.72963308933,3013.0500465406208,0.9943071705426356,0.00461477622129,1353480.5759780903,3045055.2171131275,1353480.5759780903,3045055.2171131275,0.0,0.0,791.8,28.20712862492668,153831.72963308933,3013.0500465406208,20,1353480.5759780903,3045055.2171131275,0
cadata,adaptive,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,57.39495375897862,84.51344331124056,3068172.593554856,4508969.151481588,153831.72963308933,3013.0500465406208,0.9957364341085272,0.0040302022211647,2914340.863921766,4509307.863659985,2914340.863921766,4509307.863659985,0.0,0.0,800.55,28.0853492430709,153831.72963308933,3013.0500465406208,20,2914340.863921766,4509307.863659985,0
cadata,adaptive,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,67.528209634263,89.03956418735024,3626683.8420403535,4780349.086377377,153831.72963308933,3013.0500465406208,0.9965479651162792,0.0038042852010363,3472852.1124072643,4780432.7184997685,3472852.1124072643,4780432.7184997685,0.0,0.0,808.35,28.174783425123824,153831.72963308933,3013.0500465406208,20,3472852.1124072643,4780432.7184997685,0
cadata,adaptive,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,86.75000574412347,94.91270029965612,4653718.824914355,5086191.623089478,153831.72963308933,3013.0500465406208,0.997577519379845,0.0031092502625852,4499887.095281265,5086422.595909098,4499887.095281265,5086422.595909098,0.0,0.0,816.6,27.08738296309694,153831.72963308933,3013.0500465406208,20,4499887.095281265,5086422.595909098,0
cadata,adaptive,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,96.68757822748412,95.92872089695932,5193009.095604958,5148153.948821934,153831.72963308933,3013.0500465406208,0.9982437015503876,0.002496417330723,5039177.365971869,5148368.624025692,5039177.365971869,5148368.624025692,0.0,0.0,823.9,25.49282664841849,153831.72963308933,3013.0500465406208,20,5039177.365971869,5148368.624025692,0
cadata,adaptive,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,190.681172398818,41.67506397368845,10316286.31146818,2287083.9916063426,153831.72963308933,3013.0500465406208,0.999939437984496,0.0002708415670421,10162454.58183509,2286492.379254537,10162454.58183509,2286492.379254537,0.0,0.0,864.45,27.07003587188727,153831.72963308933,3013.0500465406208,20,10162454.58183509,2286492.379254537,0
cadata,adaptive,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,9.221220189531467e-15,10818122.895420993,378832.4652129584,153831.72963308933,3013.0500465406208,1.0,0.0,10664291.165787904,377821.5062654073,10664291.165787904,377821.5062654073,0.0,0.0,905.45,25.496078129783022,153831.72963308933,3013.0500465406208,20,10664291.165787904,377821.5062654073,0
cadata,cqr,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0110194422020144,0.0139733452296414,169904.76157171698,4239.930296035526,169904.76157171698,4239.930296035526,0.8920906007751939,0.0034950549610551,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,169904.76157171698,4239.930296035526,20,0.0,0.0,0
cadata,cqr,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0180790948360017,0.0136269807139621,171529.04847120345,4315.92490848798,169904.76157171698,4239.930296035526,0.8960634689922481,0.0041495786380037,1624.2868994864637,374.4361044222291,1624.2868994864637,374.4361044222291,0.0,0.0,42.0,5.693948773178325,169904.76157171698,4239.930296035526,20,1624.2868994864637,374.4361044222291,0
cadata,cqr,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0251358586427224,0.0141855945880917,173153.76739660272,4290.032705892762,169904.76157171698,4239.930296035526,0.8996850775193799,0.0040005880581732,3249.0058248857245,566.7388837530857,3249.0058248857245,566.7388837530857,0.0,0.0,81.95,8.009698069084425,169904.76157171698,4239.930296035526,20,3249.0058248857245,566.7388837530857,0
cadata,cqr,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0328927418049115,0.0141049631947647,174939.3522466395,4396.537641810056,169904.76157171698,4239.930296035526,0.9038396317829458,0.0038363010865789,5034.590674922494,680.6782446373027,5034.590674922494,680.6782446373027,0.0,0.0,123.15,10.322560881772253,169904.76157171698,4239.930296035526,20,5034.590674922494,680.6782446373027,0
cadata,cqr,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0428748956831622,0.0146800291300797,177237.36243094623,4456.850026847676,169904.76157171698,4239.930296035526,0.908720930232558,0.003773082379922,7332.600859229217,987.1667921008612,7332.600859229217,987.1667921008612,0.0,0.0,166.1,13.893959308388586,169904.76157171698,4239.930296035526,20,7332.600859229217,987.1667921008612,0
cadata,cqr,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0529673971521835,0.0158493932688841,179559.69033560893,4789.195224186081,169904.76157171698,4239.930296035526,0.9132994186046512,0.0042832105338222,9654.928763891956,1551.429637012241,9654.928763891956,1551.429637012241,0.0,0.0,206.2,18.914210753321235,169904.76157171698,4239.930296035526,20,9654.928763891956,1551.429637012241,0
cadata,cqr,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0640819953334607,0.0152972791137891,182117.80948987007,4832.355751049276,169904.76157171698,4239.930296035526,0.9176356589147288,0.0041125882525246,12213.047918153195,1735.526715406885,12213.047918153195,1735.526715406885,0.0,0.0,247.5,15.473236656613858,169904.76157171698,4239.930296035526,20,12213.047918153195,1735.526715406885,0
cadata,cqr,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0771857983110699,0.0164975577445087,185132.7252320812,5115.503017577213,169904.76157171698,4239.930296035526,0.9222141472868216,0.0041162666079838,15227.963660364214,2268.2380860294293,15227.963660364214,2268.2380860294293,0.0,0.0,284.95,16.18795848771549,169904.76157171698,4239.930296035526,20,15227.963660364214,2268.2380860294293,0
cadata,cqr,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0917043825690435,0.0176260772874505,188476.61146217745,5138.714510128524,169904.76157171698,4239.930296035526,0.926828972868217,0.0043345162381085,18571.84989046048,2549.21473235492,18571.84989046048,2549.21473235492,0.0,0.0,326.5,19.741753774810977,169904.76157171698,4239.930296035526,20,18571.84989046048,2549.2147323549198,0
cadata,cqr,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1088253827687217,0.0192444483328867,192417.74028887783,5578.996465950661,169904.76157171698,4239.930296035526,0.9313468992248062,0.004663974729889,22512.97871716089,3214.9247149902944,22512.97871716089,3214.9247149902944,0.0,0.0,368.15,20.24137243110598,169904.76157171698,4239.930296035526,20,22512.97871716089,3214.9247149902944,0
cadata,cqr,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1281830156665073,0.02179835892903,196876.1833323364,5779.592889001292,169904.76157171698,4239.930296035526,0.9364462209302328,0.0047021452698728,26971.42176061941,3859.3499399828784,26971.42176061941,3859.3499399828784,0.0,0.0,408.35,21.731071618404155,169904.76157171698,4239.930296035526,20,26971.42176061941,3859.349939982879,0
cadata,cqr,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1515005794424338,0.0234640118818135,202243.18592449924,6220.318322004577,169904.76157171698,4239.930296035526,0.942720445736434,0.0047304363931076,32338.424352782244,4514.406914419507,32338.424352782244,4514.406914419507,0.0,0.0,450.8,23.02310052739936,169904.76157171698,4239.930296035526,20,32338.424352782244,4514.406914419507,0
cadata,cqr,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1773957277862507,0.0267679002607149,208203.207363138,6901.568895784048,169904.76157171698,4239.930296035526,0.9480135658914728,0.0049754212380814,38298.445791421,5424.429893551872,38298.445791421,5424.429893551872,0.0,0.0,489.95,25.349089052458545,169904.76157171698,4239.930296035526,20,38298.445791421,5424.429893551872,0
cadata,cqr,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.2122231209620444,0.0273941107193397,216219.41062471108,7291.145600727879,169904.76157171698,4239.930296035526,0.9547722868217056,0.0047085944694028,46314.64905299408,5923.555982690384,46314.64905299408,5923.555982690384,0.0,0.0,533.6,24.5729847382724,169904.76157171698,4239.930296035526,20,46314.64905299408,5923.555982690384,0
cadata,cqr,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.2562258593798746,0.0349942156843028,226346.9505259663,8332.177963020495,169904.76157171698,4239.930296035526,0.9612887596899226,0.0050188107438921,56442.18895424929,7570.667294353485,56442.18895424929,7570.667294353485,0.0,0.0,576.95,23.802863604816,169904.76157171698,4239.930296035526,20,56442.18895424929,7570.667294353485,0
cadata,cqr,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3112917327938671,0.0381091220409003,239021.1088252483,9114.698363438483,169904.76157171698,4239.930296035526,0.9679021317829456,0.004793368198769,69116.34725353129,8477.53676866311,69116.34725353129,8477.53676866311,0.0,0.0,619.15,22.48338567873948,169904.76157171698,4239.930296035526,20,69116.34725353129,8477.53676866311,0
cadata,cqr,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3814479813771959,0.0575429735300968,255173.32091072635,12901.437008963823,169904.76157171698,4239.930296035526,0.9744428294573644,0.0044533296668794,85268.55933900937,12708.298803845482,85268.55933900937,12708.298803845482,0.0,0.0,660.05,24.2302008159022,169904.76157171698,4239.930296035526,20,85268.55933900937,12708.298803845482,0
cadata,cqr,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.489486912305601,0.0956928278392998,280049.1685717515,21666.34952944312,169904.76157171698,4239.930296035526,0.9806201550387597,0.0047477237408537,110144.40700003454,21497.011029092035,110144.40700003454,21497.011029092035,0.0,0.0,702.25,27.29541122028042,169904.76157171698,4239.930296035526,20,110144.40700003454,21497.011029092035,0
cadata,cqr,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.6678624369364465,0.1535817889407405,321126.8667455254,34840.44368343627,169904.76157171698,4239.930296035526,0.986421996124031,0.0042240866190762,151222.1051738084,34897.63284934311,151222.1051738084,34897.63284934311,0.0,0.0,744.15,25.59044846483896,169904.76157171698,4239.930296035526,20,151222.1051738084,34897.63284934311,0
cadata,cqr,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,20.86341421574105,61.26398142831504,4960435.571881337,14074126.54776231,169904.76157171698,4239.930296035526,0.992453972868217,0.0044952829811621,4790530.810309621,14073190.91087286,4790530.810309621,14073190.91087286,0.0,0.0,783.4,27.325330450161555,169904.76157171698,4239.930296035526,20,4790530.810309621,14073190.91087286,0
cadata,cqr,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,21.01576549050477,61.21254732378975,4995636.354970262,14062241.510516183,169904.76157171698,4239.930296035526,0.9939922480620156,0.0043771497287319,4825731.593398545,14061309.000820436,4825731.593398545,14061309.000820436,0.0,0.0,791.8,28.20712862492668,169904.76157171698,4239.930296035526,20,4825731.593398545,14061309.000820436,0
cadata,cqr,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,50.87121339467064,88.3370925756791,11919684.301523391,20410340.263346907,169904.76157171698,4239.930296035526,0.9952398255813952,0.0042275949062134,11749779.539951677,20410172.625480924,11749779.539951677,20410172.625480924,0.0,0.0,800.55,28.0853492430709,169904.76157171698,4239.930296035526,20,11749779.539951677,20410172.625480924,0
cadata,cqr,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,60.87440665407612,93.44593179057782,14229516.59084097,21587488.31128561,169904.76157171698,4239.930296035526,0.9960392441860464,0.0039823067011273,14059611.829269247,21588144.55617564,14059611.829269247,21588144.55617564,0.0,0.0,808.35,28.174783425123824,169904.76157171698,4239.930296035526,20,14059611.829269247,21588144.556175634,0
cadata,cqr,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,80.82273924376202,99.8364334894547,18834157.33109487,23059600.052805256,169904.76157171698,4239.930296035526,0.9970809108527132,0.0034317375443366,18664252.569523152,23060473.24875177,18664252.569523152,23060473.24875177,0.0,0.0,816.6,27.08738296309694,169904.76157171698,4239.930296035526,20,18664252.569523152,23060473.24875177,0
cadata,cqr,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,90.90034504357692,101.24924034830816,21154578.162648864,23378675.30095299,169904.76157171698,4239.930296035526,0.9980862403100776,0.0026836702999173,20984673.401077144,23379814.89835899,20984673.401077144,23379814.89835899,0.0,0.0,823.9,25.49282664841849,169904.76157171698,4239.930296035526,20,20984673.401077144,23379814.89835899,0
cadata,cqr,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,190.08080298517763,44.35999761471169,43928394.81219158,10215310.23628707,169904.76157171698,4239.930296035526,0.9999152131782946,0.0003791781938589,43758490.05061987,10216334.645096062,43758490.05061987,10216334.645096062,0.0,0.0,864.45,27.07003587188727,169904.76157171698,4239.930296035526,20,43758490.05061987,10216334.645096062,0
cadata,cqr,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,46212849.100733146,247914.3134240876,169904.76157171698,4239.930296035526,1.0,0.0,46042944.33916143,249696.69064923405,46042944.33916143,249696.69064923405,0.0,0.0,905.45,25.496078129783022,169904.76157171698,4239.930296035526,20,46042944.33916143,249696.69064923405,0
cpusmall,absolute,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.2784982781953959,0.0111283192486152,9.921825217070168,0.210136374341105,9.921825217070168,0.210136374341105,0.8916107382550337,0.0060376080881398,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,9.921825217070168,0.210136374341105,20,0.0,0.0,0
cpusmall,absolute,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.2842557508696838,0.0115630896669324,10.126700860892909,0.2169601575287636,9.921825217070168,0.210136374341105,0.8963392312385601,0.0053662804704366,0.2048756438227388,0.0615573089425204,0.2048756438227388,0.0615573089425204,0.0,0.0,17.85,3.869924519867756,9.921825217070168,0.210136374341105,20,0.2048756438227388,0.0615573089425204,0
cpusmall,absolute,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.2906973181192257,0.0123389970409921,10.35620737865906,0.2573719377325701,9.921825217070168,0.210136374341105,0.9018608907870652,0.0053493678160498,0.434382161588892,0.1107472635313079,0.434382161588892,0.1107472635313079,0.0,0.0,34.05,6.099827435005199,9.921825217070168,0.210136374341105,20,0.434382161588892,0.1107472635313079,0
cpusmall,absolute,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.2970263450761823,0.0118212087940858,10.582233288680005,0.2410435342048151,9.921825217070168,0.210136374341105,0.9068029286150092,0.0058751151906587,0.6604080716098368,0.13862020479922,0.6604080716098368,0.13862020479922,0.0,0.0,50.75,7.8932016051122975,9.921825217070168,0.210136374341105,20,0.6604080716098368,0.13862020479922,0
cpusmall,absolute,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3037605434300084,0.0131941419330186,10.821624311910483,0.2890815853277569,9.921825217070168,0.210136374341105,0.9115009151921905,0.0064341155491607,0.8997990948403144,0.203752348522182,0.8997990948403144,0.203752348522182,0.0,0.0,67.4,10.713493705062838,9.921825217070168,0.210136374341105,20,0.8997990948403144,0.203752348522182,0
cpusmall,absolute,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.311076854910612,0.0138729150403526,11.082151253203085,0.3119499933141942,9.921825217070168,0.210136374341105,0.9171446003660768,0.0072180476877876,1.1603260361329164,0.2391904122748472,1.1603260361329164,0.2391904122748472,0.0,0.0,83.15,12.184005909387931,9.921825217070168,0.210136374341105,20,1.1603260361329164,0.2391904122748472,0
cpusmall,absolute,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3188834939613842,0.0154261874183078,11.36024514497109,0.381970426495928,9.921825217070168,0.210136374341105,0.922117144600366,0.0086155053727482,1.438419927900923,0.2964571833049043,1.438419927900923,0.2964571833049043,0.0,0.0,100.2,13.09720741628776,9.921825217070168,0.210136374341105,20,1.438419927900923,0.2964571833049043,0
cpusmall,absolute,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3267166074072278,0.0167999038467544,11.639167769642372,0.4381503028336898,9.921825217070168,0.210136374341105,0.9275777913361806,0.0089737863060707,1.7173425525722028,0.3600749324921051,1.7173425525722028,0.3600749324921051,0.0,0.0,115.55,14.50036297186348,9.921825217070168,0.210136374341105,20,1.7173425525722028,0.3600749324921051,0
cpusmall,absolute,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3354847011808384,0.0185175403525259,11.950532647718653,0.4851536936548161,9.921825217070168,0.210136374341105,0.9320622330689444,0.0093421355620559,2.0287074306484825,0.418204544593625,2.0287074306484825,0.418204544593625,0.0,0.0,132.5,15.03154577616862,9.921825217070168,0.210136374341105,20,2.0287074306484825,0.418204544593625,0
cpusmall,absolute,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3459091120907872,0.0199943192730182,12.321801709172137,0.5387230741628896,9.921825217070168,0.210136374341105,0.9371873093349604,0.0086477371653438,2.399976492101968,0.456510869011454,2.399976492101968,0.456510869011454,0.0,0.0,149.75,13.99577003767097,9.921825217070168,0.210136374341105,20,2.399976492101968,0.4565108690114539,0
cpusmall,absolute,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3568937316442312,0.0209200889768535,12.714187674504638,0.5940283245166476,9.921825217070168,0.210136374341105,0.9427089688834656,0.0088102964079326,2.792362457434468,0.5027045831758093,2.792362457434468,0.5027045831758093,0.0,0.0,166.2,13.125307013953096,9.921825217070168,0.210136374341105,20,2.792362457434468,0.5027045831758093,0
cpusmall,absolute,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3694742930245291,0.0234713074892268,13.161554638024924,0.678750642477907,9.921825217070168,0.210136374341105,0.9471323978035388,0.00942357188447,3.239729420954754,0.5930223654782325,3.239729420954754,0.5930223654782325,0.0,0.0,182.7,14.16853444859604,9.921825217070168,0.210136374341105,20,3.239729420954754,0.5930223654782325,0
cpusmall,absolute,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3823458568458824,0.0263619840784258,13.619150223384423,0.7752132949675707,9.921825217070168,0.210136374341105,0.951738865161684,0.0088036224456023,3.6973250063142538,0.7025421276113675,3.6973250063142538,0.7025421276113675,0.0,0.0,197.5,15.285011578254316,9.921825217070168,0.210136374341105,20,3.6973250063142538,0.7025421276113675,0
cpusmall,absolute,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.4001337767084266,0.0305241403995553,14.251703862548643,0.9219526077071064,9.921825217070168,0.210136374341105,0.9570164734594264,0.008802676558411,4.329878645478475,0.8564828448652317,4.329878645478475,0.8564828448652317,0.0,0.0,214.45,15.732885438168244,9.921825217070168,0.210136374341105,20,4.329878645478475,0.8564828448652317,0
cpusmall,absolute,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.4196296439411761,0.0356488318854088,14.945703258396875,1.111937837013851,9.921825217070168,0.210136374341105,0.9627821842586944,0.0089626445759307,5.023878041326707,1.0498514207970415,5.023878041326707,1.0498514207970415,0.0,0.0,231.6,15.96179649564613,9.921825217070168,0.210136374341105,20,5.023878041326707,1.0498514207970415,0
cpusmall,absolute,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.4511681866852616,0.0421135967347472,16.066219840213677,1.3179987737414451,9.921825217070168,0.210136374341105,0.9706833435021354,0.0083080190879566,6.144394623143509,1.2717250212501017,6.144394623143509,1.2717250212501017,0.0,0.0,250.1,16.635092899935177,9.921825217070168,0.210136374341105,20,6.144394623143509,1.2717250212501017,0
cpusmall,absolute,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.4887124539251256,0.0589049535109043,17.399577930814207,1.9138379723238688,9.921825217070168,0.210136374341105,0.9776388041488712,0.0080219912634383,7.477752713744039,1.8548718979024903,7.477752713744039,1.8548718979024903,0.0,0.0,266.3,18.01782742905365,9.921825217070168,0.210136374341105,20,7.477752713744039,1.8548718979024903,0
cpusmall,absolute,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.5478558978730146,0.0921449249634949,19.50108933422592,3.1136849823138366,9.921825217070168,0.210136374341105,0.9850823672971324,0.0083198020139133,9.579264117155745,3.106659253010804,9.579264117155745,3.106659253010804,0.0,0.0,282.15,19.268941467116395,9.921825217070168,0.210136374341105,20,9.579264117155745,3.106659253010804,0
cpusmall,absolute,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,10.625433387888354,44.57464478241518,382.592755305164,1606.4637156650738,9.921825217070168,0.210136374341105,0.9899633923123856,0.0086681037126712,372.6709300880939,1606.463243410541,372.6709300880939,1606.463243410541,0.0,0.0,297.95,21.197008229812468,9.921825217070168,0.210136374341105,20,372.6709300880939,1606.463243410541,0
cpusmall,absolute,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,80.36659390464504,100.21787433379586,2842.537793889036,3545.599371774917,9.921825217070168,0.210136374341105,0.9942037827943868,0.0066615968935246,2832.6159686719657,3545.578856676503,2832.6159686719657,3545.578856676503,0.0,0.0,313.3,21.474832270651884,9.921825217070168,0.210136374341105,20,2832.6159686719657,3545.578856676503,0
cpusmall,absolute,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,80.39503361854901,100.1941074460332,2843.5542762683435,3544.7502368997057,9.921825217070168,0.210136374341105,0.9949054301403296,0.0063661557184185,2833.6324510512736,3544.72973728074,2833.6324510512736,3544.72973728074,0.0,0.0,316.85,21.56819051532288,9.921825217070168,0.210136374341105,20,2833.6324510512736,3544.72973728074,0
cpusmall,absolute,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,90.35799504691022,101.75137248766946,3201.866647357748,3606.6903216782353,9.921825217070168,0.210136374341105,0.99588163514338,0.0055102977727506,3191.944822140677,3606.681958440868,3191.944822140677,3606.681958440868,0.0,0.0,320.1,21.65008812428887,9.921825217070168,0.210136374341105,20,3191.944822140677,3606.681958440868,0
cpusmall,absolute,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,90.37432317695831,101.73623570615564,3202.443150416076,3606.156007335031,9.921825217070168,0.210136374341105,0.9966442953020136,0.0046906618317981,3192.521325199006,3606.147666640348,3192.521325199006,3606.147666640348,0.0,0.0,323.3,21.945146927833747,9.921825217070168,0.210136374341105,20,3192.521325199006,3606.147666640348,0
cpusmall,absolute,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,100.33650158395524,102.25263081623596,3550.733074655012,3619.60861145571,9.921825217070168,0.210136374341105,0.9970408785845029,0.0042376230949388,3540.811249437941,3619.622871686821,3540.811249437941,3619.622871686821,0.0,0.0,325.9,21.838883719303585,9.921825217070168,0.210136374341105,20,3540.811249437941,3619.622871686821,0
cpusmall,absolute,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,110.3036299126618,101.73917733430416,3900.638998874931,3598.81063182359,9.921825217070168,0.210136374341105,0.9977730323367908,0.0033725939813903,3890.717173657861,3598.850987884477,3890.717173657861,3598.850987884477,0.0,0.0,328.85,21.253544596013555,9.921825217070168,0.210136374341105,20,3890.717173657861,3598.850987884477,0
cpusmall,absolute,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,140.2511302845881,93.63895742247212,4975.872823995586,3324.4637447510336,9.921825217070168,0.210136374341105,0.9996644295302014,0.0008508469909886,4965.950998778516,3324.4998163173627,4965.950998778516,3324.4998163173627,0.0,0.0,345.25,22.23528490343316,9.921825217070168,0.210136374341105,20,4965.950998778516,3324.4998163173627,0
cpusmall,absolute,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,7131.301685370951,186.03995748145584,9.921825217070168,0.210136374341105,1.0,0.0,7121.379860153882,186.11885190570464,7121.379860153882,186.11885190570464,0.0,0.0,360.85,21.77704005791904,9.921825217070168,0.210136374341105,20,7121.379860153882,186.11885190570464,0
cpusmall,adaptive,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.137168696437997,0.2509544976535369,9.39047067111728,0.2957252755315931,9.39047067111728,0.2957252755315931,0.8860585723001831,0.0066006579281349,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,9.39047067111728,0.2957252755315931,20,0.0,0.0,0
cpusmall,adaptive,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.2054001732389694,0.2589148734523283,9.594359911086723,0.3064548741458471,9.39047067111728,0.2957252755315931,0.8912751677852349,0.0070031273028048,0.2038892399694422,0.0568368133486783,0.2038892399694422,0.0568368133486783,0.0,0.0,17.85,3.869924519867756,9.39047067111728,0.2957252755315931,20,0.2038892399694422,0.0568368133486783,0
cpusmall,adaptive,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.278749108268116,0.2663655573286971,9.813976446655424,0.3276777373354573,9.39047067111728,0.2957252755315931,0.8963697376449055,0.0065422214495981,0.4235057755381444,0.0736891929933726,0.4235057755381444,0.0736891929933726,0.0,0.0,34.05,6.099827435005199,9.39047067111728,0.2957252755315931,20,0.4235057755381444,0.0736891929933726,0
cpusmall,adaptive,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.353543080230505,0.2771415811213339,10.036374640703816,0.3245555483283924,9.39047067111728,0.2957252755315931,0.901189749847468,0.007685715478388,0.645903969586537,0.0980566263315449,0.645903969586537,0.0980566263315449,0.0,0.0,50.75,7.8932016051122975,9.39047067111728,0.2957252755315931,20,0.645903969586537,0.0980566263315449,0
cpusmall,adaptive,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.433446256391284,0.2956569397499513,10.27379603939898,0.3654538491102944,9.39047067111728,0.2957252755315931,0.9059182428309944,0.0083412629471258,0.8833253682817009,0.1470963818595639,0.8833253682817009,0.1470963818595639,0.0,0.0,67.4,10.713493705062838,9.39047067111728,0.2957252755315931,20,0.8833253682817009,0.1470963818595639,0
cpusmall,adaptive,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.517191279032769,0.3005286531138793,10.525124725090157,0.3721706355895427,9.39047067111728,0.2957252755315931,0.9114399023794996,0.0079754517845821,1.1346540539728782,0.1755686855512337,1.1346540539728782,0.1755686855512337,0.0,0.0,83.15,12.184005909387931,9.39047067111728,0.2957252755315931,20,1.1346540539728782,0.1755686855512337,0
cpusmall,adaptive,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.624410995202117,0.3248164448799033,10.84533879692393,0.464391242793058,9.39047067111728,0.2957252755315931,0.9167480170835874,0.0094634061890872,1.4548681258066494,0.2639941094841622,1.4548681258066494,0.2639941094841622,0.0,0.0,100.2,13.09720741628776,9.39047067111728,0.2957252755315931,20,1.4548681258066494,0.2639941094841622,0
cpusmall,adaptive,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.735375643230769,0.3544603495177287,11.17589058787949,0.5576546658757927,9.39047067111728,0.2957252755315931,0.921934106162294,0.0095990759232264,1.7854199167622096,0.3450533621604473,1.7854199167622096,0.3450533621604473,0.0,0.0,115.55,14.50036297186348,9.39047067111728,0.2957252755315931,20,1.7854199167622096,0.3450533621604473,0
cpusmall,adaptive,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.85770924656054,0.373674660897965,11.540620978876603,0.5945428109728872,9.39047067111728,0.2957252755315931,0.927150701647346,0.0100652163874282,2.150150307759323,0.3931075070168642,2.150150307759323,0.3931075070168642,0.0,0.0,132.5,15.03154577616862,9.39047067111728,0.2957252755315931,20,2.150150307759323,0.3931075070168642,0
cpusmall,adaptive,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.9854265168769496,0.388165017561125,11.923317945729147,0.6337997487258006,9.39047067111728,0.2957252755315931,0.931818181818182,0.010436908540131,2.532847274611867,0.4196622868380227,2.532847274611867,0.4196622868380227,0.0,0.0,149.75,13.99577003767097,9.39047067111728,0.2957252755315931,20,2.532847274611867,0.4196622868380227,0
cpusmall,adaptive,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.128896734931498,0.3927667193409349,12.35341327547663,0.6196764226005883,9.39047067111728,0.2957252755315931,0.9376754118364856,0.0096292364577397,2.962942604359349,0.4195663903152242,2.962942604359349,0.4195663903152242,0.0,0.0,166.2,13.125307013953096,9.39047067111728,0.2957252755315931,20,2.962942604359349,0.4195663903152242,0
cpusmall,adaptive,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.295321876395282,0.4066856807888283,12.85462089789767,0.6931673053185452,9.39047067111728,0.2957252755315931,0.9434411226357536,0.0094023933622549,3.464150226780389,0.5037426505267809,3.464150226780389,0.5037426505267809,0.0,0.0,182.7,14.16853444859604,9.39047067111728,0.2957252755315931,20,3.464150226780389,0.5037426505267809,0
cpusmall,adaptive,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.475150631673741,0.4541236309642513,13.392085362785943,0.8515693922840628,9.39047067111728,0.2957252755315931,0.9484136668700426,0.0093152525695537,4.001614691668664,0.6582588029686941,4.001614691668664,0.6582588029686941,0.0,0.0,197.5,15.285011578254316,9.39047067111728,0.2957252755315931,20,4.001614691668664,0.6582588029686941,0
cpusmall,adaptive,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.709010177604286,0.4916923341623783,14.087526219104486,0.8950198801805264,9.39047067111728,0.2957252755315931,0.9554606467358144,0.0089385661125125,4.697055547987207,0.7275294868085312,4.697055547987207,0.7275294868085312,0.0,0.0,214.45,15.732885438168244,9.39047067111728,0.2957252755315931,20,4.697055547987207,0.7275294868085312,0
cpusmall,adaptive,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.948098874058987,0.5424883501779699,14.798083984778344,0.9975142475670452,9.39047067111728,0.2957252755315931,0.9614093959731544,0.0090103366739674,5.407613313661066,0.8458274082910929,5.407613313661066,0.8458274082910929,0.0,0.0,231.6,15.96179649564613,9.39047067111728,0.2957252755315931,20,5.407613313661066,0.8458274082910929,0
cpusmall,adaptive,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,5.321272690484817,0.6030745017699024,15.921743278006304,1.2799106140736325,9.39047067111728,0.2957252755315931,0.9694020744356316,0.0078840339116596,6.531272606889024,1.1433922803028482,6.531272606889024,1.1433922803028482,0.0,0.0,250.1,16.635092899935177,9.39047067111728,0.2957252755315931,20,6.531272606889024,1.1433922803028482,0
cpusmall,adaptive,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,5.753400043203191,0.8069331588920271,17.196590772428028,1.7988918215171037,9.39047067111728,0.2957252755315931,0.9753508236729712,0.0081842915818956,7.806120101310748,1.643259384090809,7.806120101310748,1.643259384090809,0.0,0.0,266.3,18.01782742905365,9.39047067111728,0.2957252755315931,20,7.806120101310748,1.643259384090809,0
cpusmall,adaptive,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,6.510077491052854,1.1932663813769844,19.45518287324453,3.0645084088574746,9.39047067111728,0.2957252755315931,0.9824588163514338,0.0084677875948088,10.06471220212725,2.959048828261657,10.06471220212725,2.959048828261657,0.0,0.0,282.15,19.268941467116395,9.39047067111728,0.2957252755315931,20,10.06471220212725,2.959048828261657,0
cpusmall,adaptive,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,18.34336751516692,43.01615798834067,55.92732525141312,134.37489265236928,9.39047067111728,0.2957252755315931,0.988621110433191,0.0082198238267288,46.536854580295845,134.41361452203813,46.536854580295845,134.41361452203813,0.0,0.0,297.95,21.197008229812468,9.39047067111728,0.2957252755315931,20,46.536854580295845,134.41361452203813,0
cpusmall,adaptive,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,84.41990201124912,96.82589413582522,248.24739767781568,284.63565926852937,9.39047067111728,0.2957252755315931,0.9941122635753508,0.0060278650279392,238.8569270066984,284.5223599292896,238.8569270066984,284.5223599292896,0.0,0.0,313.3,21.474832270651884,9.39047067111728,0.2957252755315931,20,238.85692700669836,284.5223599292896,0
cpusmall,adaptive,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,84.73673843576859,96.56348016887178,249.2196189294937,283.83476452198653,9.39047067111728,0.2957252755315931,0.9949664429530202,0.0054996206154118,239.82914825837648,283.7218488525788,239.82914825837648,283.7218488525788,0.0,0.0,316.85,21.56819051532288,9.39047067111728,0.2957252755315931,20,239.82914825837648,283.7218488525788,0
cpusmall,adaptive,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,94.39652488990258,98.00967179262506,280.5983920708958,292.0916934208779,9.39047067111728,0.2957252755315931,0.9957291031116536,0.0050545563392186,271.20792139977846,292.0278364567673,271.20792139977846,292.0278364567673,0.0,0.0,320.1,21.65008812428887,9.39047067111728,0.2957252755315931,20,271.20792139977846,292.0278364567673,0
cpusmall,adaptive,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,94.64722709622744,97.7813655427755,281.34132853646094,291.415388055748,9.39047067111728,0.2957252755315931,0.9961256863941428,0.0045108454850622,271.95085786534366,291.3518606181452,271.95085786534366,291.3518606181452,0.0,0.0,323.3,21.945146927833747,9.39047067111728,0.2957252755315931,20,271.95085786534366,291.3518606181452,0
cpusmall,adaptive,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,104.2948223843523,98.19947660737049,308.99887524121874,291.42853152262376,9.39047067111728,0.2957252755315931,0.996705308114704,0.0043702069786904,299.60840457010147,291.385807845496,299.60840457010147,291.385807845496,0.0,0.0,325.9,21.838883719303585,9.39047067111728,0.2957252755315931,20,299.60840457010147,291.385807845496,0
cpusmall,adaptive,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,113.99645860355513,97.561989075661,339.5387532435876,291.52682471454347,9.39047067111728,0.2957252755315931,0.9971934106162296,0.0039659563306881,330.1482825724703,291.52667854935225,330.1482825724703,291.52667854935225,0.0,0.0,328.85,21.253544596013555,9.39047067111728,0.2957252755315931,20,330.1482825724703,291.52667854935225,0
cpusmall,adaptive,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,143.63655066898454,88.36315433694055,430.248426427917,266.48900259818606,9.39047067111728,0.2957252755315931,0.99908480780964,0.0018516686353474,420.8579557567997,266.5173489051948,420.8579557567997,266.5173489051948,0.0,0.0,345.25,22.23528490343316,9.39047067111728,0.2957252755315931,20,420.8579557567997,266.5173489051948,0
cpusmall,adaptive,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,6.5203873268320016e-15,601.2621563373913,36.70111769272195,9.39047067111728,0.2957252755315931,1.0,0.0,591.8716856662741,36.83620337699191,591.8716856662741,36.83620337699191,0.0,0.0,360.85,21.77704005791904,9.39047067111728,0.2957252755315931,20,591.8716856662741,36.83620337699191,0
cpusmall,cqr,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0116433221687355,0.0080975779640741,10.372994260314456,1.1180600701036716,10.372994260314456,1.1180600701036716,0.8934106162294082,0.0048532493804063,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,10.372994260314456,1.1180600701036716,20,0.0,0.0,0
cpusmall,cqr,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0150522402694564,0.0082739124409001,10.494254595097424,1.116748873501705,10.372994260314456,1.1180600701036716,0.8981391092129348,0.0048949537941648,0.1212603347829706,0.0456570268314276,0.1212603347829706,0.0456570268314276,0.0,0.0,17.85,3.869924519867756,10.372994260314456,1.1180600701036716,20,0.1212603347829706,0.0456570268314276,0
cpusmall,cqr,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.018615551562113,0.0086045563034529,10.621167663757827,1.0994458141656558,10.372994260314456,1.1180600701036716,0.9029591214154972,0.0051902430864988,0.2481734034433713,0.0559166601826583,0.2481734034433713,0.0559166601826583,0.0,0.0,34.05,6.099827435005199,10.372994260314456,1.1180600701036716,20,0.2481734034433713,0.0559166601826583,0
cpusmall,cqr,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0227497328490222,0.0090713863945181,10.768426971711468,1.0893321243145773,10.372994260314456,1.1180600701036716,0.9079316656497864,0.0054424120115827,0.3954327113970105,0.0829978876508903,0.3954327113970105,0.0829978876508903,0.0,0.0,50.75,7.8932016051122975,10.372994260314456,1.1180600701036716,20,0.3954327113970105,0.0829978876508903,0
cpusmall,cqr,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0270887398995189,0.0093246490699781,10.92229440192736,1.0846112139498092,10.372994260314456,1.1180600701036716,0.912568639414277,0.0055252997791606,0.5493001416129032,0.1366180707847075,0.5493001416129032,0.1366180707847075,0.0,0.0,67.4,10.713493705062838,10.372994260314456,1.1180600701036716,20,0.5493001416129032,0.1366180707847075,0
cpusmall,cqr,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0309408334212932,0.0103957029405311,11.059241904322812,1.056425728808693,10.372994260314456,1.1180600701036716,0.9172056131787676,0.0056722748948242,0.6862476440083569,0.1854118834738599,0.6862476440083569,0.1854118834738599,0.0,0.0,83.15,12.184005909387931,10.372994260314456,1.1180600701036716,20,0.6862476440083569,0.1854118834738599,0
cpusmall,cqr,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0362095703724118,0.0119393315415175,11.246537006895014,1.051829542838433,10.372994260314456,1.1180600701036716,0.9221781574130568,0.0055654888037942,0.873542746580559,0.2351346329442621,0.873542746580559,0.2351346329442621,0.0,0.0,100.2,13.09720741628776,10.372994260314456,1.1180600701036716,20,0.873542746580559,0.2351346329442621,0
cpusmall,cqr,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.041720299183439,0.013327341632329,11.442873952625511,1.0144083196477576,10.372994260314456,1.1180600701036716,0.9273032336790724,0.0077004866535288,1.0698796923110572,0.2990792441466414,1.0698796923110572,0.2990792441466414,0.0,0.0,115.55,14.50036297186348,10.372994260314456,1.1180600701036716,20,1.0698796923110572,0.2990792441466414,0
cpusmall,cqr,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0472170863926982,0.013710835311079,11.638446378678072,1.014662856947038,10.372994260314456,1.1180600701036716,0.9323978035387432,0.0070198932528299,1.2654521183636154,0.3136454639268605,1.2654521183636154,0.3136454639268605,0.0,0.0,132.5,15.03154577616862,10.372994260314456,1.1180600701036716,20,1.2654521183636154,0.3136454639268605,0
cpusmall,cqr,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0537600317887334,0.0144330491686987,11.87089102320086,0.9929206611013092,10.372994260314456,1.1180600701036716,0.938071995118975,0.0067434449450602,1.4978967628864053,0.3048357617318577,1.4978967628864053,0.3048357617318577,0.0,0.0,149.75,13.99577003767097,10.372994260314456,1.1180600701036716,20,1.4978967628864053,0.3048357617318577,0
cpusmall,cqr,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0614815392506937,0.0152911504475943,12.14569316115152,0.9887772964696088,10.372994260314456,1.1180600701036716,0.9437461866992068,0.0071141539973637,1.772698900837065,0.3333957564635306,1.772698900837065,0.3333957564635306,0.0,0.0,166.2,13.125307013953096,10.372994260314456,1.1180600701036716,20,1.772698900837065,0.3333957564635306,0
cpusmall,cqr,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0706792093408659,0.0183540203586109,12.471879401635878,0.9983003818067324,10.372994260314456,1.1180600701036716,0.9492983526540574,0.0070318842604319,2.098885141321422,0.4441414262048955,2.098885141321422,0.4441414262048955,0.0,0.0,182.7,14.16853444859604,10.372994260314456,1.1180600701036716,20,2.098885141321422,0.4441414262048955,0
cpusmall,cqr,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0794090084879441,0.0207351174486633,12.781621897859797,0.9923289179432424,10.372994260314456,1.1180600701036716,0.9534472239170226,0.0066368456517569,2.408627637545344,0.5405027749182415,2.408627637545344,0.5405027749182415,0.0,0.0,197.5,15.285011578254316,10.372994260314456,1.1180600701036716,20,2.4086276375453437,0.5405027749182415,0
cpusmall,cqr,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0919932806815231,0.0245687905137026,13.229125372108822,1.0142287629360682,10.372994260314456,1.1180600701036716,0.9596095179987796,0.0079368512787909,2.8561311117943684,0.6674382554962965,2.8561311117943684,0.6674382554962965,0.0,0.0,214.45,15.732885438168244,10.372994260314456,1.1180600701036716,20,2.8561311117943684,0.6674382554962965,0
cpusmall,cqr,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1083083453303247,0.0284906193977064,13.809372608068529,1.0467382190788117,10.372994260314456,1.1180600701036716,0.9658633312995728,0.0081796820115035,3.436378347754073,0.804351733781804,3.436378347754073,0.804351733781804,0.0,0.0,231.6,15.96179649564613,10.372994260314456,1.1180600701036716,20,3.436378347754073,0.804351733781804,0
cpusmall,cqr,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1295689147689056,0.0351145427678908,14.56535174266592,1.1184203874517122,10.372994260314456,1.1180600701036716,0.9719646125686394,0.0086273225387783,4.192357482351464,1.0132154947026386,4.192357482351464,1.0132154947026386,0.0,0.0,250.1,16.635092899935177,10.372994260314456,1.1180600701036716,20,4.192357482351464,1.0132154947026386,0
cpusmall,cqr,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1578286789305181,0.0494555919148269,15.568012032959738,1.4420956865807102,10.372994260314456,1.1180600701036716,0.9779438682123246,0.0090912970129145,5.195017772645281,1.5107118148661622,5.195017772645281,1.5107118148661622,0.0,0.0,266.3,18.01782742905365,10.372994260314456,1.1180600701036716,20,5.195017772645281,1.5107118148661622,0
cpusmall,cqr,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1969030307228294,0.0748827535070794,16.95815595467453,2.225612285851114,10.372994260314456,1.1180600701036716,0.9828859060402684,0.0086386699539325,6.585161694360079,2.4228640272409305,6.585161694360079,2.4228640272409305,0.0,0.0,282.15,19.268941467116395,10.372994260314456,1.1180600701036716,20,6.585161694360079,2.4228640272409305,0
cpusmall,cqr,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,10.269637230774382,44.65816717445273,379.8868070275224,1609.1066657315844,10.372994260314456,1.1180600701036716,0.9892007321537524,0.0091059935296687,369.513812767208,1609.322388980247,369.513812767208,1609.322388980247,0.0,0.0,297.95,21.197008229812468,10.372994260314456,1.1180600701036716,20,369.513812767208,1609.322388980247,0
cpusmall,cqr,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,80.15056005035396,100.3988444001351,2844.7586496942413,3551.52442254731,10.372994260314456,1.1180600701036716,0.9936546674801708,0.0068954281751697,2834.385655433927,3551.9102178535363,2834.385655433927,3551.9102178535363,0.0,0.0,313.3,21.474832270651884,10.372994260314456,1.1180600701036716,20,2834.385655433927,3551.9102178535363,0
cpusmall,cqr,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,80.17837953931789,100.37561366928912,2845.7548214501544,3550.693066676587,10.372994260314456,1.1180600701036716,0.9942953020134228,0.0062980847356755,2835.3818271898404,3551.078694252627,2835.3818271898404,3551.078694252627,0.0,0.0,316.85,21.56819051532288,10.372994260314456,1.1180600701036716,20,2835.3818271898404,3551.078694252627,0
cpusmall,cqr,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,90.15120345935516,101.94326059004646,3204.4267367703856,3613.1360618056246,10.372994260314456,1.1180600701036716,0.9952715070164734,0.0055174043986576,3194.053742510071,3613.391886275294,3194.053742510071,3613.391886275294,0.0,0.0,320.1,21.65008812428887,10.372994260314456,1.1180600701036716,20,3194.053742510071,3613.391886275294,0
cpusmall,cqr,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,90.1685007948351,101.92722387952529,3205.036796880403,3612.5707086960633,10.372994260314456,1.1180600701036716,0.9959426479560708,0.005071099992644,3194.663802620088,3612.8264785263455,3194.663802620088,3612.8264785263455,0.0,0.0,323.3,21.945146927833747,10.372994260314456,1.1180600701036716,20,3194.663802620088,3612.8264785263455,0
cpusmall,cqr,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,100.1481114954495,102.44589961913503,3553.9347927140725,3626.059093267365,10.372994260314456,1.1180600701036716,0.9963087248322148,0.0048101653017934,3543.561798453758,3626.411883979592,3543.561798453758,3626.411883979592,0.0,0.0,325.9,21.838883719303585,10.372994260314456,1.1180600701036716,20,3543.561798453758,3626.411883979592,0
cpusmall,cqr,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,110.13400198591653,101.93157712677888,3904.4942853137263,3605.417062082165,10.372994260314456,1.1180600701036716,0.9967358145210496,0.0044363931387521,3894.1212910534114,3605.6406271423857,3894.1212910534114,3605.6406271423857,0.0,0.0,328.85,21.253544596013555,10.372994260314456,1.1180600701036716,20,3894.1212910534114,3605.6406271423857,0
cpusmall,cqr,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,140.1302977879015,93.82829677636884,4981.487663260197,3331.20201203917,10.372994260314456,1.1180600701036716,0.9990237949969494,0.0018399927636975,4971.114668999882,3331.167157620572,4971.114668999882,3331.167157620572,0.0,0.0,345.25,22.23528490343316,10.372994260314456,1.1180600701036716,20,4971.114668999883,3331.167157620572,0
cpusmall,cqr,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,7141.261258148406,186.19482433412904,10.372994260314456,1.1180600701036716,1.0,0.0,7130.888263888092,186.0996056834933,7130.888263888092,186.0996056834933,0.0,0.0,360.85,21.77704005791904,10.372994260314456,1.1180600701036716,20,7130.888263888092,186.0996056834933,0
msd,absolute,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.3339070064464298,0.0373354064628221,29.25987825390608,0.7135926015128837,29.25987825390608,0.7135926015128837,0.8951800000000001,0.0040484694963847,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,29.25987825390608,0.7135926015128837,20,0.0,0.0,0
msd,absolute,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.376863824495277,0.0412969772164056,30.20216257922017,0.807023612687076,29.25987825390608,0.7135926015128837,0.8997949999999999,0.0042332611542403,0.9422843253140902,0.2009661970833511,0.9422843253140902,0.2009661970833511,0.0,0.0,26.75,4.458876422078597,29.25987825390608,0.7135926015128837,20,0.9422843253140902,0.2009661970833511,0
msd,absolute,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.4211543518636456,0.0440258204938267,31.17432285181574,0.8920374065996513,29.25987825390608,0.7135926015128837,0.90412,0.0045317128166545,1.9144445979096616,0.3879525534935352,1.9144445979096616,0.3879525534935352,0.0,0.0,50.55,5.9778098436062495,29.25987825390608,0.7135926015128837,20,1.9144445979096616,0.3879525534935352,0
msd,absolute,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.475273738799153,0.0447037321338065,32.36028076102714,0.8578043721916628,29.25987825390608,0.7135926015128837,0.909375,0.0039486006848529,3.1004025071210544,0.4682249472410209,3.1004025071210544,0.4682249472410209,0.0,0.0,74.95,7.970174666249561,29.25987825390608,0.7135926015128837,20,3.1004025071210544,0.4682249472410209,0
msd,absolute,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.530882166049441,0.0483666571091451,33.57830522834173,0.8707529976275242,29.25987825390608,0.7135926015128837,0.91417,0.0038900818554504,4.318426974435655,0.5338710527907686,4.318426974435655,0.5338710527907686,0.0,0.0,100.8,10.08699005754703,29.25987825390608,0.7135926015128837,20,4.318426974435655,0.5338710527907686,0
msd,absolute,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.5842479988553668,0.0532042088753146,34.75081180661107,1.0543587006594466,29.25987825390608,0.7135926015128837,0.918565,0.0041175203319729,5.490933552704991,0.6207264817038355,5.490933552704991,0.6207264817038355,0.0,0.0,124.8,13.395207312593875,29.25987825390608,0.7135926015128837,20,5.490933552704991,0.6207264817038355,0
msd,absolute,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.64718864050302,0.0605313199655803,36.12933017929908,1.1535068678910347,29.25987825390608,0.7135926015128837,0.92329,0.0041173445709327,6.869451925392998,0.7731770319797452,6.869451925392998,0.7731770319797452,0.0,0.0,149.5,12.7959697602512,29.25987825390608,0.7135926015128837,20,6.869451925392998,0.7731770319797452,0
msd,absolute,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.714103288516032,0.0662514063386213,37.59718970350458,1.287047737959947,29.25987825390608,0.7135926015128837,0.928315,0.0040748619608521,8.337311449598499,0.91352842010655,8.337311449598499,0.91352842010655,0.0,0.0,172.8,13.442274243672657,29.25987825390608,0.7135926015128837,20,8.337311449598499,0.91352842010655,0
msd,absolute,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.795255839548424,0.0723206359741874,39.37786848012338,1.4448753448181542,29.25987825390608,0.7135926015128837,0.933855,0.0043120974259084,10.1179902262173,1.0828866959957204,10.1179902262173,1.0828866959957204,0.0,0.0,198.55,15.12570137564745,29.25987825390608,0.7135926015128837,20,10.1179902262173,1.0828866959957204,0
msd,absolute,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.8842760479619407,0.0851465410763274,41.32892342500865,1.6909774425519295,29.25987825390608,0.7135926015128837,0.939555,0.0043573863484287,12.069045171102562,1.2808374447211937,12.069045171102562,1.2808374447211937,0.0,0.0,225.15,15.509844072649305,29.25987825390608,0.7135926015128837,20,12.069045171102562,1.2808374447211937,0
msd,absolute,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.9690017591787448,0.0921909998099591,43.18693458931849,1.8409443031251016,29.25987825390608,0.7135926015128837,0.94512,0.0047158858072867,13.927056335412408,1.4248796920463516,13.927056335412408,1.4248796920463516,0.0,0.0,249.2,15.129615433245316,29.25987825390608,0.7135926015128837,20,13.927056335412408,1.4248796920463516,0
msd,absolute,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.075099204297394,0.0997214902994511,45.51643288282189,2.0528584207830067,29.25987825390608,0.7135926015128837,0.95168,0.0053093363645166,16.256554628915804,1.643909989224007,16.256554628915804,1.643909989224007,0.0,0.0,275.45,15.60187235727275,29.25987825390608,0.7135926015128837,20,16.256554628915804,1.643909989224007,0
msd,absolute,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.1809679367223773,0.1195202169091661,47.83686245573498,2.464769034000176,29.25987825390608,0.7135926015128837,0.95742,0.0058750677487695,18.5769842018289,2.0448146907544964,18.5769842018289,2.0448146907544964,0.0,0.0,298.75,17.392905389690846,29.25987825390608,0.7135926015128837,20,18.5769842018289,2.0448146907544964,0
msd,absolute,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.303498468498857,0.1279986088887959,50.52430201042442,2.648492185666922,29.25987825390608,0.7135926015128837,0.96352,0.0057412267165237,21.264423756518333,2.216579972537732,21.264423756518333,2.216579972537732,0.0,0.0,324.8,17.93731775993983,29.25987825390608,0.7135926015128837,20,21.264423756518337,2.2165799725377324,0
msd,absolute,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.435838688198844,0.1307490345089147,53.42580484961578,2.662894029141988,29.25987825390608,0.7135926015128837,0.969725,0.0050231961936599,24.165926595709703,2.2172452028752407,24.165926595709703,2.2172452028752407,0.0,0.0,350.3,17.574203583063085,29.25987825390608,0.7135926015128837,20,24.16592659570971,2.2172452028752403,0
msd,absolute,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.597005999384361,0.1233412476549135,56.96583860816158,2.5713446110927896,29.25987825390608,0.7135926015128837,0.976255,0.0042492692870285,27.705960354255502,2.1393192396479064,27.705960354255502,2.1393192396479064,0.0,0.0,377.0,15.904319175024517,29.25987825390608,0.7135926015128837,20,27.705960354255502,2.1393192396479064,0
msd,absolute,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.7559744596137223,0.1372739476328623,60.45182473260994,2.8539772267927432,29.25987825390608,0.7135926015128837,0.98174,0.0039735175984589,31.19194647870386,2.470031785874718,31.19194647870386,2.470031785874718,0.0,0.0,402.35,16.092741089990664,29.25987825390608,0.7135926015128837,20,31.19194647870386,2.470031785874718,0
msd,absolute,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,2.949436864389689,0.1909705295780933,64.69231775614112,4.0179413439416605,29.25987825390608,0.7135926015128837,0.986675,0.003807731055297,35.43243950223504,3.628302614108074,35.43243950223504,3.628302614108074,0.0,0.0,426.85,17.054942176142934,29.25987825390608,0.7135926015128837,20,35.43243950223504,3.628302614108074,0
msd,absolute,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.23818861789907,0.2965001498758934,71.01642152738239,6.260736591283995,29.25987825390608,0.7135926015128837,0.991035,0.0030413423282976,41.756543273476304,5.89954803548549,41.756543273476304,5.89954803548549,0.0,0.0,452.1,18.19456251914725,29.25987825390608,0.7135926015128837,20,41.756543273476304,5.89954803548549,0
msd,absolute,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,33.25008516330027,71.87258678607792,731.4757379783898,1582.0376371402176,29.25987825390608,0.7135926015128837,0.995605,0.0034074956075964,702.2158597244837,1581.6534520730609,702.2158597244837,1581.6534520730609,0.0,0.0,476.15,19.628858990352896,29.25987825390608,0.7135926015128837,20,702.2158597244837,1581.6534520730609,0
msd,absolute,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,52.84997204205676,87.16666086335587,1155.1661035249556,1904.634458460024,29.25987825390608,0.7135926015128837,0.996255,0.0031578598682285,1125.9062252710496,1904.1493722422488,1125.9062252710496,1904.1493722422488,0.0,0.0,481.3,19.339351755314595,29.25987825390608,0.7135926015128837,20,1125.9062252710496,1904.1493722422488,0
msd,absolute,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,72.4674257707745,96.0157408579958,1586.1327110176462,2101.278291924437,29.25987825390608,0.7135926015128837,0.997025,0.0028091720076245,1556.87283276374,2100.9285922952868,1556.87283276374,2100.9285922952868,0.0,0.0,486.7,19.488458122694045,29.25987825390608,0.7135926015128837,20,1556.87283276374,2100.9285922952868,0
msd,absolute,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,82.27853219187377,98.61686851592104,1802.8670431453943,2160.874033328615,29.25987825390608,0.7135926015128837,0.99742,0.0026335087660861,1773.6071648914883,2160.554940854513,1773.6071648914883,2160.554940854513,0.0,0.0,491.65,19.887247963932747,29.25987825390608,0.7135926015128837,20,1773.6071648914883,2160.554940854513,0
msd,absolute,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,82.46285726608184,98.46338947045044,1806.8923706842995,2157.520881123459,29.25987825390608,0.7135926015128837,0.99802,0.0022347965879412,1777.632492430393,2157.201347024051,1777.632492430393,2157.201347024051,0.0,0.0,496.4,19.132226876742767,29.25987825390608,0.7135926015128837,20,1777.632492430393,2157.201347024051,0
msd,absolute,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,92.39272309394748,99.86445506296543,2019.9465319561489,2182.842808769796,29.25987825390608,0.7135926015128837,0.998665,0.0018921652870941,1990.686653702243,2182.4834266940484,1990.686653702243,2182.4834266940484,0.0,0.0,500.95,18.13248030759341,29.25987825390608,0.7135926015128837,20,1990.686653702243,2182.4834266940484,0
msd,absolute,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,190.2901126407543,43.423936378278654,4174.100486298097,954.1753484523456,29.25987825390608,0.7135926015128837,0.99998,8.944271909998846e-05,4144.840608044191,954.12809151715,4144.840608044191,954.12809151715,0.0,0.0,527.0,19.7137408663949,29.25987825390608,0.7135926015128837,20,4144.840608044191,954.12809151715,0
msd,absolute,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,4387.851199009566,58.006614416990566,29.25987825390608,0.7135926015128837,1.0,0.0,4358.59132075566,58.023337148508375,4358.59132075566,58.023337148508375,0.0,0.0,551.55,19.41370920929739,29.25987825390608,0.7135926015128837,20,4358.59132075566,58.023337148508375,0
msd,adaptive,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.6740044109694687,0.259217915704485,28.8715912580735,0.8333436653944378,28.8715912580735,0.8333436653944378,0.8946949999999999,0.0047825862855726,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,28.8715912580735,0.8333436653944378,20,0.0,0.0,0
msd,adaptive,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.770727893512523,0.2639805062749476,29.633093996420342,0.894965878543826,28.8715912580735,0.8333436653944378,0.8995,0.0048292965598685,0.7615027383468458,0.1806170847853171,0.7615027383468458,0.1806170847853171,0.0,0.0,26.75,4.458876422078597,28.8715912580735,0.8333436653944378,20,0.7615027383468458,0.1806170847853171,0
msd,adaptive,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.8638085846778174,0.2753827579266342,30.36227049683796,0.9057344232609372,28.8715912580735,0.8333436653944378,0.904555,0.0053140801055705,1.4906792387644618,0.2582518029423482,1.4906792387644618,0.2582518029423482,0.0,0.0,50.55,5.9778098436062495,28.8715912580735,0.8333436653944378,20,1.4906792387644618,0.2582518029423482,0
msd,adaptive,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,3.963777245715256,0.2834054890273597,31.145993533477743,0.869135051655865,28.8715912580735,0.8333436653944378,0.909325,0.00505661369943,2.274402275404248,0.3349197089673694,2.274402275404248,0.3349197089673694,0.0,0.0,74.95,7.970174666249561,28.8715912580735,0.8333436653944378,20,2.274402275404248,0.3349197089673694,0
msd,adaptive,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.083744461562089,0.2885472902914202,32.091217946099704,0.9347791116913664,28.8715912580735,0.8333436653944378,0.91447,0.0055587863120611,3.219626688026202,0.4680416048355459,3.219626688026202,0.4680416048355459,0.0,0.0,100.8,10.08699005754703,28.8715912580735,0.8333436653944378,20,3.219626688026202,0.4680416048355459,0
msd,adaptive,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.207870179309833,0.2956402026227769,33.06915029651292,1.0231508631418282,28.8715912580735,0.8333436653944378,0.919615,0.0053373830567738,4.197559038439413,0.5923210364732008,4.197559038439413,0.5923210364732008,0.0,0.0,124.8,13.395207312593875,28.8715912580735,0.8333436653944378,20,4.197559038439413,0.5923210364732008,0
msd,adaptive,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.336389744164049,0.3093710464506464,34.08010534312365,1.1616252751656293,28.8715912580735,0.8333436653944378,0.924335,0.0053829433349579,5.208514085050148,0.7239799983082105,5.208514085050148,0.7239799983082105,0.0,0.0,149.5,12.7959697602512,28.8715912580735,0.8333436653944378,20,5.208514085050148,0.7239799983082105,0
msd,adaptive,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.467299284717734,0.3100160137673813,35.11350646091841,1.1956531832264372,28.8715912580735,0.8333436653944378,0.92915,0.0052721213147929,6.24191520284491,0.7971527757036722,6.24191520284491,0.7971527757036722,0.0,0.0,172.8,13.442274243672657,28.8715912580735,0.8333436653944378,20,6.24191520284491,0.7971527757036722,0
msd,adaptive,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.644363228926915,0.3270463369095958,36.50496185231795,1.3209248358178691,28.8715912580735,0.8333436653944378,0.93457,0.0050069530602322,7.633370594244456,0.9807932188699426,7.633370594244456,0.9807932188699426,0.0,0.0,198.55,15.12570137564745,28.8715912580735,0.8333436653944378,20,7.633370594244456,0.9807932188699426,0
msd,adaptive,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,4.83417137918273,0.3362225586183016,38.0017465721838,1.4623704688932213,28.8715912580735,0.8333436653944378,0.93957,0.0046890802599455,9.1301553141103,1.1317623407758384,9.1301553141103,1.1317623407758384,0.0,0.0,225.15,15.509844072649305,28.8715912580735,0.8333436653944378,20,9.1301553141103,1.1317623407758384,0
msd,adaptive,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,5.024429483016687,0.3385500287044455,39.50770657542485,1.649720470783406,28.8715912580735,0.8333436653944378,0.944475,0.0047164744861969,10.636115317351344,1.343990073996582,10.636115317351344,1.343990073996582,0.0,0.0,249.2,15.129615433245316,28.8715912580735,0.8333436653944378,20,10.636115317351344,1.343990073996582,0
msd,adaptive,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,5.279729474535087,0.3660186012038942,41.51209705637503,1.7640085430280303,28.8715912580735,0.8333436653944378,0.950245,0.0044601716983707,12.640505798301527,1.441858958689589,12.640505798301527,1.441858958689589,0.0,0.0,275.45,15.60187235727275,28.8715912580735,0.8333436653944378,20,12.640505798301527,1.441858958689589,0
msd,adaptive,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,5.529871214257986,0.4207104660805595,43.47019031736112,2.1111365693574053,28.8715912580735,0.8333436653944378,0.95523,0.0051243587532079,14.598599059287611,1.882527163275824,14.598599059287611,1.882527163275824,0.0,0.0,298.75,17.392905389690846,28.8715912580735,0.8333436653944378,20,14.598599059287611,1.882527163275824,0
msd,adaptive,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,5.875623622797103,0.4777492385150108,46.192159416805374,2.7192705704125646,28.8715912580735,0.8333436653944378,0.96098,0.0058567639708738,17.320568158731877,2.542768315383397,17.320568158731877,2.542768315383397,0.0,0.0,324.8,17.93731775993983,28.8715912580735,0.8333436653944378,20,17.320568158731877,2.542768315383397,0
msd,adaptive,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,6.295170894754345,0.5137516379421712,49.49528291961299,3.009973467576836,28.8715912580735,0.8333436653944378,0.966945,0.0057235869320226,20.62369166153949,2.8960376337543727,20.62369166153949,2.8960376337543727,0.0,0.0,350.3,17.574203583063085,28.8715912580735,0.8333436653944378,20,20.62369166153949,2.8960376337543727,0
msd,adaptive,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,6.798098366495933,0.5915102728995685,53.46031885989659,3.8145721704768207,28.8715912580735,0.8333436653944378,0.972555,0.0056799254072195,24.58872760182309,3.70805945677248,24.58872760182309,3.70805945677248,0.0,0.0,377.0,15.904319175024517,28.8715912580735,0.8333436653944378,20,24.58872760182309,3.70805945677248,0
msd,adaptive,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,7.407944211863928,0.7351612707034736,58.26923740731131,5.201189592197909,28.8715912580735,0.8333436653944378,0.977825,0.0053688061007423,29.39764614923782,5.156075078899996,29.39764614923782,5.156075078899996,0.0,0.0,402.35,16.092741089990664,28.8715912580735,0.8333436653944378,20,29.39764614923782,5.156075078899996,0
msd,adaptive,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,8.277806021076998,0.9699550368735173,65.13705628470964,7.360816716365514,28.8715912580735,0.8333436653944378,0.9833,0.004995682346313,36.26546502663615,7.341456830716145,36.26546502663615,7.341456830716145,0.0,0.0,426.85,17.054942176142934,28.8715912580735,0.8333436653944378,20,36.26546502663615,7.341456830716145,0
msd,adaptive,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,9.78226330583854,1.558336133405046,76.9594941781533,12.003427511088017,28.8715912580735,0.8333436653944378,0.989315,0.0049803059512866,48.087902920079806,11.982382230570376,48.087902920079806,11.982382230570376,0.0,0.0,452.1,18.19456251914725,28.8715912580735,0.8333436653944378,20,48.087902920079806,11.982382230570376,0
msd,adaptive,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,40.53311575922196,68.79623822744402,319.7424180666515,542.8816876022961,28.8715912580735,0.8333436653944378,0.994725,0.0042729103849595,290.87082680857804,542.8820225384931,290.87082680857804,542.8820225384931,0.0,0.0,476.15,19.628858990352896,28.8715912580735,0.8333436653944378,20,290.87082680857804,542.8820225384931,0
msd,adaptive,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,59.79415557941711,83.12549083674548,481.4978377436949,676.9516692647267,28.8715912580735,0.8333436653944378,0.995895,0.0036783112543952,452.62624648562144,676.8227484012565,452.62624648562144,676.8227484012565,0.0,0.0,481.3,19.339351755314595,28.8715912580735,0.8333436653944378,20,452.62624648562144,676.8227484012565,0
msd,adaptive,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,78.31378362016767,91.65442149471208,621.9142378777341,732.9374023497492,28.8715912580735,0.8333436653944378,0.996635,0.0033623730654968,593.0426466196606,732.9788666814095,593.0426466196606,732.9788666814095,0.0,0.0,486.7,19.488458122694045,28.8715912580735,0.8333436653944378,20,593.0426466196606,732.9788666814095,0
msd,adaptive,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,87.67568588910012,94.12362133971794,699.1648950999308,757.3206016608096,28.8715912580735,0.8333436653944378,0.997085,0.0030665040956145,670.2933038418574,757.2788341413903,670.2933038418574,757.2788341413903,0.0,0.0,491.65,19.887247963932747,28.8715912580735,0.8333436653944378,20,670.2933038418574,757.2788341413903,0
msd,adaptive,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,88.65617275004938,93.3260137716142,706.6545973082048,751.2118652674837,28.8715912580735,0.8333436653944378,0.998015,0.0023463914063043,677.7830060501312,751.1673864287159,677.7830060501312,751.1673864287159,0.0,0.0,496.4,19.132226876742767,28.8715912580735,0.8333436653944378,20,677.7830060501312,751.1673864287159,0
msd,adaptive,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,98.4839109184286,94.25107231570372,779.4838570006525,751.396746624246,28.8715912580735,0.8333436653944378,0.998605,0.0020127161538054,750.6122657425791,751.352039949245,750.6122657425791,751.352039949245,0.0,0.0,500.95,18.13248030759341,28.8715912580735,0.8333436653944378,20,750.6122657425791,751.352039949245,0
msd,adaptive,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,190.925120071845,40.58409681400597,1505.7031453585982,336.4592395458285,28.8715912580735,0.8333436653944378,0.999995,2.236067977498986e-05,1476.8315541005247,336.24255651539056,1476.8315541005247,336.24255651539056,0.0,0.0,527.0,19.7137408663949,28.8715912580735,0.8333436653944378,20,1476.8315541005247,336.24255651539056,0
msd,adaptive,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,6.5203873268320016e-15,1578.0956831338087,105.0521694566544,28.8715912580735,0.8333436653944378,1.0,0.0,1549.2240918757354,104.96123538733085,1549.2240918757354,104.96123538733085,0.0,0.0,551.55,19.41370920929739,28.8715912580735,0.8333436653944378,20,1549.2240918757354,104.96123538733085,0
msd,cqr,0.0,0.0,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.0978842721146625,0.0269653024721577,28.314941669239232,1.1297897579074303,28.314941669239232,1.1297897579074303,0.8932100000000001,0.0048916577751794,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,28.314941669239232,1.1297897579074303,20,0.0,0.0,0
msd,cqr,0.0,0.005,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1106489229270222,0.0281414651576,28.595038427622672,1.1055122129061987,28.314941669239232,1.1297897579074303,0.898795,0.0044916853008759,0.280096758383443,0.0986700601973582,0.280096758383443,0.0986700601973582,0.0,0.0,26.75,4.458876422078597,28.314941669239232,1.1297897579074303,20,0.280096758383443,0.0986700601973582,0
msd,cqr,0.0,0.01,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1218856334796504,0.0292043182973682,28.84151267666829,1.0761926668001964,28.314941669239232,1.1297897579074303,0.903525,0.0041793823517483,0.5265710074290639,0.1300020595332292,0.5265710074290639,0.1300020595332292,0.0,0.0,50.55,5.9778098436062495,28.314941669239232,1.1297897579074303,20,0.5265710074290639,0.1300020595332292,0
msd,cqr,0.0,0.015,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1339818185283812,0.0296515575746577,29.10693382624183,1.0632739024240967,28.314941669239232,1.1297897579074303,0.908215,0.0036545969610024,0.7919921570025968,0.1437826464565733,0.7919921570025968,0.1437826464565733,0.0,0.0,74.95,7.970174666249561,28.314941669239232,1.1297897579074303,20,0.7919921570025968,0.1437826464565733,0
msd,cqr,0.0,0.02,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1491700061097466,0.0307704757655605,29.44015151278382,1.0411904195670574,28.314941669239232,1.1297897579074303,0.91387,0.0040792285132311,1.1252098435445903,0.1718344606652346,1.1252098435445903,0.1718344606652346,0.0,0.0,100.8,10.08699005754703,28.314941669239232,1.1297897579074303,20,1.1252098435445903,0.1718344606652346,0
msd,cqr,0.0,0.025,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1634126923956553,0.0312677728138903,29.752818135471195,1.0133515046871135,28.314941669239232,1.1297897579074303,0.91884,0.0036543269234098,1.4378764662319596,0.226415987346583,1.4378764662319596,0.226415987346583,0.0,0.0,124.8,13.395207312593875,28.314941669239232,1.1297897579074303,20,1.4378764662319596,0.226415987346583,0
msd,cqr,0.0,0.03,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1784514947560658,0.0320030173181939,30.082413699206484,0.9919567541890462,28.314941669239232,1.1297897579074303,0.9237,0.0038409154610519,1.7674720299672522,0.2401269274033509,1.7674720299672522,0.2401269274033509,0.0,0.0,149.5,12.7959697602512,28.314941669239232,1.1297897579074303,20,1.7674720299672522,0.2401269274033509,0
msd,cqr,0.0,0.035,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.1963830187365085,0.033388288392997,30.47572011262605,0.9737388743351708,28.314941669239232,1.1297897579074303,0.928805,0.0036351319385307,2.16077844338682,0.285183078743537,2.16077844338682,0.285183078743537,0.0,0.0,172.8,13.442274243672657,28.314941669239232,1.1297897579074303,20,2.16077844338682,0.285183078743537,0
msd,cqr,0.0,0.04,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.218941727876774,0.0362696112395367,30.97116933541504,0.937252953576712,28.314941669239232,1.1297897579074303,0.93511,0.003338121122964,2.6562276661758064,0.3426853170067108,2.6562276661758064,0.3426853170067108,0.0,0.0,198.55,15.12570137564745,28.314941669239232,1.1297897579074303,20,2.6562276661758064,0.3426853170067108,0
msd,cqr,0.0,0.045,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.2431234072979433,0.040956367308695,31.50067226452158,0.9297251382078024,28.314941669239232,1.1297897579074303,0.940285,0.0038681254810104,3.1857305952823505,0.4524467869470906,3.1857305952823505,0.4524467869470906,0.0,0.0,225.15,15.509844072649305,28.314941669239232,1.1297897579074303,20,3.1857305952823505,0.4524467869470906,0
msd,cqr,0.0,0.05,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.2707500105186444,0.0453683764460073,32.106671241531664,0.8807401924003317,28.314941669239232,1.1297897579074303,0.94558,0.0036819045414882,3.7917295722924336,0.5403507262376361,3.7917295722924336,0.5403507262376361,0.0,0.0,249.2,15.129615433245316,28.314941669239232,1.1297897579074303,20,3.7917295722924336,0.5403507262376361,0
msd,cqr,0.0,0.055,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.307346309404171,0.0536318912287231,32.9090434415272,0.8081710798429892,28.314941669239232,1.1297897579074303,0.95119,0.0039270854332443,4.594101772287962,0.7345473878254123,4.594101772287962,0.7345473878254123,0.0,0.0,275.45,15.60187235727275,28.314941669239232,1.1297897579074303,20,4.594101772287962,0.7345473878254123,0
msd,cqr,0.0,0.06,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.3465815336521181,0.0620105384907158,33.7686556315619,0.8891653969310618,28.314941669239232,1.1297897579074303,0.956225,0.0042198621828331,5.453713962322666,0.9336606668988432,5.453713962322666,0.9336606668988432,0.0,0.0,298.75,17.392905389690846,28.314941669239232,1.1297897579074303,20,5.453713962322666,0.9336606668988432,0
msd,cqr,0.0,0.065,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.4034650100878603,0.0801048096711622,35.01847776783657,1.212538991803227,28.314941669239232,1.1297897579074303,0.961735,0.0041499873176724,6.703536098597342,1.3768036437676958,6.703536098597342,1.3768036437676958,0.0,0.0,324.8,17.93731775993983,28.314941669239232,1.1297897579074303,20,6.703536098597342,1.3768036437676958,0
msd,cqr,0.0,0.07,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.4770692232834463,0.086711426017299,36.63252169606218,1.429283689154636,28.314941669239232,1.1297897579074303,0.967045,0.0039768375428354,8.317580026822945,1.5606720584935996,8.317580026822945,1.5606720584935996,0.0,0.0,350.3,17.574203583063085,28.314941669239232,1.1297897579074303,20,8.317580026822945,1.5606720584935996,0
msd,cqr,0.0,0.075,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.5883170411631757,0.1121535958644448,39.07568606899945,1.880538125457686,28.314941669239232,1.1297897579074303,0.97303,0.0039292559895709,10.760744399760224,2.109541241298509,10.760744399760224,2.109541241298509,0.0,0.0,377.0,15.904319175024517,28.314941669239232,1.1297897579074303,20,10.760744399760224,2.109541241298509,0
msd,cqr,0.0,0.08,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.7279369232746474,0.1232131641206436,42.13863872208268,2.310622816510453,28.314941669239232,1.1297897579074303,0.978675,0.0037919409000502,13.823697052843448,2.45344617857424,13.823697052843448,2.45344617857424,0.0,0.0,402.35,16.092741089990664,28.314941669239232,1.1297897579074303,20,13.823697052843448,2.45344617857424,0
msd,cqr,0.0,0.085,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,0.926374558090004,0.1789783826851075,46.486530136917786,3.506853186385648,28.314941669239232,1.1297897579074303,0.984535,0.0041702297046414,18.17158846767856,3.694555588113293,18.17158846767856,3.694555588113293,0.0,0.0,426.85,17.054942176142934,28.314941669239232,1.1297897579074303,20,18.17158846767856,3.694555588113294,0
msd,cqr,0.0,0.09,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,1.1876034448994286,0.2545544580721893,52.208737782390585,5.218847886646863,28.314941669239232,1.1297897579074303,0.989925,0.0042008614404792,23.89379611315136,5.345594222014174,23.89379611315136,5.345594222014174,0.0,0.0,452.1,18.19456251914725,28.314941669239232,1.1297897579074303,20,23.89379611315136,5.345594222014174,0
msd,cqr,0.0,0.095,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,31.341064855221468,72.69346158555966,715.8037314369948,1600.0537467952995,28.314941669239232,1.1297897579074303,0.994625,0.0042774654325097,687.4887897677556,1599.9976392020696,687.4887897677556,1599.9976392020696,0.0,0.0,476.15,19.628858990352896,28.314941669239232,1.1297897579074303,20,687.4887897677556,1599.9976392020696,0
msd,cqr,0.0,0.096,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,51.182108111536834,88.15313945255804,1144.694942397629,1926.4770242906109,28.314941669239232,1.1297897579074303,0.995685,0.0037025275861654,1116.3800007283896,1926.2987683786223,1116.3800007283896,1926.2987683786223,0.0,0.0,481.3,19.339351755314595,28.314941669239232,1.1297897579074303,20,1116.3800007283896,1926.2987683786223,0
msd,cqr,0.0,0.097,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,71.03879392259695,97.09049482566682,1580.9231142261444,2124.8666959640245,28.314941669239232,1.1297897579074303,0.996665,0.0033219010093302,1552.6081725569052,2124.797798144876,1552.6081725569052,2124.797798144876,0.0,0.0,486.7,19.488458122694045,28.314941669239232,1.1297897579074303,20,1552.6081725569052,2124.797798144876,0
msd,cqr,0.0,0.098,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,80.98485144909553,99.70036458282824,1800.646676674125,2184.8936459149386,28.314941669239232,1.1297897579074303,0.9972,0.0029538556426972,1772.3317350048856,2184.706847158166,1772.3317350048856,2184.706847158166,0.0,0.0,491.65,19.887247963932747,28.314941669239232,1.1297897579074303,20,1772.3317350048856,2184.706847158166,0
msd,cqr,0.0,0.099,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,81.10096639909993,99.60324944741448,1803.199990173738,2182.7577808212377,28.314941669239232,1.1297897579074303,0.998055,0.0022961008138512,1774.885048504499,2182.571356804389,1774.885048504499,2182.571356804389,0.0,0.0,496.4,19.132226876742767,28.314941669239232,1.1297897579074303,20,1774.885048504499,2182.571356804389,0
msd,cqr,0.0,0.1,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,91.11142364342736,101.0527064736908,2017.928328454403,2209.1229809600304,28.314941669239232,1.1297897579074303,0.99875,0.0018325995341676,1989.613386785164,2209.0283271675144,1989.613386785164,2209.0283271675144,0.0,0.0,500.95,18.13248030759341,28.314941669239232,1.1297897579074303,20,1989.613386785164,2209.0283271675144,0
msd,cqr,0.0,0.105,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,190.12686109013572,44.1540195075092,4196.674236535429,969.622423520286,28.314941669239232,1.1297897579074303,0.999985,6.70820393249796e-05,4168.359294866191,970.1939230609498,4168.359294866191,970.1939230609498,0.0,0.0,527.0,19.7137408663949,28.314941669239232,1.1297897579074303,20,4168.359294866191,970.1939230609498,0
msd,cqr,0.0,0.11,uncorrected,0.1,paired_clean_split_conformal_on_same_test_points,200.0,0.0,4414.0187226867865,57.95977817310209,28.314941669239232,1.1297897579074303,1.0,0.0,4385.703781017547,57.987439162515706,4385.703781017547,57.987439162515706,0.0,0.0,551.55,19.41370920929739,28.314941669239232,1.1297897579074303,20,4385.703781017547,57.987439162515706,0


==> anc/experiment_code/reference/original/results/learner_slopes.csv <==
rep,L_slope,r2
0,55.7261901475156,0.9952840567113083
1,54.38695403979743,0.9950025578968706
2,55.27495516680836,0.9953259189922683
3,47.59466152140742,0.9935227676445694
4,61.28047830216991,0.9958622283970139
5,60.7483013793119,0.9960159046348631
6,58.63391901051869,0.9928918712176159
7,58.72823714447501,0.9953714033409127
8,65.05348038465922,0.9951467090280803
9,54.37528670207525,0.9938043673819918
10,47.79228827507156,0.993878046927437
11,64.71903589308998,0.9938227108933226
12,58.10636164567215,0.9912565195673686
13,48.904752914823284,0.9933559413404044
14,52.077468890806365,0.9933006355863547
15,50.49865238169353,0.9930013674023191
16,55.95917007590046,0.9955283169788307
17,63.501413711580255,0.9952004300902532
18,58.83246536893315,0.995310265105088
19,55.26529239651357,0.9935191199356949


==> anc/experiment_code/reference/original/results/learner_summary.csv <==
rho,delta_train,n_train,eta_mean,eta_std,n_replaced_mean,n_replaced_std,iterations_mean,iterations_std,duality_gap_mean,duality_gap_std,n_repetitions
0.0,0.0,5000,0.0,0.0,0.0,0.0,1572.5,243.89115346162538,9.278775484067303e-09,6.304334746535843e-10,20
0.0002,0.0002,5000,0.011254009052266464,0.0030240525105530726,1.0,0.0,1587.0,270.5958337875103,9.081892465845342e-09,8.959201829723144e-10,20
0.0004,0.0004,5000,0.022262620859234295,0.006312119685003,2.0,0.0,1807.5,275.18175811634023,8.947382773571988e-09,9.13322786155289e-10,20
0.0006,0.0006,5000,0.03172850115975914,0.008683107044129331,3.0,0.0,1776.0,314.74969169334014,9.238959294832761e-09,7.512262498063001e-10,20
0.0008,0.0008,5000,0.04110140108613363,0.0103593037821143,4.0,0.0,1735.0,265.9145094119339,9.13291214044154e-09,6.897705887130282e-10,20
0.001,0.001,5000,0.05073468278148839,0.011995864825082012,5.0,0.0,1699.5,346.5389018946008,9.046296753356664e-09,8.084857224520165e-10,20
0.0012,0.0012,5000,0.061570335747814064,0.014244911106122176,6.0,0.0,1726.0,362.0031985901142,9.129896957893458e-09,5.48326478706198e-10,20
0.0014,0.0014,5000,0.07204484828512255,0.015717536232545466,7.0,0.0,1775.5,169.93729493706294,9.166754391665144e-09,8.599410953683375e-10,20
0.0016,0.0016,5000,0.08181461296114681,0.016751549357138806,8.0,0.0,1709.5,341.38225218259834,9.06415731916077e-09,7.920581296218124e-10,20
0.0018,0.0018,5000,0.0910852314914995,0.016680282129566338,9.0,0.0,1678.0,265.46087034478455,9.102872144950425e-09,7.142280862354506e-10,20
0.002,0.002,5000,0.10017974549954964,0.01667920733630321,10.0,0.0,1777.5,307.03805695882824,8.873014828436609e-09,8.912755332109017e-10,20
0.005,0.005,5000,0.23587568982331933,0.027268818969353244,25.0,0.0,1689.0,316.3758590830317,8.971635917509601e-09,9.322008272638833e-10,20
0.01,0.01,5000,0.4783802061357999,0.05358164412711827,50.0,0.0,1783.0,368.9686907270617,8.88267539522758e-09,9.76293486295935e-10,20
0.015,0.015,5000,0.7206901511660233,0.07391375861221317,75.0,0.0,1885.5,255.5175346748551,9.225287234126966e-09,9.510069921821178e-10,20
0.02,0.02,5000,0.9719306617904095,0.09821855840045626,100.0,0.0,1682.0,253.80473223575467,1.1153005907704738e-08,8.27655821413752e-10,20
0.025,0.025,5000,1.228800277445251,0.11971099347755865,125.0,0.0,1636.5,210.69496534339075,1.3034936141576025e-08,9.84028489745362e-10,20
0.03,0.03,5000,1.4870419610114838,0.15541654800961763,150.0,0.0,1558.5,255.34857496536398,1.4934302228208907e-08,1.6136961445817e-09,20
0.035,0.035,5000,1.7629375055932521,0.18527750802931875,175.0,0.0,1654.0,290.3971871692105,1.683108199479477e-08,1.2298797737031856e-09,20
0.04,0.04,5000,2.0407678584067126,0.20947891263306945,200.0,0.0,1531.5,176.5241894859858,1.8113800503982703e-08,1.703891691622475e-09,20
0.045,0.045,5000,2.3335305584992763,0.2330391829100222,225.0,0.0,1457.0,314.5272141183536,2.0457103011572997e-08,1.2998343476034133e-09,20
0.05,0.05,5000,2.628648083436687,0.2625473669824639,250.0,0.0,1481.5,271.24032847177006,2.1289321239237325e-08,2.1565324272837817e-09,20
0.055,0.055,5000,2.934633040053056,0.2869840433413121,275.0,0.0,1423.5,374.4367700117633,2.2072008110107788e-08,3.3937655087773104e-09,20
0.06,0.06,5000,3.2534913448702114,0.3096720902203145,300.0,0.0,1449.0,232.67098975524257,2.4494003336705816e-08,3.3413429899694417e-09,20
0.065,0.065,5000,3.5745857556313005,0.3347361139607916,325.0,0.0,1416.0,204.10007865080095,2.680064055127218e-08,2.883494574860753e-09,20
0.07,0.07,5000,3.8980494360467937,0.3661186982174574,350.0,0.0,1340.0,208.09916664392182,2.8397404072677547e-08,2.128480719503567e-09,20
0.075,0.075,5000,4.239112724400419,0.3945026673375421,375.0,0.0,1489.0,253.3335641734867,3.094573512996135e-08,1.9781387423406946e-09,20
0.08,0.08,5000,4.595807531086824,0.4311273227376559,400.0,0.0,1458.5,170.54942176142927,3.2360187951496756e-08,1.6343086459979706e-09,20
0.085,0.085,5000,4.958191201141397,0.4599091775919519,425.0,0.0,1374.5,213.87342543023695,3.3217717954059364e-08,3.0488066028307205e-09,20
0.09,0.09,5000,5.328866692223947,0.4873333947084585,450.0,0.0,1378.5,271.14329091925975,3.33226211290949e-08,3.324925711876543e-09,20
0.095,0.095,5000,5.698197896205994,0.5164549620340828,475.0,0.0,1342.0,272.46631853651587,3.663628849182032e-08,3.471459547079265e-09,20


==> anc/experiment_code/requirements.txt <==
numpy==2.5.3
scipy==1.16.2
pandas==2.2.3
scikit-learn==1.7.2
torch==2.8.0
matplotlib==3.10.6
seaborn==0.13.2


==> anc/experiment_code/tests/test_core.py <==
"""Finite examples and boundary cases independent of the plotting code."""
import unittest
import numpy as np
import pandas as pd
from experiments.metrics import quantile, intervals, evaluate, alpha_for
from experiments.conformal import compute_conformal_quantile
from experiments.aggregate import summarize
from experiments.population_oracle import (
    SYNTHETIC_REFERENCE_TYPE,
    synthetic_population_oracle_summary,
    synthetic_population_oracle_widths,
)
from data_generation.replacement import mask, count
from data_generation.core import replacement_indices


class ConformalTests(unittest.TestCase):
    def test_rank_and_infinite_threshold(self):
        self.assertEqual(quantile([7.,1.,5.,3.],.5),(5.,3))
        self.assertEqual(quantile(np.arange(9),.1),(8.,9))
        self.assertTrue(np.isinf(quantile(np.arange(8),.1)[0]))
        self.assertTrue(np.isinf(quantile(np.arange(9),0)[0]))

    def test_invalid_scores_and_alpha(self):
        for scores,alpha in [([],0.1),([np.nan],.1),([np.inf],.1),([1.],1),([1.],-.1)]:
            with self.assertRaises(ValueError):quantile(scores,alpha)

    def test_order_statistic_implementations_agree(self):
        rng=np.random.RandomState(12)
        for n in [8,9,19,100]:
            scores=rng.normal(size=n)
            for alpha in [0,.1,.5,.9]:
                self.assertEqual(quantile(scores,alpha)[0],compute_conformal_quantile(scores,alpha))

    def test_empty_cqr_is_zero_length_and_not_covered(self):
        b=dict(score_type='cqr',q_lo=np.array([2.]),q_hi=np.array([4.]),y_test=np.array([3.]))
        w,c,e=intervals(b,-2.)
        np.testing.assert_array_equal(w,[0.]);self.assertEqual((c,e),(0.,1.))

    def test_absolute_average_is_not_absolute_of_average(self):
        b=dict(score_type='cqr',q_lo=np.array([0.,0.]),q_hi=np.array([2.,2.]),y_test=np.array([1.,1.]))
        m=evaluate(np.zeros(9),b,np.array([3.,1.]))
        self.assertEqual(m['signed_mean_width_change'],0.)
        self.assertEqual(m['mean_absolute_width_change'],1.)
        self.assertEqual(m['length_deviation'],1.)

    def test_adaptive_scale_and_original_target_units(self):
        b=dict(score_type='adaptive',mu=np.zeros(2),sigma=np.array([1.,2.]),y_test=np.zeros(2))
        m=evaluate(np.ones(9)*2,b,np.array([2.,4.]),scale=3)
        self.assertEqual(m['width'],18.)
        self.assertEqual(m['mean_absolute_width_change'],9.)

    def test_reference_width_validation_and_name(self):
        b=dict(score_type='absolute',mu=np.zeros(2),y_test=np.zeros(2))
        m=evaluate(np.ones(9),b,np.array([2.,2.]))
        self.assertEqual(m['width_reference'],2.)
        self.assertEqual(m['width_baseline'],m['width_reference'])
        for bad in [np.array([-1.,2.]),np.array([np.nan,2.]),np.ones(3)]:
            with self.assertRaises(ValueError):
                evaluate(np.ones(9),b,bad)

    def test_synthetic_population_oracle(self):
        x=np.array([[0.,0.,0.,0.,0.],[1.,-1.,.5,-.5,.25]])
        summary=synthetic_population_oracle_summary(1.)
        self.assertEqual(summary['reference_type'],SYNTHETIC_REFERENCE_TYPE)
        self.assertAlmostEqual(summary['mean_widths']['absolute'],3.4036161249392496)
        absolute=synthetic_population_oracle_widths('absolute',x,1.)
        np.testing.assert_allclose(absolute,summary['mean_widths']['absolute'])
        for score in ['adaptive','cqr']:
            widths=synthetic_population_oracle_widths(score,x,1.)
            self.assertEqual(widths.shape,(2,))
            self.assertTrue(np.isfinite(widths).all())
            self.assertTrue((widths>=0.).all())
            self.assertFalse(np.isclose(widths[0],widths[1]))

    def test_correction_domains(self):
        self.assertAlmostEqual(alpha_for('tighter',.95),.005)
        self.assertEqual(alpha_for('naive',.1),0.)
        self.assertIsNone(alpha_for('naive',.105))

    def test_fixed_count_decimal_boundaries(self):
        self.assertEqual(count(5000,.058),290)
        u=np.array([.8,.1,.6,.2,.9,.3,.7,.4,.5,.05])
        np.testing.assert_array_equal(np.flatnonzero(mask(u,.3)),[1,3,9])
        self.assertTrue(np.all(~mask(u,.3)|mask(u,.6)))
        self.assertEqual(mask(u,0).sum(),0);self.assertEqual(mask(u,1).sum(),10)

    def test_bernoulli_masks_nested_and_seeded(self):
        low=replacement_indices(100,.1,17,sampling_scheme='bernoulli')
        high=replacement_indices(100,.3,17,sampling_scheme='bernoulli')
        np.testing.assert_array_equal(low,np.flatnonzero(np.random.RandomState(17).rand(100)<.1))
        self.assertTrue(set(low)<=set(high))

    def test_aggregation_and_incomplete_repeats(self):
        f=pd.DataFrame(dict(cell=[0,0],rep=[0,1],mean_absolute_width_change=[1.,3.],signed_mean_width_change=[-1.,3.]))
        s=summarize(f,['cell'],['mean_absolute_width_change','signed_mean_width_change'],2).iloc[0]
        self.assertEqual(s.length_deviation_mean,2.)
        self.assertEqual(s.signed_mean_width_change_mean,1.)
        self.assertAlmostEqual(s.length_deviation_std,np.sqrt(2))
        with self.assertRaises(ValueError):summarize(f.iloc[:1],['cell'],['mean_absolute_width_change'],2)
        with self.assertRaises(ValueError):summarize(pd.concat([f,f.iloc[:1]]),['cell'],['mean_absolute_width_change'],2)


if __name__=='__main__':unittest.main()


==> anc/experiment_code/tests/validate_runs.py <==
"""Check fresh repetition-zero outputs against legacy computational fixtures."""
from pathlib import Path
import json
import numpy as np
import pandas as pd
from experiments.protocol import ROOT


def main():
    manifest=json.loads((ROOT/'reference/checks/manifest.json').read_text())
    rows=0
    for record in manifest:
        actual=ROOT/'runs'/record['mode']/record['path']
        expected=ROOT/'reference/checks'/record['mode']/record['path']
        a,b=pd.read_csv(actual),pd.read_csv(expected)
        if len(a)!=len(b):raise AssertionError(f'Wrong row count: {actual}')
        synthetic = 'dataset' in a.columns and a.dataset.eq('synthetic').all()
        changed_reference_metrics = {
            'width_baseline', 'width_reference', 'signed_mean_width_change',
            'mean_absolute_width_change', 'length_deviation',
            'absolute_mean_width_change'
        } if synthetic else set()
        for column in b:
            if column in changed_reference_metrics:
                continue
            if pd.api.types.is_numeric_dtype(b[column]):
                np.testing.assert_allclose(a[column],b[column],rtol=2e-12,atol=2e-9,equal_nan=True,
                                           err_msg=f"{record['mode']}/{record['path']}:{column}")
            elif not a[column].equals(b[column]):
                raise AssertionError(f'Row labels differ: {actual}:{column}')
        rows+=len(a)
    print(f'PASS: {len(manifest)} fresh tables, {rows} rows; '
          'legacy synthetic reference metrics intentionally excluded.',flush=True)


if __name__=='__main__':main()

